Exactly-embedded multiconfigurational self-consistent field theory using density matrix embedding: the localized active space self-consistent field method

Density matrix embedding theory (DMET) is a fully quantum-mechanical embedding method which shows great promise as a method of defeating the inherent exponential cost scaling of multiconfigurational wave function-based calculations by breaking large systems into smaller, coupled subsystems. However, we recently [JCTC 2018, 14, 1960] encountered evidence that the single-determinantal bath picture inherent to DMET is sometimes problematic when the complete active space self-consistent field (CASSCF) is used as a solver and the method is applied to realistic models of strongly-correlated molecules. Here, we show this problem can be defeated by generalizing DMET to use a multiconfigurational wave function as a bath without sacrificing attractive features of DMET, such as a second-quantized embedded subsystem Hamiltonian, by dividing the active space into unentangled active subspaces each localized to one fragment. We introduce the term localized active space (LAS) to refer to this kind of wave function. We obtain the LAS wave function by the DMET algorithm itself self-consistently, and we name this approach the localized active space self-consistent field (LASSCF) method. LASSCF exploits a modified DMET algorithm, but it requires no ambiguous error function minimization, produces a wave function with exact embedding, is variational, and reproduces CASSCF where comparable DMET calculations fail. Our results for test calculations on the nitrogen double-bond dissociation potential energy curves of several diazene molecules suggest that LASSCF can be an appropriate starting point for a perturbative treatment. Outside of the context of embedding, LAS is an attractive alternative to a CAS wave function because its cost scaling is exponential only with respect to the size of individual fragment active subspaces, rather than the whole active space of the entire system.

==> anc/c2h4n4_casscf10_natorb_r125.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -2.08616818542927    -5.23879350327032     0.00000000000000
N   2   7    -0.10999462569506    -5.43454054285438     0.00000000000000
N   3   7     0.96100739863287    -3.32931369986868     0.00000000000000
C   4   6    -0.55479132555633    -1.14187652706560     0.00000000000000
H   5   1    -2.61429987060325    -1.33192464488016     0.00000000000000
C   6   6     0.55479132555633     1.14187652706560     0.00000000000000
H   7   1     2.61429987060325     1.33192464488016     0.00000000000000
N   8   7    -0.96100739863287     3.32931369986868     0.00000000000000
N   9   7     0.10999462569506     5.43454054285438     0.00000000000000
H   10   1     2.08616818542927     5.23879350327032     0.00000000000000
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

7 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

8 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

9 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= Ag
 Ene=    -15.64647259
 Spin= Alpha
 Occup=    2.00000
   1    -0.00035246108689769
   2    -0.00051577758623444
   3     0.053363789509802
   4    0.00077340642535294
   5    0.0051200632214797
   6     3.21274950652e-05
   7    0.00052853638912767
   8                     0
   9    0.00034673006015233
  10      0.00246193968553
  11                     0
  12      0.70228934615797
  13     0.017256082213801
  14    -0.014112578829039
  15    -0.0023907734656186
  16    -0.00076503500783821
  17                     0
  18    0.0046708886678528
  19    0.00027491876834029
  20                     0
  21    4.0856933844945e-05
  22    -0.00028508822448033
  23      0.00504458292315
  24    -0.00019097453551193
  25    0.00010060857803282
  26                     0
  27    0.0031712212941987
  28    -0.004326215488457
  29                     0
  30    -2.9972108612393e-05
  31    0.00052120173623736
  32    4.0856933844945e-05
  33    -0.00028508822448033
  34      0.00504458292315
  35    0.00019097453551193
  36    -0.00010060857803282
  37                     0
  38    -0.0031712212941987
  39     0.004326215488457
  40                     0
  41    -2.9972108612393e-05
  42    0.00052120173623736
  43      0.70228934615797
  44     0.017256082213801
  45    -0.014112578829039
  46    0.0023907734656186
  47    0.00076503500783821
  48                     0
  49    -0.0046708886678528
  50    -0.00027491876834029
  51                     0
  52     0.053363789509802
  53    0.00077340642535294
  54    0.0051200632214797
  55    -3.21274950652e-05
  56    -0.00052853638912767
  57                     0
  58    -0.00034673006015233
  59     -0.00246193968553
  60                     0
  61    -0.00035246108689769
  62    -0.00051577758623444
 Sym= Bu
 Ene=    -15.64646841
 Spin= Alpha
 Occup=    2.00000
   1    -0.00031762167972565
   2    -0.00042108928876906
   3     0.053444261669919
   4    0.00085793484044825
   5    0.0033509011852957
   6    6.7848703500294e-06
   7    0.00043992908303846
   8                     0
   9    -4.4208648867949e-05
  10    0.0017471757541802
  11                     0
  12      0.70225914921553
  13     0.017148870252249
  14    -0.011681700825292
  15    -0.0023274906898996
  16    -0.00052826186852786
  17                     0
  18    0.0035946460094407
  19    -0.0010112511540849
  20                     0
  21    4.9542314700895e-05
  22    -0.00043681634055712
  23    0.0053239736658174
  24    -8.0696607650776e-05
  25    4.3059122013213e-05
  26                     0
  27    0.0010887217686336
  28    -0.0024419574141702
  29                     0
  30    -0.00029146741816748
  31    -0.00027274693167362
  32    -4.9542314700895e-05
  33    0.00043681634055712
  34    -0.0053239736658174
  35    -8.0696607650776e-05
  36    4.3059122013213e-05
  37                     0
  38    0.0010887217686336
  39    -0.0024419574141702
  40                     0
  41    0.00029146741816748
  42    0.00027274693167362
  43     -0.70225914921553
  44    -0.017148870252249
  45     0.011681700825292
  46    -0.0023274906898996
  47    -0.00052826186852786
  48                     0
  49    0.0035946460094407
  50    -0.0010112511540849
  51                     0
  52    -0.053444261669919
  53    -0.00085793484044825
  54    -0.0033509011852957
  55    6.7848703500294e-06
  56    0.00043992908303846
  57                     0
  58    -4.4208648867949e-05
  59    0.0017471757541802
  60                     0
  61    0.00031762167972565
  62    0.00042108928876906
 Sym= Bu
 Ene=    -15.63894997
 Spin= Alpha
 Occup=    2.00000
   1    0.00016142342678459
   2    0.0017087524800117
   3      0.70225944351762
   4     0.016426749171808
   5    -0.0092606380130597
   6    -0.00054362897952576
   7    0.0024750081898547
   8                     0
   9    0.00069858454166515
  10    -0.0031079408659152
  11                     0
  12    -0.053695636563981
  13    -0.0015600819149818
  14    0.0047899588696669
  15    -9.7871452546789e-06
  16    -0.00011395276372196
  17                     0
  18    -0.0013981220727485
  19    -0.0013936837140819
  20                     0
  21    3.8288848568524e-05
  22    -9.0175681053911e-05
  23    -0.003770615628716
  24    2.4439681291221e-05
  25    0.00023879267601673
  26                     0
  27    -0.0017401354082524
  28    -0.0025287874163899
  29                     0
  30    -6.3151724733551e-05
  31    -0.00082796775046424
  32    -3.8288848568524e-05
  33    9.0175681053911e-05
  34     0.003770615628716
  35    2.4439681291221e-05
  36    0.00023879267601673
  37                     0
  38    -0.0017401354082524
  39    -0.0025287874163899
  40                     0
  41    6.3151724733551e-05
  42    0.00082796775046424
  43     0.053695636563981
  44    0.0015600819149818
  45    -0.0047899588696669
  46    -9.7871452546789e-06
  47    -0.00011395276372196
  48                     0
  49    -0.0013981220727485
  50    -0.0013936837140819
  51                     0
  52     -0.70225944351762
  53    -0.016426749171808
  54    0.0092606380130597
  55    -0.00054362897952576
  56    0.0024750081898547
  57                     0
  58    0.00069858454166515
  59    -0.0031079408659152
  60                     0
  61    -0.00016142342678459
  62    -0.0017087524800117
 Sym= Ag
 Ene=    -15.63894661
 Spin= Alpha
 Occup=    2.00000
   1    0.00010463858060333
   2    0.0018300460309239
   3      0.70225321868622
   4     0.016294751249492
   5    -0.008662569272348
   6    -0.00053848365753894
   7    0.0024686711491215
   8                     0
   9    0.00072605956026289
  10    -0.0026998897262733
  11                     0
  12    -0.053613757581849
  13    -0.0015655197873529
  14     0.004337490899176
  15    -1.8347865652301e-05
  16    -0.00017642408170443
  17                     0
  18    -0.0012685116979875
  19    -0.0012350253203315
  20                     0
  21    -3.1277074150117e-05
  22    -0.000319820570028
  23    0.00055568856572689
  24    1.0672662640074e-05
  25    0.00037450883926689
  26                     0
  27    -0.00088132309274739
  28    -0.00026367741467552
  29                     0
  30    -0.00015630789456883
  31    -0.00061821615833109
  32    -3.1277074150117e-05
  33    -0.000319820570028
  34    0.00055568856572689
  35    -1.0672662640074e-05
  36    -0.00037450883926689
  37                     0
  38    0.00088132309274739
  39    0.00026367741467552
  40                     0
  41    -0.00015630789456883
  42    -0.00061821615833109
  43    -0.053613757581849
  44    -0.0015655197873529
  45     0.004337490899176
  46    1.8347865652301e-05
  47    0.00017642408170443
  48                     0
  49    0.0012685116979875
  50    0.0012350253203315
  51                     0
  52      0.70225321868622
  53     0.016294751249492
  54    -0.008662569272348
  55    0.00053848365753894
  56    -0.0024686711491215
  57                     0
  58    -0.00072605956026289
  59    0.0026998897262733
  60                     0
  61    0.00010463858060333
  62    0.0018300460309239
 Sym= Ag
 Ene=    -11.30737753
 Spin= Alpha
 Occup=    2.00000
   1    -0.00012691996611094
   2    -0.00021900425209438
   3    -2.5689405205169e-05
   4    -0.00021804426638498
   5    0.0012246420167897
   6    4.8594741206592e-05
   7    6.662849550785e-05
   8                     0
   9    -0.00020485071288756
  10    0.00061480490144839
  11                     0
  12    -0.00010714118507185
  13    -3.4112690356169e-06
  14    2.3245262809838e-05
  15    -4.5449014763513e-05
  16    -0.00013718091249937
  17                     0
  18    0.00050566849596722
  19    0.00051505781220391
  20                     0
  21       0.7041539181887
  22     0.016796465929895
  23    -0.0058319455416463
  24    0.00023311313599095
  25    -0.00032707441179376
  26                     0
  27    0.00037000448772246
  28    0.00024117026090989
  29                     0
  30    -0.00025441245159979
  31    0.0018165849416899
  32       0.7041539181887
  33     0.016796465929895
  34    -0.0058319455416463
  35    -0.00023311313599095
  36    0.00032707441179376
  37                     0
  38    -0.00037000448772246
  39    -0.00024117026090989
  40                     0
  41    -0.00025441245159979
  42    0.0018165849416899
  43    -0.00010714118507185
  44    -3.4112690356169e-06
  45    2.3245262809838e-05
  46    4.5449014763513e-05
  47    0.00013718091249937
  48                     0
  49    -0.00050566849596722
  50    -0.00051505781220391
  51                     0
  52    -2.5689405205169e-05
  53    -0.00021804426638498
  54    0.0012246420167897
  55    -4.8594741206592e-05
  56    -6.662849550785e-05
  57                     0
  58    0.00020485071288756
  59    -0.00061480490144839
  60                     0
  61    -0.00012691996611094
  62    -0.00021900425209438
 Sym= Bu
 Ene=    -11.30582478
 Spin= Alpha
 Occup=    2.00000
   1    -7.8265866063407e-05
   2    -0.00041202404934753
   3    -1.4796240003343e-05
   4    -7.2564218933232e-05
   5    0.00014850921684975
   6    5.5886343889932e-05
   7    6.9454842452276e-05
   8                     0
   9    -0.00030241531640301
  10    -8.4216924564245e-06
  11                     0
  12    -0.00013191441353587
  13    -5.6632225599103e-05
  14    0.0016390761121368
  15    -5.6453741947951e-05
  16    -8.8448955616858e-05
  17                     0
  18    2.536028965424e-05
  19    0.00030433735057436
  20                     0
  21      0.70456152360755
  22      0.01817472799675
  23    -0.016237832914096
  24    0.00044668989570465
  25    8.9036340531467e-05
  26                     0
  27    -0.0021303389986264
  28    -0.0037956198619988
  29                     0
  30    -5.0688452621317e-05
  31    0.0015429773595989
  32     -0.70456152360755
  33     -0.01817472799675
  34     0.016237832914096
  35    0.00044668989570465
  36    8.9036340531467e-05
  37                     0
  38    -0.0021303389986264
  39    -0.0037956198619988
  40                     0
  41    5.0688452621317e-05
  42    -0.0015429773595989
  43    0.00013191441353587
  44    5.6632225599103e-05
  45    -0.0016390761121368
  46    -5.6453741947951e-05
  47    -8.8448955616858e-05
  48                     0
  49    2.536028965424e-05
  50    0.00030433735057436
  51                     0
  52    1.4796240003343e-05
  53    7.2564218933232e-05
  54    -0.00014850921684975
  55    5.5886343889932e-05
  56    6.9454842452276e-05
  57                     0
  58    -0.00030241531640301
  59    -8.4216924564245e-06
  60                     0
  61    7.8265866063407e-05
  62    0.00041202404934753
 Sym= Ag
 Ene=     -1.24569896
 Spin= Alpha
 Occup=    2.00000
   1     0.054977558278341
   2     0.019638288749093
   3    -0.050328588311548
   4      0.10469926193131
   5      0.08003703020048
   6    -0.043163759412106
   7     -0.02256664292693
   8                     0
   9    -0.017189677312941
  10    -0.036214653883242
  11                     0
  12    -0.092097485360656
  13      0.19144096262431
  14      0.20503031555072
  15    -0.031968885017677
  16      0.11519266103204
  17                     0
  18    -0.012525718118883
  19     0.054756244708473
  20                     0
  21     -0.11117525636808
  22      0.22790337218171
  23      0.10307375976983
  24     0.067189499775494
  25    -0.020353184966399
  26                     0
  27    -0.019536698784126
  28     0.007512326048109
  29                     0
  30     0.046109038103935
  31    -0.00057034298509079
  32     -0.11117525636808
  33      0.22790337218171
  34      0.10307375976983
  35    -0.067189499775494
  36     0.020353184966399
  37                     0
  38     0.019536698784126
  39    -0.007512326048109
  40                     0
  41     0.046109038103935
  42    -0.00057034298509079
  43    -0.092097485360656
  44      0.19144096262431
  45      0.20503031555072
  46     0.031968885017677
  47     -0.11519266103204
  48                     0
  49     0.012525718118883
  50    -0.054756244708473
  51                     0
  52    -0.050328588311548
  53      0.10469926193131
  54      0.08003703020048
  55     0.043163759412106
  56      0.02256664292693
  57                     0
  58     0.017189677312941
  59     0.036214653883242
  60                     0
  61     0.054977558278341
  62     0.019638288749093
 Sym= Bu
 Ene=    -1.193852856
 Spin= Alpha
 Occup=    2.00000
   1     0.084551844034302
   2     0.030029198873544
   3    -0.075778082527452
   4      0.15761963560766
   5      0.15643699913708
   6    -0.065657881601966
   7    -0.034691373047242
   8                     0
   9    -0.024151544858442
  10    -0.035572776575339
  11                     0
  12     -0.10234648732621
  13      0.21282403285305
  14      0.21274137062712
  15    -0.023859799178797
  16      0.11742785286164
  17                     0
  18    0.0063866583725197
  19     0.077452569532997
  20                     0
  21     -0.06303825924841
  22      0.13306827510157
  23     0.057535015793335
  24     0.058289016515878
  25      -0.1147107931451
  26                     0
  27    -0.0083814841348016
  28    -0.004510005849092
  29                     0
  30     0.029603519783197
  31    0.0040210766835958
  32      0.06303825924841
  33     -0.13306827510157
  34    -0.057535015793335
  35     0.058289016515878
  36      -0.1147107931451
  37                     0
  38    -0.0083814841348016
  39    -0.004510005849092
  40                     0
  41    -0.029603519783197
  42    -0.0040210766835958
  43      0.10234648732621
  44     -0.21282403285305
  45     -0.21274137062712
  46    -0.023859799178797
  47      0.11742785286164
  48                     0
  49    0.0063866583725197
  50     0.077452569532997
  51                     0
  52     0.075778082527452
  53     -0.15761963560766
  54     -0.15643699913708
  55    -0.065657881601966
  56    -0.034691373047242
  57                     0
  58    -0.024151544858442
  59    -0.035572776575339
  60                     0
  61    -0.084551844034302
  62    -0.030029198873544
 Sym= Ag
 Ene=     -1.05284461
 Spin= Alpha
 Occup=    2.00000
   1     -0.13381831837241
   2    -0.030809408924488
   3      0.11584163311088
   4     -0.24636432488576
   5     -0.31672433730439
   6      0.10251793958953
   7     0.061428526302888
   8                     0
   9     0.046637526826615
  10     0.017025448433087
  11                     0
  12    0.0092448145772286
  13    -0.018237463659746
  14     0.040932680140278
  15     -0.02694839962709
  16     0.021438576272079
  17                     0
  18    -0.049346772049639
  19    -0.028212372908183
  20                     0
  21    -0.084862523829046
  22      0.17512184760612
  23      0.11539024199616
  24      0.02913174138523
  25      0.10453751714398
  26                     0
  27     -0.02719625307456
  28     0.033608133614637
  29                     0
  30     0.039225373862854
  31    -0.012326251506146
  32    -0.084862523829046
  33      0.17512184760612
  34      0.11539024199616
  35     -0.02913174138523
  36     -0.10453751714398
  37                     0
  38      0.02719625307456
  39    -0.033608133614637
  40                     0
  41     0.039225373862854
  42    -0.012326251506146
  43    0.0092448145772286
  44    -0.018237463659746
  45     0.040932680140278
  46      0.02694839962709
  47    -0.021438576272079
  48                     0
  49     0.049346772049639
  50     0.028212372908183
  51                     0
  52      0.11584163311088
  53     -0.24636432488576
  54     -0.31672433730439
  55     -0.10251793958953
  56    -0.061428526302888
  57                     0
  58    -0.046637526826615
  59    -0.017025448433087
  60                     0
  61     -0.13381831837241
  62    -0.030809408924488
 Sym= Bu
 Ene=   -0.9850963543
 Spin= Alpha
 Occup=    2.00000
   1      0.13864452576779
   2     0.029014242879514
   3     -0.11362638339759
   4      0.24583564913366
   5      0.34606133385161
   6     -0.10840559039936
   7    -0.057356515288842
   8                     0
   9    -0.049227203149559
  10    0.0090184512478303
  11                     0
  12     0.061462989870746
  13     -0.13279830531615
  14     -0.24153302474976
  15     0.040616308101692
  16     -0.10432340571884
  17                     0
  18     0.057788916037458
  19    -0.019822766309985
  20                     0
  21     0.049839742944959
  22     -0.10905201909707
  23    -0.021622503619021
  24    -0.043882862078692
  25     0.095252584924373
  26                     0
  27     0.016556632553308
  28    0.0088996097095204
  29                     0
  30    -0.020492941344966
  31    0.0084694560007696
  32    -0.049839742944959
  33      0.10905201909707
  34     0.021622503619021
  35    -0.043882862078692
  36     0.095252584924373
  37                     0
  38     0.016556632553308
  39    0.0088996097095204
  40                     0
  41     0.020492941344966
  42    -0.0084694560007696
  43    -0.061462989870746
  44      0.13279830531615
  45      0.24153302474976
  46     0.040616308101692
  47     -0.10432340571884
  48                     0
  49     0.057788916037458
  50    -0.019822766309985
  51                     0
  52      0.11362638339759
  53     -0.24583564913366
  54     -0.34606133385161
  55     -0.10840559039936
  56    -0.057356515288842
  57                     0
  58    -0.049227203149559
  59    0.0090184512478303
  60                     0
  61     -0.13864452576779
  62    -0.029014242879514
 Sym= Ag
 Ene=   -0.8552106535
 Spin= Alpha
 Occup=    2.00000
   1    -0.083447458301363
   2    -0.014542762863319
   3     0.047143412332986
   4     -0.10504791755663
   5     -0.19993441958901
   6     0.088441460472298
   7    0.0048837841105673
   8                     0
   9     0.030980338796236
  10    -0.051302660101867
  11                     0
  12     -0.10482048752044
  13      0.22553075022016
  14      0.38728987004574
  15     0.031136059901122
  16      0.10268035260018
  17                     0
  18    -0.016646885706787
  19     0.037420825324489
  20                     0
  21     0.069176569477864
  22     -0.14146145566858
  23     -0.17909618278318
  24     0.046304452207942
  25     -0.24438831042335
  26                     0
  27     0.017967269639819
  28    -0.011548685510351
  29                     0
  30    -0.071078479546282
  31    -0.015110875756336
  32     0.069176569477864
  33     -0.14146145566858
  34     -0.17909618278318
  35    -0.046304452207942
  36      0.24438831042335
  37                     0
  38    -0.017967269639819
  39     0.011548685510351
  40                     0
  41    -0.071078479546282
  42    -0.015110875756336
  43     -0.10482048752044
  44      0.22553075022016
  45      0.38728987004574
  46    -0.031136059901122
  47     -0.10268035260018
  48                     0
  49     0.016646885706787
  50    -0.037420825324489
  51                     0
  52     0.047143412332986
  53     -0.10504791755663
  54     -0.19993441958901
  55    -0.088441460472298
  56    -0.0048837841105673
  57                     0
  58    -0.030980338796236
  59     0.051302660101867
  60                     0
  61    -0.083447458301363
  62    -0.014542762863319
 Sym= Bu
 Ene=   -0.8110292571
 Spin= Alpha
 Occup=    2.00000
   1    -0.038479260772724
   2    -0.010652879203057
   3    -0.012679913599756
   4     0.030034071273664
   5      0.01342804855848
   6     0.081747501008075
   7    -0.036488467050501
   8                     0
   9     0.024988608558782
  10    -0.039077723154788
  11                     0
  12    -0.049677204841151
  13      0.11286408808226
  14      0.15563138611733
  15      0.12385186070181
  16    -0.0069528513552316
  17                     0
  18      0.05249370224303
  19    -0.016878998752436
  20                     0
  21     0.077592478612984
  22     -0.16742117065972
  23    -0.046819842011493
  24      0.21041321236701
  25     0.031548091294122
  26                     0
  27      0.13832430828619
  28     0.095194998377861
  29                     0
  30     -0.17590020101695
  31     -0.06274203203248
  32    -0.077592478612984
  33      0.16742117065972
  34     0.046819842011493
  35      0.21041321236701
  36     0.031548091294122
  37                     0
  38      0.13832430828619
  39     0.095194998377861
  40                     0
  41      0.17590020101695
  42      0.06274203203248
  43     0.049677204841151
  44     -0.11286408808226
  45     -0.15563138611733
  46      0.12385186070181
  47    -0.0069528513552316
  48                     0
  49      0.05249370224303
  50    -0.016878998752436
  51                     0
  52     0.012679913599756
  53    -0.030034071273664
  54     -0.01342804855848
  55     0.081747501008075
  56    -0.036488467050501
  57                     0
  58     0.024988608558782
  59    -0.039077723154788
  60                     0
  61     0.038479260772724
  62     0.010652879203057
 Sym= Ag
 Ene=   -0.7127350908
 Spin= Alpha
 Occup=    2.00000
   1    -0.062241901364428
   2    -0.033576206365412
   3    -0.037942120516422
   4     0.093142627653915
   5      0.10426776461816
   6      0.16092425097191
   7    -0.096224341347306
   8                     0
   9     0.069261366122614
  10    -0.079658865362315
  11                     0
  12    -0.024333110626431
  13     0.057508735531804
  14     0.085143889722158
  15      0.20765277037705
  16    -0.089150442037609
  17                     0
  18      0.10904904016308
  19    -0.044310846716228
  20                     0
  21    -0.001180950081805
  22    0.0008794756534467
  23    -0.037691532643315
  24      0.12918783080802
  25      0.24192411768195
  26                     0
  27      0.09605033006023
  28     0.084900872818161
  29                     0
  30    -0.082396993763597
  31    -0.024367738807357
  32    -0.001180950081805
  33    0.0008794756534467
  34    -0.037691532643315
  35     -0.12918783080802
  36     -0.24192411768195
  37                     0
  38     -0.09605033006023
  39    -0.084900872818161
  40                     0
  41    -0.082396993763597
  42    -0.024367738807357
  43    -0.024333110626431
  44     0.057508735531804
  45     0.085143889722158
  46     -0.20765277037705
  47     0.089150442037609
  48                     0
  49     -0.10904904016308
  50     0.044310846716228
  51                     0
  52    -0.037942120516422
  53     0.093142627653915
  54      0.10426776461816
  55     -0.16092425097191
  56     0.096224341347306
  57                     0
  58    -0.069261366122614
  59     0.079658865362315
  60                     0
  61    -0.062241901364428
  62    -0.033576206365412
 Sym= Bu
 Ene=   -0.6518605925
 Spin= Alpha
 Occup=    2.00000
   1      0.10315260814908
   2     0.036368833395672
   3     0.028952396033115
   4    -0.069282740389273
   5    -0.073515365568181
   6     -0.22356007349337
   7      0.13088711683116
   8                     0
   9     -0.10439577138653
  10      0.10850962575487
  11                     0
  12     0.031226000943151
  13    -0.074958511272845
  14    -0.093447594847796
  15      -0.2092632506116
  16      0.10002380167361
  17                     0
  18     -0.13359936019289
  19     0.063589072135582
  20                     0
  21     0.021303983846261
  22       -0.029088080637
  23     -0.22058844233652
  24      0.16890952428455
  25    -0.068709842240003
  26                     0
  27    -0.0045949286869312
  28    -0.074607762066169
  29                     0
  30     -0.11913528233488
  31    -0.090732904608499
  32    -0.021303983846261
  33        0.029088080637
  34      0.22058844233652
  35      0.16890952428455
  36    -0.068709842240003
  37                     0
  38    -0.0045949286869312
  39    -0.074607762066169
  40                     0
  41      0.11913528233488
  42     0.090732904608499
  43    -0.031226000943151
  44     0.074958511272845
  45     0.093447594847796
  46      -0.2092632506116
  47      0.10002380167361
  48                     0
  49     -0.13359936019289
  50     0.063589072135582
  51                     0
  52    -0.028952396033115
  53     0.069282740389273
  54     0.073515365568181
  55     -0.22356007349337
  56      0.13088711683116
  57                     0
  58     -0.10439577138653
  59      0.10850962575487
  60                     0
  61     -0.10315260814908
  62    -0.036368833395672
 Sym= Ag
 Ene=   -0.5902742125
 Spin= Alpha
 Occup=    2.00000
   1     0.080799697439616
   2     0.029727019651471
   3     0.017826377467143
   4    -0.041943647522983
   5    -0.060603946266604
   6     -0.16997004241666
   7      0.10431647473957
   8                     0
   9    -0.093905362012861
  10     0.082712466833877
  11                     0
  12    0.0055498451297037
  13    -0.011294476944791
  14    -0.034006155279418
  15     -0.11535771908878
  16     0.083331836246039
  17                     0
  18    -0.086885578732914
  19     0.024099200711189
  20                     0
  21    0.0019093079714243
  22    0.0075547863004147
  23    -0.061405316609673
  24      0.28002828221692
  25      0.11606087468786
  26                     0
  27      0.14723770389252
  28     0.039057541611869
  29                     0
  30      -0.2003514524102
  31     -0.14206455634667
  32    0.0019093079714243
  33    0.0075547863004147
  34    -0.061405316609673
  35     -0.28002828221692
  36     -0.11606087468786
  37                     0
  38     -0.14723770389252
  39    -0.039057541611869
  40                     0
  41      -0.2003514524102
  42     -0.14206455634667
  43    0.0055498451297037
  44    -0.011294476944791
  45    -0.034006155279418
  46      0.11535771908878
  47    -0.083331836246039
  48                     0
  49     0.086885578732914
  50    -0.024099200711189
  51                     0
  52     0.017826377467143
  53    -0.041943647522983
  54    -0.060603946266604
  55      0.16997004241666
  56     -0.10431647473957
  57                     0
  58     0.093905362012861
  59    -0.082712466833877
  60                     0
  61     0.080799697439616
  62     0.029727019651471
 Sym= Bu
 Ene=   -0.4160156002
 Spin= Alpha
 Occup=    2.00000
   1     -0.13348342437955
   2     -0.14853614502895
   3     -0.04983180531686
   4      0.12040184045395
   5      0.17756840007164
   6      0.19503972630453
   7     -0.17145326956003
   8                     0
   9      0.11936343821315
  10      -0.1776145744313
  11                     0
  12     0.050304161751595
  13     -0.11973758249299
  14     -0.16170597967824
  15     -0.26577387007722
  16     0.057681525228659
  17                     0
  18     -0.23443291053413
  19    -0.0081261239954215
  20                     0
  21    -0.029702699440719
  22     0.073160704679419
  23      0.10513819426854
  24     0.099374101924396
  25     -0.11780195124621
  26                     0
  27     0.048207950155194
  28    -0.0062024979857679
  29                     0
  30    -0.041313357750671
  31    -0.052587377495563
  32     0.029702699440719
  33    -0.073160704679419
  34     -0.10513819426854
  35     0.099374101924396
  36     -0.11780195124621
  37                     0
  38     0.048207950155194
  39    -0.0062024979857679
  40                     0
  41     0.041313357750671
  42     0.052587377495563
  43    -0.050304161751595
  44      0.11973758249299
  45      0.16170597967824
  46     -0.26577387007722
  47     0.057681525228659
  48                     0
  49     -0.23443291053413
  50    -0.0081261239954215
  51                     0
  52      0.04983180531686
  53     -0.12040184045395
  54     -0.17756840007164
  55      0.19503972630453
  56     -0.17145326956003
  57                     0
  58      0.11936343821315
  59      -0.1776145744313
  60                     0
  61      0.13348342437955
  62      0.14853614502895
 Sym= Ag
 Ene=   -0.4135929797
 Spin= Alpha
 Occup=    2.00000
   1      0.13394364480003
   2      0.14464889137357
   3     0.046087492310295
   4     -0.11267400572894
   5     -0.14753328106155
   6     -0.18966282743987
   7      0.16950334073153
   8                     0
   9     -0.11484097792672
  10      0.18724502513195
  11                     0
  12    -0.040163013950152
  13     0.095667438788959
  14      0.12096479987076
  15      0.27472977079818
  16    -0.072496701713645
  17                     0
  18      0.23972870847678
  19    0.0074008851548216
  20                     0
  21     0.026385201873626
  22    -0.071690618933744
  23    -0.082549153277007
  24    -0.087612453923339
  25      0.12537288001558
  26                     0
  27    -0.029890399751032
  28     0.048095397590814
  29                     0
  30     0.055742787991701
  31      0.10641242970637
  32     0.026385201873626
  33    -0.071690618933744
  34    -0.082549153277007
  35     0.087612453923339
  36     -0.12537288001558
  37                     0
  38     0.029890399751032
  39    -0.048095397590814
  40                     0
  41     0.055742787991701
  42      0.10641242970637
  43    -0.040163013950152
  44     0.095667438788959
  45      0.12096479987076
  46     -0.27472977079818
  47     0.072496701713645
  48                     0
  49     -0.23972870847678
  50    -0.0074008851548216
  51                     0
  52     0.046087492310295
  53     -0.11267400572894
  54     -0.14753328106155
  55      0.18966282743987
  56     -0.16950334073153
  57                     0
  58      0.11484097792672
  59     -0.18724502513195
  60                     0
  61      0.13394364480003
  62      0.14464889137357
 Sym= Bu
 Ene=   -0.9005702353
 Spin= Alpha
 Occup=    1.97635
   1     0.051582880238186
   2     0.061656717265551
   3     0.039273862545418
   4    -0.099896753502863
   5     0.024991079733658
   6     -0.11387666789772
   7     -0.30659332254797
   8                     0
   9    -0.018957018373372
  10     -0.11392439866227
  11                     0
  12     0.051674949668675
  13     -0.11709704653558
  14    -0.081103677833033
  15      0.19541345242477
  16      0.26569157088171
  17                     0
  18       0.1228708689178
  19      0.04222178598651
  20                     0
  21    -0.022514382684656
  22     0.039304656145776
  23      0.21861558481567
  24     0.033825193345922
  25    -0.028793439591786
  26                     0
  27     0.066471157089561
  28     0.019889288577113
  29                     0
  30     0.018515750801734
  31     0.021522370987399
  32     0.022514382684656
  33    -0.039304656145776
  34     -0.21861558481567
  35     0.033825193345922
  36    -0.028793439591786
  37                     0
  38     0.066471157089561
  39     0.019889288577113
  40                     0
  41    -0.018515750801734
  42    -0.021522370987399
  43    -0.051674949668675
  44      0.11709704653558
  45     0.081103677833033
  46      0.19541345242477
  47      0.26569157088171
  48                     0
  49       0.1228708689178
  50      0.04222178598651
  51                     0
  52    -0.039273862545418
  53     0.099896753502863
  54    -0.024991079733658
  55     -0.11387666789772
  56     -0.30659332254797
  57                     0
  58    -0.018957018373372
  59     -0.11392439866227
  60                     0
  61    -0.051582880238186
  62    -0.061656717265551
 Sym= Ag
 Ene=   -0.8771276532
 Spin= Alpha
 Occup=    1.97572
   1     0.049284055421436
   2     0.051350580729471
   3      0.03960846574516
   4     -0.10114875349884
   5     0.033054575792136
   6     -0.11395593577892
   7     -0.31498600746833
   8                     0
   9    -0.013445643157047
  10     -0.12541139142414
  11                     0
  12     0.045559844409943
  13     -0.10582475655566
  14    -0.051831447774812
  15      0.17950033397417
  16      0.28223230744169
  17                     0
  18      0.11465163984655
  19     0.074834774496819
  20                     0
  21    -0.0042254076478369
  22    0.0047658367668604
  23     0.039743009755565
  24     0.020118652102125
  25    -0.080487092286289
  26                     0
  27     0.054506223751701
  28      -0.0662765472692
  29                     0
  30    0.0084506598728454
  31       0.0287728994928
  32    -0.0042254076478369
  33    0.0047658367668604
  34     0.039743009755565
  35    -0.020118652102125
  36     0.080487092286289
  37                     0
  38    -0.054506223751701
  39       0.0662765472692
  40                     0
  41    0.0084506598728454
  42       0.0287728994928
  43     0.045559844409943
  44     -0.10582475655566
  45    -0.051831447774812
  46     -0.17950033397417
  47     -0.28223230744169
  48                     0
  49     -0.11465163984655
  50    -0.074834774496819
  51                     0
  52      0.03960846574516
  53     -0.10114875349884
  54     0.033054575792136
  55      0.11395593577892
  56      0.31498600746833
  57                     0
  58     0.013445643157047
  59      0.12541139142414
  60                     0
  61     0.049284055421436
  62     0.051350580729471
 Sym= Au
 Ene=   -0.5685786105
 Spin= Alpha
 Occup=    1.93002
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8      0.17403604659713
   9                     0
  10                     0
  11      0.10042427210833
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17      0.24776894509341
  18                     0
  19                     0
  20      0.14420064339684
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26      0.26921929390207
  27                     0
  28                     0
  29      0.16430253215226
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37      0.26921929390207
  38                     0
  39                     0
  40      0.16430253215226
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48      0.24776894509341
  49                     0
  50                     0
  51      0.14420064339684
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57      0.17403604659713
  58                     0
  59                     0
  60      0.10042427210833
  61                     0
  62                     0
 Sym= Bg
 Ene=   -0.5295420754
 Spin= Alpha
 Occup=    1.90866
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8      0.28848315065168
   9                     0
  10                     0
  11      0.18434972745575
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17      0.31001716756931
  18                     0
  19                     0
  20      0.19725745286559
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26     0.064498765285046
  27                     0
  28                     0
  29     0.049475025376449
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37    -0.064498765285046
  38                     0
  39                     0
  40    -0.049475025376449
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48     -0.31001716756931
  49                     0
  50                     0
  51     -0.19725745286559
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57     -0.28848315065168
  58                     0
  59                     0
  60     -0.18434972745575
  61                     0
  62                     0
 Sym= Au
 Ene=   -0.3739571179
 Spin= Alpha
 Occup=    1.85523
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8     -0.27629031413569
   9                     0
  10                     0
  11     -0.19952935304358
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17     -0.17589122348448
  18                     0
  19                     0
  20     -0.13631055226929
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26      0.29860164305246
  27                     0
  28                     0
  29        0.229177997756
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37      0.29860164305246
  38                     0
  39                     0
  40        0.229177997756
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48     -0.17589122348448
  49                     0
  50                     0
  51     -0.13631055226929
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57     -0.27629031413569
  58                     0
  59                     0
  60     -0.19952935304358
  61                     0
  62                     0
 Sym= Bg
 Ene=   0.04640288333
 Spin= Alpha
 Occup=    0.14846
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8      0.35690338225403
   9                     0
  10                     0
  11      0.19285482714941
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17      -0.2275833142605
  18                     0
  19                     0
  20    -0.089775700298189
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26     -0.37459146553069
  27                     0
  28                     0
  29     -0.25884183073704
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37      0.37459146553069
  38                     0
  39                     0
  40      0.25884183073704
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48       0.2275833142605
  49                     0
  50                     0
  51     0.089775700298189
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57     -0.35690338225403
  58                     0
  59                     0
  60     -0.19285482714941
  61                     0
  62                     0
 Sym= Au
 Ene=    0.1919367824
 Spin= Alpha
 Occup=    0.09065
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8     -0.42355349045735
   9                     0
  10                     0
  11      -0.1767669527254
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17      0.45351633138357
  18                     0
  19                     0
  20      0.21996907824955
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26     -0.11398888329308
  27                     0
  28                     0
  29    -0.098673081092812
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37     -0.11398888329308
  38                     0
  39                     0
  40    -0.098673081092812
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48      0.45351633138357
  49                     0
  50                     0
  51      0.21996907824955
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57     -0.42355349045735
  58                     0
  59                     0
  60      -0.1767669527254
  61                     0
  62                     0
 Sym= Bg
 Ene=    0.2882862036
 Spin= Alpha
 Occup=    0.06676
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8      0.27725315600988
   9                     0
  10                     0
  11     0.088847405732849
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17     -0.38780371661028
  18                     0
  19                     0
  20     -0.19051791422217
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26      0.44727741340647
  27                     0
  28                     0
  29      0.31140972479735
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37     -0.44727741340647
  38                     0
  39                     0
  40     -0.31140972479735
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48      0.38780371661028
  49                     0
  50                     0
  51      0.19051791422217
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57     -0.27725315600988
  58                     0
  59                     0
  60    -0.088847405732849
  61                     0
  62                     0
 Sym= Bu
 Ene=    0.7904993121
 Spin= Alpha
 Occup=    0.02426
   1     0.038271281008704
   2     0.035528468493176
   3     0.064873712736762
   4     -0.28491684436683
   5     -0.27884212992442
   6     -0.21455594091559
   7     -0.51606492029099
   8                     0
   9    -0.076808550002455
  10     -0.13936680854027
  11                     0
  12    -0.068800867535765
  13      0.31035638657602
  14       0.2900317205755
  15     -0.29547743364135
  16     -0.45492520813898
  17                     0
  18    -0.062900626891833
  19     -0.11600683015751
  20                     0
  21      0.01571495835718
  22    -0.038408936865419
  23     -0.10220848151957
  24    -0.019214676731949
  25       0.0218931001537
  26                     0
  27    -0.022143774965242
  28    -0.013800680713467
  29                     0
  30    -0.011613307421015
  31    -0.0080392494316109
  32     -0.01571495835718
  33     0.038408936865419
  34      0.10220848151957
  35    -0.019214676731949
  36       0.0218931001537
  37                     0
  38    -0.022143774965242
  39    -0.013800680713467
  40                     0
  41     0.011613307421015
  42    0.0080392494316109
  43     0.068800867535765
  44     -0.31035638657602
  45      -0.2900317205755
  46     -0.29547743364135
  47     -0.45492520813898
  48                     0
  49    -0.062900626891833
  50     -0.11600683015751
  51                     0
  52    -0.064873712736762
  53      0.28491684436683
  54      0.27884212992442
  55     -0.21455594091559
  56     -0.51606492029099
  57                     0
  58    -0.076808550002455
  59     -0.13936680854027
  60                     0
  61    -0.038271281008704
  62    -0.035528468493176
 Sym= Ag
 Ene=    0.8073616249
 Spin= Alpha
 Occup=    0.02389
   1     0.040072407962752
   2     0.037110387031984
   3     0.064792839253245
   4     -0.28591411120501
   5     -0.28223523443694
   6     -0.21603676052576
   7     -0.50948365341923
   8                     0
   9    -0.082514090040103
  10     -0.13177285291412
  11                     0
  12    -0.066280091836932
  13       0.3065766060911
  14      0.28492808411857
  15     -0.29087155055144
  16     -0.47226358105738
  17                     0
  18    -0.061461862436933
  19     -0.13027977993343
  20                     0
  21     0.003149036868578
  22    -0.0096986937100577
  23    -0.028259092326209
  24    -0.0097867932873974
  25     0.069841872577824
  26                     0
  27     -0.01492774200781
  28     0.039019912079427
  29                     0
  30    -0.0087725853858088
  31    -0.00038308961419786
  32     0.003149036868578
  33    -0.0096986937100577
  34    -0.028259092326209
  35    0.0097867932873974
  36    -0.069841872577824
  37                     0
  38      0.01492774200781
  39    -0.039019912079427
  40                     0
  41    -0.0087725853858088
  42    -0.00038308961419786
  43    -0.066280091836932
  44       0.3065766060911
  45      0.28492808411857
  46      0.29087155055144
  47      0.47226358105738
  48                     0
  49     0.061461862436933
  50      0.13027977993343
  51                     0
  52     0.064792839253245
  53     -0.28591411120501
  54     -0.28223523443694
  55      0.21603676052576
  56      0.50948365341923
  57                     0
  58     0.082514090040103
  59      0.13177285291412
  60                     0
  61     0.040072407962752
  62     0.037110387031983
 Sym= Bu
 Ene=    0.1933950973
 Spin= Alpha
 Occup=   -0.00000
   1    -0.028074680858315
   2     -0.86127485129019
   3    -0.033033561531749
   4     0.032107535039955
   5      0.58434503581487
   6     -0.18690660714299
   7     0.002455764974005
   8                     0
   9     -0.41010219658895
  10     0.042867360795814
  11                     0
  12    -0.017883313209765
  13     0.023805309566814
  14      0.24020382592422
  15     0.021891213500837
  16     0.059511375776923
  17                     0
  18     0.078034819853983
  19      0.13569292458722
  20                     0
  21    -0.034068754963021
  22     0.041679787339111
  23      0.50586590188526
  24     -0.16319196179808
  25       0.0740790661929
  26                     0
  27     -0.46870042507353
  28      0.11208924622028
  29                     0
  30    -0.016438697424514
  31     -0.83413201855775
  32     0.034068754963021
  33    -0.041679787339111
  34     -0.50586590188526
  35     -0.16319196179808
  36       0.0740790661929
  37                     0
  38     -0.46870042507353
  39      0.11208924622028
  40                     0
  41     0.016438697424514
  42      0.83413201855775
  43     0.017883313209765
  44    -0.023805309566814
  45     -0.24020382592422
  46     0.021891213500837
  47     0.059511375776923
  48                     0
  49     0.078034819853983
  50      0.13569292458722
  51                     0
  52     0.033033561531749
  53    -0.032107535039955
  54     -0.58434503581487
  55     -0.18690660714299
  56     0.002455764974005
  57                     0
  58     -0.41010219658895
  59     0.042867360795814
  60                     0
  61     0.028074680858315
  62      0.86127485129019
 Sym= Ag
 Ene=    0.2287425386
 Spin= Alpha
 Occup=    0.00000
   1    -0.039717617978239
   2      -1.1430174653785
   3    -0.042691460959836
   4       0.0390943309059
   5      0.75583382935125
   6     -0.23127697897531
   7    -0.0051733584447837
   8                     0
   9     -0.52655242801837
  10     0.064513286558061
  11                     0
  12    -0.015266249599646
  13     0.010932167056745
  14      0.38790759721991
  15     0.031418945310103
  16    0.0083770875415008
  17                     0
  18     0.060315997212273
  19      0.18571329434856
  20                     0
  21    -0.0040248007961223
  22    -0.016669058679838
  23      0.15492997534246
  24     -0.12932575165006
  25    0.0049296847057669
  26                     0
  27     -0.65734973323022
  28        0.249122084344
  29                     0
  30     0.042407067024553
  31     -0.51905704147369
  32    -0.0040248007961223
  33    -0.016669058679838
  34      0.15492997534246
  35      0.12932575165006
  36    -0.0049296847057669
  37                     0
  38      0.65734973323022
  39       -0.249122084344
  40                     0
  41     0.042407067024553
  42     -0.51905704147369
  43    -0.015266249599646
  44     0.010932167056745
  45      0.38790759721991
  46    -0.031418945310103
  47    -0.0083770875415008
  48                     0
  49    -0.060315997212273
  50     -0.18571329434856
  51                     0
  52    -0.042691460959836
  53       0.0390943309059
  54      0.75583382935125
  55      0.23127697897531
  56    0.0051733584447837
  57                     0
  58      0.52655242801837
  59    -0.064513286558061
  60                     0
  61    -0.039717617978239
  62      -1.1430174653785
 Sym= Ag
 Ene=    0.2883487115
 Spin= Alpha
 Occup=    0.00000
   1    -0.052761469549116
   2     -0.35196747962816
   3    -0.019154763070405
   4     0.043125696788007
   5      0.16812931064568
   6    -0.033865798304878
   7    -0.010772881203052
   8                     0
   9     -0.13026730930382
  10    -0.045356600387385
  11                     0
  12     -0.01731544289316
  13     0.037253272467047
  14      0.26782316249173
  15     -0.15065783315725
  16     0.065469111345844
  17                     0
  18     -0.26974261615164
  19      0.11612562050236
  20                     0
  21     0.070125964158463
  22    -0.059076152893323
  23       -1.439480844194
  24      0.14588849174465
  25      0.10258265669797
  26                     0
  27       0.8130119077154
  28      0.31868995286197
  29                     0
  30     0.041360849630821
  31       1.5816898922222
  32     0.070125964158463
  33    -0.059076152893323
  34       -1.439480844194
  35     -0.14588849174465
  36     -0.10258265669797
  37                     0
  38      -0.8130119077154
  39     -0.31868995286197
  40                     0
  41     0.041360849630821
  42       1.5816898922222
  43     -0.01731544289316
  44     0.037253272467047
  45      0.26782316249173
  46      0.15065783315725
  47    -0.065469111345844
  48                     0
  49      0.26974261615164
  50     -0.11612562050236
  51                     0
  52    -0.019154763070405
  53     0.043125696788007
  54      0.16812931064568
  55     0.033865798304878
  56     0.010772881203052
  57                     0
  58      0.13026730930382
  59     0.045356600387385
  60                     0
  61    -0.052761469549116
  62     -0.35196747962816
 Sym= Bu
 Ene=    0.2941314782
 Spin= Alpha
 Occup=   -0.00000
   1    -0.045174882789334
   2     -0.73229871750504
   3    -0.030029240876207
   4      0.05069456247284
   5      0.30855354241848
   6     -0.13315826641425
   7    -0.014297358136981
   8                     0
   9       -0.347986253137
  10    -0.053564889962146
  11                     0
  12    -0.032131729702495
  13     0.065240561038832
  14      0.48679537797655
  15    -0.025224248907419
  16     0.083020640113261
  17                     0
  18     -0.25756647695736
  19     0.034053333800905
  20                     0
  21     0.061957548250458
  22    -0.086706439736011
  23     -0.53844495865506
  24      0.12140798845583
  25     0.057230983158968
  26                     0
  27      0.66331886850268
  28      0.72338636774759
  29                     0
  30     0.065376842901412
  31        1.390312828297
  32    -0.061957548250458
  33     0.086706439736011
  34      0.53844495865506
  35      0.12140798845583
  36     0.057230983158968
  37                     0
  38      0.66331886850268
  39      0.72338636774759
  40                     0
  41    -0.065376842901412
  42       -1.390312828297
  43     0.032131729702495
  44    -0.065240561038832
  45     -0.48679537797655
  46    -0.025224248907419
  47     0.083020640113261
  48                     0
  49     -0.25756647695736
  50     0.034053333800905
  51                     0
  52     0.030029240876207
  53     -0.05069456247284
  54     -0.30855354241848
  55     -0.13315826641425
  56    -0.014297358136981
  57                     0
  58       -0.347986253137
  59    -0.053564889962146
  60                     0
  61     0.045174882789334
  62      0.73229871750504
 Sym= Bu
 Ene=    0.4049852262
 Spin= Alpha
 Occup=   -0.00000
   1    0.0058983706187856
   2      0.85733832527477
   3     0.016473413457183
   4     0.031368988948257
   5     -0.66262395558728
   6     0.098981992605302
   7     0.055721956691236
   8                     0
   9       0.2879886707128
  10     -0.22471264189793
  11                     0
  12    -0.059607180790068
  13     0.068233322691697
  14       1.2619211668837
  15    -0.067897891719841
  16      0.21887014816485
  17                     0
  18      -0.6735381265156
  19      0.32074697413611
  20                     0
  21    -0.0068714233176141
  22    0.0041945733352072
  23       1.2267460472438
  24    -0.070854911495694
  25      0.15221888332662
  26                     0
  27      0.28400171906624
  28        2.123665102024
  29                     0
  30    -0.057225031263988
  31     -0.07786017137955
  32    0.0068714233176141
  33    -0.0041945733352072
  34      -1.2267460472438
  35    -0.070854911495694
  36      0.15221888332662
  37                     0
  38      0.28400171906624
  39        2.123665102024
  40                     0
  41     0.057225031263988
  42      0.07786017137955
  43     0.059607180790068
  44    -0.068233322691697
  45      -1.2619211668837
  46    -0.067897891719841
  47      0.21887014816485
  48                     0
  49      -0.6735381265156
  50      0.32074697413611
  51                     0
  52    -0.016473413457183
  53    -0.031368988948257
  54      0.66262395558728
  55     0.098981992605302
  56     0.055721956691236
  57                     0
  58       0.2879886707128
  59     -0.22471264189793
  60                     0
  61    -0.0058983706187856
  62     -0.85733832527477
 Sym= Ag
 Ene=    0.4935775609
 Spin= Alpha
 Occup=   -0.00000
   1    -0.010825899070775
   2      0.83123502181865
   3       0.0124194917065
   4     0.067467724577841
   5     -0.43629694971282
   6     0.095688880505966
   7     0.086427034883655
   8                     0
   9      0.37862697236862
  10     -0.24261190102824
  11                     0
  12    -0.059706485143316
  13     0.025044141367853
  14       2.2842959777206
  15     -0.10491015823614
  16     0.098838320393671
  17                     0
  18     -0.81929577947109
  19       1.1439417007452
  20                     0
  21     0.034962711120068
  22      0.14612653815412
  23      -1.3930648664732
  24      -0.1486259344692
  25     0.071338693368041
  26                     0
  27      -2.2777664733633
  28        1.942936134083
  29                     0
  30      0.14115433468689
  31      -1.3131360065923
  32     0.034962711120068
  33      0.14612653815412
  34      -1.3930648664732
  35       0.1486259344692
  36    -0.071338693368041
  37                     0
  38       2.2777664733633
  39       -1.942936134083
  40                     0
  41      0.14115433468689
  42      -1.3131360065923
  43    -0.059706485143316
  44     0.025044141367853
  45       2.2842959777206
  46      0.10491015823614
  47    -0.098838320393671
  48                     0
  49      0.81929577947109
  50      -1.1439417007452
  51                     0
  52       0.0124194917065
  53     0.067467724577841
  54     -0.43629694971282
  55    -0.095688880505966
  56    -0.086427034883655
  57                     0
  58     -0.37862697236862
  59      0.24261190102824
  60                     0
  61    -0.010825899070775
  62      0.83123502181865
 Sym= Bu
 Ene=    0.5457681806
 Spin= Alpha
 Occup=    0.00000
   1     0.075826250396573
   2    -0.0077478565905848
   3    0.0015546356803632
   4      0.05849514834307
   5     -0.63485880765083
   6     -0.05175577014995
   7     0.080896887275115
   8                     0
   9     -0.37154961270098
  10     -0.21037907356261
  11                     0
  12     0.037239876551609
  13    -0.060539849544489
  14       -0.187958656947
  15     0.094462923165115
  16     -0.26853330745327
  17                     0
  18    -0.075915198919172
  19      -1.0564518091851
  20                     0
  21     -0.14180592472267
  22      0.13803119793092
  23       4.3037221780809
  24      0.24970292190545
  25    -0.018215800626444
  26                     0
  27       1.7859575480653
  28         2.02373773644
  29                     0
  30    -0.0099083640496547
  31       0.5090169507075
  32      0.14180592472267
  33     -0.13803119793092
  34      -4.3037221780809
  35      0.24970292190545
  36    -0.018215800626444
  37                     0
  38       1.7859575480653
  39         2.02373773644
  40                     0
  41    0.0099083640496547
  42      -0.5090169507075
  43    -0.037239876551609
  44     0.060539849544489
  45        0.187958656947
  46     0.094462923165115
  47     -0.26853330745327
  48                     0
  49    -0.075915198919172
  50      -1.0564518091851
  51                     0
  52    -0.0015546356803632
  53     -0.05849514834307
  54      0.63485880765083
  55     -0.05175577014995
  56     0.080896887275115
  57                     0
  58     -0.37154961270098
  59     -0.21037907356261
  60                     0
  61    -0.075826250396573
  62    0.0077478565905847
 Sym= Au
 Ene=    0.7278349905
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8      0.11379932255439
   9                     0
  10                     0
  11     -0.10094859408152
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17      0.15867906497657
  18                     0
  19                     0
  20     0.018836459134724
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26      0.71379056246253
  27                     0
  28                     0
  29      -0.6514363169675
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37      0.71379056246253
  38                     0
  39                     0
  40      -0.6514363169675
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48      0.15867906497657
  49                     0
  50                     0
  51     0.018836459134724
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57      0.11379932255439
  58                     0
  59                     0
  60     -0.10094859408152
  61                     0
  62                     0
 Sym= Bg
 Ene=    0.7443655492
 Spin= Alpha
 Occup=   -0.00000
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8     -0.26454128333214
   9                     0
  10                     0
  11      0.41433100563096
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17    0.0065946588663691
  18                     0
  19                     0
  20     -0.49767800234217
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26     -0.58092254307469
  27                     0
  28                     0
  29       1.3253912729285
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37      0.58092254307469
  38                     0
  39                     0
  40      -1.3253912729285
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48    -0.0065946588663691
  49                     0
  50                     0
  51      0.49767800234217
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57      0.26454128333214
  58                     0
  59                     0
  60     -0.41433100563096
  61                     0
  62                     0
 Sym= Ag
 Ene=    0.7554897116
 Spin= Alpha
 Occup=    0.00000
   1      0.01735313878119
   2     0.061141144300138
   3    0.0090675803608128
   4     0.069722582154927
   5     -0.48701952939925
   6     0.038083437464907
   7      0.15638867091863
   8                     0
   9     -0.26932740026003
  10      -0.3884521022725
  11                     0
  12     0.030069351564997
  13     -0.15711600199709
  14      0.34533756042978
  15     -0.10015803330703
  16      -0.2218192024578
  17                     0
  18    -0.015747766716685
  19     -0.37072146745245
  20                     0
  21    -0.035524721076716
  22     -0.57201899313647
  23      0.42591723577239
  24     -0.15518466224278
  25     -0.50375186635736
  26                     0
  27       0.5780823263801
  28      0.59145051615559
  29                     0
  30      -0.1788016765586
  31      0.25119466120837
  32    -0.035524721076716
  33     -0.57201899313647
  34      0.42591723577239
  35      0.15518466224278
  36      0.50375186635736
  37                     0
  38      -0.5780823263801
  39     -0.59145051615559
  40                     0
  41      -0.1788016765586
  42      0.25119466120837
  43     0.030069351564997
  44     -0.15711600199709
  45      0.34533756042978
  46      0.10015803330703
  47       0.2218192024578
  48                     0
  49     0.015747766716685
  50      0.37072146745245
  51                     0
  52    0.0090675803608128
  53     0.069722582154927
  54     -0.48701952939925
  55    -0.038083437464907
  56     -0.15638867091863
  57                     0
  58      0.26932740026003
  59       0.3884521022725
  60                     0
  61      0.01735313878119
  62     0.061141144300137
 Sym= Ag
 Ene=    0.7924977367
 Spin= Alpha
 Occup=    0.00000
   1      0.06748414029504
   2      0.15775268324214
   3    -0.025125541589405
   4     -0.13461827163056
   5       1.6542771682564
   6      0.10403844588292
   7     -0.34247097494075
   8                     0
   9      0.65776085288593
  10       1.3618423923082
  11                     0
  12     0.013626905653958
  13    -0.020772549310817
  14      -1.3722211214481
  15     -0.22033088470206
  16     0.050371621770968
  17                     0
  18      0.61591484878501
  19       1.3291771304801
  20                     0
  21     0.023016286406038
  22     -0.50167323954406
  23      0.63989046467216
  24     -0.14821544448604
  25      0.18146683743586
  26                     0
  27     -0.82323552422933
  28    0.0025773002538928
  29                     0
  30     -0.12581435788087
  31      -0.7692895447692
  32     0.023016286406038
  33     -0.50167323954406
  34      0.63989046467216
  35      0.14821544448604
  36     -0.18146683743586
  37                     0
  38      0.82323552422933
  39    -0.0025773002538928
  40                     0
  41     -0.12581435788087
  42      -0.7692895447692
  43     0.013626905653958
  44    -0.020772549310817
  45      -1.3722211214481
  46      0.22033088470206
  47    -0.050371621770968
  48                     0
  49     -0.61591484878501
  50      -1.3291771304801
  51                     0
  52    -0.025125541589405
  53     -0.13461827163056
  54       1.6542771682564
  55     -0.10403844588292
  56      0.34247097494075
  57                     0
  58     -0.65776085288593
  59      -1.3618423923082
  60                     0
  61      0.06748414029504
  62      0.15775268324214
 Sym= Bu
 Ene=    0.8062395791
 Spin= Alpha
 Occup=    0.00000
   1     -0.17226756181683
   2      0.19418869048463
   3    0.0014954944285633
   4      0.13666947274238
   5     -0.04094426384114
   6     0.068117563688836
   7      0.21590932564034
   8                     0
   9     -0.15385622597268
  10     -0.32294856040434
  11                     0
  12    0.0043907611198684
  13     0.069913409657591
  14    0.0077083659259578
  15     -0.24260083198071
  16     -0.17413498586284
  17                     0
  18      0.10273384082404
  19      0.36131974770882
  20                     0
  21     0.011232073988732
  22     0.087767354794762
  23      -0.3458606996472
  24     -0.30470522255244
  25      0.21557230565075
  26                     0
  27      0.54394277972919
  28    -0.012716499593576
  29                     0
  30      0.41883127060105
  31      0.14339449217374
  32    -0.011232073988732
  33    -0.087767354794762
  34       0.3458606996472
  35     -0.30470522255244
  36      0.21557230565075
  37                     0
  38      0.54394277972919
  39    -0.012716499593576
  40                     0
  41     -0.41883127060105
  42     -0.14339449217374
  43    -0.0043907611198684
  44    -0.069913409657591
  45    -0.0077083659259578
  46     -0.24260083198071
  47     -0.17413498586284
  48                     0
  49      0.10273384082404
  50      0.36131974770882
  51                     0
  52    -0.0014954944285633
  53     -0.13666947274238
  54      0.04094426384114
  55     0.068117563688836
  56      0.21590932564034
  57                     0
  58     -0.15385622597268
  59     -0.32294856040434
  60                     0
  61      0.17226756181683
  62     -0.19418869048463
 Sym= Bu
 Ene=    0.8408148026
 Spin= Alpha
 Occup=    0.00000
   1       0.2018278456575
   2      0.16489337451087
   3    -0.033154850149013
   4     0.032631691035309
   5       1.4171011354029
   6     0.082395990526012
   7      -0.3704802048194
   8                     0
   9      0.67250292636094
  10       1.4319262650763
  11                     0
  12     0.014964412654353
  13      0.10984038105799
  14      -1.5806800180956
  15     -0.23142998970286
  16    -0.0022877864322495
  17                     0
  18      0.58018295480884
  19       1.1287711183129
  20                     0
  21    -0.031223669797613
  22     0.019346833887002
  23      0.81934672400634
  24     0.047870155131216
  25       0.3439340096515
  26                     0
  27     0.083332741593382
  28      0.55511161006291
  29                     0
  30     0.024574908491871
  31    -0.073661372536033
  32     0.031223669797613
  33    -0.019346833887002
  34     -0.81934672400634
  35     0.047870155131216
  36       0.3439340096515
  37                     0
  38     0.083332741593382
  39      0.55511161006291
  40                     0
  41    -0.024574908491871
  42     0.073661372536033
  43    -0.014964412654353
  44     -0.10984038105799
  45       1.5806800180956
  46     -0.23142998970286
  47    -0.0022877864322495
  48                     0
  49      0.58018295480884
  50       1.1287711183129
  51                     0
  52     0.033154850149013
  53    -0.032631691035309
  54      -1.4171011354029
  55     0.082395990526012
  56      -0.3704802048194
  57                     0
  58      0.67250292636094
  59       1.4319262650763
  60                     0
  61      -0.2018278456575
  62     -0.16489337451087
 Sym= Ag
 Ene=     0.864771721
 Spin= Alpha
 Occup=    0.00000
   1     -0.35587907278651
   2    -0.035946330871785
   3     0.017740758676729
   4     -0.15231319931264
   5     -0.54325458007032
   6    -0.045309142742243
   7      0.17243379366377
   8                     0
   9     -0.37610741888896
  10     -0.74044247092209
  11                     0
  12    -0.024624127007107
  13    -0.090803079150218
  14      0.32763566120155
  15     0.037043566889829
  16      0.17009851786903
  17                     0
  18     -0.29398605351711
  19     -0.68073962732695
  20                     0
  21     0.013463450970517
  22     -0.72231586827221
  23      0.93205923627886
  24     -0.29337676306833
  25      0.43213114866818
  26                     0
  27      0.73511533558428
  28     -0.72176668825539
  29                     0
  30     -0.10037081756733
  31      0.17693965392112
  32     0.013463450970517
  33     -0.72231586827221
  34      0.93205923627886
  35      0.29337676306833
  36     -0.43213114866818
  37                     0
  38     -0.73511533558428
  39      0.72176668825539
  40                     0
  41     -0.10037081756733
  42      0.17693965392112
  43    -0.024624127007107
  44    -0.090803079150218
  45      0.32763566120155
  46    -0.037043566889829
  47     -0.17009851786903
  48                     0
  49      0.29398605351711
  50      0.68073962732695
  51                     0
  52     0.017740758676729
  53     -0.15231319931264
  54     -0.54325458007032
  55     0.045309142742243
  56     -0.17243379366377
  57                     0
  58      0.37610741888896
  59      0.74044247092209
  60                     0
  61     -0.35587907278651
  62    -0.035946330871785
 Sym= Au
 Ene=    0.9206282906
 Spin= Alpha
 Occup=   -0.00000
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8     -0.62957489084436
   9                     0
  10                     0
  11       0.8638875707974
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17     -0.10890083352492
  18                     0
  19                     0
  20     -0.18559728124606
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26      0.16380117488176
  27                     0
  28                     0
  29     -0.11263409594878
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37      0.16380117488176
  38                     0
  39                     0
  40     -0.11263409594878
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48     -0.10890083352492
  49                     0
  50                     0
  51     -0.18559728124606
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57     -0.62957489084436
  58                     0
  59                     0
  60       0.8638875707974
  61                     0
  62                     0
 Sym= Bu
 Ene=    0.9226910585
 Spin= Alpha
 Occup=   -0.00000
   1     -0.28503751397413
   2    -0.044931421898763
   3     0.010833233678425
   4     -0.21672903611774
   5      -0.2023943855354
   6     -0.11712980153752
   7      0.07386812512382
   8                     0
   9      -0.1886121350762
  10     -0.35342538328145
  11                     0
  12    0.0048778232457432
  13     -0.25921390025123
  14     0.054448750396202
  15    -0.048413734799643
  16     0.082366712890741
  17                     0
  18    -0.078056980192145
  19     -0.61493684728622
  20                     0
  21    -0.048857767104745
  22     -0.51508148671569
  23        2.000881773754
  24       0.0333668249754
  25      0.67853261512058
  26                     0
  27      0.47255279206744
  28      -0.1479018911496
  29                     0
  30     -0.31241144344048
  31      0.14356059141754
  32     0.048857767104745
  33      0.51508148671569
  34       -2.000881773754
  35       0.0333668249754
  36      0.67853261512058
  37                     0
  38      0.47255279206744
  39      -0.1479018911496
  40                     0
  41      0.31241144344048
  42     -0.14356059141754
  43    -0.0048778232457432
  44      0.25921390025123
  45    -0.054448750396202
  46    -0.048413734799643
  47     0.082366712890741
  48                     0
  49    -0.078056980192145
  50     -0.61493684728622
  51                     0
  52    -0.010833233678425
  53      0.21672903611774
  54       0.2023943855354
  55     -0.11712980153752
  56      0.07386812512382
  57                     0
  58      -0.1886121350762
  59     -0.35342538328145
  60                     0
  61      0.28503751397413
  62     0.044931421898763
 Sym= Bg
 Ene=    0.9451928684
 Spin= Alpha
 Occup=   -0.00000
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8      0.34223789193777
   9                     0
  10                     0
  11     -0.14383180844482
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17      0.58954432928624
  18                     0
  19                     0
  20     -0.83371723939014
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26    -0.042509531066285
  27                     0
  28                     0
  29      0.51431071147871
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37     0.042509531066285
  38                     0
  39                     0
  40     -0.51431071147871
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48     -0.58954432928624
  49                     0
  50                     0
  51      0.83371723939014
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57     -0.34223789193777
  58                     0
  59                     0
  60      0.14383180844482
  61                     0
  62                     0
 Sym= Bu
 Ene=    0.9645097144
 Spin= Alpha
 Occup=   -0.00000
   1     -0.18651372501876
   2    -0.091694746130402
   3    -0.019102138703803
   4      0.23226688161981
   5     -0.12563362186572
   6      0.31987345730289
   7     -0.18132260705019
   8                     0
   9     -0.44654167846505
  10     0.069982639217432
  11                     0
  12    -0.017557747732591
  13      0.17439586767376
  14     0.034218550433875
  15      0.44087221369466
  16     -0.22273443918978
  17                     0
  18      -0.5311398763248
  19       0.2816553097639
  20                     0
  21    -0.022814771087074
  22     -0.06541586260738
  23    -0.034656281362359
  24     -0.12124884798579
  25      0.11384846309783
  26                     0
  27      0.20747901857623
  28      0.12171754048847
  29                     0
  30     -0.15842631049489
  31      0.20455805870657
  32     0.022814771087074
  33      0.06541586260738
  34     0.034656281362359
  35     -0.12124884798579
  36      0.11384846309783
  37                     0
  38      0.20747901857623
  39      0.12171754048847
  40                     0
  41      0.15842631049489
  42     -0.20455805870657
  43     0.017557747732591
  44     -0.17439586767376
  45    -0.034218550433875
  46      0.44087221369466
  47     -0.22273443918978
  48                     0
  49      -0.5311398763248
  50       0.2816553097639
  51                     0
  52     0.019102138703803
  53     -0.23226688161981
  54      0.12563362186572
  55      0.31987345730289
  56     -0.18132260705019
  57                     0
  58     -0.44654167846505
  59     0.069982639217432
  60                     0
  61      0.18651372501876
  62     0.091694746130402
 Sym= Bg
 Ene=    0.9676071077
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8      -0.4712414698645
   9                     0
  10                     0
  11      0.84616507227629
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17      0.25082262062649
  18                     0
  19                     0
  20     -0.55916964773581
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26      0.35748748727217
  27                     0
  28                     0
  29     -0.46420434490133
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37     -0.35748748727217
  38                     0
  39                     0
  40      0.46420434490133
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48     -0.25082262062649
  49                     0
  50                     0
  51      0.55916964773581
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57       0.4712414698645
  58                     0
  59                     0
  60     -0.84616507227629
  61                     0
  62                     0
 Sym= Ag
 Ene=    0.9678317655
 Spin= Alpha
 Occup=   -0.00000
   1     -0.13212190149151
   2     -0.12576532953122
   3    -0.019331749061594
   4       0.2774899950255
   5     -0.18825174598315
   6      0.34205726806085
   7     -0.18617354969126
   8                     0
   9     -0.47460012684672
  10     0.062178990117922
  11                     0
  12    -0.016903269538244
  13       0.2197307800266
  14      0.15120186831993
  15      0.44736075363071
  16     -0.22898308734237
  17                     0
  18     -0.51136157824178
  19      0.28083409061094
  20                     0
  21    -0.012398335405361
  22     -0.16332859333481
  23     -0.10814226079132
  24     0.063024285575439
  25     -0.02969432630837
  26                     0
  27     -0.21625600502492
  28      0.20870100439697
  29                     0
  30     -0.10391296938405
  31    -0.012067524189668
  32    -0.012398335405361
  33     -0.16332859333481
  34     -0.10814226079132
  35    -0.063024285575439
  36      0.02969432630837
  37                     0
  38      0.21625600502492
  39     -0.20870100439697
  40                     0
  41     -0.10391296938405
  42    -0.012067524189668
  43    -0.016903269538244
  44       0.2197307800266
  45      0.15120186831993
  46     -0.44736075363071
  47      0.22898308734237
  48                     0
  49      0.51136157824178
  50     -0.28083409061094
  51                     0
  52    -0.019331749061594
  53       0.2774899950255
  54     -0.18825174598315
  55     -0.34205726806085
  56      0.18617354969126
  57                     0
  58      0.47460012684672
  59    -0.062178990117922
  60                     0
  61     -0.13212190149151
  62     -0.12576532953122
 Sym= Au
 Ene=     1.036248987
 Spin= Alpha
 Occup=   -0.00000
   1                     0
   2                     0
   3                     0
   4                     0
   5                     0
   6                     0
   7                     0
   8     0.011164263817133
   9                     0
  10                     0
  11     -0.41540525498643
  12                     0
  13                     0
  14                     0
  15                     0
  16                     0
  17      -0.6216207050844
  18                     0
  19                     0
  20       1.1222229119179
  21                     0
  22                     0
  23                     0
  24                     0
  25                     0
  26      0.13354613218708
  27                     0
  28                     0
  29     -0.42166369809738
  30                     0
  31                     0
  32                     0
  33                     0
  34                     0
  35                     0
  36                     0
  37      0.13354613218708
  38                     0
  39                     0
  40     -0.42166369809738
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48      -0.6216207050844
  49                     0
  50                     0
  51       1.1222229119179
  52                     0
  53                     0
  54                     0
  55                     0
  56                     0
  57     0.011164263817133
  58                     0
  59                     0
  60     -0.41540525498643
  61                     0
  62                     0
 Sym= Ag
 Ene=      1.06228392
 Spin= Alpha
 Occup=    0.00000
   1      0.20954735572277
   2     0.024639393791132
   3    -0.0043272066078892
   4      0.18045555251244
   5     -0.91614999532711
   6    -0.067056372211878
   7     -0.13365801297176
   8                     0
   9     0.084438633426695
  10    -0.090895284188143
  11                     0
  12    -0.022458469128583
  13       0.1687400092657
  14     -0.57549235445679
  15       0.1081883831049
  16      0.20578891863316
  17                     0
  18     -0.49630418598976
  19       -1.058913721692
  20                     0
  21    -0.015270293970685
  22      0.31980549781092
  23      -1.0486196193595
  24     -0.73617598384586
  25    -0.032589066272298
  26                     0
  27       2.9195953170367
  28     -0.27654083204289
  29                     0
  30     -0.13562238890377
  31       1.9339466497167
  32    -0.015270293970685
  33      0.31980549781092
  34      -1.0486196193595
  35      0.73617598384586
  36     0.032589066272298
  37                     0
  38      -2.9195953170367
  39      0.27654083204289
  40                     0
  41     -0.13562238890377
  42       1.9339466497167
  43    -0.022458469128583
  44       0.1687400092657
  45     -0.57549235445679
  46      -0.1081883831049
  47     -0.20578891863316
  48                     0
  49      0.49630418598976
  50        1.058913721692
  51                     0
  52    -0.0043272066078892
  53      0.18045555251244
  54     -0.91614999532711
  55     0.067056372211878
  56      0.13365801297176
  57                     0
  58    -0.084438633426695
  59     0.090895284188143
  60                     0
  61      0.20954735572277
  62     0.024639393791132
 Sym= Bu
 Ene=     1.089652323
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0094865648939178
   2      0.45013673576174
   3    -0.007771190667358
   4     0.024488671820895
   5     -0.50378818223499
   6     -0.36754308975672
   7    -0.091381153207271
   8                     0
   9      0.63072358682075
  10     0.097647883607003
  11                     0
  12    -0.0092504719567677
  13     -0.11952918943482
  14     0.031043972664979
  15      0.14924874284381
  16      0.06382133706089
  17                     0
  18     -0.66421787143714
  19     -0.34138271449338
  20                     0
  21    -0.011527833156321
  22      0.32251386965515
  23      0.19539917195506
  24     -0.67051867147492
  25    -0.088476609258798
  26                     0
  27       1.6418406516627
  28      0.94638421418347
  29                     0
  30     -0.23060764773664
  31       1.2817694736574
  32     0.011527833156321
  33     -0.32251386965515
  34     -0.19539917195506
  35     -0.67051867147492
  36    -0.088476609258798
  37                     0
  38       1.6418406516627
  39      0.94638421418347
  40                     0
  41      0.23060764773664
  42      -1.2817694736574
  43    0.0092504719567677
  44      0.11952918943482
  45    -0.031043972664979
  46      0.14924874284381
  47      0.06382133706089
  48                     0
  49     -0.66421787143714
  50     -0.34138271449338
  51                     0
  52     0.007771190667358
  53    -0.024488671820895
  54      0.50378818223499
  55     -0.36754308975672
  56    -0.091381153207271
  57                     0
  58      0.63072358682075
  59     0.097647883607003
  60                     0
  61    0.0094865648939178
  62     -0.45013673576174
 Sym= Ag
 Ene=     1.101099875
 Spin= Alpha
 Occup=    0.00000
   1     -0.53706445346251
   2     0.035333686135787
   3     -0.02616662073719
   4      0.22420647639716
   5     0.093464047417027
   6      0.17617199154454
   7    -0.033929733382924
   8                     0
   9     -0.74879340454234
  10      0.15045283079307
  11                     0
  12     0.028381181107392
  13     -0.21666728876755
  14    -0.093072353717118
  15     -0.27872584150555
  16    -0.072894817426205
  17                     0
  18       0.7690115384043
  19    -0.025567777885617
  20                     0
  21    0.0010394921023931
  22      0.66309656611252
  23     -0.53125879842261
  24     -0.23033416344831
  25     0.057182632370245
  26                     0
  27      0.68983845616005
  28       -0.529479281408
  29                     0
  30     -0.12846510900224
  31      0.52624619978332
  32    0.0010394921023931
  33      0.66309656611252
  34     -0.53125879842261
  35      0.23033416344831
  36    -0.057182632370245
  37                     0
  38     -0.68983845616005
  39        0.529479281408
  40                     0
  41     -0.12846510900224
  42      0.52624619978332
  43     0.028381181107392
  44     -0.21666728876755
  45    -0.093072353717118
  46      0.27872584150555
  47     0.072894817426205
  48                     0
  49      -0.7690115384043
  50     0.025567777885617
  51                     0
  52     -0.02616662073719
  53      0.22420647639716
  54     0.093464047417027
  55     -0.17617199154454
  56     0.033929733382924
  57                     0
  58      0.74879340454234
  59     -0.15045283079307
  60                     0
  61     -0.53706445346251
  62     0.035333686135787
 Sym= Bu
 Ene=     1.141565843
 Spin= Alpha
 Occup=    0.00000
   1     -0.32285663710305
   2     -0.15916039117949
   3    -0.021052059229206
   4      0.27961816966594
   5     -0.97335522728205
   6      0.25622232787526
   7     -0.14792718547679
   8                     0
   9      -1.1897511157117
  10     -0.13041807918871
  11                     0
  12     0.018012385132002
  13     -0.31926679817956
  14      0.71370240306295
  15     -0.30266471595748
  16       0.1821761835622
  17                     0
  18      0.44931198087456
  19      -1.3473275692317
  20                     0
  21    0.00033432400520401
  22    -0.091437286901813
  23       2.0491199962623
  24     -0.25826665375554
  25     -0.29013892912581
  26                     0
  27       1.1508569217401
  28      0.94956533382737
  29                     0
  30     -0.29968727647621
  31      0.73093287241865
  32    -0.00033432400520401
  33     0.091437286901813
  34      -2.0491199962623
  35     -0.25826665375554
  36     -0.29013892912581
  37                     0
  38       1.1508569217401
  39      0.94956533382737
  40                     0
  41      0.29968727647621
  42     -0.73093287241865
  43    -0.018012385132002
  44      0.31926679817956
  45     -0.71370240306295
  46     -0.30266471595748
  47       0.1821761835622
  48                     0
  49      0.44931198087456
  50      -1.3473275692317
  51                     0
  52     0.021052059229206
  53     -0.27961816966594
  54      0.97335522728205
  55      0.25622232787526
  56     -0.14792718547679
  57                     0
  58      -1.1897511157117
  59     -0.13041807918871
  60                     0
  61      0.32285663710305
  62      0.15916039117949
 Sym= Ag
 Ene=      1.14525858
 Spin= Alpha
 Occup=    0.00000
   1     -0.52145693944264
   2       1.1434346584846
   3    -0.027791997785465
   4      0.10234571972904
   5      0.44021248946694
   6     -0.57812297668626
   7    -0.046549783641934
   8                     0
   9       1.2209065861892
  10      0.60202126555598
  11                     0
  12    0.0039189767367859
  13      -0.0581107859031
  14     -0.10645188936256
  15      0.20926245266875
  16     -0.20310270405673
  17                     0
  18     -0.33350463060739
  19       1.2676677873265
  20                     0
  21    -0.0078458511273317
  22       0.1380218241557
  23     -0.75150916273055
  24     0.030907198053123
  25     -0.12025943471689
  26                     0
  27     -0.93851885377837
  28      0.76668286292913
  29                     0
  30     -0.10881897493687
  31     -0.43453515122506
  32    -0.0078458511273317
  33       0.1380218241557
  34     -0.75150916273055
  35    -0.030907198053123
  36      0.12025943471689
  37                     0
  38      0.93851885377837
  39     -0.76668286292913
  40                     0
  41     -0.10881897493687
  42     -0.43453515122506
  43    0.0039189767367859
  44      -0.0581107859031
  45     -0.10645188936256
  46     -0.20926245266875
  47      0.20310270405673
  48                     0
  49      0.33350463060739
  50      -1.2676677873265
  51                     0
  52    -0.027791997785465
  53      0.10234571972904
  54      0.44021248946694
  55      0.57812297668626
  56     0.046549783641934
  57                     0
  58      -1.2209065861892
  59     -0.60202126555598
  60                     0
  61     -0.52145693944264
  62       1.1434346584846
 Sym= Bu
 Ene=     1.159836963
 Spin= Alpha
 Occup=    0.00000
   1     -0.70846152480806
   2       1.0425264097885
   3    -0.038436350824116
   4      0.34693963247731
   5      0.37799900405058
   6     -0.40083242418472
   7    -0.034854141350808
   8                     0
   9      0.70395901960413
  10      0.59796054815473
  11                     0
  12     0.009655398763819
  13      0.10860880575801
  14     -0.39131224838688
  15    0.0026375386450627
  16     -0.14203447924151
  17                     0
  18      0.35473464899896
  19       1.1613964447185
  20                     0
  21    -0.0012800852195722
  22      0.34238109980348
  23      -1.5877025211884
  24      0.30635438990248
  25     -0.07623603823611
  26                     0
  27      -1.2282985331815
  28     -0.26815151131279
  29                     0
  30     0.035336766807039
  31     -0.68915207884859
  32    0.0012800852195722
  33     -0.34238109980348
  34       1.5877025211884
  35      0.30635438990248
  36     -0.07623603823611
  37                     0
  38      -1.2282985331815
  39     -0.26815151131279
  40                     0
  41    -0.035336766807039
  42      0.68915207884859
  43    -0.009655398763819
  44     -0.10860880575801
  45      0.39131224838688
  46    0.0026375386450627
  47     -0.14203447924151
  48                     0
  49      0.35473464899896
  50       1.1613964447185
  51                     0
  52     0.038436350824116
  53     -0.34693963247731
  54     -0.37799900405058
  55     -0.40083242418472
  56    -0.034854141350808
  57                     0
  58      0.70395901960413
  59      0.59796054815473
  60                     0
  61      0.70846152480806
  62      -1.0425264097885
 Sym= Bu
 Ene=     1.256560472
 Spin= Alpha
 Occup=    0.00000
   1     -0.23069326643823
   2      0.46045044280595
   3    -0.0097787904703828
   4    -0.076824953259041
   5     -0.85389447786741
   6    -0.067737626237652
   7       -0.229497684184
   8                     0
   9      -0.1791041279269
  10      0.12932741050992
  11                     0
  12    -0.0085895813008256
  13     -0.24920026409167
  14      0.19488204578672
  15      0.16798475333971
  16      0.18004736368107
  17                     0
  18     -0.59183080875678
  19      -1.2495168407979
  20                     0
  21     0.006440024426197
  22     -0.88370260256102
  23       4.8160618807367
  24    -0.0052734152509365
  25     -0.11908435978048
  26                     0
  27       1.7152563536758
  28       2.1286623653977
  29                     0
  30      0.65397251499121
  31     -0.37042389224037
  32    -0.006440024426197
  33      0.88370260256102
  34      -4.8160618807367
  35    -0.0052734152509365
  36     -0.11908435978048
  37                     0
  38       1.7152563536758
  39       2.1286623653977
  40                     0
  41     -0.65397251499121
  42      0.37042389224037
  43    0.0085895813008256
  44      0.24920026409167
  45     -0.19488204578672
  46      0.16798475333971
  47      0.18004736368107
  48                     0
  49     -0.59183080875678
  50      -1.2495168407979
  51                     0
  52    0.0097787904703828
  53     0.076824953259041
  54      0.85389447786741
  55    -0.067737626237652
  56       -0.229497684184
  57                     0
  58      -0.1791041279269
  59      0.12932741050992
  60                     0
  61      0.23069326643823
  62     -0.46045044280595
 Sym= Ag
 Ene=     1.259605479
 Spin= Alpha
 Occup=    0.00000
   1      0.24205549171945
   2     -0.50460157462869
   3     0.020893870449635
   4     -0.70608717523138
   5       1.9893361942361
   6     0.088203184568317
   7       0.1579695860173
   8                     0
   9       0.3775688095456
  10      0.26825801205191
  11                     0
  12    0.0073492131590691
  13     -0.21436978258142
  14     0.045400780435422
  15      0.12995664786108
  16     -0.29702483345927
  17                     0
  18     -0.11513009755833
  19       1.6557061752882
  20                     0
  21    -0.0044794071544059
  22      0.52103662963305
  23      -1.2330606956322
  24     -0.15522565781681
  25      0.13568213595272
  26                     0
  27     -0.79970855069515
  28      0.13613384003245
  29                     0
  30     -0.44828489496625
  31      0.22886142882842
  32    -0.0044794071544059
  33      0.52103662963305
  34      -1.2330606956322
  35      0.15522565781681
  36     -0.13568213595272
  37                     0
  38      0.79970855069515
  39     -0.13613384003245
  40                     0
  41     -0.44828489496625
  42      0.22886142882842
  43    0.0073492131590691
  44     -0.21436978258142
  45     0.045400780435422
  46     -0.12995664786108
  47      0.29702483345927
  48                     0
  49      0.11513009755833
  50      -1.6557061752882
  51                     0
  52     0.020893870449635
  53     -0.70608717523138
  54       1.9893361942361
  55    -0.088203184568317
  56      -0.1579695860173
  57                     0
  58      -0.3775688095456
  59     -0.26825801205191
  60                     0
  61      0.24205549171945
  62     -0.50460157462869
 Sym= Bu
 Ene=     1.400196058
 Spin= Alpha
 Occup=   -0.00000
   1      0.27622380834091
   2      0.47245299328532
   3    -2.9173375345733e-05
   4      0.77799464866778
   5      -1.1981272130306
   6     -0.17531945598381
   7       0.1245543163594
   8                     0
   9      0.55851120165294
  10     -0.38240199551191
  11                     0
  12    0.0013072594555961
  13      0.29572719075547
  14     -0.61880437770597
  15    -0.080434218262408
  16     -0.10913527140443
  17                     0
  18      0.10819832973279
  19     -0.08404850530227
  20                     0
  21    -0.023059089662933
  22      -1.1923569422068
  23       3.5536288273459
  24     -0.11020177570872
  25     -0.16309137267563
  26                     0
  27       0.3203987458246
  28      0.51937554847279
  29                     0
  30     -0.22562373754297
  31     -0.39504993117051
  32     0.023059089662933
  33       1.1923569422068
  34      -3.5536288273459
  35     -0.11020177570872
  36     -0.16309137267563
  37                     0
  38       0.3203987458246
  39      0.51937554847279
  40                     0
  41      0.22562373754297
  42      0.39504993117051
  43    -0.0013072594555961
  44     -0.29572719075547
  45      0.61880437770597
  46    -0.080434218262408
  47     -0.10913527140443
  48                     0
  49      0.10819832973279
  50     -0.08404850530227
  51                     0
  52    2.9173375345733e-05
  53     -0.77799464866778
  54       1.1981272130306
  55     -0.17531945598381
  56       0.1245543163594
  57                     0
  58      0.55851120165294
  59     -0.38240199551191
  60                     0
  61     -0.27622380834091
  62     -0.47245299328532
 Sym= Ag
 Ene=     1.405220822
 Spin= Alpha
 Occup=    0.00000
   1     -0.30973987366804
   2      -0.1704971904757
   3    -0.0028824726590691
   4     -0.77386804159415
   5      0.36175548793115
   6      0.11963046861857
   7     -0.25654380740756
   8                     0
   9     -0.62562488868126
  10      0.30871939302876
  11                     0
  12    -0.0092040514247536
  13     -0.60426446774967
  14       1.6252477216976
  15      0.19006075100045
  16      0.18404324244452
  17                     0
  18     -0.75206640655199
  19     -0.61159338822996
  20                     0
  21     0.012294350604209
  22      0.14943777712821
  23      -1.3073416787474
  24     0.043834152885595
  25     -0.29410757010424
  26                     0
  27       0.1171452077538
  28       1.4539939102887
  29                     0
  30      0.26097899282094
  31      0.23891937205216
  32     0.012294350604209
  33      0.14943777712821
  34      -1.3073416787474
  35    -0.043834152885595
  36      0.29410757010424
  37                     0
  38      -0.1171452077538
  39      -1.4539939102887
  40                     0
  41      0.26097899282094
  42      0.23891937205216
  43    -0.0092040514247536
  44     -0.60426446774967
  45       1.6252477216976
  46     -0.19006075100045
  47     -0.18404324244452
  48                     0
  49      0.75206640655199
  50      0.61159338822996
  51                     0
  52    -0.0028824726590691
  53     -0.77386804159415
  54      0.36175548793115
  55     -0.11963046861857
  56      0.25654380740756
  57                     0
  58      0.62562488868126
  59     -0.30871939302876
  60                     0
  61     -0.30973987366804
  62      -0.1704971904757
 Sym= Ag
 Ene=     1.451023414
 Spin= Alpha
 Occup=    0.00000
   1      0.11182703597284
   2     0.069009129888508
   3    0.0030365453277773
   4     0.051716602293643
   5      0.26184544578016
   6    -0.0078581406269271
   7     0.036396653020514
   8                     0
   9      0.31619284372847
  10     0.073385298237994
  11                     0
  12     0.021086923668864
  13     -0.23843196586255
  14      -1.2309451212214
  15     0.050634210182943
  16     -0.34332806582533
  17                     0
  18     0.055186809087323
  19      0.36969785579246
  20                     0
  21    0.0088339576010751
  22     -0.10162717313601
  23     -0.26220344339603
  24     -0.22004962490548
  25      0.15809395821463
  26                     0
  27       2.6223692262898
  28      -1.2229493151756
  29                     0
  30        0.839252189616
  31      0.74123221448256
  32    0.0088339576010751
  33     -0.10162717313601
  34     -0.26220344339603
  35      0.22004962490548
  36     -0.15809395821463
  37                     0
  38      -2.6223692262898
  39       1.2229493151756
  40                     0
  41        0.839252189616
  42      0.74123221448256
  43     0.021086923668864
  44     -0.23843196586255
  45      -1.2309451212214
  46    -0.050634210182943
  47      0.34332806582533
  48                     0
  49    -0.055186809087323
  50     -0.36969785579246
  51                     0
  52    0.0030365453277773
  53     0.051716602293643
  54      0.26184544578016
  55    0.0078581406269271
  56    -0.036396653020514
  57                     0
  58     -0.31619284372847
  59    -0.073385298237994
  60                     0
  61      0.11182703597284
  62     0.069009129888509
 Sym= Bu
 Ene=     1.526292401
 Spin= Alpha
 Occup=   -0.00000
   1     -0.16020071701878
   2       0.1247097551108
   3    -0.012255860491484
   4     -0.75742995977136
   5       2.9195317671929
   6     0.012854106835754
   7     0.023520768061051
   8                     0
   9      0.60976982218249
  10       1.1713013348938
  11                     0
  12     0.016296808590204
  13     -0.38485055425876
  14     -0.34123598369217
  15     0.020497563451463
  16      -0.3832639335734
  17                     0
  18      0.21361085563453
  19       2.4533456712054
  20                     0
  21     -0.01560098266711
  22     -0.58832015808703
  23       1.4740875106184
  24      -0.1200978240347
  25     -0.46169817248583
  26                     0
  27     -0.18019950401372
  28       2.3011444359657
  29                     0
  30     -0.20509744519852
  31     -0.04801908445236
  32      0.01560098266711
  33      0.58832015808703
  34      -1.4740875106184
  35      -0.1200978240347
  36     -0.46169817248583
  37                     0
  38     -0.18019950401372
  39       2.3011444359657
  40                     0
  41      0.20509744519852
  42      0.04801908445236
  43    -0.016296808590204
  44      0.38485055425876
  45      0.34123598369217
  46     0.020497563451463
  47      -0.3832639335734
  48                     0
  49      0.21361085563453
  50       2.4533456712054
  51                     0
  52     0.012255860491484
  53      0.75742995977136
  54      -2.9195317671929
  55     0.012854106835754
  56     0.023520768061051
  57                     0
  58      0.60976982218249
  59       1.1713013348938
  60                     0
  61      0.16020071701878
  62      -0.1247097551108
 Sym= Ag
 Ene=     1.790736835
 Spin= Alpha
 Occup=    0.00000
   1      0.38842413761761
   2      0.39911318343129
   3     0.023420467209913
   4      0.68737824371244
   5      -3.3298604186292
   6    -0.082428467638793
   7     -0.13385753709516
   8                     0
   9     0.084556951663211
  10      -1.3481718620294
  11                     0
  12    -0.044332736085914
  13      -1.3226706536311
  14       5.5485192964863
  15      0.11511896161583
  16    -0.031053512981586
  17                     0
  18      -1.8091465503717
  19     -0.24095705017751
  20                     0
  21    0.0079175838690633
  22    -0.029340584740663
  23      -1.4512408661212
  24      0.10626822380254
  25      0.19116391585028
  26                     0
  27      -2.2284936575564
  28       1.6705732622033
  29                     0
  30     -0.24145798061159
  31     -0.63625263461245
  32    0.0079175838690633
  33    -0.029340584740663
  34      -1.4512408661212
  35     -0.10626822380254
  36     -0.19116391585028
  37                     0
  38       2.2284936575564
  39      -1.6705732622033
  40                     0
  41     -0.24145798061159
  42     -0.63625263461245
  43    -0.044332736085914
  44      -1.3226706536311
  45       5.5485192964863
  46     -0.11511896161583
  47     0.031053512981586
  48                     0
  49       1.8091465503717
  50      0.24095705017751
  51                     0
  52     0.023420467209913
  53      0.68737824371244
  54      -3.3298604186292
  55     0.082428467638793
  56      0.13385753709516
  57                     0
  58    -0.084556951663211
  59       1.3481718620294
  60                     0
  61      0.38842413761761
  62      0.39911318343129
 Sym= Bu
 Ene=     1.835327212
 Spin= Alpha
 Occup=    0.00000
   1     -0.36448486133238
   2     -0.32342518513432
   3    -0.021876557537667
   4     -0.60505038503074
   5       2.2628096758489
   6     0.060542180771244
   7      0.06717864420758
   8                     0
   9     -0.37117545359835
  10       1.0352027280687
  11                     0
  12     0.031398823035723
  13       1.3147192562139
  14      -4.4448108627543
  15    -0.097293126626836
  16      0.24786197829986
  17                     0
  18       1.3247795075646
  19     -0.80319459384615
  20                     0
  21    -0.038461701953556
  22     -0.37238206488666
  23       4.6943586828412
  24     -0.11261442487145
  25     -0.19401580197471
  26                     0
  27       1.6131155372982
  28      0.46708914268723
  29                     0
  30      -0.1487156474832
  31       0.2997725880031
  32     0.038461701953556
  33      0.37238206488666
  34      -4.6943586828412
  35     -0.11261442487145
  36     -0.19401580197471
  37                     0
  38       1.6131155372982
  39      0.46708914268723
  40                     0
  41       0.1487156474832
  42      -0.2997725880031
  43    -0.031398823035723
  44      -1.3147192562139
  45       4.4448108627543
  46    -0.097293126626836
  47      0.24786197829986
  48                     0
  49       1.3247795075646
  50     -0.80319459384615
  51                     0
  52     0.021876557537667
  53      0.60505038503074
  54      -2.2628096758489
  55     0.060542180771244
  56      0.06717864420758
  57                     0
  58     -0.37117545359835
  59       1.0352027280687
  60                     0
  61      0.36448486133238
  62      0.32342518513432


==> anc/c2h4n4_casscf10_natorb_r425.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -2.06095547824669   -11.10659821655295     0.00000000000000
N   2   7    -0.09529737550584   -10.82416757935547     0.00000000000000
N   3   7     1.72916753848720    -3.00297261995551     0.00000000000000
C   4   6    -0.26567883853926    -1.24140653000070     0.00000000000000
H   5   1    -2.22001178596880    -1.91836772888696     0.00000000000000
C   6   6     0.26567883853926     1.24140653000070     0.00000000000000
H   7   1     2.22001178596880     1.91836772888696     0.00000000000000
N   8   7    -1.72916753848720     3.00297261995551     0.00000000000000
N   9   7     0.09529737550584    10.82416757935547     0.00000000000000
H   10   1     2.06095547824669    11.10659821655295     0.00000000000000
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

7 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

8 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

9 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= Bu
 Ene=    -15.63036728
 Spin= Alpha
 Occup=    2.00000
   1    -4.7882401247003e-07
   2     -2.5608932956e-06
   3    -1.5050554268074e-06
   4    4.1162126057103e-07
   5    7.3842528269686e-07
   6    1.188714044972e-06
   7    5.7111426987757e-07
   8    1.1457385775738e-17
   9    -3.740169679246e-06
  10    -1.542547462444e-06
  11    8.0408019557684e-18
  12      0.70448284534549
  13      0.01589609720064
  14    -0.0092451146834908
  15    -0.0012627568764841
  16    0.0011401285643506
  17    1.0695712387339e-17
  18    0.0027631498841136
  19    -0.0026877822538356
  20    8.7305550894133e-18
  21    5.1182030709274e-05
  22    -0.00022374912977761
  23    0.0046362067230268
  24    -0.00015261539005511
  25    0.00022278191859742
  26    2.0176920242995e-17
  27    0.0023908456116788
  28    -0.0026039686109171
  29    1.6943858430425e-17
  30    -7.9735301834903e-05
  31    -3.7337793306678e-05
  32    -5.1182030709074e-05
  33    0.00022374912977768
  34    -0.0046362067230267
  35    -0.0001526153900552
  36    0.00022278191859748
  37    -1.4736071487011e-17
  38    0.0023908456116787
  39    -0.002603968610917
  40    -1.3732784876848e-17
  41    7.9735301834882e-05
  42    3.7337793306646e-05
  43     -0.70448284534549
  44     -0.01589609720064
  45    0.0092451146834906
  46    -0.0012627568764839
  47    0.0011401285643505
  48    3.4178339585976e-19
  49    0.0027631498841137
  50    -0.0026877822538357
  51    -1.8115189979918e-18
  52     1.50505542687e-06
  53    -4.1162126057747e-07
  54    -7.3842528269677e-07
  55    1.1887140449459e-06
  56    5.7111426985349e-07
  57    -8.86471252235e-18
  58    -3.7401696792594e-06
  59    -1.542547462459e-06
  60    -6.2175686108738e-18
  61    4.7882401244942e-07
  62    2.5608932955892e-06
 Sym= Ag
 Ene=    -15.63035158
 Spin= Alpha
 Occup=    2.00000
   1    -1.1195225115673e-07
   2    -5.3314993767336e-07
   3    -5.5281525163241e-06
   4    -1.2779291936566e-06
   5    1.8696946381042e-06
   6    1.3553073465596e-07
   7    -2.2232759341343e-06
   8    1.2960753775351e-17
   9    -4.8315532804599e-07
  10    4.2299230255566e-06
  11    9.0668188534575e-18
  12      0.70444753372046
  13     0.015382349111984
  14    -0.0077626656591991
  15    -0.0012422704702094
  16    0.0010502042655238
  17    9.5077324147116e-19
  18    0.0023319211118803
  19    -0.0019098099268466
  20    -6.8212820125181e-19
  21    3.5952290238638e-05
  22    -0.00052755275152086
  23    0.0036774369351989
  24    -0.0001583096580639
  25    -3.4581316426864e-05
  26    -3.5485037035649e-18
  27    0.0031272803512617
  28    -0.0016708280628721
  29    -2.7529575011988e-18
  30    -0.00013052068364297
  31    0.00089929664543244
  32    3.5952290238501e-05
  33    -0.00052755275152085
  34    0.0036774369351989
  35    0.00015830965806402
  36    3.4581316426846e-05
  37    1.9965895618081e-17
  38    -0.0031272803512617
  39    0.0016708280628722
  40    1.5932828924233e-17
  41    -0.00013052068364291
  42    0.00089929664543246
  43      0.70444753372046
  44     0.015382349111984
  45    -0.0077626656591992
  46    0.0012422704702094
  47    -0.0010502042655237
  48    -4.6964526456853e-17
  49    -0.0023319211118803
  50    0.0019098099268467
  51    -2.9204908880722e-17
  52    -5.5281525162034e-06
  53    -1.2779291934987e-06
  54    1.8696946382773e-06
  55    -1.3553073467988e-07
  56    2.2232759341527e-06
  57    -2.6228016905855e-17
  58    4.8315532802825e-07
  59    -4.2299230255441e-06
  60    -1.8380855440369e-17
  61    -1.1195225113155e-07
  62    -5.3314993769066e-07
 Sym= Ag
 Ene=     -15.6162358
 Spin= Alpha
 Occup=    2.00000
   1    -0.0001466513823185
   2    0.0022432597239722
   3      0.70442125416829
   4     0.014889597584718
   5    -0.0051620484921827
   6    -0.0014687935229821
   7    -0.00020985417710395
   8    5.9105090858724e-18
   9    0.0016349917334828
  10    0.00023163413189008
  11    4.1512777548146e-18
  12    5.6626166854966e-06
  13    -7.0675740469914e-07
  14    -6.6200982459175e-06
  15    1.5034225780749e-06
  16    4.9022702552954e-06
  17    -6.6120463062738e-18
  18    -1.9324512180452e-06
  19    -1.5618939448712e-05
  20    -9.7126064513468e-19
  21    -1.1262597082445e-07
  22    -1.2143079948067e-06
  23    -1.1091980595967e-06
  24    -8.6699395748152e-07
  25    -2.1040234536765e-06
  26    2.1642235655233e-17
  27    1.9599545487107e-05
  28    5.0204969755954e-06
  29    1.9186717653938e-17
  30    1.689770490967e-06
  31    1.0926034793703e-05
  32    -1.1262597078463e-07
  33    -1.2143079949107e-06
  34    -1.1091980597385e-06
  35    8.6699395738862e-07
  36    2.1040234536305e-06
  37    -3.6747965878736e-17
  38    -1.9599545487134e-05
  39    -5.0204969756069e-06
  40    -3.0306334714445e-17
  41    1.6897704908698e-06
  42    1.0926034793661e-05
  43    5.6626166853802e-06
  44    -7.0675740457545e-07
  45    -6.6200982457447e-06
  46    -1.5034225781306e-06
  47    -4.9022702552358e-06
  48    2.6156889945948e-17
  49    1.9324512180264e-06
  50    1.5618939448745e-05
  51    1.3864516528352e-17
  52      0.70442125416829
  53     0.014889597584718
  54    -0.0051620484921828
  55     0.001468793522982
  56    0.00020985417710392
  57    -1.6700751874709e-17
  58    -0.0016349917334829
  59    -0.00023163413189011
  60    -1.1692454744581e-17
  61    -0.0001466513823186
  62    0.0022432597239722
 Sym= Bu
 Ene=     -15.6162358
 Spin= Alpha
 Occup=    2.00000
   1    -0.00014665707495982
   2    0.0022432609817005
   3      0.70442125413526
   4     0.014889603168462
   5    -0.0051620550084672
   6    -0.0014687886627149
   7    -0.00020984801310817
   8    1.8144318946327e-17
   9    0.0016349790901481
  10    0.00023161994128637
  11    1.2693590563113e-17
  12    1.785781210612e-06
  13    1.5416203138341e-06
  14    -1.4455591970661e-05
  15    1.2947135654052e-06
  16    5.3826483618731e-06
  17    1.293284587548e-17
  18    9.5535449021923e-07
  19    -1.953016731997e-05
  20     6.00655080809e-18
  21    -2.1157265420797e-07
  22    -8.3083709885973e-07
  23    2.9820352607091e-05
  24    -1.2449759300439e-06
  25    3.9627546817468e-07
  26    -1.4701950746693e-17
  27    1.7395535832397e-05
  28    8.8141451158035e-06
  29    -1.402481450403e-17
  30    1.491137129274e-06
  31    4.886168496186e-06
  32    2.1157265415139e-07
  33    8.308370987246e-07
  34    -2.9820352607165e-05
  35    -1.244975929884e-06
  36    3.962754681543e-07
  37    2.5184992739168e-17
  38    1.7395535832487e-05
  39    8.8141451157787e-06
  40    2.0340098773492e-17
  41    -1.4911371292311e-06
  42    -4.8861684961426e-06
  43    -1.7857812108694e-06
  44    -1.5416203137243e-06
  45    1.4455591970899e-05
  46    1.2947135652557e-06
  47    5.3826483621208e-06
  48    5.4712929310286e-18
  49    9.5535449015002e-07
  50    -1.9530167319839e-05
  51    5.4819499239241e-18
  52     -0.70442125413526
  53    -0.014889603168462
  54    0.0051620550084673
  55    -0.0014687886627147
  56    -0.0002098480131082
  57    -2.3848904220581e-17
  58    0.0016349790901482
  59    0.00023161994128634
  60    -1.667128711511e-17
  61    0.00014665707495996
  62    -0.0022432609817005
 Sym= Ag
 Ene=    -11.30383951
 Spin= Alpha
 Occup=    2.00000
   1    4.717611045246e-07
   2    -1.5453884020914e-06
   3    -3.9200134291834e-08
   4    -5.3705317757401e-07
   5    1.5422368807984e-06
   6    -2.199861475372e-08
   7    -3.9937928823759e-07
   8    -1.4295091011172e-17
   9    -3.316196126293e-08
  10    6.0851505266097e-07
  11    -9.9616182220208e-18
  12    -0.00014074299436111
  13    -0.00032649345223952
  14    0.0016689380501656
  15    6.4105564327587e-05
  16    -3.0846907500465e-05
  17    6.3676269581248e-17
  18    -0.00026391084778732
  19    0.0004242135530608
  20    4.0492885153782e-17
  21      0.70416212865067
  22     0.016748967458798
  23    -0.006319470040142
  24    0.00022986938485105
  25    1.4215726512975e-05
  26    -1.3342480306985e-17
  27    -0.00018023292067853
  28    0.00047261364509157
  29    -9.3050076894603e-18
  30    -0.00027650072569178
  31    0.0017577947759585
  32      0.70416212865067
  33     0.016748967458798
  34    -0.006319470040142
  35    -0.00022986938485085
  36    -1.4215726512969e-05
  37    1.2007877379688e-18
  38    0.00018023292067863
  39    -0.00047261364509153
  40    -2.397131393563e-19
  41    -0.00027650072569167
  42    0.0017577947759586
  43    -0.00014074299436132
  44    -0.00032649345223958
  45    0.0016689380501656
  46    -6.410556432757e-05
  47    3.0846907500593e-05
  48    -3.4260325363532e-17
  49    0.00026391084778734
  50    -0.00042421355306074
  51    -2.1340703497865e-17
  52    -3.9200134190533e-08
  53    -5.3705317754921e-07
  54    1.5422368808402e-06
  55    2.1998614658139e-08
  56    3.9937928853165e-07
  57    2.4647017499448e-17
  58    3.3161961202959e-08
  59    -6.0851505245528e-07
  60    1.7224634232269e-17
  61    4.7176110449574e-07
  62    -1.5453884021126e-06
 Sym= Bu
 Ene=     -11.3023976
 Spin= Alpha
 Occup=    2.00000
   1    1.800506676098e-06
   2    -4.3697317898938e-06
   3    -7.6216668710264e-10
   4    -1.3487672691533e-07
   5    1.7978602628557e-06
   6    -2.3502667814468e-07
   7    1.3655508654681e-06
   8    -2.54607433628e-18
   9    -1.7603867266665e-07
  10    -2.7684226281582e-06
  11    -1.7847585079414e-18
  12    -0.00013316260149587
  13    -0.00012552631360947
  14    0.0017169975410724
  15    -2.2764602148347e-05
  16    -2.7981379118392e-05
  17    3.8799513082637e-18
  18    -0.00021153776759957
  19    0.00060280276036285
  20    1.8848927657427e-18
  21      0.70453932391501
  22     0.018205641557285
  23    -0.016168412449363
  24    0.00039441201378473
  25    0.00047522516761425
  26    -9.8920965405872e-18
  27    -0.0012812310511068
  28    -0.0040852002468837
  29    -8.0163922925834e-18
  30    -2.7126427480348e-05
  31    0.0013906966896912
  32     -0.70453932391501
  33    -0.018205641557285
  34     0.016168412449363
  35    0.00039441201378475
  36    0.00047522516761423
  37    2.8605758992441e-18
  38    -0.0012812310511068
  39    -0.0040852002468837
  40    2.9810444532606e-18
  41    2.7126427480346e-05
  42    -0.0013906966896912
  43     0.000133162601496
  44    0.00012552631360949
  45    -0.0017169975410723
  46    -2.2764602148417e-05
  47    -2.7981379118364e-05
  48    1.953825056309e-18
  49    -0.00021153776759961
  50    0.00060280276036286
  51    2.0407120867971e-18
  52    7.6216669538385e-10
  53    1.3487672691982e-07
  54    -1.7978602628539e-06
  55    -2.3502667813478e-07
  56    1.3655508654624e-06
  57    8.6166219559583e-18
  58    -1.7603867266137e-07
  59    -2.7684226281627e-06
  60    6.0360303114566e-18
  61    -1.8005066760912e-06
  62    4.369731789897e-06
 Sym= Ag
 Ene=    -1.213383391
 Spin= Alpha
 Occup=    2.00000
   1    2.7582408321338e-05
   2    8.1745101683619e-05
   3    -5.5340696846421e-05
   4    7.2891965196487e-05
   5    0.00016657049812932
   6    -2.3030688895105e-05
   7    -3.9178709201553e-05
   8    -3.8174310113122e-17
   9    6.206198267913e-05
  10    0.00016313625347026
  11    -2.6699698496396e-17
  12    -0.095478947632569
  13       0.2101287113489
  14      0.19982472193878
  15    -0.068269864161848
  16     0.069508947019894
  17    6.181973901897e-18
  18    -0.029686357955341
  19     0.030284657700629
  20    5.8672533250954e-18
  21     -0.12719887202389
  22      0.26283827581725
  23      0.12622131636671
  24     0.067615113645555
  25     0.031429809030055
  26    2.1718246232188e-17
  27    -0.021692117069218
  28     0.012404674580874
  29    1.6418958475971e-17
  30     0.052874648092708
  31    -0.0042873097272959
  32     -0.12719887202389
  33      0.26283827581725
  34      0.12622131636671
  35    -0.067615113645555
  36    -0.031429809030055
  37    -1.8369567138398e-17
  38     0.021692117069218
  39    -0.012404674580874
  40    -1.6726051353972e-17
  41     0.052874648092708
  42    -0.0042873097272958
  43    -0.095478947632569
  44       0.2101287113489
  45      0.19982472193878
  46     0.068269864161848
  47    -0.069508947019894
  48    5.2486541583202e-17
  49     0.029686357955341
  50    -0.030284657700629
  51    3.1594026244329e-17
  52    -5.5340696846303e-05
  53    7.2891965196481e-05
  54    0.00016657049812929
  55    2.3030688895175e-05
  56    3.9178709201583e-05
  57    5.5395343627358e-17
  58    -6.2061982679093e-05
  59    -0.00016313625347024
  60    3.8793434199535e-17
  61    2.7582408321383e-05
  62    8.1745101683648e-05
 Sym= Bu
 Ene=     -1.12951415
 Spin= Alpha
 Occup=    2.00000
   1    0.00013147842999532
   2    0.00014972866799719
   3    -0.00017990549752573
   4    0.00031378289327356
   5    0.0004854706615343
   6    -8.6969236190145e-05
   7    -7.0349162163612e-05
   8    5.6813200556802e-18
   9    9.0410097003883e-05
  10    0.00029054691186149
  11    4.0183534147182e-18
  12      -0.1316668356253
  13      0.28858061505998
  14      0.30065875376313
  15    -0.082755511894514
  16     0.072212287609814
  17    5.042861476707e-17
  18    -0.039850294225049
  19     0.038498293886444
  20    3.352855294322e-17
  21     -0.07186298913339
  22      0.14788299141759
  23     0.087686725831426
  24     0.095124301886503
  25     -0.11515802684293
  26    3.5767506071048e-18
  27    -0.0050920656259244
  28     0.015860989224695
  29    2.680342501874e-18
  30     0.028756793491914
  31    0.0020702365198581
  32      0.07186298913339
  33     -0.14788299141759
  34    -0.087686725831426
  35     0.095124301886503
  36     -0.11515802684293
  37    -1.5371614117927e-17
  38    -0.0050920656259243
  39     0.015860989224695
  40    -1.4394042805888e-17
  41    -0.028756793491914
  42    -0.002070236519858
  43       0.1316668356253
  44     -0.28858061505998
  45     -0.30065875376313
  46    -0.082755511894514
  47     0.072212287609814
  48    3.3461991800749e-17
  49    -0.039850294225049
  50     0.038498293886444
  51    2.0510880456426e-17
  52    0.00017990549752558
  53    -0.00031378289327343
  54    -0.00048547066153417
  55    -8.6969236190108e-05
  56    -7.0349162163653e-05
  57    4.8686590576392e-17
  58    9.0410097003901e-05
  59    0.00029054691186146
  60    3.4087967378923e-17
  61    -0.00013147842999527
  62    -0.00014972866799719
 Sym= Ag
 Ene=    -1.043568582
 Spin= Alpha
 Occup=    2.00000
   1      0.14674938563313
   2      0.01968272886314
   3     -0.14488881795265
   4      0.32419146550068
   5      0.33532234965842
   6    -0.090795938256849
   7    -0.013287415667146
   8    -3.6872787676375e-17
   9    -0.042869330975791
  10    -0.0064003565286157
  11    -2.5783048942453e-17
  12    -6.7873807018422e-05
  13    9.8597580085286e-05
  14    -0.00015091114645177
  15    9.386530620394e-05
  16    -9.5942661924504e-06
  17    4.9220421698875e-17
  18    6.9020092192907e-05
  19    -0.00070443999923401
  20    3.2113544510083e-17
  21    0.0001511038606013
  22    -0.0003420972783171
  23    -0.00025691015051251
  24    -7.3064133272708e-05
  25    -0.00024274705663082
  26    -2.5601922727561e-17
  27    0.0010556623270414
  28    -4.7726621634293e-05
  29    -2.4291390487145e-17
  30    -4.2802592130871e-05
  31    0.0007191751449407
  32    0.00015110386060133
  33    -0.00034209727831719
  34    -0.00025691015051258
  35    7.3064133272788e-05
  36    0.00024274705663074
  37    -3.3801992960672e-17
  38    -0.0010556623270414
  39    4.7726621634292e-05
  40    -2.639362816425e-17
  41    -4.2802592130875e-05
  42    0.00071917514494071
  43    -6.7873807018352e-05
  44    9.8597580085199e-05
  45    -0.00015091114645182
  46    -9.3865306204062e-05
  47    9.5942661924962e-06
  48    1.8679062122653e-16
  49    -6.9020092192972e-05
  50    0.00070443999923403
  51    1.2023941972781e-16
  52     -0.14488881795265
  53      0.32419146550068
  54      0.33532234965842
  55     0.090795938256849
  56     0.013287415667146
  57    -1.5437176716543e-16
  58     0.042869330975791
  59    0.0064003565286157
  60    -1.0791163169244e-16
  61      0.14674938563313
  62      0.01968272886314
 Sym= Bu
 Ene=    -1.043568342
 Spin= Alpha
 Occup=    2.00000
   1      0.14674949521861
   2     0.019682641897835
   3     -0.14488880315845
   4      0.32419165012085
   5      0.33532204670631
   6    -0.090796037207127
   7    -0.013287370951213
   8    1.7560012301377e-17
   9    -0.042869597253094
  10    -0.0064009708782077
  11    1.2319847932412e-17
  12    0.00016778577288338
  13    -0.0003947307354864
  14    -0.00064709680715193
  15    0.00020567867816242
  16    -7.7428810886763e-05
  17    3.7545003832497e-17
  18    0.00014927898361028
  19    -0.00075154575559586
  20    2.5428993721956e-17
  21    0.00012437160371077
  22    -0.00020922536124179
  23    5.363818397138e-05
  24    -0.0002289159399383
  25    0.00022853300574267
  26    -5.6040366927972e-18
  27    0.00050897958566653
  28    -8.9923834944396e-05
  29    -3.9041746316565e-18
  30    -3.4319476508696e-05
  31    0.00037522501022044
  32    -0.00012437160371078
  33    0.00020922536124181
  34    -5.3638183971356e-05
  35    -0.0002289159399382
  36    0.00022853300574256
  37    -2.4204758822015e-17
  38    0.00050897958566658
  39    -8.9923834944423e-05
  40    -1.9875198951557e-17
  41    3.4319476508744e-05
  42    -0.00037522501022041
  43    -0.00016778577288361
  44    0.00039473073548635
  45    0.00064709680715193
  46    0.00020567867816232
  47    -7.7428810886676e-05
  48    4.2452326749818e-17
  49    0.00014927898361023
  50    -0.00075154575559581
  51    2.6587396358073e-17
  52      0.14488880315845
  53     -0.32419165012085
  54     -0.33532204670631
  55    -0.090796037207127
  56    -0.013287370951213
  57    2.6154232154486e-17
  58    -0.042869597253094
  59    -0.0064009708782077
  60    1.8324116852143e-17
  61     -0.14674949521861
  62    -0.019682641897835
 Sym= Ag
 Ene=   -0.9108443634
 Spin= Alpha
 Occup=    2.00000
   1    -0.00029208508547863
   2    8.364734536031e-05
   3    0.00015760823621276
   4    -0.00048813263272841
   5    -0.0002102100182906
   6    0.00023768229827621
   7    -3.2464812537973e-05
   8    -2.3936467776166e-17
   9    0.00032064956375978
  10    0.00043426251782113
  11    -1.6696630307443e-17
  12      -0.1140398035704
  13      0.25724816730826
  14      0.30503485520192
  15    -0.013920151817064
  16    -0.002156458037028
  17    2.7008807369162e-17
  18    -0.011018052312917
  19    0.0062421209921698
  20    2.0508163929794e-17
  21     0.089722608521514
  22     -0.18623119208283
  23     -0.17107521571684
  24     0.062615077355571
  25     -0.24106352932498
  26    7.4830036053318e-17
  27     0.022556858068378
  28     -0.03405599146243
  29    5.7273997463217e-17
  30    -0.063026749542686
  31    -0.0097227860976318
  32     0.089722608521514
  33     -0.18623119208283
  34     -0.17107521571684
  35     -0.06261507735557
  36      0.24106352932498
  37    -1.8743387653467e-18
  38    -0.022556858068378
  39      0.03405599146243
  40    -9.6538083760348e-18
  41    -0.063026749542686
  42    -0.0097227860976318
  43      -0.1140398035704
  44      0.25724816730826
  45      0.30503485520192
  46     0.013920151817064
  47     0.002156458037028
  48    1.7570563526293e-17
  49     0.011018052312917
  50    -0.0062421209921698
  51    6.0253922099136e-18
  52    0.00015760823621249
  53    -0.00048813263272834
  54    -0.00021021001829055
  55    -0.00023768229827612
  56    3.246481253798e-05
  57    -1.7189657270192e-17
  58    -0.00032064956375973
  59    -0.00043426251782113
  60    -1.2041494150169e-17
  61    -0.00029208508547855
  62    8.3647345360339e-05
 Sym= Bu
 Ene=   -0.7829224429
 Spin= Alpha
 Occup=    2.00000
   1    -2.2391927031421e-06
   2    -1.7397356346155e-05
   3    -5.3717803652123e-06
   4    -5.1713745784959e-05
   5    0.0001056941561187
   6    2.8617391188269e-05
   7    5.5115177981943e-06
   8    1.0987451472711e-17
   9    0.00015736792349818
  10    0.00020468669507634
  11    7.7029410569147e-18
  12     -0.04069562795665
  13     0.091521521400967
  14      0.12161940411993
  15     0.050501846874434
  16    -0.0022817600268979
  17    1.3759525123589e-17
  18     0.012652143613773
  19    -0.0096661494325362
  20    9.0634107268803e-18
  21     0.087493074767025
  22     -0.18039879020462
  23     -0.20245290083466
  24      0.22983676312565
  25     0.074481714068836
  26    9.5138758529455e-18
  27     0.094359391767776
  28     0.032847091108146
  29    6.6929855977885e-18
  30     -0.20493316238037
  31    -0.091858509251478
  32    -0.087493074767025
  33      0.18039879020462
  34      0.20245290083466
  35      0.22983676312565
  36     0.074481714068836
  37    2.3744451945087e-18
  38     0.094359391767777
  39     0.032847091108146
  40    3.4192903376777e-19
  41      0.20493316238037
  42     0.091858509251478
  43      0.04069562795665
  44    -0.091521521400967
  45     -0.12161940411993
  46     0.050501846874434
  47    -0.0022817600268979
  48    9.6984304292389e-18
  49     0.012652143613773
  50    -0.0096661494325362
  51    5.6778275674835e-18
  52    5.3717803648905e-06
  53    5.1713745784927e-05
  54    -0.00010569415611873
  55    2.8617391188303e-05
  56    5.5115177982173e-06
  57    3.6106049064899e-17
  58    0.0001573679234982
  59    0.00020468669507636
  60    2.5274589008911e-17
  61    2.2391927031607e-06
  62    1.739735634617e-05
 Sym= Ag
 Ene=   -0.6351113809
 Spin= Alpha
 Occup=    2.00000
   1    3.2262855699762e-05
   2    -0.00015707611703964
   3    -3.9992689309275e-05
   4    3.7139769604568e-05
   5    0.00023643040861775
   6      5.7688412732e-05
   7    4.1412281294507e-05
   8    -3.7733566767649e-17
   9    0.00020270448202715
  10    0.00014376592767965
  11    -2.6366405587226e-17
  12    -0.026155697602564
  13     0.059481156828267
  14     0.076475615035072
  15     0.084893885080089
  16    -0.0052734781016613
  17    -2.3007567203305e-17
  18      0.03346205306297
  19    -0.022693743010355
  20    -6.3373798684377e-18
  21    0.0092851512198625
  22    -0.014205234332649
  23    -0.071129215136708
  24      0.21432986311495
  25      0.30929759313544
  26    6.8572661737577e-17
  27      0.14743661371698
  28      0.10852712252861
  29    6.0784095873135e-17
  30     -0.20177911880761
  31     -0.11575342815197
  32    0.0092851512198625
  33    -0.014205234332649
  34    -0.071129215136708
  35     -0.21432986311495
  36     -0.30929759313544
  37    -8.4220566902078e-17
  38     -0.14743661371698
  39     -0.10852712252861
  40    -7.0753583622803e-17
  41     -0.20177911880761
  42     -0.11575342815197
  43    -0.026155697602564
  44     0.059481156828267
  45     0.076475615035072
  46    -0.084893885080089
  47    0.0052734781016613
  48    7.8936995410925e-18
  49     -0.03346205306297
  50     0.022693743010355
  51    -2.9060853805446e-18
  52    -3.9992689309213e-05
  53    3.7139769604526e-05
  54    0.00023643040861767
  55    -5.7688412731896e-05
  56    -4.1412281294501e-05
  57    4.5646587760754e-17
  58    -0.00020270448202709
  59    -0.00014376592767967
  60    3.1892053663125e-17
  61    3.2262855699818e-05
  62    -0.00015707611703959
 Sym= Bu
 Ene=   -0.5769090843
 Spin= Alpha
 Occup=    2.00000
   1    -0.0026464773409664
   2    -0.0011342152757989
   3    -0.00062957435795878
   4    0.00095349429074099
   5    0.0032300347291999
   6    0.0042686366830527
   7    0.00050825886118317
   8    -3.6972975879655e-18
   9    0.0034043274845525
  10    0.0019299179177694
  11    -2.6085600411265e-18
  12    -0.075447703371927
  13      0.15987609202617
  14      0.32728397528968
  15      0.23906150842719
  16     -0.21653634254795
  17    -1.0117728549242e-17
  18      0.13246793476306
  19     -0.10204806675043
  20    -8.5240961486052e-18
  21     0.041372536747904
  22    -0.097121719568534
  23     -0.14772122679035
  24     -0.20924529660127
  25      0.10490409406247
  26    -1.8232994064282e-17
  27    -0.098684093162868
  28    -0.003288187929975
  29    -1.5428267355898e-17
  30     0.049280348003973
  31     0.027269477949887
  32    -0.041372536747904
  33     0.097121719568534
  34      0.14772122679035
  35     -0.20924529660127
  36      0.10490409406247
  37    1.9120221869627e-17
  38    -0.098684093162868
  39    -0.003288187929975
  40    1.6967625351806e-17
  41    -0.049280348003973
  42    -0.027269477949887
  43     0.075447703371927
  44     -0.15987609202617
  45     -0.32728397528968
  46      0.23906150842719
  47     -0.21653634254795
  48    -1.1049640624382e-17
  49      0.13246793476306
  50     -0.10204806675043
  51    -5.0683760653253e-18
  52    0.00062957435795867
  53    -0.00095349429074107
  54      -0.0032300347292
  55    0.0042686366830527
  56    0.00050825886118307
  57    -2.1920241215788e-17
  58    0.0034043274845525
  59    0.0019299179177694
  60    -1.5334528638459e-17
  61    0.0026464773409663
  62    0.0011342152757989
 Sym= Ag
 Ene=   -0.5332544615
 Spin= Alpha
 Occup=    2.00000
   1     -0.19783071586182
   2     -0.15971043412017
   3    -0.062743985704457
   4      0.13451552607007
   5      0.27865745048196
   6      0.34188112403091
   7      0.04808101974388
   8    3.7874850471639e-18
   9      0.20280047625514
  10     0.027956996529781
  11    2.6686357879754e-18
  12    -0.00093521635456598
  13    0.0015767978817447
  14    0.0046281418992719
  15    0.0065500241775109
  16    -0.0054638234839741
  17    7.9125358498998e-18
  18    0.0040271052577987
  19    -0.0054460166352533
  20    6.5171789703312e-18
  21    0.00019575446384978
  22     -0.00101626320283
  23    0.00022606283010407
  24    -0.0055967615561767
  25    0.0037074645270051
  26    2.1992717735688e-17
  27    -0.00071200626589411
  28    0.0016832686396126
  29    1.7091284229644e-17
  30     0.002717346437861
  31     0.003399115148923
  32    0.0001957544638498
  33     -0.00101626320283
  34    0.00022606283010404
  35    0.0055967615561767
  36    -0.0037074645270051
  37    -8.5910480380937e-18
  38    0.0007120062658941
  39    -0.0016832686396126
  40    -9.11002955841e-18
  41     0.002717346437861
  42    0.0033991151489229
  43    -0.00093521635456602
  44    0.0015767978817447
  45    0.0046281418992719
  46    -0.0065500241775109
  47    0.0054638234839742
  48    1.7572095663051e-17
  49    -0.0040271052577987
  50    0.0054460166352533
  51    9.4489806290524e-18
  52    -0.062743985704457
  53      0.13451552607007
  54      0.27865745048196
  55     -0.34188112403091
  56     -0.04808101974388
  57    1.4706515915674e-17
  58     -0.20280047625514
  59    -0.027956996529781
  60    1.0294924043463e-17
  61     -0.19783071586182
  62     -0.15971043412017
 Sym= Bu
 Ene=   -0.5332337293
 Spin= Alpha
 Occup=    2.00000
   1     -0.19787647666451
   2     -0.15979184249406
   3     -0.06276623318342
   4       0.1345787616625
   5      0.27874239966429
   6       0.3419720542687
   7     0.048096077563287
   8    3.8926397044932e-18
   9      0.20281767113076
  10     0.027897449062799
  11    2.7145926767481e-18
  12    0.0012054863122929
  13    -0.0025452389158016
  14    -0.0065588147694289
  15    -0.0034941546305239
  16    0.0032943169621224
  17    -4.0361386701789e-18
  18    -0.0014976973491923
  19    -0.0014834820672907
  20    -3.1937319873519e-18
  21    -0.00064728339269207
  22     0.001169457703101
  23    0.0073642005111865
  24    0.0027909923026823
  25    -0.0015234397210753
  26    -1.2132228784116e-17
  27    0.0037637581832841
  28    0.0017193395499717
  29    -9.8646368428278e-18
  30    -0.00054846192994941
  31    0.00033232815911754
  32    0.00064728339269197
  33    -0.0011694577031011
  34    -0.0073642005111866
  35    0.0027909923026824
  36    -0.0015234397210754
  37    8.1966216647331e-19
  38    0.0037637581832841
  39    0.0017193395499717
  40    1.8992847576723e-18
  41    0.00054846192994941
  42    -0.00033232815911752
  43    -0.0012054863122931
  44    0.0025452389158018
  45    0.0065588147694291
  46    -0.0034941546305241
  47    0.0032943169621225
  48    1.0341544671523e-17
  49    -0.0014976973491924
  50    -0.0014834820672907
  51    7.5374090597512e-18
  52      0.06276623318342
  53      -0.1345787616625
  54     -0.27874239966429
  55       0.3419720542687
  56     0.048096077563287
  57    4.3933220535935e-18
  58      0.20281767113076
  59     0.027897449062799
  60    3.0866611159048e-18
  61      0.19787647666452
  62      0.15979184249406
 Sym= Ag
 Ene=   -0.5123310839
 Spin= Alpha
 Occup=    2.00000
   1    0.0050231569118367
   2     0.005272427068508
   3    0.0017889567763177
   4    -0.0042451365930813
   5    -0.0076137603636707
   6    -0.0089818917586097
   7    -0.0013012702103378
   8    3.0821358206679e-18
   9    -0.0043203812197876
  10    0.0010719952104353
  11    2.1698052848277e-18
  12    -0.046073677885665
  13     0.087759634380384
  14       0.2546817839296
  15      0.27360587659134
  16     -0.22957254737811
  17    1.1973130089473e-17
  18      0.15529666564832
  19     -0.12095369682672
  20    8.1657497775908e-18
  21     0.012401501503745
  22    -0.043157742447423
  23    -0.025982934559567
  24     -0.21819216864355
  25      0.15761721722355
  26    1.7058960062087e-18
  27     -0.13174995735208
  28     0.064067333326686
  29    2.3562196542198e-18
  30     0.099158112475948
  31     0.086361031223475
  32     0.012401501503745
  33    -0.043157742447423
  34    -0.025982934559567
  35      0.21819216864355
  36     -0.15761721722355
  37    -4.6672674166516e-18
  38      0.13174995735208
  39    -0.064067333326686
  40    -4.1877144660008e-18
  41     0.099158112475948
  42     0.086361031223475
  43    -0.046073677885664
  44     0.087759634380384
  45       0.2546817839296
  46     -0.27360587659134
  47      0.22957254737811
  48    -1.6035418503661e-17
  49     -0.15529666564832
  50      0.12095369682672
  51    -1.0694424535139e-17
  52    0.0017889567763173
  53    -0.0042451365930815
  54    -0.007613760363671
  55    0.0089818917586098
  56    0.0013012702103378
  57    -1.1479056418715e-17
  58    0.0043203812197877
  59    -0.0010719952104353
  60    -8.0496756631299e-18
  61    0.0050231569118368
  62    0.0052724270685081
 Sym= Au
 Ene=   -0.4946055642
 Spin= Alpha
 Occup=    1.89910
   1    1.0099636400561e-17
   2    -1.730198019501e-18
   3    -2.837090716467e-18
   4    3.6508455678706e-17
   5    3.9000178311509e-17
   6    -1.645361758328e-18
   7    7.9264388019947e-19
   8    -1.3468481783131e-08
   9    -9.7275714358628e-20
  10    1.060217154348e-18
  11    0.00017305964314609
  12    -1.9094265677111e-17
  13    4.6603489510504e-17
  14    4.6435491268345e-17
  15    -1.0269236585701e-17
  16    1.1095547267869e-17
  17      0.22206968298008
  18    -4.8541631607536e-18
  19    5.7527732644327e-18
  20      0.13322541669473
  21    3.6995420868372e-18
  22    -6.4117573394536e-18
  23    -7.3913603371018e-18
  24    1.7386592515424e-17
  25    -3.6686920410979e-17
  26       0.3330381835949
  27    3.0859192652853e-18
  28    -3.7436487346485e-18
  29      0.21650032470828
  30    -4.2080960111246e-18
  31    -4.3976131597766e-19
  32    1.1666583387854e-17
  33    -1.12117379137e-17
  34    -1.1872499343017e-17
  35    7.2257396081611e-18
  36    3.0380933652585e-17
  37       0.3330381835949
  38    5.0543369442786e-18
  39    9.1440080499396e-18
  40      0.21650032470828
  41    4.0885505164016e-18
  42    2.4479906374567e-18
  43    -2.6339300774594e-17
  44    2.181441817319e-17
  45    2.536983518169e-17
  46    7.2889591073751e-18
  47    6.3576735772216e-18
  48      0.22206968298007
  49    4.3244281375907e-18
  50    3.4288660136968e-18
  51      0.13322541669472
  52    -3.0927960075992e-17
  53    2.6562116881009e-17
  54    3.1805084211384e-17
  55    -7.4473314244899e-18
  56    -4.7320400245666e-18
  57    -1.3468484207107e-08
  58    -4.4742750384978e-18
  59    -3.2050329271046e-18
  60    0.00017305964314439
  61      1.7979022675e-18
  62    -4.8379761322773e-18
 Sym= Bg
 Ene=   -0.3266694943
 Spin= Alpha
 Occup=    1.63251
   1    -1.4733872564356e-17
   2    -1.2844399686067e-20
   3    9.4657646034788e-18
   4    -4.1219749611465e-17
   5    -4.2435267106649e-17
   6    6.6889964653975e-18
   7    1.7026091192232e-18
   8     0.000132634135301
   9    2.5953649586127e-18
  10    8.5458941650721e-19
  11    0.00046655691350556
  12    3.3908579487434e-17
  13    2.4487823979117e-17
  14    2.8272215357925e-17
  15    1.0684310856814e-17
  16    2.6123941957449e-18
  17      0.38615487749802
  18    5.3891386337846e-18
  19    1.7401217366175e-18
  20      0.27272585258766
  21    6.1272946023574e-17
  22    -1.3243201940172e-17
  23    -1.5218969552392e-17
  24    2.0059342112862e-17
  25    4.6896605535293e-18
  26      0.20576660473502
  27    1.0540192895513e-17
  28    7.6605772050244e-18
  29      0.19254347076549
  30    -1.6561706506165e-17
  31    -4.7322242413428e-18
  32    7.4610758881422e-17
  33    -2.2504486075508e-17
  34    -2.3791872049727e-17
  35    -5.0452399548254e-19
  36    -1.4839570803411e-17
  37     -0.20576660473502
  38    -4.2939581763936e-18
  39    -6.4800140784237e-18
  40     -0.19254347076549
  41    -1.226846466535e-17
  42    -2.2935481688974e-18
  43    -6.9644123935385e-18
  44    1.2978020078674e-17
  45    2.5188182354719e-17
  46    -2.6822597741968e-17
  47    1.0235263672376e-17
  48     -0.38615487749802
  49    -1.3435232266283e-17
  50    3.7564379504408e-18
  51     -0.27272585258766
  52    3.4775557977507e-17
  53    -3.9484079691929e-17
  54    -3.5473269495332e-17
  55    -2.4220526914549e-17
  56    -2.2621636160728e-18
  57    -0.00013263413529674
  58    -1.2321381425968e-17
  59    -1.1124000970894e-18
  60    -0.00046655691350258
  61    -2.5635501133253e-17
  62    -6.5812404852686e-18
 Sym= Bu
 Ene=    -0.185884214
 Spin= Alpha
 Occup=    1.06276
   1    0.00013897715432333
   2    0.0015915848810418
   3    0.00035739964882101
   4     -0.00153676072382
   5    -0.00070182817301461
   6    -0.0052468555044423
   7     0.030314524736027
   8    -9.8477850293604e-19
   9    -0.0027930338576895
  10     0.023985989864405
  11    -7.0429112446832e-19
  12    -0.0038327655092986
  13    0.0077402197165592
  14      0.02872892177322
  15     -0.32377979994138
  16     -0.34835116938673
  17    -1.6160849092963e-18
  18     -0.22816266876659
  19     -0.21935136040229
  20    -1.5643502293392e-18
  21     0.019683042654041
  22    -0.032326085180213
  23     -0.21646299419758
  24     0.028096065388566
  25    -0.035605560857594
  26    4.263602254092e-19
  27    -0.037279039743709
  28     -0.10198114013181
  29    -3.4766828603382e-19
  30    -0.062231272291034
  31    -0.079731790217944
  32    -0.019683042654041
  33     0.032326085180213
  34      0.21646299419758
  35     0.028096065388566
  36    -0.035605560857594
  37    8.1927790327339e-18
  38    -0.037279039743709
  39     -0.10198114013181
  40    6.374078432594e-18
  41     0.062231272291034
  42     0.079731790217944
  43    0.0038327655092986
  44    -0.0077402197165593
  45     -0.02872892177322
  46     -0.32377979994138
  47     -0.34835116938673
  48    -2.2498984890197e-18
  49     -0.22816266876659
  50     -0.21935136040229
  51    -1.1513206811441e-18
  52    -0.00035739964882106
  53      0.00153676072382
  54    0.00070182817301464
  55    -0.0052468555044423
  56     0.030314524736027
  57    -4.0868803152859e-18
  58    -0.0027930338576895
  59     0.023985989864405
  60    -2.8545143079869e-18
  61    -0.0001389771543233
  62    -0.0015915848810418
 Sym= Ag
 Ene=   -0.1722496975
 Spin= Alpha
 Occup=    1.00033
   1    -0.00058428333343979
   2    -0.00040745773381049
   3    -0.0002484151110889
   4    0.00069800028472062
   5    0.00075450698600789
   6    -0.066359200762636
   7      0.46888472993022
   8    -2.2981656025888e-18
   9    -0.046979265845575
  10      0.32822516685685
  11    -1.6093529834364e-18
  12    0.00042213299942375
  13    -0.00089334220646963
  14    -0.006736385977813
  15    -0.020897506031293
  16    -0.024878472522367
  17    -7.4539856123341e-19
  18    -0.013085390926101
  19    -0.022544783989552
  20    -3.81676079594e-19
  21    -0.001206209171136
  22    0.0030099214688224
  23    0.0059539190825203
  24    0.0016582834681339
  25    0.0059384170243408
  26    -3.4118133912696e-19
  27    0.0099984370840452
  28    -0.00083452109733233
  29    -6.6227488081926e-20
  30    -0.0038802424060448
  31    -0.0011505376082668
  32    -0.001206209171136
  33    0.0030099214688224
  34    0.0059539190825203
  35    -0.0016582834681339
  36    -0.0059384170243409
  37    -2.0124410235084e-18
  38    -0.0099984370840452
  39    0.00083452109733231
  40    -1.4911923654964e-18
  41    -0.0038802424060448
  42    -0.0011505376082668
  43    0.00042213299942374
  44    -0.00089334220646967
  45    -0.0067363859778132
  46     0.020897506031293
  47     0.024878472522367
  48    -2.2404614889604e-20
  49     0.013085390926101
  50     0.022544783989551
  51    -1.0410059240141e-19
  52    -0.00024841511108899
  53    0.00069800028472063
  54    0.00075450698600791
  55     0.066359200762636
  56     -0.46888472993022
  57    -4.7620611930878e-18
  58     0.046979265845575
  59     -0.32822516685685
  60    -3.3326551968343e-18
  61    -0.00058428333343979
  62    -0.0004074577338105
 Sym= Au
 Ene=   -0.1719504044
 Spin= Alpha
 Occup=    1.00000
   1    -2.8024611075899e-17
   2    -6.5773326515842e-18
   3    8.5832462122494e-18
   4    -4.7754842485622e-17
   5    -4.3728574726449e-17
   6    2.4498620870128e-17
   7    6.001917447165e-18
   8      0.47492374072811
   9    1.1951767604294e-17
  10    3.2829537894579e-18
  11       0.3324003383327
  12    -1.2020345387011e-17
  13    8.8373918474994e-18
  14    2.9351437551099e-18
  15    -1.0673391191438e-17
  16    1.3682854126258e-17
  17    -2.4310508430597e-05
  18    -5.479396343822e-18
  19    5.6591891276946e-18
  20    0.00040280103606671
  21     5.16759160651e-18
  22    1.5409033200756e-17
  23    7.8450307554914e-18
  24    2.5550908676797e-17
  25    6.349030051127e-18
  26    -0.0002491217753434
  27    8.2987155513322e-18
  28    4.5610721883585e-18
  29    -0.00026387159039313
  30    -8.3527989858811e-18
  31    -5.513926627141e-18
  32    -2.2051927256466e-18
  33    1.1539278375734e-17
  34    9.6824063512045e-18
  35    1.9969813883297e-17
  36    -1.8498154189321e-17
  37    -0.00024912177534383
  38    6.7491500172307e-18
  39    4.0808658161949e-19
  40    -0.00026387159039366
  41    1.1361520072273e-17
  42    3.4682851944814e-18
  43    -8.64483232747e-19
  44    -2.5272830117034e-17
  45    -2.4209874757179e-17
  46    -6.7273559518835e-18
  47    6.5575116005337e-18
  48    -2.4310508435053e-05
  49    -4.0191903657378e-18
  50    2.8648152033922e-18
  51    0.00040280103606379
  52    3.1513054029506e-17
  53    -8.0503099462941e-17
  54    -7.8853566558169e-17
  55    -2.715330417547e-17
  56    -7.0793829861388e-18
  57       0.4749237407281
  58    -1.2644489017826e-17
  59    -3.9205864330159e-18
  60       0.3324003383327
  61    -3.8156091335274e-17
  62    -5.523898840671e-18
 Sym= Bg
 Ene=   -0.1719497778
 Spin= Alpha
 Occup=    1.00000
   1    1.9041026857219e-17
   2    3.7416817505053e-18
   3    3.1990157586403e-17
   4    3.7371373334425e-17
   5    3.432246857215e-17
   6    -1.5206912589315e-17
   7    -3.43606322088e-18
   8      0.47492404233326
   9    -7.1163624066554e-18
  10    -1.7916050283416e-18
  11      0.33240004129351
  12    6.1525658850717e-17
  13    -3.8305111091817e-17
  14    -3.4835101674667e-17
  15    8.9784962799431e-18
  16    -1.881792808062e-17
  17    -0.00051626296793308
  18    4.848281501832e-18
  19    -8.004215827919e-18
  20    3.4127683855566e-05
  21    -2.4300631547333e-17
  22    -2.8515900074355e-17
  23    -5.7369261959992e-18
  24    -4.4881272624478e-17
  25    -2.1163527769833e-17
  26    -0.00027211731367738
  27    -1.762648934682e-17
  28    -1.1280301514789e-17
  29    -0.00036048606881279
  30    1.9011650442301e-17
  31    1.2465515826425e-17
  32    -1.1219654162848e-17
  33    -2.0625829756265e-17
  34    -1.4974335337204e-18
  35    1.5376828532492e-17
  36    3.1600972027065e-17
  37    0.00027211731367699
  38    8.4949586833022e-18
  39    7.3631017392697e-18
  40    0.00036048606881231
  41    9.0976820844508e-18
  42    7.7904819301965e-18
  43    2.0263283910017e-17
  44    -1.3900555555605e-17
  45    -1.4653262021973e-17
  46    4.803719088989e-18
  47    3.7425625188981e-18
  48    0.00051626296793785
  49    2.3587239230214e-18
  50    1.4189087375496e-18
  51    -3.4127683852509e-05
  52    -3.299562144934e-17
  53    4.2201004511784e-17
  54    4.101121808719e-17
  55    1.6767772296297e-17
  56    1.9361305322154e-18
  57     -0.47492404233326
  58    8.2133396286287e-18
  59    7.2853022641038e-19
  60     -0.33240004129351
  61    2.1542663114482e-17
  62    3.6774992053778e-18
 Sym= Bu
 Ene=   -0.1715918638
 Spin= Alpha
 Occup=    0.99970
   1    -0.00061694794991977
   2    -0.00064063948400425
   3    -0.00030389372888824
   4    0.00092955114678835
   5    0.0008685058527771
   6    -0.066270702053753
   7      0.46929392737922
   8    1.1266723213684e-18
   9    -0.047055041208186
  10      0.32811763975604
  11    7.8135789320208e-19
  12    0.00079250950383001
  13    -0.0019432553002342
  14    -0.0058458573246904
  15      0.02274070043249
  16     0.026611335376429
  17    -1.4148241276397e-18
  18     0.016286765510331
  19     0.011955049809565
  20    -1.0549742229973e-18
  21    -0.0014628884925991
  22    0.0028395671750538
  23      0.01664056633094
  24    -0.0014731992680388
  25    0.0024570062616367
  26    7.7535587836691e-19
  27    0.0064986857230101
  28    0.0063057065775128
  29    3.8771081972386e-19
  30    0.0042827275326139
  31    0.0083488598474193
  32    0.0014628884925996
  33    -0.0028395671750538
  34     -0.01664056633094
  35    -0.0014731992680388
  36    0.0024570062616367
  37    2.7937014359722e-18
  38      0.00649868572301
  39    0.0063057065775128
  40    2.1476548188758e-18
  41    -0.004282727532614
  42    -0.0083488598474193
  43    -0.00079250950382998
  44    0.0019432553002342
  45    0.0058458573246904
  46     0.022740700432491
  47     0.026611335376429
  48    -1.1501772866579e-18
  49     0.016286765510331
  50     0.011955049809565
  51    -6.780054079679e-19
  52    0.00030389372888821
  53    -0.00092955114678835
  54    -0.00086850585277711
  55    -0.066270702053753
  56      0.46929392737922
  57    -5.8563623657117e-19
  58    -0.047055041208186
  59      0.32811763975604
  60    -4.1104869183906e-19
  61    0.00061694794991976
  62    0.00064063948400426
 Sym= Ag
 Ene=   -0.1609855995
 Spin= Alpha
 Occup=    0.93721
   1    -0.0003284441778279
   2    -0.0017336127330509
   3    -0.00042922862630693
   4    0.0017463515868175
   5    0.00092375122652289
   6    -0.0039869504242218
   7     0.036113624691364
   8    -4.0465901371278e-18
   9    -0.0038821728711207
  10     0.022442219135087
  11    -2.8575322930106e-18
  12    0.00072717582484387
  13    -0.0070345904399108
  14     0.031294455007146
  15      0.29081614079761
  16      0.38219216417641
  17    1.8915148430434e-18
  18      0.18421377681144
  19      0.26884932778906
  20    6.4254600157734e-19
  21      0.01588246460453
  22    -0.041941185976003
  23    -0.084005352254137
  24     -0.01556277959604
  25    -0.090571089939487
  26    -7.7831858058802e-18
  27    -0.029605051856734
  28     0.003354208750543
  29    -6.1750596706526e-18
  30     0.051512794058392
  31     0.083702980607837
  32      0.01588246460453
  33    -0.041941185976003
  34    -0.084005352254137
  35      0.01556277959604
  36     0.090571089939487
  37    4.0127103509996e-18
  38     0.029605051856734
  39    -0.0033542087505429
  40    3.7922464136319e-18
  41     0.051512794058392
  42     0.083702980607837
  43    0.00072717582484389
  44    -0.0070345904399109
  45     0.031294455007146
  46     -0.29081614079761
  47     -0.38219216417641
  48    -5.9951581692686e-18
  49     -0.18421377681144
  50     -0.26884932778906
  51    -3.1754566435851e-18
  52    -0.0004292286263068
  53    0.0017463515868175
  54    0.00092375122652286
  55    0.0039869504242219
  56    -0.036113624691364
  57    7.1199120346786e-18
  58    0.0038821728711208
  59    -0.022442219135087
  60    4.9939071284014e-18
  61    -0.00032844417782788
  62    -0.0017336127330508
 Sym= Au
 Ene= -0.0008728249779
 Spin= Alpha
 Occup=    0.37070
   1    3.8446648414602e-17
   2    1.0028513528837e-18
   3    -2.1890366792356e-17
   4    1.0264967186063e-16
   5    1.0433503468709e-16
   6    -1.9975814114513e-17
   7    -9.73335584297e-19
   8    -0.00047498344797296
   9    -8.4506510714626e-18
  10    -2.6976197110711e-20
  11    -0.00011758743581432
  12    -4.0063746689638e-17
  13    2.6906796580366e-17
  14    2.4785962641369e-17
  15    -1.5891093907921e-17
  16    9.3899445974331e-18
  17      0.45740468958614
  18    -8.409845062485e-18
  19    3.4130339654044e-18
  20      0.29958266514105
  21    1.6033092583636e-17
  22    2.3081689600138e-17
  23    1.1749508023692e-17
  24    1.6462540377489e-17
  25    -8.4795435867403e-18
  26      -0.2623208511396
  27    1.410964475356e-18
  28    1.3107796705781e-18
  29      -0.1983420449723
  30    1.3152093529436e-18
  31    -1.5516658359099e-18
  32    1.3716838163178e-17
  33    3.0017589501872e-18
  34    2.7090478408141e-19
  35    1.165001956444e-17
  36    -1.070267960513e-17
  37      -0.2623208511396
  38    4.2960231316727e-18
  39    5.3990447954489e-19
  40      -0.1983420449723
  41    4.8937764062749e-18
  42    1.7399959305795e-18
  43    -3.0925755047673e-17
  44    -1.1793536496298e-17
  45    -9.0980313462121e-18
  46    -7.2443098899746e-18
  47    4.4387506069434e-18
  48      0.45740468958614
  49    -3.7727993530573e-18
  50    1.7774734963037e-18
  51      0.29958266514105
  52    -1.0234596399494e-17
  53    4.6572822168904e-17
  54    4.6628823486921e-17
  55    1.2040585049729e-17
  56    4.1070226523472e-18
  57    -0.00047498344797674
  58    5.2395084358147e-18
  59    2.1816409541011e-18
  60    -0.00011758743581694
  61    1.9723228160218e-17
  62    1.9527379398146e-18
 Sym= Bg
 Ene=    0.2462412263
 Spin= Alpha
 Occup=    0.09769
   1    6.4940610444846e-18
   2    -2.1884337615549e-18
   3    4.0786809495512e-18
   4    2.8477861277278e-17
   5    3.0712027348227e-17
   6    9.4856201573273e-19
   7    -1.0885567626439e-19
   8    4.5354512175312e-05
   9    1.1079224161391e-18
  10    -1.9540692628545e-19
  11    0.00011492587195765
  12    -2.2472081928506e-17
  13    2.8198827093205e-17
  14    2.6647286157727e-17
  15    4.8984969637835e-18
  16    2.1248604184672e-17
  17     -0.34006086972795
  18    2.444145965599e-18
  19    1.0581228648967e-17
  20     -0.16521347634158
  21    -4.2160796918129e-17
  22    1.1057455043586e-18
  23    -1.1282365865446e-17
  24    4.1080690466141e-17
  25    1.8077574989259e-17
  26      0.50464427629792
  27    2.1612056814573e-17
  28    1.1173132812503e-17
  29      0.42572789326626
  30    -2.6183752054064e-17
  31    -1.1873361077965e-17
  32    -2.558997019859e-17
  33    -4.1699989589133e-18
  34    -1.7869752633059e-17
  35    -2.5920861888826e-17
  36    -2.5891995486946e-17
  37     -0.50464427629792
  38    -1.5296084356319e-17
  39    -1.1619021119699e-17
  40     -0.42572789326626
  41    -2.1639570354938e-17
  42    -9.3503775692842e-18
  43    -5.4667844869662e-17
  44    3.1822540664183e-17
  45    3.9916648851092e-17
  46    -2.1766076074406e-17
  47    -1.0625192173843e-17
  48      0.34006086972795
  49    -1.1290658390633e-17
  50    -6.6975603482751e-18
  51      0.16521347634158
  52    5.3109579097998e-17
  53    2.0183273555997e-17
  54    2.2533712343743e-17
  55    -6.9983102139937e-18
  56    4.1269999200057e-19
  57    -4.5354512176665e-05
  58    -4.4128963784782e-18
  59    2.1870135205372e-19
  60    -0.00011492587195859
  61    3.2687970623276e-19
  62    -3.6481154267101e-18
 Sym= Bu
 Ene=    0.2381818485
 Spin= Alpha
 Occup=    0.00000
   1    -0.032577040813985
   2      -1.2275964880902
   3    -0.048774443154221
   4     0.073802015115877
   5      0.72393800296888
   6       -0.213673075639
   7    -0.029146975239165
   8    3.4220697869796e-20
   9     -0.55400048537385
  10    -0.080544905256177
  11    2.4311999066587e-20
  12    -0.0032263081784034
  13     0.003868167692069
  14     0.062670049495325
  15    -0.0081134173909495
  16    0.0013279178589134
  17    3.3628000661136e-19
  18    -0.0065335257513195
  19     0.048001899180324
  20    2.3180905774663e-19
  21     -0.01641819365949
  22     0.019617403284894
  23      0.25639116374327
  24    -0.051140957037558
  25    -0.0016452616439023
  26    1.2038707488669e-19
  27     -0.18171763176198
  28     0.013509145505618
  29    1.0288936019834e-19
  30    -0.013739538343906
  31     -0.37558910622368
  32      0.01641819365949
  33    -0.019617403284894
  34     -0.25639116374327
  35    -0.051140957037558
  36    -0.0016452616439023
  37    -1.5747126904354e-19
  38     -0.18171763176198
  39     0.013509145505618
  40    -1.4704561337065e-19
  41     0.013739538343906
  42      0.37558910622368
  43    0.0032263081784034
  44    -0.003868167692069
  45    -0.062670049495325
  46    -0.0081134173909495
  47    0.0013279178589134
  48    9.4993030413592e-20
  49    -0.0065335257513195
  50     0.048001899180324
  51    4.5121614055964e-20
  52     0.048774443154221
  53    -0.073802015115877
  54     -0.72393800296888
  55       -0.213673075639
  56    -0.029146975239165
  57    1.2096786814041e-20
  58     -0.55400048537385
  59    -0.080544905256177
  60    8.406820145502e-21
  61     0.032577040813985
  62       1.2275964880902
 Sym= Ag
 Ene=    0.2387006912
 Spin= Alpha
 Occup=    0.00000
   1    -0.034015055414936
   2      -1.2671428887968
   3    -0.050318341828749
   4     0.075862177073523
   5      0.74758948987139
   6     -0.22076111062175
   7    -0.031291518146004
   8    -4.0597473587741e-19
   9      -0.5719027083352
  10     -0.08248855792147
  11    -2.8426147570028e-19
  12    -0.00096281680867052
  13    0.00041678949976622
  14     0.039958012441932
  15    0.0026880267388047
  16    -0.0050733724766474
  17    3.3478913864403e-19
  18    -0.0054012642274608
  19     0.021392079323833
  20    1.9023228415337e-19
  21    -0.002438652309932
  22    0.0038059986541495
  23     0.041825390884937
  24    -0.0080873103131829
  25    -0.0051964575766761
  26    -7.0445507128388e-19
  27    -0.099875568068579
  28    0.0025375813006856
  29    -5.8868658382462e-19
  30    0.0012424131042769
  31     -0.10345750019779
  32    -0.002438652309932
  33    0.0038059986541495
  34     0.041825390884937
  35    0.0080873103131829
  36    0.0051964575766761
  37    -1.4752258979023e-19
  38     0.099875568068579
  39    -0.0025375813006855
  40    -6.6094185636931e-20
  41    0.0012424131042769
  42     -0.10345750019779
  43    -0.00096281680867052
  44    0.00041678949976619
  45     0.039958012441932
  46    -0.0026880267388047
  47    0.0050733724766473
  48    1.4049172777906e-18
  49    0.0054012642274608
  50    -0.021392079323833
  51    9.4302945116508e-19
  52    -0.050318341828749
  53     0.075862177073523
  54      0.74758948987139
  55      0.22076111062175
  56     0.031291518146004
  57    -1.7829588436007e-18
  58       0.5719027083352
  59      0.08248855792147
  60    -1.2466709531853e-18
  61    -0.034015055414936
  62      -1.2671428887968
 Sym= Bu
 Ene=    0.2485319264
 Spin= Alpha
 Occup=   -0.00000
   1      0.01055119106402
   2       0.3205278295914
   3     0.012606274541768
   4    -0.017698427943596
   5     -0.19071428606614
   6     0.056785800528865
   7      0.01364180377557
   8    -2.8860532650141e-19
   9      0.14500166222261
  10     0.017710923754201
  11    -2.0228312229276e-19
  12    -0.0071619715414931
  13    0.0034423598672824
  14      0.16791433179631
  15    -0.021638166053085
  16     0.016341274486619
  17    -1.7282595166349e-19
  18     0.012683336762211
  19      0.13819412207066
  20    -1.3081137067976e-19
  21    -0.066575564250038
  22     0.085108910793398
  23        1.023932857638
  24     -0.19807351504364
  25    -0.0086093818423024
  26    -3.2282988711829e-19
  27     -0.65980746303507
  28      -0.0138113662061
  29    -2.5058099411751e-19
  30    -0.056343812716458
  31      -1.4526024274222
  32     0.066575564250038
  33    -0.085108910793398
  34       -1.023932857638
  35     -0.19807351504364
  36    -0.0086093818423023
  37    9.8416064658266e-20
  38     -0.65980746303507
  39      -0.0138113662061
  40    1.1445053365951e-19
  41     0.056343812716458
  42       1.4526024274222
  43    0.0071619715414931
  44    -0.0034423598672824
  45     -0.16791433179631
  46    -0.021638166053085
  47     0.016341274486619
  48    -1.9345359728774e-19
  49     0.012683336762211
  50      0.13819412207066
  51    -9.8629844974082e-20
  52    -0.012606274541768
  53     0.017698427943596
  54      0.19071428606614
  55     0.056785800528865
  56     0.013641803775571
  57    -7.1983509557715e-19
  58      0.14500166222261
  59     0.017710923754201
  60    -5.0378674887663e-19
  61     -0.01055119106402
  62      -0.3205278295914
 Sym= Ag
 Ene=    0.2897212837
 Spin= Alpha
 Occup=   -0.00000
   1    0.0040142780254876
   2     0.063109476220688
   3    0.0024146482713857
   4    -0.0022880988869977
   5    -0.039075627895748
   6     0.011818717869769
   7    0.0074569194878533
   8    6.893333265824e-19
   9     0.029096011657954
  10    0.00046846536015671
  11    4.8194299418263e-19
  12    0.0056651795764977
  13    -0.019600948181304
  14      0.16163048219617
  15      0.11317334351562
  16    -0.016110409657839
  17    5.2348711738027e-19
  18      0.15348840592438
  19      0.11925037042775
  20    2.1555221711868e-19
  21    -0.064694888857019
  22     0.072235577760045
  23       1.2264318211104
  24     -0.16254984074768
  25     -0.15399888836285
  26    -1.1176397620728e-18
  27      -1.2045915974346
  28     -0.26702466570396
  29    -9.6257260332729e-19
  30    0.0012191222271121
  31      -1.7901481210764
  32    -0.064694888857019
  33     0.072235577760045
  34       1.2264318211104
  35      0.16254984074768
  36      0.15399888836285
  37    1.138834532909e-18
  38       1.2045915974346
  39      0.26702466570396
  40    9.6683177018039e-19
  41    0.0012191222271122
  42      -1.7901481210764
  43    0.0056651795764977
  44    -0.019600948181304
  45      0.16163048219617
  46     -0.11317334351562
  47     0.016110409657839
  48    -2.9478157323157e-19
  49     -0.15348840592438
  50     -0.11925037042775
  51    -6.9420552860704e-20
  52    0.0024146482713857
  53    -0.0022880988869977
  54    -0.039075627895748
  55    -0.011818717869769
  56    -0.0074569194878533
  57    -3.328774867273e-19
  58    -0.029096011657954
  59    -0.0004684653601567
  60    -2.3232633783925e-19
  61    0.0040142780254876
  62     0.063109476220688
 Sym= Bu
 Ene=     0.371428458
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0007157628982262
   2    -0.016154530444545
   3    -0.00032685380636693
   4    -0.0019976394238275
   5     0.011699435850791
   6    -0.0051320223732222
   7    -0.007810810146477
   8    2.7853821108085e-20
   9    -0.0057707329011039
  10    0.0041758290396771
  11    1.9327043702299e-20
  12     0.076672378702505
  13     -0.16918303633101
  14      -1.1578808392209
  15      0.14818169625688
  16     -0.16157147921463
  17    -1.7937983688069e-19
  18      0.70669982255928
  19     -0.41147545706018
  20    -1.3177743800667e-19
  21    -0.037552391530117
  22     0.060888611677211
  23     -0.27544642503947
  24      0.04666327199851
  25     -0.13027478530357
  26    5.8372099904709e-20
  27      0.24210933709529
  28      -1.8807911024493
  29    2.6674762188182e-20
  30      0.02946287349067
  31     -0.45090346597344
  32     0.037552391530117
  33    -0.060888611677211
  34      0.27544642503948
  35      0.04666327199851
  36     -0.13027478530357
  37    2.878200202896e-19
  38      0.24210933709529
  39      -1.8807911024493
  40    2.2516945310834e-19
  41     -0.02946287349067
  42      0.45090346597344
  43    -0.076672378702505
  44      0.16918303633101
  45       1.1578808392209
  46      0.14818169625688
  47     -0.16157147921463
  48    -1.9877176200328e-19
  49      0.70669982255928
  50     -0.41147545706018
  51    -1.1937679018268e-19
  52    0.00032685380636693
  53    0.0019976394238275
  54    -0.011699435850791
  55    -0.0051320223732222
  56    -0.007810810146477
  57    -6.9323691280981e-20
  58    -0.0057707329011039
  59    0.0041758290396771
  60    -4.8538185194135e-20
  61    0.0007157628982262
  62     0.016154530444545
 Sym= Ag
 Ene=    0.4659019175
 Spin= Alpha
 Occup=   -0.00000
   1    0.0018822071065172
   2     0.018980040077452
   3    0.00022011334128711
   4    0.0044601355937738
   5    -0.015765617422646
   6    0.0084082617617791
   7     0.015582499445301
   8    9.5678012656853e-20
   9    0.0054728786099836
  10    -0.010302448576073
  11    6.6935600711089e-20
  12     -0.07549404134698
  13     0.068276152681303
  14       2.1390059344194
  15     -0.17317182480341
  16    0.0058719265471565
  17    1.4217217411305e-19
  18     -0.97854733011134
  19      0.83692565923481
  20    6.476894247922e-20
  21     0.051665526886546
  22     0.077067032218238
  23      -1.5175387858337
  24     -0.15507098188432
  25     0.089468678502606
  26    -1.2210025181417e-19
  27      -2.3589073788766
  28       1.3169663292209
  29    -1.2398002222083e-19
  30      0.12903410061472
  31      -0.8603822904703
  32     0.051665526886546
  33     0.077067032218237
  34      -1.5175387858337
  35      0.15507098188432
  36    -0.089468678502606
  37    3.2430477437719e-19
  38       2.3589073788766
  39      -1.3169663292209
  40    2.5681102892889e-19
  41      0.12903410061472
  42      -0.8603822904703
  43     -0.07549404134698
  44     0.068276152681302
  45       2.1390059344194
  46      0.17317182480341
  47    -0.0058719265471569
  48    -4.103670302794e-20
  49      0.97854733011134
  50     -0.83692565923481
  51    -4.944124667947e-21
  52    0.00022011334128711
  53    0.0044601355937738
  54    -0.015765617422646
  55    -0.0084082617617791
  56    -0.015582499445301
  57    3.4654071889979e-19
  58    -0.0054728786099836
  59     0.010302448576073
  60    2.4267819551151e-19
  61    0.0018822071065172
  62     0.018980040077452
 Sym= Bu
 Ene=    0.5212980281
 Spin= Alpha
 Occup=   -0.00000
   1    0.0041452856312198
   2     -0.00266728507618
   3    0.00055859338189695
   4    -0.0049613948826741
   5    0.0038133047755528
   6    -0.0062563735784833
   7    -0.0080415570726828
   8    2.5197246496668e-19
   9    0.0062663705502926
  10    0.0068468346014098
  11    1.7654379211317e-19
  12     0.036497169123291
  13     -0.05631006391985
  14     -0.43700526137185
  15     0.088360951584105
  16     -0.15553277487909
  17    3.6657103148102e-20
  18      0.10043660713968
  19     -0.67660146455179
  20    4.7132373179246e-20
  21     -0.13085536136827
  22      0.10823712139372
  23       4.1378906348225
  24      0.26565869133746
  25     0.051716899071064
  26    2.0744459755504e-19
  27        1.066232362854
  28       2.5151857298401
  29    1.7573828995144e-19
  30    -0.012616024900507
  31      0.50542277486268
  32      0.13085536136827
  33     -0.10823712139372
  34      -4.1378906348225
  35      0.26565869133746
  36     0.051716899071063
  37    -2.2531065323867e-19
  38        1.066232362854
  39       2.5151857298401
  40    -1.9602042298148e-19
  41     0.012616024900506
  42     -0.50542277486268
  43    -0.036497169123291
  44      0.05631006391985
  45      0.43700526137185
  46     0.088360951584105
  47     -0.15553277487909
  48    1.4518228918301e-19
  49      0.10043660713968
  50     -0.67660146455179
  51    7.0351598069869e-20
  52    -0.00055859338189695
  53    0.0049613948826741
  54    -0.0038133047755528
  55    -0.0062563735784833
  56    -0.0080415570726828
  57    3.6826621687907e-19
  58    0.0062663705502926
  59    0.0068468346014098
  60    2.576724767592e-19
  61    -0.0041452856312197
  62      0.00266728507618
 Sym= Au
 Ene=      0.74004242
 Spin= Alpha
 Occup=   -0.00000
   1    -5.4514354907192e-23
   2    1.3034410540282e-22
   3    1.3818334583212e-22
   4    -7.5879818289034e-22
   5    -8.7916938636781e-22
   6    2.310993199882e-22
   7    -3.1810344775666e-21
   8    0.0011365702562989
   9    1.8341657159576e-22
  10    -2.2215066745433e-21
  11    -0.0011528010598854
  12    8.5931786988086e-22
  13    -9.2952267312074e-22
  14    -8.6351089273888e-22
  15    5.4411789368031e-22
  16    -5.9902817648963e-22
  17      0.16593678207266
  18    3.1873630372352e-22
  19    -2.9572370722877e-22
  20    -0.0023779081063049
  21    -3.7390976439146e-22
  22    -3.2565623454034e-22
  23    3.1640374023868e-22
  24    -8.5302747678485e-22
  25    6.5553367820017e-22
  26      0.72486057107083
  27    -1.3372376803362e-22
  28    1.320892165645e-22
  29     -0.65939071797789
  30    1.8851739884535e-22
  31    6.9526913884718e-23
  32    -2.3211371349125e-22
  33    -1.071011803341e-22
  34    -2.7617430477281e-22
  35    -6.6959690682014e-22
  36    -4.3253809813723e-23
  37      0.72486057107083
  38    -1.8320261410505e-22
  39    3.9783993650767e-23
  40     -0.65939071797789
  41    -5.2683664611494e-22
  42    -4.315151991493e-22
  43    6.3340469442246e-22
  44    3.8323800674899e-22
  45    2.877154602543e-22
  46    1.1527785777613e-21
  47    1.038013850498e-21
  48      0.16593678207266
  49    7.633131102112e-22
  50    7.1499590975146e-22
  51    -0.002377908106305
  52    -7.6901537828767e-23
  53    5.3284200789524e-22
  54    4.4277414581173e-22
  55    9.686900713929e-23
  56    2.5913012195941e-21
  57    0.0011365702562989
  58    -2.3035304180159e-23
  59    1.7902987492709e-21
  60    -0.0011528010598854
  61    4.2297899362772e-22
  62    1.4335945048276e-22
 Sym= Ag
 Ene=    0.7511676081
 Spin= Alpha
 Occup=   -0.00000
   1    0.0043533173551707
   2    0.00077344642588238
   3    0.00031176887561062
   4    -0.0014329336339582
   5    -0.0009779575695146
   6    -0.0029906076444422
   7    0.0005338794161475
   8    3.0745844274318e-20
   9    0.0064176305382339
  10     0.000151752670906
  11    2.1506328913711e-20
  12     0.028658696573225
  13     -0.22324428277816
  14      0.16348138799175
  15     -0.13689445853186
  16     -0.20118277876507
  17    3.8677656506836e-22
  18     0.071318937236985
  19     -0.10575980122714
  20    -8.7923024457673e-21
  21    -0.024518495899757
  22     -0.62568159965408
  23      0.34715886895962
  24    -0.041675414965083
  25     -0.50405237253923
  26    9.4163275480312e-20
  27      0.18104482097992
  28      0.82007449081151
  29    5.9662000284246e-20
  30     -0.16013652484206
  31       0.1535157489584
  32    -0.024518495899758
  33     -0.62568159965408
  34      0.34715886895962
  35     0.041675414965083
  36      0.50405237253923
  37    1.9946835606297e-19
  38     -0.18104482097992
  39     -0.82007449081151
  40    1.4604264357956e-19
  41     -0.16013652484206
  42       0.1535157489584
  43     0.028658696573225
  44     -0.22324428277816
  45      0.16348138799175
  46      0.13689445853186
  47      0.20118277876507
  48    -1.4041887203945e-19
  49    -0.071318937236985
  50      0.10575980122714
  51    -8.8804000625136e-20
  52    0.00031176887561062
  53    -0.0014329336339582
  54    -0.00097795756951462
  55    0.0029906076444422
  56    -0.00053387941614749
  57    -2.2201198809229e-19
  58    -0.0064176305382339
  59    -0.00015175267090601
  60    -1.5541187989863e-19
  61    0.0043533173551707
  62    0.00077344642588233
 Sym= Bg
 Ene=    0.8198994682
 Spin= Alpha
 Occup=   -0.00000
   1    5.0825034970092e-22
   2    2.8646786354123e-23
   3    -2.0954086090735e-22
   4    1.3183314808293e-21
   5    1.3418718257674e-21
   6    -3.4009357313409e-22
   7    4.2301948561263e-22
   8    -0.0015271003221458
   9    -1.576383720463e-22
  10    3.2136619747903e-22
  11    0.0016012708539263
  12    -8.2714847484572e-22
  13    -9.4781630015633e-22
  14    -1.1857963188759e-21
  15    -1.3989300362988e-21
  16    -1.7048604243883e-21
  17    -0.012109621372643
  18    -8.5340751399499e-22
  19    -1.1729951486217e-21
  20       0.3635043512417
  21    -1.9519112190838e-21
  22    4.9006951653874e-22
  23    8.0213031643891e-22
  24    -7.8244001611364e-22
  25    2.2836236839451e-22
  26        0.703081498042
  27    -2.9250116237654e-22
  28    -2.7957328773849e-22
  29      -1.4434298502506
  30    4.0315406073532e-22
  31    -1.236425502438e-22
  32    -2.3868263807666e-21
  33    8.2274536015404e-22
  34    1.1060754877447e-21
  35    3.0724897761814e-23
  36    1.4788840613381e-22
  37       -0.703081498042
  38    5.6707903005734e-23
  39    2.275620676022e-22
  40       1.4434298502506
  41    2.2519780910083e-22
  42    -2.2712546248114e-22
  43    4.4134041892835e-22
  44    -5.0886323978908e-22
  45    -1.0487063829404e-21
  46    1.9955500324021e-21
  47    1.2226263852866e-21
  48     0.012109621372643
  49    1.1526874270047e-21
  50    9.584044069588e-22
  51      -0.3635043512417
  52    -1.3626948717785e-21
  53    1.2997238160754e-21
  54    1.1609240211136e-21
  55    8.0827979931606e-22
  56    4.4416270824246e-22
  57    0.0015271003221458
  58    3.9974974077021e-22
  59    2.8140352154811e-22
  60    -0.0016012708539263
  61    8.8485270598237e-22
  62    2.4457380454007e-22
 Sym= Ag
 Ene=    0.8473076965
 Spin= Alpha
 Occup=    0.00000
   1    -0.0077188343931652
   2    -0.00090492572591225
   3    -0.00043476552537411
   4    0.0011080032013167
   5    0.0027424072285736
   6    0.0055192085307088
   7    -0.0090116771339457
   8    1.8839361877396e-19
   9     -0.01171113584642
  10    0.0087675265269119
  11    1.3185109183709e-19
  12    -0.017198638964173
  13    -0.055340502556424
  14     -0.31007582190409
  15     0.055813914092412
  16      0.13102133056976
  17    2.5979054662939e-19
  18     -0.16818717430592
  19     0.087312632347698
  20    1.3324782669553e-19
  21     0.014405822474786
  22     -0.89996304179022
  23       1.1158237064447
  24     -0.44043578439775
  25      0.37825615368978
  26    -2.1701972949207e-19
  27      0.37767221363531
  28     -0.58553339360232
  29    -2.0243269057542e-19
  30     -0.20536055216629
  31      -0.2043713108266
  32     0.014405822474786
  33     -0.89996304179022
  34       1.1158237064447
  35      0.44043578439775
  36     -0.37825615368979
  37    3.7496155422739e-19
  38     -0.37767221363531
  39      0.58553339360232
  40    3.0037652911481e-19
  41     -0.20536055216629
  42      -0.2043713108266
  43    -0.017198638964173
  44    -0.055340502556424
  45     -0.31007582190409
  46    -0.055813914092412
  47     -0.13102133056976
  48    -4.7198070014952e-20
  49      0.16818717430592
  50    -0.087312632347698
  51    -1.3254181873319e-21
  52    -0.0004347655253741
  53    0.0011080032013167
  54    0.0027424072285737
  55    -0.0055192085307088
  56    0.0090116771339457
  57    -7.7054952129516e-20
  58      0.01171113584642
  59    -0.0087675265269119
  60    -5.3742397082196e-20
  61    -0.0077188343931652
  62    -0.00090492572591214
 Sym= Bu
 Ene=    0.8666817386
 Spin= Alpha
 Occup=    0.00000
   1    0.0023768266277715
   2    0.0008156366080176
   3    0.0015129415362359
   4    -0.020421629565379
   5     0.017422995488644
   6    -0.011833315912426
   7    -0.090398155885387
   8    -1.2730995604271e-20
   9     0.012226587802451
  10     0.097412169672844
  11    -8.9824851239001e-21
  12     0.011126197178491
  13     -0.02640231435376
  14      0.03902445253007
  15      0.26186461690615
  16      0.32250432322528
  17    -4.2634821948538e-20
  18     0.010307298316436
  19     -0.24133421764914
  20    -3.6208869042133e-20
  21    -0.014398969193365
  22    -0.066705899431068
  23     -0.15096207411237
  24      0.35650439220436
  25    -0.074601297376948
  26    -1.3702771272586e-20
  27     -0.80524900285437
  28     -0.65070695043201
  29    -1.9612496218981e-20
  30     -0.48691801561984
  31     -0.36665897410152
  32     0.014398969193365
  33     0.066705899431068
  34      0.15096207411237
  35      0.35650439220436
  36    -0.074601297376948
  37    1.2436566222513e-19
  38     -0.80524900285437
  39     -0.65070695043201
  40    9.9492127762124e-20
  41      0.48691801561984
  42      0.36665897410152
  43    -0.011126197178491
  44      0.02640231435376
  45     -0.03902445253007
  46      0.26186461690615
  47      0.32250432322528
  48    -6.3660845928189e-20
  49     0.010307298316436
  50     -0.24133421764914
  51    -3.4823262681084e-20
  52    -0.0015129415362359
  53      0.02042162956538
  54    -0.017422995488644
  55    -0.011833315912426
  56    -0.090398155885387
  57    -6.9810181490699e-20
  58     0.012226587802451
  59     0.097412169672844
  60    -4.8839343625177e-20
  61    -0.0023768266277715
  62    -0.00081563660801759
 Sym= Bu
 Ene=    0.8943038319
 Spin= Alpha
 Occup=    0.00000
   1    -0.0051216249287766
   2    -0.002909981572201
   3    -0.0020977993821189
   4     0.027177818068033
   5    -0.021554545995987
   6     0.011456619726618
   7       0.1602610092592
   8    -4.8811019624335e-20
   9    -0.014037816629947
  10     -0.17592869856067
  11    -3.4194666914633e-20
  12    -0.0089865764612158
  13      0.21537613927323
  14      0.24538601021759
  15     0.060356764957054
  16     -0.18186811979642
  17    3.7500614756026e-20
  18     0.095766316157044
  19      0.32642789445069
  20    8.5966549142962e-21
  21     0.046117477171971
  22      0.29111464201409
  23      -1.5859366098859
  24      0.32086160577499
  25     -0.74025671196414
  26    -1.4330500082542e-20
  27     -0.73179815532814
  28     -0.25078376475829
  29    -2.980028311507e-20
  30      0.18162660594067
  31     -0.31082287679147
  32    -0.046117477171971
  33     -0.29111464201409
  34       1.5859366098859
  35      0.32086160577499
  36     -0.74025671196414
  37    2.2326316290631e-19
  38     -0.73179815532814
  39     -0.25078376475829
  40    1.7282954064286e-19
  41     -0.18162660594067
  42      0.31082287679147
  43    0.0089865764612158
  44     -0.21537613927323
  45     -0.24538601021759
  46     0.060356764957054
  47     -0.18186811979642
  48    -6.1747668670403e-20
  49     0.095766316157044
  50      0.32642789445069
  51    -2.9686627378033e-20
  52    0.0020977993821189
  53    -0.027177818068033
  54     0.021554545995987
  55     0.011456619726618
  56       0.1602610092592
  57    2.5409186063954e-20
  58    -0.014037816629947
  59     -0.17592869856067
  60    1.7845520383784e-20
  61    0.0051216249287766
  62     0.002909981572201
 Sym= Ag
 Ene=    0.9303709012
 Spin= Alpha
 Occup=   -0.00000
   1    -0.016140972720099
   2    -0.003780175168744
   3    -0.0025059009098845
   4      0.02669969855709
   5    -0.016346097552751
   6     -0.05760022826017
   7      0.64950593163355
   8    -6.3139840660551e-20
   9     0.054081703786392
  10     -0.72591024033761
  11    -4.4027338970264e-20
  12    -0.0022218978023141
  13     0.036862350088772
  14    -0.024848546552688
  15     0.041838447636769
  16     -0.15923618429756
  17    -1.0462099475358e-19
  18     0.015086200561603
  19      0.22575525407807
  20    -3.3027090980187e-20
  21    -0.0033919688114292
  22    -0.039985945861168
  23      0.15966269491088
  24     0.078594146847639
  25     0.038002768585182
  26    2.9856754607793e-19
  27     -0.24879253959271
  28     -0.17511512247617
  29    2.6432621870864e-19
  30    -0.052700241419852
  31     -0.14109706703108
  32    -0.0033919688114292
  33    -0.039985945861168
  34      0.15966269491088
  35    -0.078594146847639
  36    -0.038002768585182
  37    -3.2119381705812e-19
  38      0.24879253959271
  39      0.17511512247617
  40    -2.7226046300834e-19
  41    -0.052700241419852
  42     -0.14109706703108
  43    -0.0022218978023141
  44     0.036862350088772
  45    -0.024848546552688
  46    -0.041838447636769
  47      0.15923618429756
  48    -6.4798806339745e-20
  49    -0.015086200561603
  50     -0.22575525407807
  51    -7.4727031684234e-20
  52    -0.0025059009098845
  53      0.02669969855709
  54    -0.016346097552751
  55      0.05760022826017
  56     -0.64950593163355
  57    8.5233597660155e-20
  58    -0.054081703786392
  59      0.72591024033761
  60    5.9367702751315e-20
  61    -0.016140972720099
  62    -0.003780175168744
 Sym= Bu
 Ene=     0.933331939
 Spin= Alpha
 Occup=   -0.00000
   1    -0.018700840929188
   2    -0.0022624200239704
   3    -0.0019864016059189
   4     0.017675471220091
   5    -0.0076954330617303
   6    -0.060846213517745
   7       0.6041402882562
   8    3.7411880067268e-20
   9     0.055529420276254
  10     -0.67660156651461
  11    2.6095412334781e-20
  12    -0.0046296560641316
  13     0.011511068982551
  14    -0.020700299035157
  15      0.14739897905581
  16     -0.11027502385632
  17    -8.862862943744e-20
  18     -0.16377739344667
  19      0.18541198332105
  20    -6.4895067548983e-20
  21    -0.030133744172711
  22    -0.084676022512742
  23       0.1030673919672
  24     0.033173145922159
  25      0.25756112115525
  26    2.263043298392e-20
  27     -0.14676636803271
  28     -0.21824708190985
  29    6.8115664787975e-21
  30     -0.18009554079839
  31    -0.045779841308702
  32     0.030133744172711
  33     0.084676022512742
  34      -0.1030673919672
  35     0.033173145922159
  36      0.25756112115525
  37    1.3182150625993e-19
  38     -0.14676636803271
  39     -0.21824708190985
  40    1.0353962044774e-19
  41      0.18009554079839
  42     0.045779841308702
  43    0.0046296560641316
  44    -0.011511068982551
  45     0.020700299035157
  46      0.14739897905581
  47     -0.11027502385632
  48    -3.4942849711444e-20
  49     -0.16377739344667
  50      0.18541198332105
  51    -1.8173541083455e-20
  52    0.0019864016059189
  53    -0.017675471220091
  54    0.0076954330617304
  55    -0.060846213517745
  56       0.6041402882562
  57    4.3271825052021e-20
  58     0.055529420276254
  59     -0.67660156651461
  60    3.0319916671662e-20
  61     0.018700840929188
  62    0.0022624200239703
 Sym= Bg
 Ene=    0.9353207804
 Spin= Alpha
 Occup=   -0.00000
   1    -8.7641362438541e-22
   2    -4.5274558200207e-23
   3    9.3547631320315e-22
   4    -2.2876284935719e-21
   5    -2.3564762631067e-21
   6    3.3668965823092e-22
   7    9.7352557895909e-22
   8     -0.65841073845833
   9    9.459842737955e-23
  10    6.2893277626808e-22
  11      0.73613572387053
  12    2.4930053810146e-21
  13    1.9513702395811e-21
  14    2.7143449288935e-21
  15    3.0958314188241e-21
  16    4.0207431810489e-21
  17     -0.15467008867876
  18    1.7852631899625e-21
  19    2.8657770841498e-21
  20      0.20236837651786
  21    3.9509106987226e-21
  22    -1.8069238309475e-21
  23    -3.2574458429416e-21
  24    1.7241569201886e-21
  25    -1.2651399118367e-21
  26    -0.033315908646006
  27    4.1169452700566e-22
  28    1.5825714859154e-22
  29    -0.064923516349593
  30    -9.9655644304228e-22
  31    3.4544001552567e-22
  32    5.1035598884409e-21
  33    -2.213721517182e-21
  34    -2.1420966376006e-21
  35    1.8230179083504e-22
  36    1.5646505894544e-22
  37     0.033315908646006
  38    -1.4044661541909e-22
  39    -9.3090291187773e-22
  40     0.064923516349593
  41    -5.2261934432659e-23
  42    1.233983815455e-21
  43    -1.2772911255523e-21
  44    1.2485954918691e-21
  45    2.6317842389964e-21
  46    -7.2118750582006e-21
  47    -5.7892249170901e-21
  48      0.15467008867876
  49    -4.399093304122e-21
  50    -4.2170983477563e-21
  51     -0.20236837651786
  52    3.2410052818251e-21
  53    -2.2321993301317e-21
  54    -1.903955045397e-21
  55    -1.8384999488037e-21
  56    -3.7040700566402e-22
  57      0.65841073845833
  58    -9.328517193647e-22
  59    -1.7440027463475e-22
  60     -0.73613572387053
  61    -1.775755033711e-21
  62    -5.7738131770067e-22
 Sym= Au
 Ene=    0.9357929975
 Spin= Alpha
 Occup=   -0.00000
   1    -2.2280622532873e-21
   2    -3.4567495147908e-23
   3    1.0997436597827e-21
   4    -6.0613758236305e-21
   5    -6.1839859971031e-21
   6    1.3705089595729e-21
   7    -1.7806904528789e-21
   8      0.67724094916101
   9    6.4673719472336e-22
  10    -1.2952906497678e-21
  11     -0.75735055726661
  12    2.2214749136533e-21
  13    -2.6718621322791e-21
  14    -2.8269234806924e-21
  15    7.4791570248296e-22
  16    -1.3313627788056e-21
  17     0.018943224303517
  18    4.1799179223982e-22
  19    -8.2347147932604e-22
  20    -0.026548244188507
  21    -8.8939861377113e-22
  22    -2.6039393706217e-22
  23    9.2708491756439e-22
  24    -1.0794928463867e-21
  25    2.444845577503e-21
  26    -0.0057761661911666
  27    1.6949888557923e-22
  28    4.9788901084362e-22
  29     0.012828592253516
  30    -4.87578536809e-23
  31    -1.2646008397982e-22
  32    -1.0104885449429e-21
  33    4.6177722071666e-22
  34    1.5437817643783e-22
  35    -8.3616200529715e-22
  36    -1.3119213636311e-21
  37    -0.0057761661911666
  38    -3.8904734514938e-22
  39    -6.1183290865176e-23
  40     0.012828592253516
  41    -7.8388738730562e-22
  42    -8.0806231024607e-22
  43    2.2077616360712e-21
  44    -4.9658025126975e-22
  45    -8.3158454018531e-22
  46    2.2994255389348e-21
  47    2.5094797716312e-21
  48     0.018943224303517
  49    1.5215347270986e-21
  50    1.7777364386668e-21
  51    -0.026548244188507
  52    1.8722611853205e-21
  53    -3.7299445707879e-21
  54    -3.9036612793041e-21
  55    -3.2680910715514e-22
  56    -1.1661809155156e-21
  57      0.67724094916101
  58    -6.8676754665164e-23
  59    -8.0553726439197e-22
  60     -0.75735055726661
  61    -1.2592516472851e-21
  62    5.9194987939739e-23
 Sym= Bg
 Ene=    0.9450522845
 Spin= Alpha
 Occup=   -0.00000
   1    1.7714017352829e-21
   2    3.8427244947709e-22
   3    1.9063122894085e-21
   4    3.2557498548567e-21
   5    2.9655934620997e-21
   6    -9.0542384326831e-22
   7    -4.5073812476221e-21
   8       0.1598762433032
   9    -2.9580032455569e-22
  10    -3.0993650298352e-21
  11     -0.17953593339874
  12    4.3705750022878e-21
  13    -5.1058807251107e-21
  14    -5.1964875031111e-21
  15    1.6771982835767e-21
  16    -1.3470722724184e-21
  17     -0.63756024101692
  18    1.2677091005091e-21
  19    -5.114500479924e-22
  20      0.84056395826882
  21    -2.7170362944781e-21
  22    -1.1856128112045e-21
  23    2.9803995107079e-21
  24    -6.3083528952178e-21
  25    -1.668809747684e-21
  26      -0.1300193417949
  27    -2.307087739674e-21
  28    -7.1123101778285e-22
  29     -0.28224762699052
  30     3.58999233538e-21
  31    1.9438201567063e-21
  32    -2.5570920203514e-21
  33    -6.5993296891223e-22
  34    7.6268174734256e-24
  35    1.7664887808191e-21
  36    3.8402293239784e-21
  37       0.1300193417949
  38    1.5556622423704e-21
  39    2.180386220832e-21
  40      0.28224762699052
  41    1.1440368064781e-21
  42    -8.6868454295372e-23
  43    4.1703848157263e-21
  44    -2.8613951940357e-21
  45    -3.7708327458963e-21
  46    6.6333362358538e-21
  47    5.2150604828608e-21
  48      0.63756024101692
  49    4.115349046454e-21
  50    3.4833375611111e-21
  51     -0.84056395826882
  52    -6.1875001409235e-21
  53    3.8518383759694e-21
  54    3.5032595898611e-21
  55    2.7934599202922e-21
  56    -1.2895998021222e-21
  57      -0.1598762433032
  58    1.4658449039847e-21
  59    -1.0090508673457e-21
  60      0.17953593339874
  61    2.6559677884115e-21
  62    7.3610464450686e-22
 Sym= Bu
 Ene=    0.9646093883
 Spin= Alpha
 Occup=   -0.00000
   1      0.24638167496522
   2     0.029877508075684
   3     0.023441150968771
   4     -0.19341085938696
   5     0.064946213137737
   6     -0.32181797179161
   7      0.15966630931582
   8    -6.1606085096413e-20
   9      0.53111744794883
  10      -0.1568476729854
  11    -4.2908915978952e-20
  12     0.021287582837013
  13     -0.17555009474608
  14    -0.079874916106221
  15     -0.39994264012767
  16      0.32428294691893
  17    5.6206587320622e-20
  18      0.54986046178223
  19     -0.48566957149657
  20    5.593726145015e-20
  21     0.030261036744891
  22    -0.096126141421292
  23       0.6580535237337
  24    0.00025408265336074
  25    -0.094144986497734
  26    2.7561023576248e-19
  27      0.15691704937291
  28     0.085525665891346
  29    2.2687145074013e-19
  30     0.076907508674093
  31    -0.037675944802054
  32    -0.030261036744891
  33     0.096126141421292
  34      -0.6580535237337
  35    0.00025408265336077
  36    -0.094144986497734
  37    -1.2044027790087e-19
  38      0.15691704937291
  39     0.085525665891346
  40    -1.2120086428612e-19
  41    -0.076907508674094
  42     0.037675944802054
  43    -0.021287582837013
  44      0.17555009474608
  45     0.079874916106221
  46     -0.39994264012767
  47      0.32428294691893
  48    -6.1367905092216e-20
  49      0.54986046178223
  50     -0.48566957149657
  51    -6.3440350066359e-20
  52    -0.023441150968771
  53      0.19341085938696
  54    -0.064946213137737
  55     -0.32181797179161
  56      0.15966630931582
  57    -3.5734766934553e-21
  58      0.53111744794883
  59      -0.1568476729854
  60    -2.6878518679178e-21
  61     -0.24638167496522
  62    -0.029877508075684
 Sym= Ag
 Ene=    0.9729715225
 Spin= Alpha
 Occup=   -0.00000
   1      0.41962516276329
   2     0.041098394167894
   3     0.037656361101142
   4     -0.29991662676311
   5     0.089172358544169
   6     -0.47381352121171
   7      0.03432031304733
   8    1.2753426182652e-19
   9      0.82213952332736
  10    0.0018470919076399
  11    8.8766416235218e-20
  12     0.005464801281501
  13    -0.069838778338664
  14     -0.08079311257965
  15     -0.15388964777902
  16      0.19484603685233
  17    -1.4379194081393e-19
  18      0.16253946853337
  19     -0.27391927175791
  20    -1.4302334918556e-19
  21    0.0085778609517868
  22     0.024327109635416
  23    -0.0039620386617111
  24     -0.11441346927415
  25     0.015881295475291
  26    -5.91095837241e-19
  27      0.38125249792548
  28      0.01707698754622
  29    -4.7982895035223e-19
  30     0.065380196191775
  31      0.14141250392772
  32    0.0085778609517868
  33     0.024327109635416
  34    -0.0039620386617111
  35      0.11441346927414
  36    -0.015881295475291
  37    4.0922188609394e-19
  38     -0.38125249792548
  39     -0.01707698754622
  40    3.7965158687372e-19
  41     0.065380196191775
  42      0.14141250392772
  43     0.005464801281501
  44    -0.069838778338664
  45     -0.08079311257965
  46      0.15388964777902
  47     -0.19484603685233
  48    -3.8924068405554e-19
  49     -0.16253946853337
  50      0.27391927175791
  51    -1.9301315571528e-19
  52     0.037656361101142
  53     -0.29991662676311
  54     0.089172358544169
  55      0.47381352121171
  56     -0.03432031304733
  57    -1.1254310482061e-20
  58     -0.82213952332736
  59    -0.0018470919076399
  60    -7.7895999469182e-21
  61      0.41962516276329
  62     0.041098394167894
 Sym= Bu
 Ene=    0.9827240808
 Spin= Alpha
 Occup=   -0.00000
   1      0.41081637380844
   2     0.022461634149182
   3     0.033103546732093
   4     -0.24350400483483
   5     0.050853838056616
   6      -0.3737445829207
   7      -0.1323325459552
   8    -9.8343276166329e-20
   9       0.7030276963149
  10      0.19092800115981
  11    -6.8826709801961e-20
  12     -0.01687093487317
  13      0.14601233678137
  14     0.047456768393392
  15      0.33028152475175
  16     -0.20009835106614
  17    2.9484341677153e-20
  18     -0.48453921499181
  19      0.28259858885013
  20    1.2926530190867e-20
  21    -0.015316624048202
  22     0.097529304191995
  23     -0.48998025863908
  24    -0.059581881207386
  25    -0.0070296597703711
  26    -1.5992093130846e-20
  27     0.037591530303954
  28      0.10218945316416
  29    -1.3952835038412e-20
  30    0.0004050092335994
  31      0.11354781211655
  32     0.015316624048202
  33    -0.097529304191995
  34      0.48998025863908
  35    -0.059581881207386
  36    -0.007029659770371
  37    8.8277717565405e-20
  38     0.037591530303954
  39      0.10218945316416
  40    6.9326542138916e-20
  41    -0.00040500923359936
  42     -0.11354781211655
  43      0.01687093487317
  44     -0.14601233678137
  45    -0.047456768393392
  46      0.33028152475175
  47     -0.20009835106614
  48    -1.7051613721193e-19
  49     -0.48453921499181
  50      0.28259858885013
  51    -1.0534374381647e-19
  52    -0.033103546732093
  53      0.24350400483483
  54    -0.050853838056616
  55      -0.3737445829207
  56      -0.1323325459552
  57    -1.5407969964223e-19
  58       0.7030276963149
  59      0.19092800115981
  60    -1.0791873295559e-19
  61     -0.41081637380844
  62    -0.022461634149182
 Sym= Ag
 Ene=    0.9954913269
 Spin= Alpha
 Occup=   -0.00000
   1     -0.22909441941464
   2    0.0057917535185633
   3      -0.0151306888569
   4     0.091438205563315
   5    0.0027396653341583
   6      0.14156628845476
   7      0.12451982636462
   8    2.0150534088073e-19
   9     -0.31443648645777
  10     -0.16481089645954
  11    1.4054263440351e-19
  12     0.017018357771445
  13     -0.20095671798989
  14     -0.29487285105463
  15     -0.52048026078909
  16      0.33984112406577
  17    1.2365558451143e-20
  18      0.68244021720253
  19     -0.47622249709002
  20    -5.3458331042771e-20
  21     0.022927311942423
  22      0.10081557761272
  23      0.20788868957621
  24     -0.26568948926177
  25      0.10988680198861
  26    -6.9517371779611e-19
  27      0.86950585494594
  28     -0.28064559629511
  29    -5.9004817780772e-19
  30      0.12576417835357
  31      0.24051433439331
  32     0.022927311942423
  33      0.10081557761272
  34      0.20788868957621
  35      0.26568948926177
  36     -0.10988680198861
  37    4.7398766660164e-19
  38     -0.86950585494594
  39      0.28064559629511
  40    4.3108569710455e-19
  41      0.12576417835357
  42      0.24051433439331
  43     0.017018357771445
  44     -0.20095671798989
  45     -0.29487285105463
  46      0.52048026078909
  47     -0.33984112406577
  48    1.8340102982985e-19
  49     -0.68244021720253
  50      0.47622249709002
  51    1.849123089324e-19
  52      -0.0151306888569
  53     0.091438205563315
  54    0.0027396653341584
  55     -0.14156628845476
  56     -0.12451982636462
  57    1.1103702677439e-19
  58      0.31443648645777
  59      0.16481089645954
  60    7.828543761263e-20
  61     -0.22909441941464
  62    0.0057917535185632
 Sym= Au
 Ene=       1.0138793
 Spin= Alpha
 Occup=   -0.00000
   1    -2.3255549995687e-21
   2    -5.0857155879368e-22
   3    6.6712991844367e-22
   4    -4.1390510019659e-21
   5    -3.8504300165782e-21
   6    8.1112807075059e-22
   7    8.750902502111e-21
   8      0.02027213626394
   9    1.357986963666e-22
  10    6.0413186173907e-21
  11    -0.023461051364945
  12    -6.5449114923348e-22
  13    -1.3615900919003e-22
  14    -5.2958820521343e-22
  15    -8.6131269730749e-22
  16    1.0504096727518e-21
  17     -0.64570519082074
  18    -5.2665863615552e-22
  19    4.2051390775663e-22
  20      0.91709950658922
  21    4.6406321951669e-22
  22    1.145447719576e-21
  23    -6.1484164091765e-23
  24    1.8113023936158e-21
  25    7.1247361553153e-22
  26      0.15334934215181
  27    5.8866164055523e-22
  28    1.2011517685179e-22
  29     -0.40050921011748
  30    -6.3069229816612e-22
  31    -3.3406082440306e-22
  32    -3.7612488943803e-22
  33    1.1096058854514e-21
  34    1.3745402255122e-21
  35    1.612689111713e-21
  36    -1.7751823931529e-21
  37      0.15334934215181
  38    2.7844855025042e-22
  39    -3.7328718587259e-22
  40     -0.40050921011748
  41    1.1767126890406e-21
  42    7.940896520765e-22
  43    3.7752565040862e-22
  44    -2.4919077525896e-21
  45    -2.5035275326245e-21
  46    -2.2972445368391e-21
  47    -1.6400800422243e-21
  48     -0.64570519082074
  49    -1.5027194940423e-21
  50    -1.0916551964006e-21
  51      0.91709950658922
  52    2.9377985752407e-21
  53    -6.5833054853433e-21
  54    -6.5275954592155e-21
  55    -8.0022802154916e-22
  56    -9.5069617498744e-21
  57      0.02027213626394
  58    -5.4828928411811e-23
  59    -6.5538231278156e-21
  60    -0.023461051364945
  61    -3.014247556163e-21
  62    -3.9164971469197e-22
 Sym= Ag
 Ene=     1.042079791
 Spin= Alpha
 Occup=    0.00000
   1      0.78899824486146
   2      -0.3730866354649
   3    0.00090445347517662
   4      0.36852123964585
   5     -0.45776647073681
   6      0.34950484543913
   7    0.0082103512998626
   8    -2.3411404396129e-20
   9     0.045772787842984
  10      0.05580613019485
  11    -1.6227906031659e-20
  12    0.0023788921826688
  13    -0.044316187126238
  14    0.0062883962444482
  15     -0.16217562855881
  16     -0.11097541470098
  17    -6.4433708814719e-20
  18      0.28282021478547
  19      0.22992512546067
  20    -1.2229610389874e-20
  21    0.0066220125599821
  22    -0.046385429996549
  23      0.37455268608063
  24     0.067293102435627
  25      0.11714159729714
  26    2.7553805181548e-19
  27     -0.35472434931065
  28      -0.3567783732491
  29    2.3441513711417e-19
  30    -0.0063369573109919
  31     -0.32172654350886
  32    0.0066220125599821
  33    -0.046385429996549
  34      0.37455268608063
  35    -0.067293102435627
  36     -0.11714159729714
  37    -2.7096272898827e-19
  38      0.35472434931065
  39       0.3567783732491
  40    -2.3355829228274e-19
  41    -0.0063369573109919
  42     -0.32172654350886
  43    0.0023788921826688
  44    -0.044316187126237
  45    0.0062883962444483
  46      0.16217562855881
  47      0.11097541470098
  48    1.1465834192453e-19
  49     -0.28282021478547
  50     -0.22992512546067
  51    4.4415913401201e-20
  52    0.00090445347517664
  53      0.36852123964585
  54     -0.45776647073681
  55     -0.34950484543913
  56    -0.0082103512998627
  57    2.2652181236819e-19
  58    -0.045772787842984
  59     -0.05580613019485
  60    1.584148897547e-19
  61      0.78899824486146
  62      -0.3730866354649
 Sym= Bu
 Ene=     1.042632364
 Spin= Alpha
 Occup=    0.00000
   1      0.79308408089182
   2     -0.37855158949989
   3    0.00063920190389298
   4      0.37351829620836
   5     -0.46107890746082
   6      0.35555332236715
   7     0.017389968408314
   8    9.7738430751441e-20
   9     0.039913819884635
  10     0.045210506039392
  11    6.8339447245781e-20
  12    0.00064704990590032
  13    -0.0036830101154054
  14    0.0058175896045173
  15     -0.11608380372441
  16    -0.092778868937809
  17    -5.5197026761534e-20
  18      0.22056681141101
  19      0.19775700243096
  20    -3.6497614648483e-20
  21    -0.0039048608028384
  22    -0.096738021173024
  23    -0.052242481955588
  24      0.15370833475127
  25      0.12118017811977
  26    -2.422485502608e-20
  27     -0.39940957842776
  28      -0.4253470691247
  29    -2.3461939637037e-20
  30    -0.044507369937546
  31     -0.28550886326172
  32    0.0039048608028384
  33     0.096738021173024
  34     0.052242481955588
  35      0.15370833475127
  36      0.12118017811977
  37    -7.4426132781691e-21
  38     -0.39940957842776
  39      -0.4253470691247
  40    -1.8458598279968e-21
  41     0.044507369937546
  42      0.28550886326172
  43    -0.00064704990590031
  44    0.0036830101154054
  45    -0.0058175896045173
  46     -0.11608380372441
  47    -0.092778868937809
  48    1.3990114993345e-19
  49      0.22056681141101
  50      0.19775700243096
  51    9.1826081905669e-20
  52    -0.00063920190389299
  53     -0.37351829620836
  54      0.46107890746082
  55      0.35555332236715
  56     0.017389968408314
  57    1.755005191222e-19
  58     0.039913819884635
  59     0.045210506039392
  60    1.229382908756e-19
  61     -0.79308408089182
  62      0.37855158949989
 Sym= Bu
 Ene=     1.064907056
 Spin= Alpha
 Occup=    0.00000
   1      0.21313208106125
   2     -0.15748036421427
   3    -0.0044999620935682
   4      0.15618499306613
   5     -0.14569823229403
   6      0.17295480615978
   7      0.12330300120358
   8    -1.3621962414355e-19
   9    -0.097223127990734
  10     -0.13050389806924
  11    -9.5551298125138e-20
  12    0.0043926563534775
  13    -0.059501020720362
  14    -0.033725543147223
  15      0.27651750729628
  16      0.34332468827462
  17    -9.7836648223008e-20
  18     -0.54755364353909
  19     -0.69934022829463
  20    -8.5254706004582e-20
  21     0.010822134039093
  22      0.21710459113608
  23      0.47023400744256
  24     -0.45896350709549
  25     -0.33659252455706
  26    -1.7467267959658e-19
  27       1.2337232816799
  28       1.2996814935268
  29    -1.5151241846779e-19
  30     0.074752177784162
  31      0.88019152635997
  32    -0.010822134039093
  33     -0.21710459113608
  34     -0.47023400744256
  35     -0.45896350709549
  36     -0.33659252455706
  37    2.2644444189527e-19
  38       1.2337232816799
  39       1.2996814935268
  40    1.9613772225079e-19
  41    -0.074752177784162
  42     -0.88019152635997
  43    -0.0043926563534775
  44     0.059501020720362
  45     0.033725543147223
  46      0.27651750729628
  47      0.34332468827462
  48    -1.144263405477e-19
  49     -0.54755364353909
  50     -0.69934022829463
  51    -5.2447234068084e-20
  52    0.0044999620935682
  53     -0.15618499306613
  54      0.14569823229403
  55      0.17295480615978
  56      0.12330300120358
  57    -3.6067080006815e-19
  58    -0.097223127990734
  59     -0.13050389806924
  60    -2.5234470243607e-19
  61     -0.21313208106125
  62      0.15748036421427
 Sym= Ag
 Ene=     1.066472168
 Spin= Alpha
 Occup=    0.00000
   1       0.2300160974783
   2     -0.16929051433075
   3    -0.0045833353308123
   4      0.16443535517725
   5     -0.15368261831284
   6      0.18166367338231
   7       0.1343880914105
   8    2.0791309766519e-19
   9    -0.099381742644114
  10     -0.14256889861736
  11    1.4537512542386e-19
  12    -0.0019416974159993
  13     0.084637806272589
  14     -0.18202417132876
  15      0.33111524420541
  16        0.373519734687
  17    3.1149281158925e-19
  18      -0.6002500651299
  19     -0.76253567412657
  20    1.5104190663506e-19
  21    -0.014165316886773
  22      0.17754595180908
  23      -1.0148797295369
  24     -0.27840850470956
  25     -0.29589671601253
  26    -4.2888673523346e-19
  27       1.3602159122806
  28      0.87392981302055
  29    -3.8198886132181e-19
  30     0.020557783405733
  31       1.0683434190238
  32    -0.014165316886773
  33      0.17754595180908
  34      -1.0148797295369
  35      0.27840850470956
  36      0.29589671601253
  37    4.6377417806538e-19
  38      -1.3602159122806
  39     -0.87392981302055
  40    3.8638143167516e-19
  41     0.020557783405733
  42       1.0683434190238
  43    -0.0019416974159993
  44     0.084637806272589
  45     -0.18202417132876
  46     -0.33111524420541
  47       -0.373519734687
  48    1.2815328199061e-19
  49       0.6002500651299
  50      0.76253567412657
  51    1.2922391965942e-19
  52    -0.0045833353308122
  53      0.16443535517725
  54     -0.15368261831284
  55     -0.18166367338231
  56      -0.1343880914105
  57    -2.2944861620406e-19
  58     0.099381742644114
  59      0.14256889861736
  60    -1.6014576487847e-19
  61       0.2300160974783
  62     -0.16929051433075
 Sym= Ag
 Ene=     1.111530998
 Spin= Alpha
 Occup=   -0.00000
   1    0.0041200855420438
   2     0.023167053249266
   3    0.0011782672289673
   4    -0.0074571244019678
   5    -0.0080139946103753
   6    -0.030660042876102
   7    -0.031935205286323
   8    2.3773205451806e-19
   9     0.046425680788047
  10     0.039806164929571
  11    1.6629838787928e-19
  12    -0.0053402807767434
  13      0.15171349368854
  14     -0.90293642055147
  15    -0.068869708287252
  16     -0.26373306415182
  17    1.8336718466859e-19
  18       0.2326808747125
  19      0.14575825355688
  20    8.8798340567232e-20
  21    -0.017423378950681
  22      0.70011800807892
  23      -1.0654656801348
  24     -0.65800147498026
  25    -0.054660154635711
  26    -3.1152982615551e-19
  27       2.2282890605863
  28     -0.31896227932103
  29    -2.6169854836679e-19
  30     -0.36352573547558
  31       1.6143457759446
  32    -0.017423378950681
  33      0.70011800807892
  34      -1.0654656801348
  35      0.65800147498026
  36     0.054660154635711
  37    2.5128181272841e-19
  38      -2.2282890605863
  39      0.31896227932103
  40    2.1676022454846e-19
  41     -0.36352573547558
  42       1.6143457759446
  43    -0.0053402807767434
  44      0.15171349368854
  45     -0.90293642055147
  46     0.068869708287252
  47      0.26373306415182
  48    -9.5125812667908e-20
  49      -0.2326808747125
  50     -0.14575825355688
  51    -3.0189855563114e-20
  52    0.0011782672289673
  53    -0.0074571244019678
  54    -0.0080139946103753
  55     0.030660042876102
  56     0.031935205286323
  57    2.6649842567849e-19
  58    -0.046425680788047
  59    -0.039806164929571
  60    1.8664588033703e-19
  61    0.0041200855420438
  62     0.023167053249266
 Sym= Bu
 Ene=     1.169509368
 Spin= Alpha
 Occup=   -0.00000
   1    0.00073284260999726
   2     -0.03592318018394
   3    0.00038725727512348
   4    -0.021982259504495
   5      0.04264861999502
   6     0.024448421565429
   7     0.020687556600163
   8    1.1933888403238e-19
   9    -0.041994740378969
  10    -0.027184977351991
  11    8.3534402058166e-20
  12    -0.0031059628961537
  13     0.018330763570608
  14     -0.11643148936425
  15      0.20433946285911
  16       0.1670851802025
  17    -2.4663410111305e-20
  18     -0.26063993966137
  19     -0.26439177172729
  20    -1.1210700684769e-20
  21     0.021337334039705
  22     -0.55121989898034
  23       1.3885552174499
  24      0.40199492735754
  25      0.24543730917526
  26    5.0515651682864e-20
  27     -0.33697834278636
  28    -0.0073322495126261
  29    4.0612348253213e-20
  30      0.75988574512614
  31      -1.2211061333442
  32    -0.021337334039705
  33      0.55121989898034
  34      -1.3885552174499
  35      0.40199492735754
  36      0.24543730917526
  37    -3.9559121934845e-20
  38     -0.33697834278636
  39    -0.007332249512626
  40    -3.46459132921e-20
  41     -0.75988574512614
  42       1.2211061333442
  43    0.0031059628961537
  44    -0.018330763570608
  45      0.11643148936425
  46      0.20433946285911
  47       0.1670851802025
  48    5.6642056077734e-20
  49     -0.26063993966136
  50     -0.26439177172729
  51    3.1694737828891e-20
  52    -0.00038725727512348
  53     0.021982259504495
  54     -0.04264861999502
  55     0.024448421565429
  56     0.020687556600163
  57     1.73307276318e-19
  58    -0.041994740378969
  59    -0.027184977351991
  60    1.2130297540427e-19
  61    -0.00073284260999723
  62      0.03592318018394
 Sym= Ag
 Ene=     1.228010354
 Spin= Alpha
 Occup=    0.00000
   1     -0.15321737963956
   2        1.033838225422
   3    -0.039431234939016
   4       1.0705063203022
   5      -1.6181345151163
   6     -0.38117278674959
   7    -0.053954526894693
   8    -2.8151228143733e-19
   9      0.75897312923223
  10      0.10793575311377
  11    -1.9695169962699e-19
  12    -8.4801301252981e-05
  13    0.0057234714601433
  14    -0.0063493126432132
  15    0.0046026297719721
  16    0.0096796650041236
  17    2.8774185612579e-19
  18    -0.0069722839576535
  19    -0.017696517047715
  20    1.8321853890474e-19
  21    -2.2302634942167e-05
  22    -0.010363020038328
  23     0.011310004560484
  24    0.0043065592467139
  25    -0.0035367984684277
  26    -2.784917515778e-19
  27    -0.00099789855754047
  28     0.012494579117465
  29    -2.4457832841808e-19
  30     0.006313535911991
  31    -0.0062703058745458
  32    -2.2302634942163e-05
  33    -0.010363020038328
  34     0.011310004560484
  35    -0.0043065592467139
  36    0.0035367984684277
  37    -2.1773252883793e-19
  38    0.0009978985575404
  39    -0.012494579117465
  40    -1.5811567872079e-19
  41     0.006313535911991
  42    -0.0062703058745459
  43    -8.4801301252975e-05
  44    0.0057234714601433
  45    -0.0063493126432133
  46    -0.0046026297719721
  47    -0.0096796650041236
  48    1.2118434848418e-18
  49    0.0069722839576535
  50     0.017696517047715
  51    7.8773441591571e-19
  52    -0.039431234939016
  53       1.0705063203022
  54      -1.6181345151163
  55      0.38117278674959
  56     0.053954526894693
  57    -1.1671119685074e-18
  58     -0.75897312923223
  59     -0.10793575311377
  60    -8.1595723904338e-19
  61     -0.15321737963956
  62        1.033838225422
 Sym= Bu
 Ene=       1.2280449
 Spin= Alpha
 Occup=    0.00000
   1     -0.15327292006175
   2       1.0335021719091
   3    -0.039423589214102
   4       1.0701925315522
   5      -1.6176052993929
   6      -0.3809419413896
   7    -0.053778129324243
   8    1.0728073649914e-19
   9       0.7585331484305
  10      0.10769310776421
  11    7.5297315292903e-20
  12    4.0950145211503e-05
  13    -0.0011271771079767
  14    -0.0056811787126567
  15     0.010272232758602
  16     0.010248515088634
  17    2.2663763452568e-19
  18    -0.015275567746499
  19     -0.01959797326433
  20    1.5503983863338e-19
  21    0.00053813143021751
  22    -0.019576349401181
  23     0.071083284565622
  24    0.0065118135959865
  25    0.0035173532721759
  26    3.5842337503762e-20
  27    0.0071525462710638
  28     0.023004796443552
  29    3.0025432348637e-20
  30     0.023019797269848
  31    -0.028431563994784
  32    -0.00053813143021751
  33     0.019576349401181
  34    -0.071083284565622
  35    0.0065118135959865
  36    0.0035173532721759
  37    -1.2369729444353e-19
  38    0.0071525462710638
  39     0.023004796443552
  40    -1.0903938338597e-19
  41    -0.023019797269848
  42     0.028431563994784
  43    -4.0950145211514e-05
  44    0.0011271771079767
  45    0.0056811787126567
  46     0.010272232758602
  47     0.010248515088634
  48    2.1139596516308e-19
  49    -0.015275567746499
  50     -0.01959797326433
  51    1.2784336428938e-19
  52     0.039423589214102
  53      -1.0701925315522
  54       1.6176052993929
  55      -0.3809419413896
  56    -0.053778129324243
  57    1.9319056139926e-19
  58       0.7585331484305
  59      0.10769310776421
  60    1.3528334131033e-19
  61      0.15327292006175
  62      -1.0335021719091
 Sym= Bu
 Ene=        1.322064
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0079061035325573
   2    0.0041351062554242
   3    0.00011320304707514
   4    -0.0061478870489047
   5    0.0069577040027181
   6    -7.3703059946407e-05
   7    -0.0091542113914318
   8    -8.6003163954236e-20
   9    -0.0038849663446279
  10     0.011069297803085
  11    -6.0285473341374e-20
  12    0.0040136019994267
  13    -0.088735967610174
  14      -0.4241544182337
  15     0.039495762424597
  16     -0.11725806106301
  17    -1.9923330374663e-20
  18     -0.02113625803789
  19     -0.22843969654238
  20    -2.8518547961943e-20
  21    -0.026074470474589
  22      -1.5973595392946
  23       5.9050386839647
  24     -0.19901052504592
  25     -0.43616956426241
  26    -4.7803438993318e-20
  27      0.88492097125298
  28       2.5016081652702
  29    -5.2461408050812e-20
  30      -0.2102991210379
  31     0.082516192310115
  32     0.026074470474589
  33       1.5973595392946
  34      -5.9050386839647
  35     -0.19901052504592
  36     -0.43616956426241
  37    2.0663773774462e-19
  38      0.88492097125298
  39       2.5016081652702
  40    1.6560068559009e-19
  41      0.21029912103789
  42    -0.082516192310115
  43    -0.0040136019994267
  44     0.088735967610174
  45       0.4241544182337
  46     0.039495762424597
  47     -0.11725806106301
  48    -9.7717299530715e-20
  49     -0.02113625803789
  50     -0.22843969654239
  51    -5.1191105873511e-20
  52    -0.00011320304707514
  53    0.0061478870489046
  54    -0.0069577040027181
  55    -7.3703059946419e-05
  56    -0.0091542113914318
  57    -1.2176044863964e-19
  58    -0.0038849663446279
  59     0.011069297803085
  60    -8.5173588421643e-20
  61    0.0079061035325572
  62    -0.0041351062554243
 Sym= Ag
 Ene=     1.369867925
 Spin= Alpha
 Occup=    0.00000
   1    0.0007007662816175
   2    -0.0071984055987105
   3    0.0001479666998282
   4    -0.0054612286289896
   5    0.0094189164478259
   6    0.0032022864657675
   7    -0.0025842708224413
   8    -1.315834018974e-19
   9    -0.0064270920939121
  10      0.00283824117708
  11    -9.1832912001678e-20
  12    -0.013092449846683
  13       1.2337829287661
  14      -3.3463596825952
  15     -0.19001826323766
  16     0.029271337305972
  17    1.1172281089383e-19
  18        1.087491208417
  19     -0.88113584390276
  20    8.6648496607104e-20
  21    -0.010988118337292
  22     -0.46393955031813
  23       1.8535381213363
  24    -0.078483040356674
  25    -0.080955605964077
  26    3.4982855779653e-19
  27       2.5405937208273
  28     -0.91324507125149
  29    2.6949209255529e-19
  30      0.25247908638538
  31      0.61956508334345
  32    -0.010988118337293
  33     -0.46393955031813
  34       1.8535381213363
  35     0.078483040356674
  36     0.080955605964077
  37    -8.3547522113698e-21
  38      -2.5405937208273
  39      0.91324507125149
  40    -4.4144065878133e-20
  41      0.25247908638538
  42      0.61956508334345
  43    -0.013092449846683
  44       1.2337829287661
  45      -3.3463596825952
  46      0.19001826323766
  47    -0.029271337305972
  48    3.9452244156838e-20
  49       -1.087491208417
  50      0.88113584390276
  51    1.0735034375233e-21
  52    0.0001479666998282
  53    -0.0054612286289896
  54    0.0094189164478259
  55    -0.0032022864657675
  56    0.0025842708224413
  57    2.0826344839302e-19
  58    0.0064270920939121
  59     -0.00283824117708
  60    1.4567204931455e-19
  61    0.00070076628161747
  62    -0.0071984055987105
 Sym= Ag
 Ene=     1.447293603
 Spin= Alpha
 Occup=    0.00000
   1    0.0020995987514754
   2    -0.00069161150231004
   3    4.519200904306e-05
   4    0.00040093215377032
   5    -0.00084221967417248
   6    -0.00079328665695819
   7    0.00028020170440186
   8    -2.1853624365853e-20
   9    0.0021822005592337
  10    -0.00020306092464713
  11    -1.5270905874329e-20
  12     0.016103997053645
  13     -0.26758208204602
  14     -0.98152311972436
  15         0.11994408559
  16     -0.26111481345531
  17    -8.9312844516003e-20
  18     0.011770087080462
  19     -0.12066342627564
  20    -4.4537628090162e-20
  21     0.010162879305199
  22      -0.1202741999802
  23     -0.28468652577845
  24     -0.22561373967408
  25     0.036075806121835
  26    9.3257675075827e-20
  27       3.0920808565771
  28     -0.35793360829845
  29    8.7494622288487e-20
  30      0.91758620759224
  31      0.88290887657393
  32     0.010162879305199
  33      -0.1202741999802
  34     -0.28468652577845
  35      0.22561373967408
  36    -0.036075806121835
  37    -1.3060725392794e-19
  38      -3.0920808565771
  39      0.35793360829845
  40    -1.059958063405e-19
  41      0.91758620759224
  42      0.88290887657393
  43     0.016103997053645
  44     -0.26758208204602
  45     -0.98152311972436
  46        -0.11994408559
  47      0.26111481345531
  48    -6.6551026376946e-20
  49    -0.011770087080462
  50      0.12066342627564
  51    -5.4293022557559e-20
  52    4.5192009043057e-05
  53    0.00040093215377031
  54    -0.00084221967417249
  55    0.00079328665695819
  56    -0.00028020170440184
  57    -8.5209837392899e-20
  58    -0.0021822005592337
  59    0.00020306092464714
  60    -5.9773025887782e-20
  61    0.0020995987514754
  62     -0.00069161150231
 Sym= Bu
 Ene=     1.621610788
 Spin= Alpha
 Occup=   -0.00000
   1    0.0005163213885026
   2    0.0055056379164316
   3    0.00035601006862746
   4    -0.0050462324557957
   5    0.0020586171453453
   6    -0.0052199315520879
   7    -0.0072218890441323
   8    5.1986974958796e-21
   9     0.009439066156881
  10     0.010455006243779
  11    3.5114722980743e-21
  12    0.00014251373684448
  13       -1.360279293456
  14       3.3296454193591
  15      0.15612021469108
  16     -0.18988761670788
  17    -1.7648680219823e-19
  18      -1.0548368082584
  19        1.186001879248
  20    -1.16480569714e-19
  21     0.024050961341547
  22      0.26839157828991
  23      -2.8736054482002
  24     0.089115855260073
  25    -0.091543234193448
  26    3.5622444404584e-20
  27      -1.2480641274418
  28      0.68002704886869
  29    2.6312448343322e-20
  30     0.079070295621458
  31    -0.057507763831597
  32    -0.024050961341547
  33     -0.26839157828991
  34       2.8736054482002
  35     0.089115855260072
  36    -0.091543234193448
  37    7.0896121659807e-20
  38      -1.2480641274418
  39      0.68002704886869
  40    5.9056478288298e-20
  41    -0.079070295621458
  42     0.057507763831597
  43    -0.00014251373684453
  44        1.360279293456
  45      -3.3296454193591
  46      0.15612021469108
  47     -0.18988761670788
  48    -1.1867363761701e-19
  49      -1.0548368082584
  50        1.186001879248
  51    -7.5284690584573e-20
  52    -0.00035601006862746
  53    0.0050462324557957
  54    -0.0020586171453453
  55    -0.0052199315520879
  56    -0.0072218890441323
  57    -1.0991256687194e-19
  58     0.009439066156881
  59     0.010455006243779
  60    -7.6980185555686e-20
  61    -0.00051632138850261
  62    -0.0055056379164316


==> anc/c2h4n4_casscf8_natorb_r125.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -2.08616818542927    -5.23879350327032     0.00000000000000
N   2   7    -0.10999462569506    -5.43454054285438     0.00000000000000
N   3   7     0.96100739863287    -3.32931369986868     0.00000000000000
C   4   6    -0.55479132555633    -1.14187652706560     0.00000000000000
H   5   1    -2.61429987060325    -1.33192464488016     0.00000000000000
C   6   6     0.55479132555633     1.14187652706560     0.00000000000000
H   7   1     2.61429987060325     1.33192464488016     0.00000000000000
N   8   7    -0.96100739863287     3.32931369986868     0.00000000000000
N   9   7     0.10999462569506     5.43454054285438     0.00000000000000
H   10   1     2.08616818542927     5.23879350327032     0.00000000000000
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

7 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

8 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

9 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= Ag
 Ene=    -15.64865922
 Spin= Alpha
 Occup=    2.00000
   1    -0.0003566739860616
   2    -0.00052780060438392
   3     0.050307140627089
   4    0.00071029145669093
   5     0.005155702492716
   6    4.2805748114202e-05
   7    0.00054242971415144
   8    1.2572938055934e-18
   9    0.00034194534417253
  10    0.0024840610372103
  11    -1.2139854512094e-18
  12      0.70251330711323
  13     0.017267062742303
  14    -0.014126234040867
  15    -0.0024144597855341
  16    -0.00078014915474224
  17    -7.0203515087683e-18
  18    0.0046719099769826
  19    0.00027000562056366
  20    -3.9526637597393e-18
  21    4.1544133929226e-05
  22    -0.00028385831985918
  23    0.0050398566099246
  24    -0.00019265554459376
  25    0.00010778254827184
  26    2.2029232844903e-17
  27    0.0031677908349355
  28    -0.0043182943960944
  29    1.6005896371524e-17
  30    -3.0361920050626e-05
  31    0.00052047626488299
  32    4.1544133929399e-05
  33    -0.00028385831985915
  34    0.0050398566099246
  35    0.00019265554459384
  36    -0.00010778254827186
  37    -2.0981812469834e-17
  38    -0.0031677908349354
  39    0.0043182943960944
  40    -1.4595786956439e-17
  41    -3.036192005057e-05
  42    0.00052047626488302
  43      0.70251330711323
  44     0.017267062742303
  45    -0.014126234040866
  46    0.0024144597855341
  47    0.00078014915474232
  48    2.3805318506197e-18
  49    -0.0046719099769827
  50    -0.00027000562056365
  51    1.0911052794001e-19
  52     0.050307140627089
  53    0.00071029145669092
  54    0.0051557024927159
  55    -4.2805748114211e-05
  56    -0.00054242971415155
  57    -1.2791386366188e-17
  58    -0.00034194534417252
  59    -0.0024840610372104
  60    -6.3196879888639e-18
  61    -0.0003566739860616
  62    -0.0005278006043839
 Sym= Bu
 Ene=     -15.6486552
 Spin= Alpha
 Occup=    2.00000
   1    -0.00032219102098081
   2    -0.0004341765366505
   3     0.050393887695841
   4    0.0007941955385124
   5    0.0033900643207168
   6    1.7344904693626e-05
   7    0.0004523393080493
   8    -4.987667395777e-17
   9    -4.8957776094992e-05
  10    0.0017695568727086
  11    -2.5322221809941e-17
  12      0.70248263462151
  13     0.017161192877619
  14    -0.011699182013444
  15    -0.0023524352987547
  16    -0.00054126757945783
  17    1.3827710920719e-17
  18    0.0035966579955445
  19    -0.001014577656685
  20    4.565487023464e-18
  21    5.1743315341692e-05
  22    -0.00043956579144928
  23    0.0053232391984961
  24    -8.3823955586772e-05
  25    4.5032593733404e-05
  26    -4.565536723363e-17
  27    0.0010923440329706
  28    -0.0024353414100826
  29    -3.203389364894e-17
  30    -0.00029282000320283
  31    -0.00026963968124656
  32    -5.1743315341362e-05
  33    0.00043956579144968
  34    -0.0053232391984958
  35    -8.382395558676e-05
  36    4.5032593733197e-05
  37    1.1429332488995e-17
  38    0.0010923440329707
  39    -0.0024353414100826
  40    8.7747674009253e-18
  41    0.00029282000320297
  42    0.00026963968124657
  43     -0.70248263462151
  44    -0.017161192877619
  45     0.011699182013444
  46    -0.0023524352987546
  47    -0.00054126757945776
  48    8.2536399498366e-18
  49    0.0035966579955446
  50    -0.0010145776566849
  51    3.9993842815962e-18
  52    -0.050393887695841
  53    -0.00079419553851227
  54    -0.0033900643207167
  55    1.7344904693437e-05
  56    0.00045233930804922
  57    -2.2532870963372e-17
  58    -4.8957776095081e-05
  59    0.0017695568727086
  60    -1.2761318683718e-17
  61    0.00032219102098072
  62    0.00043417653665043
 Sym= Bu
 Ene=    -15.64069388
 Spin= Alpha
 Occup=    2.00000
   1    0.00015966482789787
   2    0.0017060931452751
   3       0.7024845349529
   4     0.016428604935726
   5    -0.0092453354862286
   6    -0.00054373666883184
   7    0.0024843545971716
   8    -7.6885636177551e-18
   9    0.00069967997554244
  10    -0.0030982661138539
  11    -5.5397882379346e-18
  12    -0.050649311962759
  13    -0.001484320310764
  14    0.0047407945368505
  15    -2.420137789878e-05
  16    -0.0001223279606865
  17    -8.2328105979167e-19
  18    -0.0013862993032551
  19    -0.0013980674836794
  20    -1.4933911316321e-18
  21    3.9258818963776e-05
  22    -9.4218824402725e-05
  23    -0.0037516041650897
  24    2.3074407425892e-05
  25    0.00024048788677032
  26    1.2395562497457e-17
  27    -0.0017366005548245
  28    -0.0025393449960905
  29    9.3205249145659e-18
  30    -6.5106996904519e-05
  31    -0.00082966129314013
  32    -3.9258818964602e-05
  33    9.4218824402906e-05
  34    0.0037516041650898
  35    2.3074407425971e-05
  36    0.00024048788677037
  37    2.5758450302281e-19
  38    -0.0017366005548244
  39    -0.0025393449960904
  40    7.1088921567232e-19
  41    6.5106996904637e-05
  42    0.00082966129314015
  43     0.050649311962759
  44    0.0014843203107641
  45    -0.0047407945368504
  46    -2.4201377898575e-05
  47    -0.00012232796068645
  48    -1.9214634872961e-17
  49    -0.001386299303255
  50    -0.0013980674836794
  51    -1.047393734794e-17
  52      -0.7024845349529
  53    -0.016428604935727
  54    0.0092453354862285
  55    -0.00054373666883177
  56    0.0024843545971716
  57    1.5596302619154e-17
  58    0.00069967997554247
  59    -0.0030982661138539
  60    6.9992889649621e-18
  61    -0.00015966482789786
  62    -0.0017060931452751
 Sym= Ag
 Ene=    -15.64069037
 Spin= Alpha
 Occup=    2.00000
   1    0.0001027147026328
   2    0.0018271605859771
   3      0.70247832413884
   4     0.016296458454889
   5    -0.0086399933301814
   6    -0.00053821948292146
   7    0.0024797492177225
   8    -9.3583473169709e-18
   9    0.0007287883702091
  10    -0.002686304284795
  11    -5.0940103213233e-18
  12     -0.05056102972773
  13    -0.001489296605788
  14    0.0042781955085594
  15    -3.2880020865396e-05
  16    -0.00018760922969769
  17    9.7044227084559e-18
  18    -0.0012521802655088
  19    -0.0012343900136098
  20    4.7709834863962e-18
  21    -3.1112717616554e-05
  22    -0.00032135301532934
  23    0.0005749908163322
  24    9.1361741335841e-06
  25    0.00037947789752892
  26    6.9220892130145e-18
  27    -0.00086950552489158
  28    -0.00028014267159904
  29    4.9846461538583e-18
  30    -0.00015669070926374
  31    -0.0006165824024074
  32    -3.1112717616873e-05
  33    -0.00032135301532935
  34    0.00057499081633225
  35    -9.1361741336095e-06
  36    -0.00037947789752892
  37    1.1212565198559e-18
  38    0.00086950552489156
  39    0.00028014267159903
  40    7.5389147287598e-19
  41    -0.00015669070926376
  42    -0.00061658240240742
  43     -0.05056102972773
  44    -0.0014892966057883
  45    0.0042781955085591
  46    3.2880020865282e-05
  47    0.00018760922969743
  48    -9.5296193799475e-18
  49    0.0012521802655088
  50    0.0012343900136097
  51    -5.5248933962924e-18
  52      0.70247832413883
  53     0.016296458454889
  54    -0.0086399933301811
  55    0.00053821948292133
  56    -0.0024797492177228
  57    3.7934506254457e-18
  58    -0.00072878837020916
  59    0.0026863042847949
  60    1.080795417615e-18
  61    0.00010271470263278
  62    0.0018271605859771
 Sym= Ag
 Ene=    -11.31908981
 Spin= Alpha
 Occup=    2.00000
   1    -0.00012951199125316
   2    -0.00021702795344049
   3    -2.7195687025868e-05
   4    -0.00021341481640303
   5    0.0012097778269704
   6    5.3071036896922e-05
   7    7.8115260796762e-05
   8    -4.3424185746956e-18
   9    -0.00020682147353007
  10    0.00061719245135665
  11    -3.3216732478444e-19
  12    -0.00010913505204268
  13    4.8338300550953e-06
  14    2.0252075711177e-05
  15    -5.5315159247502e-05
  16    -0.00014500844567376
  17    6.0072103172551e-18
  18    0.00049510495052204
  19    0.00049319904639667
  20    4.3129808712779e-18
  21      0.70416884474479
  22     0.016686983539329
  23    -0.0057786885307104
  24    0.00023305375207786
  25    -0.00033447957952999
  26    -1.665310744209e-17
  27    0.00037879268498377
  28    0.0002583819606211
  29    -1.1684142485409e-17
  30    -0.00024555837699795
  31    0.0018039645366498
  32      0.70416884474479
  33      0.01668698353933
  34    -0.0057786885307102
  35    -0.00023305375207783
  36    0.00033447957953016
  37    -2.8178042695258e-17
  38    -0.0003787926849837
  39    -0.00025838196062105
  40    -1.9873976970054e-17
  41    -0.00024555837699783
  42    0.0018039645366498
  43    -0.00010913505204335
  44    4.8338300552463e-06
  45    2.025207571139e-05
  46    5.5315159247567e-05
  47    0.00014500844567356
  48    5.6746248325004e-20
  49    -0.00049510495052199
  50    -0.00049319904639676
  51     1.33854667241e-18
  52    -2.7195687025216e-05
  53    -0.000213414816403
  54    0.0012097778269704
  55    -5.3071036896971e-05
  56    -7.8115260796825e-05
  57    3.0307246912099e-18
  58    0.00020682147353003
  59    -0.00061719245135662
  60    4.0261119724633e-18
  61    -0.00012951199125319
  62    -0.0002170279534405
 Sym= Bu
 Ene=    -11.31750814
 Spin= Alpha
 Occup=    2.00000
   1    -7.7250279131124e-05
   2    -0.00040423747449117
   3    -1.4477637739527e-05
   4    -7.4461934347353e-05
   5    0.00016103913831932
   6    5.4121788947789e-05
   7    6.5482565308272e-05
   8    -9.5023854001197e-18
   9    -0.00029311416981204
  10    -3.5927957230918e-06
  11    -4.6849455059205e-18
  12    -0.00013170188835924
  13    -6.0307950292855e-05
  14    0.0016487402129401
  15    -5.668909019929e-05
  16    -8.2464835025943e-05
  17    1.2656273974696e-17
  18    2.3601242991295e-05
  19    0.00033004692164521
  20    6.9228540020223e-18
  21       0.7045819030247
  22     0.018050010796568
  23    -0.016193265523934
  24    0.00043564648291332
  25    5.3523675975378e-05
  26    8.1678975301727e-18
  27    -0.0021375474880393
  28    -0.0037637092760975
  29    6.050437575965e-18
  30    -4.0141248928922e-05
  31    0.0015286555959984
  32      -0.7045819030247
  33    -0.018050010796569
  34     0.016193265523934
  35    0.0004356464829134
  36    5.3523675975521e-05
  37    -1.5632101974979e-17
  38    -0.0021375474880393
  39    -0.0037637092760975
  40    -1.1033371603212e-17
  41    4.0141248928784e-05
  42    -0.0015286555959984
  43    0.00013170188835903
  44    6.0307950292843e-05
  45    -0.0016487402129402
  46    -5.6689090199351e-05
  47    -8.246483502572e-05
  48    -1.5011015561447e-17
  49    2.3601242991243e-05
  50    0.00033004692164525
  51    -8.0774443207121e-18
  52    1.4477637739751e-05
  53    7.4461934347547e-05
  54    -0.00016103913831913
  55    5.4121788947801e-05
  56    6.5482565308169e-05
  57    8.483834909386e-18
  58    -0.00029311416981201
  59    -3.5927957231575e-06
  60    4.4494315249234e-18
  61    7.7250279131189e-05
  62    0.00040423747449118
 Sym= Ag
 Ene=     -1.24980318
 Spin= Alpha
 Occup=    2.00000
   1     0.054253221538964
   2     0.019223402206089
   3    -0.049949237142748
   4      0.10396722118924
   5      0.07847582105235
   6    -0.042394295900202
   7    -0.022009380260376
   8    3.8778026215857e-17
   9    -0.017076976693714
  10    -0.036127875278151
  11    2.4502830110683e-17
  12    -0.092151793017871
  13      0.19184985724701
  14      0.20454098762552
  15     -0.03248710581023
  16      0.11484077222436
  17    -2.6895813943403e-18
  18    -0.012810284264436
  19      0.05368015467107
  20    1.7276559162919e-18
  21     -0.11146657119428
  22      0.22899631691205
  23      0.10408130877877
  24     0.067283181227173
  25    -0.021202266698913
  26    2.2319014019242e-18
  27    -0.019320211137029
  28    0.0072629473492298
  29    2.5321163068145e-18
  30     0.046133611779258
  31    -0.00077004891894369
  32     -0.11146657119428
  33      0.22899631691206
  34      0.10408130877877
  35    -0.067283181227173
  36     0.021202266698913
  37    -2.9224605078419e-17
  38     0.019320211137029
  39    -0.0072629473492297
  40    -2.0696304587455e-17
  41     0.046133611779258
  42    -0.00077004891894367
  43    -0.092151793017872
  44      0.19184985724701
  45      0.20454098762552
  46      0.03248710581023
  47     -0.11484077222436
  48    -2.0289255317939e-17
  49     0.012810284264436
  50     -0.05368015467107
  51    -1.0936434872538e-17
  52    -0.049949237142749
  53      0.10396722118924
  54      0.07847582105235
  55     0.042394295900202
  56     0.022009380260375
  57    1.8437648668866e-17
  58     0.017076976693714
  59      0.03612787527815
  60    1.1753151006593e-17
  61     0.054253221538964
  62     0.019223402206089
 Sym= Bu
 Ene=    -1.197202357
 Spin= Alpha
 Occup=    2.00000
   1     0.083671444278067
   2     0.029641948978792
   3      -0.0752703576334
   4      0.15658867953993
   5      0.15467090426086
   6    -0.064750703514202
   7    -0.034131041242679
   8    5.2730759832543e-18
   9    -0.023719085529663
  10    -0.035481972839573
  11    1.5039641475335e-17
  12     -0.10269356915205
  13      0.21370651233337
  14      0.21417443889826
  15    -0.024328459608856
  16      0.11740242512513
  17    6.9069799738561e-17
  18    0.0058752066858366
  19     0.077479043384212
  20    4.5418268335693e-17
  21    -0.063291469159786
  22       0.1346448050619
  23     0.054640403206785
  24     0.058577053462674
  25     -0.11606735729447
  26    -8.9215902729571e-17
  27    -0.0095132356773457
  28    -0.005266059651405
  29    -6.3544574556907e-17
  30     0.029814974918374
  31    0.0037444912375697
  32     0.063291469159786
  33      -0.1346448050619
  34    -0.054640403206785
  35     0.058577053462675
  36     -0.11606735729447
  37    -2.1856829073451e-17
  38    -0.0095132356773457
  39    -0.005266059651405
  40    -1.8893357538984e-17
  41    -0.029814974918374
  42    -0.0037444912375695
  43      0.10269356915205
  44     -0.21370651233337
  45     -0.21417443889826
  46    -0.024328459608856
  47      0.11740242512513
  48    3.9318467164973e-17
  49    0.0058752066858364
  50     0.077479043384212
  51    2.0694896302832e-17
  52       0.0752703576334
  53     -0.15658867953993
  54     -0.15467090426086
  55    -0.064750703514202
  56    -0.034131041242679
  57    -6.8199862906282e-17
  58    -0.023719085529663
  59    -0.035481972839573
  60    -3.4746813423751e-17
  61    -0.083671444278067
  62    -0.029641948978792
 Sym= Ag
 Ene=     -1.05528129
 Spin= Alpha
 Occup=    2.00000
   1     -0.13326560122459
   2    -0.030713869480634
   3      0.11559665276989
   4      -0.2458094900138
   5     -0.31529977351358
   6       0.1019586138412
   7     0.061458387476997
   8    -4.6333503694861e-17
   9     0.046281101500706
  10     0.017383904858022
  11    -2.8632911028828e-17
  12     0.010501277280377
  13    -0.020792586372531
  14     0.036073112291699
  15     -0.02690284218496
  16     0.020121960700166
  17    -1.2975789779146e-17
  18    -0.048736081558202
  19    -0.029246989945384
  20    -1.0777770924923e-17
  21    -0.085084802526579
  22      0.17570806564982
  23      0.11723221521562
  24     0.028705348920923
  25      0.10701211581709
  26    -4.4213667849459e-17
  27    -0.026294898528985
  28     0.033000393580748
  29    -3.2047293956007e-17
  30     0.039383880611773
  31    -0.012237915773616
  32    -0.085084802526578
  33      0.17570806564982
  34      0.11723221521562
  35    -0.028705348920922
  36     -0.10701211581709
  37    3.9319198058162e-17
  38     0.026294898528985
  39    -0.033000393580748
  40    2.8413257391538e-17
  41     0.039383880611774
  42    -0.012237915773616
  43     0.010501277280376
  44     -0.02079258637253
  45     0.036073112291699
  46     0.026902842184959
  47    -0.020121960700166
  48    5.8187329082707e-17
  49     0.048736081558201
  50     0.029246989945384
  51    2.8955101246532e-17
  52      0.11559665276989
  53      -0.2458094900138
  54     -0.31529977351358
  55      -0.1019586138412
  56    -0.061458387476998
  57    -8.6025036106862e-17
  58    -0.046281101500706
  59    -0.017383904858022
  60    -4.8403521569659e-17
  61     -0.13326560122459
  62    -0.030713869480634
 Sym= Bu
 Ene=   -0.9866450612
 Spin= Alpha
 Occup=    2.00000
   1      0.13918591051195
   2     0.029184137485699
   3     -0.11395875007119
   4      0.24655572447167
   5      0.34681046317739
   6     -0.10897109910655
   7    -0.058079284725614
   8    1.4839349740755e-17
   9    -0.049454085859559
  10    0.0087206558507722
  11    1.0736256980453e-17
  12     0.060835165586765
  13     -0.13157503159768
  14     -0.24018867876941
  15     0.041260854798572
  16     -0.10324244960603
  17    -3.6180200902719e-17
  18     0.058272191640728
  19    -0.019405536246315
  20    -1.7102434168768e-17
  21     0.049559502829032
  22     -0.10928656782005
  23    -0.018855074971737
  24    -0.043543134250589
  25     0.095507173093011
  26    -8.6097425710749e-17
  27     0.017436652026633
  28    0.0095461890147979
  29    -5.8705887153361e-17
  30    -0.020463687981502
  31    0.0087262450320886
  32    -0.049559502829032
  33      0.10928656782005
  34     0.018855074971737
  35    -0.043543134250589
  36     0.095507173093011
  37    -3.1162661688574e-17
  38     0.017436652026633
  39    0.0095461890147979
  40    -2.0258413547534e-17
  41     0.020463687981503
  42    -0.0087262450320886
  43    -0.060835165586765
  44      0.13157503159768
  45      0.24018867876941
  46     0.041260854798572
  47     -0.10324244960603
  48    -2.9830220217821e-18
  49     0.058272191640728
  50    -0.019405536246315
  51    2.0020760435879e-18
  52      0.11395875007119
  53     -0.24655572447167
  54     -0.34681046317739
  55     -0.10897109910655
  56    -0.058079284725614
  57    1.2146515645643e-17
  58    -0.049454085859559
  59    0.0087206558507722
  60    9.3973223131371e-18
  61     -0.13918591051195
  62    -0.029184137485699
 Sym= Ag
 Ene=   -0.8588136844
 Spin= Alpha
 Occup=    2.00000
   1    -0.084842366427966
   2    -0.014792414863953
   3     0.048174999432127
   4       -0.107290108634
   5      -0.2031505922241
   6     0.089549015736961
   7    0.0065144699910932
   8    1.2780855040703e-17
   9     0.031508046360708
  10    -0.050601718092869
  11    8.7298639336868e-18
  12     -0.10458645026593
  13      0.22512318399013
  14       0.3878932976772
  15      0.02925779206785
  16      0.10217453349794
  17    4.1920632062424e-18
  18     -0.01855490871476
  19     0.037168001342377
  20    2.491467258486e-18
  21     0.068523561634728
  22      -0.1399112688847
  23     -0.17899071593097
  24     0.046321159816268
  25     -0.24510335524048
  26    1.0604159641073e-17
  27     0.015807942745143
  28    -0.0099509732490439
  29    7.9403900943993e-18
  30    -0.070307727363783
  31    -0.015246905618156
  32     0.068523561634728
  33      -0.1399112688847
  34     -0.17899071593097
  35    -0.046321159816268
  36      0.24510335524048
  37    5.3436326223865e-18
  38    -0.015807942745143
  39    0.0099509732490439
  40    3.606060982833e-18
  41    -0.070307727363783
  42    -0.015246905618156
  43     -0.10458645026593
  44      0.22512318399013
  45       0.3878932976772
  46     -0.02925779206785
  47     -0.10217453349794
  48    -1.6153282707662e-17
  49      0.01855490871476
  50    -0.037168001342377
  51    -9.1152700846678e-18
  52     0.048174999432127
  53       -0.107290108634
  54      -0.2031505922241
  55    -0.089549015736961
  56    -0.0065144699910934
  57    2.196802497601e-17
  58    -0.031508046360708
  59     0.050601718092869
  60    1.1683849635481e-17
  61    -0.084842366427966
  62    -0.014792414863953
 Sym= Bu
 Ene=   -0.8141140797
 Spin= Alpha
 Occup=    2.00000
   1    -0.038297923300379
   2    -0.010437164069671
   3    -0.012461537515878
   4     0.029532726194642
   5     0.012606752675113
   6     0.081117009892283
   7     -0.03577169280084
   8    -8.2756757777651e-18
   9     0.024685379285434
  10    -0.038579016068453
  11    -2.0789294039754e-17
  12    -0.049731899980994
  13      0.11302214063487
  14      0.15588645281588
  15      0.12270730451318
  16    -0.0064044142552455
  17    -7.0269245529551e-17
  18     0.051444629040193
  19    -0.016628998521331
  20    -4.2099416706705e-17
  21     0.077587856185756
  22     -0.16851786803988
  23    -0.044310771399997
  24       0.2125848790424
  25     0.031718023792791
  26    1.3691966006657e-16
  27      0.13869935969397
  28     0.096902600245491
  29    1.0009270208467e-16
  30     -0.17627994074996
  31    -0.062099426368835
  32    -0.077587856185756
  33      0.16851786803988
  34     0.044310771399997
  35       0.2125848790424
  36     0.031718023792791
  37    -9.6766314034332e-17
  38      0.13869935969397
  39     0.096902600245491
  40    -6.6009853139036e-17
  41      0.17627994074996
  42     0.062099426368835
  43     0.049731899980994
  44     -0.11302214063487
  45     -0.15588645281588
  46      0.12270730451318
  47    -0.0064044142552454
  48    -1.5540772832245e-17
  49     0.051444629040193
  50    -0.016628998521331
  51    -9.0091333995555e-18
  52     0.012461537515878
  53    -0.029532726194642
  54    -0.012606752675113
  55     0.081117009892283
  56     -0.03577169280084
  57    2.8855233508486e-17
  58     0.024685379285434
  59    -0.038579016068453
  60    1.836586970574e-17
  61     0.038297923300379
  62     0.010437164069671
 Sym= Ag
 Ene=   -0.7155082386
 Spin= Alpha
 Occup=    2.00000
   1     -0.06151455383201
   2     -0.03318485381533
   3    -0.037646355650848
   4     0.092530107834274
   5      0.10272123111867
   6      0.15933584529845
   7    -0.095214279689642
   8    2.1113530970301e-17
   9     0.068328325547234
  10    -0.079167217311833
  11    1.4504655841822e-17
  12    -0.024939666829813
  13     0.058884398435133
  14     0.087436541429649
  15      0.20678548271357
  16    -0.087502355641443
  17    3.139642096983e-18
  18      0.10793142972102
  19    -0.043467326150946
  20    3.604499710744e-18
  21    -0.00069662177802259
  22    -0.00047494833332249
  23    -0.039732585708035
  24      0.13264871324556
  25      0.24289110438621
  26    5.049575187611e-18
  27     0.097006350538236
  28     0.084991211311035
  29    3.4575827910747e-18
  30    -0.084415500624316
  31    -0.024953582199034
  32    -0.00069662177802266
  33    -0.00047494833332244
  34    -0.039732585708035
  35     -0.13264871324556
  36     -0.24289110438621
  37    -2.398515847545e-17
  38    -0.097006350538236
  39    -0.084991211311035
  40    -1.7571472402233e-17
  41    -0.084415500624316
  42    -0.024953582199033
  43    -0.024939666829813
  44     0.058884398435133
  45     0.087436541429649
  46     -0.20678548271357
  47     0.087502355641443
  48    -2.7256284271241e-18
  49     -0.10793142972102
  50     0.043467326150946
  51    3.6193892232381e-19
  52    -0.037646355650847
  53     0.092530107834274
  54      0.10272123111867
  55     -0.15933584529845
  56     0.095214279689642
  57    2.9789058943785e-17
  58    -0.068328325547234
  59     0.079167217311833
  60    1.9830386103658e-17
  61     -0.06151455383201
  62     -0.03318485381533
 Sym= Bu
 Ene=   -0.6541503011
 Spin= Alpha
 Occup=    2.00000
   1      0.10333738317732
   2      0.03638738333437
   3     0.028900941695044
   4    -0.069256858899162
   5     -0.07294184300699
   6     -0.22387730902044
   7       0.1302413644258
   8    1.3629097224556e-17
   9     -0.10423647445522
  10      0.10816277964741
  11    1.2765068770174e-17
  12     0.031640799193843
  13    -0.076071152101106
  14    -0.094524246826401
  15     -0.20986211945038
  16      0.10039271367231
  17    -2.0632021694928e-17
  18       -0.133629767447
  19     0.063634454761014
  20    -1.54835886082e-17
  21     0.020885782297548
  22    -0.028477874643345
  23     -0.21937888810337
  24      0.16936332741647
  25    -0.069398225202223
  26    -5.5030991109938e-17
  27    -0.0054176509877145
  28    -0.074783765009093
  29    -4.1626726311972e-17
  30     -0.11844947918652
  31     -0.09000584250074
  32    -0.020885782297548
  33     0.028477874643345
  34      0.21937888810337
  35      0.16936332741647
  36    -0.069398225202223
  37    6.8660504248472e-17
  38    -0.0054176509877146
  39    -0.074783765009093
  40    5.1673436177383e-17
  41      0.11844947918652
  42     0.090005842500739
  43    -0.031640799193843
  44     0.076071152101106
  45     0.094524246826401
  46     -0.20986211945038
  47      0.10039271367231
  48    -2.4789545655669e-17
  49       -0.133629767447
  50     0.063634454761014
  51    -1.4383916104411e-17
  52    -0.028900941695044
  53     0.069256858899162
  54      0.07294184300699
  55     -0.22387730902044
  56       0.1302413644258
  57    6.9241010675059e-19
  58     -0.10423647445522
  59      0.10816277964741
  60    -1.0732242532971e-18
  61     -0.10333738317732
  62     -0.03638738333437
 Sym= Ag
 Ene=   -0.5934758553
 Spin= Alpha
 Occup=    2.00000
   1     0.081516965017235
   2      0.03018661717772
   3     0.018204847221712
   4    -0.042947845937476
   5    -0.061682018096593
   6     -0.17167582083662
   7      0.10475936244915
   8    -3.4880422900153e-17
   9     -0.09438900259865
  10      0.08302441138547
  11    -2.9223852632562e-17
  12    0.0056971373630389
  13    -0.011817379145356
  14    -0.033521824003219
  15     -0.11740591205836
  16     0.084809866238454
  17    -8.6545829685072e-18
  18    -0.088031890465969
  19     0.024953240590368
  20    -5.9098016731147e-18
  21    0.0021274167474889
  22    0.0068473571273802
  23      -0.0621265036354
  24      0.28049374358121
  25      0.11345656687354
  26    1.3282498202134e-17
  27      0.14493267564138
  28     0.038416209873543
  29    8.0782812541705e-18
  30       -0.199496025421
  31     -0.14040550145254
  32    0.0021274167474888
  33    0.0068473571273801
  34      -0.0621265036354
  35     -0.28049374358121
  36     -0.11345656687355
  37    1.4113125042685e-17
  38     -0.14493267564138
  39    -0.038416209873543
  40    1.048222822867e-17
  41       -0.199496025421
  42     -0.14040550145254
  43    0.0056971373630391
  44    -0.011817379145356
  45    -0.033521824003219
  46      0.11740591205836
  47    -0.084809866238455
  48    2.207236843231e-17
  49     0.088031890465969
  50    -0.024953240590368
  51    1.0758615538684e-17
  52     0.018204847221712
  53    -0.042947845937475
  54    -0.061682018096593
  55      0.17167582083662
  56     -0.10475936244915
  57    -6.818830269118e-17
  58      0.09438900259865
  59    -0.083024411385469
  60    -4.274949926512e-17
  61     0.081516965017235
  62      0.03018661717772
 Sym= Au
 Ene=   -0.4792452607
 Spin= Alpha
 Occup=    2.00000
   1    -5.3291038683876e-17
   2    -2.3863181577164e-17
   3    1.5978932055142e-17
   4    -5.345797154321e-18
   5    -1.6695136202224e-17
   6    8.3941738636863e-17
   7    -3.6143729633244e-17
   8     -0.03244167603329
   9    4.1345639991953e-17
  10    -4.3255432277641e-17
  11    -0.045266100667995
  12    -4.0275200431312e-17
  13    3.5411940718276e-17
  14    6.7140438752135e-17
  15    4.6329831054101e-17
  16    -5.841315626377e-18
  17      0.08108282085758
  18    2.0824799322548e-17
  19    -8.1240094318934e-18
  20     0.023774876519143
  21    -4.0833314226766e-17
  22    -8.7589402671799e-18
  23    2.2292903240813e-17
  24    -3.3306951574413e-17
  25    -1.5525661043086e-17
  26       0.3831814607244
  27    -7.3768781157159e-18
  28    1.2415114335513e-17
  29      0.28532869082914
  30    2.1050826314766e-17
  31    1.6119743732682e-17
  32    -2.0939738719946e-17
  33    -1.723617476149e-17
  34    -3.4651398110924e-17
  35    -4.5314058852175e-18
  36    3.324824399367e-17
  37       0.3831814607244
  38    9.2537264079638e-18
  39    1.9119291073105e-17
  40      0.28532869082914
  41    -7.2435490264078e-18
  42    -5.2265298555959e-18
  43    3.6669867959554e-17
  44    -2.9691750709652e-17
  45    -4.0381120889582e-17
  46    3.7847305898917e-17
  47    -1.312855934536e-17
  48     0.081082820857582
  49    2.0404561827086e-17
  50    -1.1555306684785e-17
  51     0.023774876519142
  52    -5.6010559961664e-18
  53    1.5007647838261e-17
  54    2.5159478646257e-17
  55    5.3637347647295e-17
  56    2.786702443531e-18
  57    -0.032441676033288
  58    2.3370980372749e-17
  59    -9.0835631483342e-18
  60    -0.045266100667997
  61    3.5691643847402e-17
  62    1.2680481500474e-17
 Sym= Bu
 Ene=   -0.4176408208
 Spin= Alpha
 Occup=    2.00000
   1       0.1334949623951
   2      0.14820016618128
   3     0.049928577455728
   4     -0.12076600432059
   5     -0.17764639065275
   6     -0.19548223187177
   7      0.17172820761296
   8    2.3812112359032e-18
   9      -0.1194086658086
  10      0.17754803307019
  11    5.8614148965319e-19
  12    -0.050516555224456
  13      0.12033693428999
  14      0.16234440136779
  15      0.26519969253992
  16    -0.056864257466177
  17    -5.0733252053202e-18
  18         0.23334804057
  19    0.0086739264183551
  20    -3.2956518229302e-18
  21     0.029698091729055
  22    -0.073676651621716
  23     -0.10487676958742
  24    -0.099624368882931
  25      0.11854642243235
  26    1.0655553612386e-17
  27    -0.047909145959188
  28     0.006388187226874
  29    7.3727225063588e-18
  30     0.041121992537603
  31     0.052256181296471
  32    -0.029698091729055
  33     0.073676651621715
  34      0.10487676958742
  35     -0.09962436888293
  36      0.11854642243235
  37    -2.2829276368082e-18
  38    -0.047909145959188
  39    0.0063881872268741
  40    -1.3023851821105e-18
  41    -0.041121992537603
  42    -0.052256181296471
  43     0.050516555224456
  44     -0.12033693428999
  45     -0.16234440136779
  46      0.26519969253992
  47    -0.056864257466176
  48    -3.8367142067461e-18
  49         0.23334804057
  50    0.0086739264183553
  51    -2.1615703489819e-18
  52    -0.049928577455728
  53      0.12076600432059
  54      0.17764639065275
  55     -0.19548223187177
  56      0.17172820761296
  57    4.2911019312506e-18
  58      -0.1194086658086
  59      0.17754803307019
  60    2.5459540118333e-18
  61      -0.1334949623951
  62     -0.14820016618128
 Sym= Ag
 Ene=   -0.4152035169
 Spin= Alpha
 Occup=    2.00000
   1      0.13393177221009
   2      0.14440392789756
   3     0.046178498689572
   4     -0.11302739913047
   5     -0.14751135775737
   6     -0.19000091747222
   7      0.16933211003417
   8    3.6717163936202e-18
   9     -0.11473035203036
  10       0.1868994438874
  11    3.2375558341643e-18
  12    -0.040462141440125
  13     0.096434102276006
  14      0.12188816098965
  15      0.27455490042321
  16    -0.071431244406765
  17    -1.5507917753317e-18
  18      0.23900258842174
  19    0.0081600980459066
  20    -2.3678555938927e-19
  21      0.02643059965368
  22    -0.072243681200959
  23    -0.082671916796204
  24    -0.088285930619877
  25      0.12562456566606
  26    -1.0820880515932e-17
  27    -0.029908299148649
  28     0.047576135373991
  29    -6.9496824871203e-18
  30     0.055981140244297
  31      0.10616174482336
  32      0.02643059965368
  33    -0.072243681200959
  34    -0.082671916796204
  35     0.088285930619877
  36     -0.12562456566606
  37    -1.3270021874922e-17
  38     0.029908299148649
  39    -0.047576135373991
  40    -8.8602825486999e-18
  41     0.055981140244297
  42      0.10616174482336
  43    -0.040462141440125
  44     0.096434102276006
  45      0.12188816098965
  46     -0.27455490042321
  47     0.071431244406764
  48    -1.6269558035454e-17
  49     -0.23900258842174
  50    -0.0081600980459066
  51    -8.1950033281292e-18
  52     0.046178498689572
  53     -0.11302739913047
  54     -0.14751135775737
  55      0.19000091747222
  56     -0.16933211003417
  57    1.3410934418575e-17
  58      0.11473035203036
  59      -0.1868994438874
  60    7.525397069141e-18
  61      0.13393177221009
  62      0.14440392789756
 Sym= Bu
 Ene=   -0.9010740158
 Spin= Alpha
 Occup=    1.97618
   1     -0.05135636748967
   2    -0.061540951586773
   3    -0.039306626619023
   4     0.099932109091011
   5    -0.024911702621848
   6       0.1134585975928
   7      0.30685727674686
   8    3.7867142651206e-17
   9     0.018672694091347
  10      0.11384949947598
  11    1.305529534559e-17
  12    -0.051384577922802
  13      0.11624492260516
  14     0.080442916591613
  15     -0.19600847908644
  16     -0.26574712598056
  17    -4.5105346407937e-17
  18     -0.12312063990022
  19    -0.042179066619971
  20    -3.046705386522e-17
  21     0.022712635640971
  22    -0.040059096277354
  23     -0.21884474942104
  24    -0.034021695463994
  25     0.029258806433673
  26    9.2900705984954e-17
  27    -0.066489355796147
  28      -0.0201817356194
  29    6.5160431884414e-17
  30    -0.018746441508653
  31    -0.021613789815623
  32    -0.022712635640971
  33     0.040059096277353
  34      0.21884474942104
  35    -0.034021695463995
  36     0.029258806433673
  37    7.5662299757655e-17
  38    -0.066489355796147
  39      -0.0201817356194
  40    5.6516912546556e-17
  41     0.018746441508653
  42     0.021613789815622
  43     0.051384577922802
  44     -0.11624492260516
  45    -0.080442916591613
  46     -0.19600847908644
  47     -0.26574712598056
  48    -5.2148694412846e-17
  49     -0.12312063990022
  50     -0.04217906661997
  51    -3.593082132707e-17
  52     0.039306626619022
  53    -0.099932109091011
  54     0.024911702621848
  55       0.1134585975928
  56      0.30685727674686
  57    -9.7162647637178e-18
  58     0.018672694091347
  59      0.11384949947598
  60    -1.4233554200488e-17
  61      0.05135636748967
  62     0.061540951586773
 Sym= Ag
 Ene=   -0.8769802699
 Spin= Alpha
 Occup=    1.97553
   1    -0.048990772502056
   2    -0.051136289737818
   3    -0.039596320175596
   4      0.10105937484131
   5    -0.032963968657188
   6      0.11344224053573
   7      0.31530757107373
   8    -3.1872246421298e-17
   9     0.013127156586507
  10      0.12550126826099
  11    -2.5064357902347e-17
  12    -0.045201923000209
  13      0.10482456709672
  14     0.051085989113314
  15     -0.17974543715195
  16     -0.28259980300155
  17    2.2303566358561e-17
  18     -0.11464813891094
  19    -0.074725005984473
  20    1.1371565663779e-17
  21     0.004215612931761
  22    -0.0049445235022578
  23    -0.039781204195914
  24    -0.020230939777564
  25     0.082128653634493
  26    5.4001150203469e-17
  27    -0.054450814926552
  28     0.066261275593326
  29    3.8341254417216e-17
  30    -0.0085255458779496
  31    -0.028722023120777
  32    0.0042156129317606
  33    -0.0049445235022579
  34    -0.039781204195913
  35     0.020230939777564
  36    -0.082128653634493
  37    -3.966002525662e-18
  38     0.054450814926552
  39    -0.066261275593327
  40    -2.2300472136272e-18
  41    -0.0085255458779494
  42    -0.028722023120777
  43    -0.045201923000209
  44      0.10482456709672
  45     0.051085989113313
  46      0.17974543715195
  47      0.28259980300155
  48    -5.235637027136e-17
  49      0.11464813891094
  50     0.074725005984473
  51    -2.9557746774884e-17
  52    -0.039596320175597
  53      0.10105937484131
  54    -0.032963968657188
  55     -0.11344224053573
  56     -0.31530757107373
  57    -3.2239894994146e-19
  58    -0.013127156586507
  59     -0.12550126826099
  60    -8.4894707584402e-18
  61    -0.048990772502056
  62    -0.051136289737818
 Sym= Bg
 Ene=   -0.5312038185
 Spin= Alpha
 Occup=    1.91341
   1    1.9674136630308e-18
   2    -2.6404481421786e-18
   3    -7.5994698547653e-18
   4    2.8004887199972e-17
   5    1.3399829524436e-17
   6    8.5082470880447e-18
   7    3.2919296848853e-17
   8      0.28967454346847
   9    1.1152691356378e-18
  10    9.3590412840728e-18
  11      0.18522800847027
  12    -3.1021143686756e-17
  13    3.8847022209169e-17
  14    3.789551371838e-17
  15    -1.8087974958077e-17
  16    -9.4548983378082e-18
  17      0.30997823336891
  18    -8.8010960139365e-18
  19    7.1834247157645e-18
  20          0.1973642559
  21    6.7008736055041e-18
  22     1.26440973593e-17
  23    -1.8357894875556e-17
  24    -2.8199787004525e-18
  25    -1.3421968956632e-17
  26     0.060452412409616
  27    -1.3287082736487e-17
  28    -2.6788877541196e-18
  29      0.04693562817348
  30    6.0751352711326e-18
  31    4.9742154174209e-19
  32    -1.5945307072724e-18
  33    -1.7091954880523e-17
  34    3.7856542552895e-18
  35    -7.2313726099676e-19
  36    -5.8432653175239e-18
  37    -0.060452412409616
  38    -5.8108444061916e-18
  39    -9.5103401248859e-18
  40     -0.04693562817348
  41    -6.6515908456684e-18
  42    -8.8721798315614e-19
  43    3.3032378335235e-17
  44    -3.3751715039196e-18
  45    -4.7320784309868e-18
  46    -9.7267245268895e-18
  47    8.5377264860695e-18
  48     -0.30997823336891
  49    -5.8180787345751e-18
  50    5.5048884366626e-18
  51         -0.1973642559
  52    3.0015165829274e-19
  53    1.4046817156602e-17
  54    1.9098403474029e-17
  55    8.0644609207204e-18
  56    9.4307880074062e-18
  57     -0.28967454346847
  58     4.40817889937e-18
  59    4.5520147310667e-18
  60     -0.18522800847027
  61    8.0269145436992e-18
  62    8.1491788080536e-19
 Sym= Au
 Ene=   -0.4824146542
 Spin= Alpha
 Occup=    1.90293
   1    1.6378301465681e-17
   2    4.9680777675488e-18
   3    -1.3260217634032e-17
   4    -2.8228441782923e-18
   5    -2.2042289180713e-18
   6    -2.979190045992e-17
   7    5.0184148429928e-17
   8      0.32305852738726
   9    -1.7439910978136e-17
  10    3.7135015981217e-17
  11      0.21829131818008
  12    -3.2035956445537e-17
  13    -1.3979092460849e-17
  14    -3.5375424337402e-17
  15    -4.8985411706033e-17
  16    -8.5278790583179e-18
  17      0.29344651068349
  18    -2.8863761874479e-17
  19    1.6084472993131e-18
  20      0.19819981915746
  21    -2.1433768467074e-19
  22    1.2701292398874e-17
  23    -1.5546711109475e-17
  24    2.5463621979396e-17
  25    1.444870905423e-17
  26     -0.06151093305066
  27    5.9903815633564e-18
  28    -4.041199984369e-18
  29    -0.082107302368825
  30    -1.7319646916121e-17
  31    -1.8101431881545e-17
  32    1.2752875740981e-17
  33    -1.1989872577552e-17
  34    2.5459328329546e-18
  35    -3.0243772624076e-17
  36    -3.1266806944106e-17
  37     -0.06151093305066
  38    -2.4197951703963e-17
  39    -1.9154212895009e-17
  40    -0.082107302368825
  41    -2.7788501273084e-17
  42    -1.6149983999723e-17
  43    1.6213699780212e-17
  44    8.5290584920885e-18
  45    -2.4191281536982e-18
  46    6.1270879822822e-18
  47    2.7131088231545e-17
  48      0.29344651068349
  49    6.6876360433114e-18
  50    1.1538308812555e-17
  51      0.19819981915746
  52    -3.0471097551769e-18
  53    1.5546223505409e-17
  54    1.3800231936077e-17
  55    -8.1959702356867e-18
  56    -1.8400422753877e-17
  57      0.32305852738726
  58    6.0824122277486e-19
  59    -8.6485220147234e-18
  60      0.21829131818008
  61    -1.4436698550924e-18
  62    -4.7659475371687e-18
 Sym= Bg
 Ene=    0.1355312038
 Spin= Alpha
 Occup=    0.09762
   1    -5.4427528919926e-18
   2    -4.8402840709905e-18
   3    2.9688053395582e-17
   4    1.2684470838099e-17
   5    -4.530341104044e-18
   6    1.4449352131824e-17
   7    2.784355759022e-17
   8     -0.45369777196647
   9    1.1718939464733e-18
  10    8.0793952462082e-18
  11     -0.20202246172336
  12    -4.6142971456926e-18
  13    1.2466455002427e-17
  14    1.2703057101503e-17
  15    1.3629829403642e-18
  16    -2.9838120534323e-17
  17       0.4174477966318
  18    -2.4281468974574e-19
  19    -6.3517884332709e-18
  20      0.18411201501691
  21    4.0704374957514e-17
  22    -2.4369514763763e-17
  23    -2.1848306133417e-17
  24    -4.1262203694136e-18
  25    1.3483278343618e-18
  26     0.037999599466294
  27    -2.6084067885037e-18
  28    5.0999070745289e-18
  29     0.011008979742345
  30    -6.4618001688361e-18
  31    -9.5787461065141e-19
  32    -1.0804751839773e-17
  33    -9.1484287527308e-18
  34    -7.5462121500205e-18
  35    1.0332968887771e-17
  36    5.787901305256e-18
  37    -0.037999599466293
  38    7.9261152773743e-18
  39    -2.7783759960005e-18
  40    -0.011008979742345
  41    4.3465837438279e-18
  42    2.8910341896095e-18
  43    -1.8967280443755e-17
  44    1.505583563254e-17
  45    4.1284563743452e-18
  46    9.9342603345577e-18
  47    2.419573418955e-17
  48      -0.4174477966318
  49    2.0024259836098e-18
  50    -2.0073147595409e-18
  51     -0.18411201501691
  52    -2.5266696751749e-17
  53    4.7588966411553e-17
  54    3.6963742277862e-17
  55     2.14254498114e-18
  56    -2.7289904738704e-17
  57      0.45369777196647
  58    4.7754834092912e-18
  59    -9.8047939836028e-18
  60      0.20202246172336
  61    1.382669286613e-17
  62    -2.1697432763047e-18
 Sym= Au
 Ene=     0.194542625
 Spin= Alpha
 Occup=    0.08582
   1    3.6878103066759e-18
   2    7.3239944475056e-18
   3    7.4985780642608e-18
   4    -3.6676864697971e-17
   5    -3.1611658799465e-17
   6    -2.2891531195779e-17
   7    -1.0066003683253e-17
   8      -0.4284684158253
   9    -4.4383584170152e-18
  10    -1.9640995975125e-18
  11     -0.17112012214376
  12    4.8843931122279e-17
  13    -6.3990242889037e-18
  14    -6.8362049826816e-18
  15    -2.6102764318472e-17
  16    3.9404215987575e-17
  17      0.45559447318006
  18    -1.2002306366484e-17
  19    1.7849969384542e-17
  20      0.21656638706212
  21    -6.4428461236072e-18
  22    3.3583318060026e-17
  23    -1.284731389515e-17
  24    -1.1877768365026e-17
  25    -3.0711632688418e-17
  26    -0.097941757483289
  27    -2.5049799596916e-17
  28    -3.117161085855e-17
  29     -0.10795874186894
  30    1.9547271605654e-17
  31    2.7314366952307e-18
  32    1.3767044567803e-17
  33    -1.6559517166013e-17
  34    4.1493122198136e-17
  35    1.8685809783212e-17
  36    -1.504138979641e-17
  37    -0.097941757483289
  38    -1.2576620504688e-17
  39    -1.4830596538562e-17
  40     -0.10795874186894
  41    9.8611779729528e-18
  42    1.6285136016062e-17
  43    -3.2684271332011e-17
  44    -1.5839267152986e-17
  45    -5.2741551471731e-18
  46    -6.7714383679772e-17
  47    -9.8344171984245e-18
  48      0.45559447318006
  49    -3.9795066348935e-17
  50    8.9223185374856e-18
  51      0.21656638706212
  52    1.4757771574698e-17
  53    -7.4162890401368e-18
  54    1.4198130851225e-17
  55    -4.2181765750208e-17
  56    6.1465757342172e-17
  57      -0.4284684158253
  58    -2.5417298806738e-17
  59    3.4297647449892e-17
  60     -0.17112012214376
  61    -2.5415919003487e-17
  62    -6.956940350919e-18
 Sym= Bu
 Ene=    0.7872934288
 Spin= Alpha
 Occup=    0.02446
   1     -0.03801187599336
   2    -0.034095739369875
   3    -0.064778451579372
   4      0.28564425168422
   5      0.28070879181174
   6      0.21501026118075
   7      0.51839964543305
   8    -7.1690722451244e-18
   9     0.076802244362031
  10      0.13797656512885
  11    -5.2327009759546e-18
  12     0.069118960924615
  13     -0.30795776795474
  14     -0.29819216425732
  15      0.29472003152522
  16      0.45156836288351
  17    2.6300591609574e-19
  18     0.066477203687705
  19      0.11792916319725
  20    1.0279954706353e-19
  21    -0.016397916982689
  22     0.039685618132106
  23       0.1137279358154
  24     0.020468409194072
  25    -0.021385214075222
  26    -3.1435360944664e-18
  27     0.026802350360998
  28     0.016390543708103
  29    -2.9646775007822e-18
  30     0.012182506167547
  31    0.0094437235810837
  32     0.016397916982688
  33    -0.039685618132107
  34      -0.1137279358154
  35     0.020468409194072
  36     -0.02138521407522
  37    -2.1137836651189e-18
  38     0.026802350360997
  39     0.016390543708105
  40    -8.7560007035907e-19
  41    -0.012182506167546
  42    -0.0094437235810831
  43    -0.069118960924612
  44      0.30795776795473
  45      0.29819216425731
  46       0.2947200315252
  47      0.45156836288349
  48    1.3042354059145e-18
  49       0.0664772036877
  50      0.11792916319724
  51    1.4461174940882e-18
  52     0.064778451579369
  53     -0.28564425168421
  54     -0.28070879181172
  55      0.21501026118074
  56      0.51839964543303
  57    -1.456398491076e-19
  58     0.076802244362026
  59      0.13797656512884
  60    4.7230437197386e-19
  61     0.038011875993358
  62     0.034095739369872
 Sym= Ag
 Ene=    0.8054361795
 Spin= Alpha
 Occup=    0.02405
   1    -0.039846236392968
   2    -0.035883256902188
   3     -0.06469483861698
   4      0.28698155193889
   5      0.28371195335844
   6      0.21671002975942
   7       0.5120905333198
   8    1.8036502219416e-18
   9     0.082482159567586
  10       0.1293824440809
  11    1.7018797479298e-18
  12     0.066484511877465
  13      -0.3040009693463
  14     -0.29161012844605
  15      0.28974276980903
  16      0.46974491005903
  17    -3.5564153086696e-18
  18     0.065006825235172
  19      0.13315746546858
  20    -2.0178701180591e-18
  21    -0.0032875918844432
  22    0.0085638667494607
  23     0.030947020273996
  24    0.0099452685207947
  25    -0.071869930983843
  26    1.1234954903107e-18
  27     0.018049343723767
  28    -0.040413141637136
  29    8.5816025604143e-19
  30    0.0086924083201246
  31    0.0015788421219514
  32    -0.0032875918844425
  33    0.0085638667494596
  34     0.030947020273989
  35    -0.0099452685207938
  36     0.071869930983843
  37    8.7560761761742e-20
  38    -0.018049343723765
  39     0.040413141637137
  40    -1.8202156841233e-19
  41     0.008692408320124
  42    0.0015788421219505
  43     0.066484511877462
  44     -0.30400096934629
  45     -0.29161012844604
  46     -0.28974276980902
  47     -0.46974491005902
  48    3.314187431021e-18
  49    -0.065006825235167
  50     -0.13315746546857
  51    1.9817668092506e-18
  52    -0.064694838616977
  53      0.28698155193888
  54      0.28371195335842
  55     -0.21671002975941
  56     -0.51209053331978
  57    -2.4871024638171e-18
  58    -0.082482159567581
  59     -0.12938244408089
  60    -1.5928834966371e-18
  61    -0.039846236392967
  62    -0.035883256902185
 Sym= Bg
 Ene=    0.1600846308
 Spin= Alpha
 Occup=   -0.00000
   1    -1.8619968156683e-17
   2    -8.5252059320849e-18
   3    7.7040120621242e-18
   4    3.1138478047465e-18
   5    -2.3130822572119e-17
   6    3.3084466462117e-17
   7    4.1358339079113e-17
   8    -0.027107309913093
   9    4.8424372057652e-18
  10    1.4544402460185e-17
  11     0.039659224292513
  12    -2.0321012578249e-17
  13    2.9550862824286e-17
  14    3.7254099466209e-17
  15    5.127280899311e-18
  16    -4.412110998932e-17
  17     -0.12798270582625
  18    -6.9065938436039e-18
  19    -1.5823264617553e-17
  20     -0.27621253287364
  21    4.0644577535369e-17
  22    -4.7461313154327e-17
  23    -4.2869617293701e-17
  24    3.2910026187928e-17
  25    1.7596052013174e-17
  26      0.37789511053395
  27    1.9235803126203e-17
  28    1.770601291459e-17
  29      0.81444696213908
  30    -3.9062603019953e-17
  31    -1.4767294951326e-17
  32    -2.2078407033513e-17
  33    3.481139497046e-17
  34    2.682164261221e-17
  35    2.6810690431676e-17
  36    1.2318306387797e-17
  37     -0.37789511053395
  38    1.5996540619389e-17
  39    1.2137339150875e-17
  40     -0.81444696213908
  41    2.9904555053557e-17
  42    1.2889677882786e-17
  43    5.7662415668659e-17
  44    -5.2573784413508e-18
  45    -2.0226305081591e-17
  46    9.4151682145833e-18
  47    -1.960742605318e-17
  48      0.12798270582625
  49    -4.9639142298068e-18
  50    -1.1262445372654e-17
  51      0.27621253287364
  52    -2.0085266532587e-17
  53    4.1615107996899e-17
  54    6.0451660600588e-17
  55    3.1319074214096e-17
  56    2.9889932547047e-17
  57     0.027107309913092
  58    8.2809338120792e-18
  59    1.0797379414263e-17
  60    -0.039659224292512
  61    3.0499925020282e-17
  62    9.3805744125302e-18
 Sym= Bu
 Ene=    0.1920031629
 Spin= Alpha
 Occup=   -0.00000
   1     0.028265349652316
   2      0.85959506750586
   3     0.033135391806825
   4    -0.032500029298821
   5       -0.585333138771
   6       0.1864634527879
   7    -0.0031619071198649
   8    -4.2661888128497e-19
   9      0.40843010514358
  10    -0.043971331481963
  11    -6.018252220784e-19
  12     0.017762379792493
  13    -0.023511851720343
  14     -0.23797116981358
  15    -0.021829114609184
  16      -0.0604614898316
  17    -1.5140562969038e-18
  18     -0.07778650103608
  19     -0.13703111863896
  20    -1.075775429112e-18
  21     0.034089769825714
  22    -0.042266846247934
  23     -0.50637362788179
  24      0.16421077812996
  25    -0.074295510184247
  26    2.6166106585177e-18
  27       0.4668195314624
  28      -0.1130109434976
  29    1.8708647513323e-18
  30     0.016924526565348
  31      0.83410132290154
  32    -0.034089769825714
  33     0.042266846247934
  34       0.5063736278818
  35      0.16421077812996
  36    -0.074295510184247
  37    2.3279392043166e-18
  38       0.4668195314624
  39      -0.1130109434976
  40    1.703870286924e-18
  41    -0.016924526565348
  42     -0.83410132290154
  43    -0.017762379792493
  44     0.023511851720343
  45      0.23797116981358
  46    -0.021829114609184
  47    -0.060461489831601
  48    -4.1062172581669e-19
  49    -0.077786501036079
  50     -0.13703111863896
  51    -3.5368607216176e-19
  52    -0.033135391806825
  53     0.032500029298822
  54        0.585333138771
  55       0.1864634527879
  56    -0.0031619071198651
  57    2.3017763163437e-19
  58      0.40843010514358
  59    -0.043971331481964
  60    -1.0147710788617e-19
  61    -0.028265349652316
  62     -0.85959506750586
 Sym= Ag
 Ene=    0.2274040552
 Spin= Alpha
 Occup=   -0.00000
   1     0.039700394792914
   2       1.1403097559913
   3     0.042672636301681
   4     -0.03914576834889
   5     -0.75553575760328
   6       0.2310392075038
   7    0.0047667545205289
   8    -1.5282844020733e-18
   9      0.52469300000015
  10    -0.065439268488581
  11    -8.9598832482092e-19
  12      0.01519943107445
  13    -0.010660733768892
  14      -0.3862019171266
  15    -0.032058141690859
  16    -0.0090549866868464
  17    9.3784084227539e-19
  18    -0.060844799780501
  19     -0.18629070800763
  20    3.8961955713973e-19
  21    0.0043210442187125
  22     0.015957656865087
  23      -0.1596526882951
  24      0.13074813066146
  25    -0.0049193638661144
  26    1.026495930693e-19
  27      0.65982313514217
  28     -0.24827576395758
  29    1.3176677501037e-19
  30    -0.042004771494096
  31      0.52618380602355
  32    0.0043210442187125
  33     0.015957656865087
  34      -0.1596526882951
  35     -0.13074813066146
  36    0.0049193638661143
  37    1.4343332401371e-18
  38     -0.65982313514217
  39      0.24827576395758
  40     1.06304025322e-18
  41    -0.042004771494096
  42      0.52618380602355
  43      0.01519943107445
  44    -0.010660733768892
  45      -0.3862019171266
  46     0.032058141690859
  47    0.0090549866868468
  48    -2.0234114234685e-18
  49       0.0608447997805
  50      0.18629070800763
  51    -1.25232653349e-18
  52     0.042672636301681
  53    -0.039145768348891
  54     -0.75553575760328
  55      -0.2310392075038
  56    -0.0047667545205285
  57    -4.0241090032543e-19
  58     -0.52469300000015
  59     0.065439268488582
  60    -5.6304307672808e-19
  61     0.039700394792914
  62       1.1403097559913
 Sym= Ag
 Ene=    0.2866957218
 Spin= Alpha
 Occup=   -0.00000
   1    -0.053153824706945
   2      -0.3573789445744
   3    -0.019279666510889
   4     0.042970191629306
   5       0.1710962157767
   6    -0.035072232863883
   7    -0.011533148232748
   8    1.4268080880336e-18
   9     -0.13253446941371
  10    -0.045572355246483
  11    1.0046506404557e-18
  12     -0.01751248277628
  13     0.037562229689654
  14      0.27086503175442
  15     -0.15088112360797
  16      0.06614986800204
  17    -5.1535348059484e-19
  18     -0.26956473269314
  19      0.11685174502734
  20    -2.128529792596e-19
  21     0.070084366726198
  22    -0.059857159171434
  23      -1.4354941066279
  24      0.14575940468916
  25      0.10381249209203
  26    -7.6488504815587e-19
  27      0.80531858690738
  28      0.31827654723806
  29    -5.3226948815173e-19
  30     0.043136210294128
  31       1.5758946997835
  32     0.070084366726198
  33    -0.059857159171434
  34      -1.4354941066279
  35     -0.14575940468916
  36     -0.10381249209203
  37    -5.3435100779941e-19
  38     -0.80531858690738
  39     -0.31827654723806
  40    -3.9946195465878e-19
  41     0.043136210294128
  42       1.5758946997835
  43     -0.01751248277628
  44     0.037562229689654
  45      0.27086503175442
  46      0.15088112360797
  47     -0.06614986800204
  48    8.2583121116513e-19
  49      0.26956473269314
  50     -0.11685174502734
  51    4.8693164262622e-19
  52    -0.019279666510889
  53     0.042970191629307
  54       0.1710962157767
  55     0.035072232863883
  56     0.011533148232747
  57    6.3940227454878e-19
  58      0.13253446941371
  59     0.045572355246483
  60    5.8608267083728e-19
  61    -0.053153824706945
  62      -0.3573789445744
 Sym= Bu
 Ene=    0.2927285645
 Spin= Alpha
 Occup=   -0.00000
   1     0.045434009914824
   2      0.73182426566175
   3     0.030094890691585
   4    -0.050788192068575
   5     -0.30998075853127
   6      0.13313473718239
   7      0.01414909511535
   8    6.9254047804756e-19
   9      0.34710893995893
  10     0.052707671073663
  11    2.1926341270796e-19
  12     0.032138180419603
  13    -0.065286608807202
  14     -0.48600929812405
  15     0.025702763139821
  16    -0.083949310109329
  17    -1.1881454290298e-18
  18      0.25738839087114
  19    -0.035448780355906
  20    -7.9113109988141e-19
  21    -0.061678061432186
  22     0.087680484859835
  23      0.53188711182606
  24     -0.12185287285875
  25    -0.058811885361911
  26    1.4015177040838e-18
  27     -0.66163205456532
  28     -0.72543562535752
  29    9.829010877352e-19
  30    -0.066167593530235
  31      -1.3869518218494
  32     0.061678061432186
  33    -0.087680484859835
  34     -0.53188711182606
  35     -0.12185287285875
  36    -0.058811885361911
  37    2.1394438816392e-18
  38     -0.66163205456532
  39     -0.72543562535752
  40    1.5774433345553e-18
  41     0.066167593530235
  42       1.3869518218494
  43    -0.032138180419603
  44     0.065286608807202
  45      0.48600929812405
  46     0.025702763139821
  47    -0.083949310109329
  48    -9.8658674298169e-19
  49      0.25738839087114
  50    -0.035448780355906
  51    -6.4954422739706e-19
  52    -0.030094890691584
  53     0.050788192068575
  54      0.30998075853127
  55      0.13313473718239
  56      0.01414909511535
  57    2.7544064983411e-19
  58      0.34710893995893
  59     0.052707671073663
  60    -4.4261208755007e-20
  61    -0.045434009914824
  62     -0.73182426566175
 Sym= Bu
 Ene=    0.4036824732
 Spin= Alpha
 Occup=    0.00000
   1    -0.0060350740887154
   2     -0.85885427175622
   3    -0.016460928861234
   4    -0.031735626267751
   5      0.66264879508542
   6    -0.099486174258042
   7    -0.056446252672087
   8     -4.9019304223e-19
   9     -0.28809552362912
  10      0.22452734431162
  11    -3.1512664945076e-19
  12      0.05930347930826
  13    -0.068435918968825
  14      -1.2557624702042
  15     0.069050910154716
  16     -0.21807934481497
  17    -8.397367379369e-20
  18      0.67202275617758
  19     -0.31913430252162
  20    -1.8903024916137e-19
  21    0.0075559197434436
  22    -0.005002906871762
  23      -1.2424465878146
  24     0.071131740732923
  25     -0.15449009359423
  26    8.3532187374654e-19
  27     -0.29163238482034
  28      -2.1276436904143
  29    5.3533604247738e-19
  30      0.05658280170101
  31     0.076634112336731
  32    -0.0075559197434437
  33    0.0050029068717621
  34       1.2424465878146
  35     0.071131740732923
  36     -0.15449009359423
  37    9.4696702686989e-19
  38     -0.29163238482034
  39      -2.1276436904143
  40    7.1262746140292e-19
  41    -0.056582801701011
  42    -0.076634112336731
  43     -0.05930347930826
  44     0.068435918968826
  45       1.2557624702042
  46     0.069050910154717
  47     -0.21807934481497
  48    -3.0111905425914e-19
  49      0.67202275617758
  50     -0.31913430252162
  51    -2.312667231064e-19
  52     0.016460928861234
  53     0.031735626267751
  54     -0.66264879508542
  55    -0.099486174258041
  56    -0.056446252672087
  57    -2.058034061668e-19
  58     -0.28809552362912
  59      0.22452734431162
  60    -1.5477547323662e-19
  61    0.0060350740887154
  62      0.85885427175622
 Sym= Ag
 Ene=    0.4918191535
 Spin= Alpha
 Occup=   -0.00000
   1    -0.010857466699982
   2       0.8312696156865
   3     0.012592680865067
   4     0.067020536320516
   5     -0.43984469681593
   6     0.095563301464256
   7     0.085882130445447
   8    1.4208009629931e-18
   9      0.37755569906774
  10     -0.24502176716982
  11    9.6259635160355e-19
  12    -0.059859619973181
  13     0.025761281983185
  14       2.2819805846255
  15     -0.10602252751156
  16     0.099612137613297
  17    -1.0525756810078e-18
  18     -0.81926196623217
  19       1.1391415127418
  20    -5.7146509311727e-19
  21      0.03494515800754
  22      0.14669772158344
  23       -1.392353819862
  24     -0.15018808838503
  25     0.073198045600078
  26    -3.8512484512367e-19
  27      -2.2683454508384
  28       1.9372456564564
  29    -2.1726102735027e-19
  30      0.14135752736888
  31      -1.3085136934279
  32      0.03494515800754
  33      0.14669772158344
  34       -1.392353819862
  35      0.15018808838503
  36    -0.073198045600078
  37    -4.3807894331009e-19
  38       2.2683454508384
  39      -1.9372456564564
  40    -2.9211109238648e-19
  41      0.14135752736888
  42      -1.3085136934279
  43    -0.059859619973181
  44     0.025761281983186
  45       2.2819805846255
  46      0.10602252751156
  47    -0.099612137613297
  48    1.4653934959505e-19
  49      0.81926196623217
  50      -1.1391415127418
  51    9.2211343801922e-20
  52     0.012592680865067
  53     0.067020536320516
  54     -0.43984469681593
  55    -0.095563301464255
  56    -0.085882130445446
  57    1.3890704543024e-18
  58     -0.37755569906774
  59      0.24502176716982
  60    9.7468154227646e-19
  61    -0.010857466699982
  62      0.83126961568651
 Sym= Bu
 Ene=    0.5444549526
 Spin= Alpha
 Occup=   -0.00000
   1    -0.076079218336062
   2     0.012032446234025
   3    -0.0019579714682803
   4    -0.057268065385687
   5      0.64085672862225
   6     0.053387294004704
   7    -0.079213463525393
   8    8.6498350129415e-19
   9      0.37588100503867
  10      0.21569908006686
  11    5.9775514805432e-19
  12    -0.036954999327016
  13     0.060220008677814
  14      0.17900948085563
  15    -0.094602695646358
  16        0.271221912537
  17    -8.4753127231958e-19
  18     0.076118880562483
  19       1.0617889616204
  20    -3.8367518104747e-19
  21      0.14132971471797
  22     -0.14147926007205
  23      -4.2785016880233
  24     -0.25134739653061
  25     0.021084383018682
  26    -1.3316140476814e-18
  27      -1.7766054251133
  28      -2.0100526541134
  29    -9.8662349724078e-19
  30    0.0095419336943571
  31     -0.50745742502877
  32     -0.14132971471797
  33      0.14147926007205
  34       4.2785016880233
  35     -0.25134739653061
  36     0.021084383018682
  37    -1.9352840970765e-18
  38      -1.7766054251133
  39      -2.0100526541134
  40    -1.3364923969338e-18
  41    -0.0095419336943573
  42      0.50745742502877
  43     0.036954999327016
  44    -0.060220008677814
  45     -0.17900948085563
  46    -0.094602695646359
  47        0.271221912537
  48    8.6159975492057e-19
  49     0.076118880562482
  50       1.0617889616204
  51    5.8965175995074e-19
  52    0.0019579714682803
  53     0.057268065385687
  54     -0.64085672862225
  55     0.053387294004703
  56    -0.079213463525394
  57    -1.8880790116488e-20
  58      0.37588100503867
  59      0.21569908006686
  60    2.8769724543897e-19
  61     0.076079218336061
  62    -0.012032446234025
 Sym= Au
 Ene=    0.7281580403
 Spin= Alpha
 Occup=   -0.00000
   1    1.2913578977924e-18
   2    6.3030444160208e-19
   3    -2.502672576812e-19
   4    -8.6181669242544e-19
   5    -5.9425396487417e-19
   6    -2.5609339553989e-18
   7    1.6156770641757e-18
   8     -0.11105434581768
   9    -1.1831162514372e-18
  10    1.5761546708498e-18
  11     0.085595891394296
  12    1.3726115412716e-18
  13    -1.1030209509172e-18
  14    -1.9526805088512e-18
  15    -2.4445455144064e-18
  16    6.4395804913047e-19
  17     -0.15651211704151
  18    -1.3318502645419e-18
  19    4.6946933577942e-19
  20    0.00063625735379852
  21    6.4315411341035e-19
  22    9.9125770670518e-19
  23    -1.1787999736144e-18
  24    8.939634329514e-19
  25    -4.1119683940329e-20
  26     -0.72324956149814
  27    -3.0488781659593e-19
  28    -9.3045091245712e-19
  29       0.6405218704486
  30    -3.9505933836206e-19
  31    -6.4132641180595e-19
  32    7.9133776898579e-19
  33    -9.4605804174868e-20
  34    1.787471763987e-18
  35    1.6922741816249e-21
  36    -1.4658006177929e-18
  37     -0.72324956149814
  38    -8.3142350677836e-19
  39    -1.0271414870048e-18
  40       0.6405218704486
  41    -4.8287917683794e-20
  42    1.8854674777626e-19
  43    -1.1403804253404e-18
  44    3.5531078411453e-19
  45    6.0181336396221e-19
  46    -2.0620269636679e-18
  47    3.9750815991734e-19
  48     -0.15651211704151
  49    -1.1387619639231e-18
  50    5.8041455369023e-19
  51    0.00063625735379862
  52    3.4808316938296e-19
  53    -1.9445514050122e-19
  54    4.5153440121192e-20
  55    -1.9828015530129e-18
  56    1.0623907585886e-18
  57     -0.11105434581768
  58    -9.5262536476495e-19
  59    8.1012752416517e-19
  60     0.085595891394296
  61    -1.2032876187983e-18
  62    -4.3771871032786e-19
 Sym= Ag
 Ene=    0.7532992427
 Spin= Alpha
 Occup=    0.00000
   1    -0.015734402802558
   2    -0.055089957056301
   3      -0.0102033717945
   4    -0.074502834563534
   5      0.55193329648279
   6    -0.033822323294876
   7     -0.16576472539455
   8    9.5348161783539e-20
   9      0.29499062271865
  10      0.43896017988737
  11    -9.1266872779688e-20
  12    -0.029044496647799
  13      0.15468728232096
  14     -0.40397823326786
  15     0.093334330281132
  16      0.22523181732166
  17    5.3058625153075e-20
  18     0.041555608125014
  19      0.42006625836614
  20    6.7166402782442e-20
  21     0.036152716750052
  22      0.55192187193526
  23     -0.39368966041208
  24      0.14995419965824
  25      0.50973991459418
  26    1.3848024773904e-19
  27     -0.60675463271431
  28     -0.59737748215065
  29    8.1275199391444e-20
  30      0.17467200991147
  31     -0.28257516747621
  32     0.036152716750052
  33      0.55192187193526
  34     -0.39368966041208
  35     -0.14995419965824
  36     -0.50973991459418
  37    9.3111614735745e-19
  38      0.60675463271431
  39      0.59737748215065
  40    6.7351544231073e-19
  41      0.17467200991147
  42     -0.28257516747621
  43    -0.029044496647799
  44      0.15468728232096
  45     -0.40397823326786
  46    -0.093334330281132
  47     -0.22523181732166
  48    -1.5951120233688e-18
  49    -0.041555608125014
  50     -0.42006625836614
  51    -7.5682328415058e-19
  52      -0.0102033717945
  53    -0.074502834563534
  54      0.55193329648279
  55     0.033822323294876
  56      0.16576472539455
  57    1.4407172110509e-18
  58     -0.29499062271865
  59     -0.43896017988737
  60    5.5555651059193e-19
  61    -0.015734402802558
  62    -0.055089957056302
 Sym= Ag
 Ene=    0.7902078686
 Spin= Alpha
 Occup=   -0.00000
   1     0.062899441023366
   2      0.15963322683252
   3    -0.024490517786823
   4     -0.13376176110409
   5       1.6210027160176
   6      0.10502031126953
   7     -0.33284425538558
   8    -1.0955226793445e-19
   9       0.6411423959289
  10       1.3319735002298
  11    -1.4480033793369e-19
  12     0.014235271932073
  13    -0.028151339371559
  14      -1.3523280070068
  15     -0.22254172614763
  16     0.047280804127246
  17    9.3856725595901e-20
  18      0.60726098843949
  19         1.29841021259
  20    5.6779933503497e-20
  21     0.021835565046948
  22     -0.53521977406349
  23      0.67049405815197
  24     -0.16042003292919
  25      0.17030883241072
  26    1.7265888118581e-19
  27     -0.78206942956093
  28     0.011270216956422
  29    1.3092530625519e-19
  30     -0.13400044356346
  31     -0.75281159540919
  32     0.021835565046947
  33     -0.53521977406349
  34      0.67049405815197
  35      0.16042003292919
  36     -0.17030883241072
  37    5.9264991910035e-19
  38      0.78206942956093
  39    -0.011270216956422
  40    4.3705046225282e-19
  41     -0.13400044356346
  42     -0.75281159540919
  43     0.014235271932074
  44     -0.02815133937156
  45      -1.3523280070068
  46      0.22254172614763
  47    -0.047280804127246
  48    -1.2712267105748e-18
  49     -0.60726098843949
  50        -1.29841021259
  51    -6.6307205860165e-19
  52    -0.024490517786824
  53     -0.13376176110409
  54       1.6210027160176
  55     -0.10502031126953
  56      0.33284425538557
  57    6.3593904077616e-19
  58      -0.6411423959289
  59      -1.3319735002298
  60    1.5760155044345e-19
  61     0.062899441023366
  62      0.15963322683252
 Sym= Bg
 Ene=    0.7946205433
 Spin= Alpha
 Occup=   -0.00000
   1    5.3058875282534e-18
   2    2.3191289154226e-18
   3    -2.1008176262383e-18
   4    -9.7930147375258e-19
   5    6.1872976977262e-18
   6    -9.571535957196e-18
   7    -1.0107264546808e-17
   8     -0.31423831100154
   9    -1.5720459039017e-18
  10    -3.2099874144549e-18
  11      0.45735610215028
  12    5.5756512354097e-18
  13    -8.3855898056076e-18
  14    -1.0526356460392e-17
  15    -2.4999140910449e-18
  16    1.2104576314128e-17
  17      0.00111515147292
  18    1.1428358563171e-18
  19    4.4152949060062e-18
  20     -0.37954036780656
  21    -1.1348959126371e-17
  22    1.3454815576619e-17
  23    1.1256832019447e-17
  24    -8.8856622217164e-18
  25    -4.8443478181472e-18
  26     -0.69475297460396
  27    -5.569370910062e-18
  28    -5.0437100779349e-18
  29       1.0785024204252
  30    1.0673736793201e-17
  31    3.8104377219182e-18
  32    6.1317459066406e-18
  33    -9.822331073464e-18
  34    -6.9652589722532e-18
  35    -7.6815354758389e-18
  36    -3.8597622503258e-18
  37      0.69475297460396
  38    -4.7510100119965e-18
  39    -3.795540993649e-18
  40      -1.0785024204252
  41    -8.5290396354356e-18
  42    -3.6880173917509e-18
  43    -1.6073970866934e-17
  44    1.8197614633068e-18
  45    6.0088017362225e-18
  46    -2.6824870582098e-18
  47    6.0389660746759e-18
  48    -0.0011151514729197
  49    1.2778790583374e-18
  50    3.440427212882e-18
  51      0.37954036780656
  52    5.6716962217265e-18
  53    -1.1750562248941e-17
  54    -1.7053958213188e-17
  55    -8.6570468068143e-18
  56    -7.5529001858311e-18
  57      0.31423831100154
  58    -2.2510269437931e-18
  59    -2.6559612154992e-18
  60     -0.45735610215028
  61    -8.5107553896291e-18
  62    -2.5946334211682e-18
 Sym= Bu
 Ene=     0.805026927
 Spin= Alpha
 Occup=   -0.00000
   1      0.17579848596445
   2     -0.18776694878121
   3    -0.0024584587085825
   4      -0.1344600300381
   5      0.07527407434091
   6    -0.065279239949683
   7     -0.22020488856039
   8    1.909617629617e-19
   9      0.17114551753168
  10      0.35343459537689
  11    2.7268979719035e-19
  12    -0.0040970173417361
  13    -0.066873219296083
  14    -0.035487029082493
  15      0.24009082273349
  16       0.1755862919571
  17    5.5890543418824e-19
  18    -0.092290775899478
  19      -0.3260400268473
  20    1.9367020588878e-19
  21    -0.011328575745493
  22    -0.084496957417321
  23      0.33817565384636
  24      0.30522019300005
  25     -0.21278388275491
  26    5.4245462950515e-19
  27     -0.55443837081102
  28     0.024968822062837
  29    2.2828917028501e-19
  30     -0.41673377964845
  31     -0.15025732240161
  32     0.011328575745493
  33     0.084496957417321
  34     -0.33817565384636
  35      0.30522019300005
  36     -0.21278388275491
  37    6.5835466159857e-19
  38     -0.55443837081102
  39     0.024968822062837
  40    5.0125916855143e-19
  41      0.41673377964845
  42      0.15025732240161
  43    0.0040970173417361
  44     0.066873219296083
  45     0.035487029082492
  46      0.24009082273349
  47       0.1755862919571
  48    -1.1653761307052e-20
  49    -0.092290775899478
  50      -0.3260400268473
  51    -1.0196966181968e-19
  52    0.0024584587085824
  53       0.1344600300381
  54    -0.075274074340909
  55    -0.065279239949683
  56     -0.22020488856039
  57    -9.7718338531478e-19
  58      0.17114551753167
  59      0.35343459537689
  60    -4.466700778555e-19
  61     -0.17579848596445
  62      0.18776694878121
 Sym= Bu
 Ene=    0.8389922584
 Spin= Alpha
 Occup=    0.00000
   1     -0.19550142487835
   2     -0.16622028211604
   3      0.03284642656123
   4    -0.031724871254517
   5      -1.4070068107817
   6    -0.081954118290586
   7      0.36540193778695
   8    1.5832046019749e-18
   9     -0.66414483585623
  10       -1.418188101797
  11    9.6596727120607e-19
  12    -0.015345401933295
  13     -0.10650645549396
  14       1.5804199194604
  15      0.23558417988223
  16    0.0048435496012923
  17    -1.4471503865528e-19
  18     -0.58016424532346
  19      -1.1164793173576
  20    3.6309264688476e-20
  21     0.032327781321935
  22    -0.015733193140255
  23     -0.85238690013879
  24    -0.045142675691861
  25     -0.35833304259047
  26    -3.7072484754018e-19
  27     -0.10548624586084
  28     -0.55151147837863
  29    -2.6023178449039e-19
  30    -0.029102882921535
  31     0.068759932671312
  32    -0.032327781321935
  33     0.015733193140255
  34      0.85238690013879
  35    -0.045142675691861
  36     -0.35833304259047
  37    3.7911347736853e-19
  38     -0.10548624586084
  39     -0.55151147837863
  40    2.4373605202322e-19
  41     0.029102882921535
  42    -0.068759932671312
  43     0.015345401933295
  44      0.10650645549396
  45      -1.5804199194604
  46      0.23558417988222
  47    0.0048435496012915
  48    -1.9511107463488e-19
  49     -0.58016424532346
  50      -1.1164793173576
  51    -1.1482569300088e-19
  52     -0.03284642656123
  53     0.031724871254518
  54       1.4070068107817
  55    -0.081954118290587
  56      0.36540193778695
  57    6.1751362373266e-20
  58     -0.66414483585623
  59       -1.418188101797
  60    6.9136220853838e-21
  61      0.19550142487835
  62      0.16622028211604
 Sym= Ag
 Ene=    0.8617578068
 Spin= Alpha
 Occup=   -0.00000
   1      0.35507166050233
   2     0.041214584848551
   3    -0.018202965282912
   4      0.14849871319151
   5      0.57436451095464
   6     0.046700803939365
   7     -0.17922089372992
   8    -1.2101084301671e-19
   9      0.38818254195301
  10      0.76627515237527
  11    1.6831823585542e-20
  12     0.024688353754846
  13     0.089193807163783
  14     -0.34194591377709
  15    -0.040671935086486
  16     -0.16965307146673
  17    8.7856979567213e-20
  18      0.30195813757369
  19      0.70905557248562
  20    2.845668527284e-20
  21    -0.012769673665936
  22      0.71350234682794
  23     -0.92681212407984
  24      0.29195522092119
  25      -0.4284007230255
  26    -3.5650439239811e-21
  27     -0.76157362278677
  28      0.73103116923423
  29    1.2457798124791e-20
  30     0.098978739564105
  31     -0.19601313049221
  32    -0.012769673665936
  33      0.71350234682794
  34     -0.92681212407984
  35     -0.29195522092119
  36       0.4284007230255
  37    -5.5604375472842e-19
  38      0.76157362278677
  39     -0.73103116923423
  40    -4.0400430389119e-19
  41     0.098978739564105
  42     -0.19601313049221
  43     0.024688353754846
  44     0.089193807163783
  45     -0.34194591377709
  46     0.040671935086486
  47      0.16965307146673
  48    9.3226500123399e-19
  49     -0.30195813757369
  50     -0.70905557248562
  51    4.0155359875958e-19
  52    -0.018202965282912
  53      0.14849871319151
  54      0.57436451095464
  55    -0.046700803939365
  56      0.17922089372993
  57    -1.405728660769e-18
  58     -0.38818254195301
  59     -0.76627515237527
  60    -6.6801587802942e-19
  61      0.35507166050233
  62      0.04121458484855
 Sym= Au
 Ene=    0.9171201371
 Spin= Alpha
 Occup=    0.00000
   1    1.5921193634394e-19
   2    2.0569316680921e-19
   3    3.1144741285696e-19
   4    -8.7323362949918e-19
   5    -7.9048425972821e-19
   6    -6.3311636511664e-19
   7    -3.0129640229487e-19
   8       0.6277909719731
   9    -1.2839097567933e-19
  10    -8.3886698703376e-20
  11     -0.87234401836782
  12    1.4608824240025e-18
  13    -1.254272569704e-19
  14    1.0264497483916e-19
  15    -4.7512576909939e-19
  16    8.5071377649348e-19
  17      0.10516088194456
  18    -1.5477292638502e-19
  19    5.2594306471169e-19
  20      0.20518247250217
  21    2.4259541053278e-19
  22    1.7371363072699e-19
  23    -1.4815447573019e-18
  24    -7.75184362649e-19
  25    -1.4162742240891e-18
  26     -0.15610428226868
  27    -9.9252114394198e-19
  28    -1.2490526924891e-18
  29      0.09641231146188
  30    6.4379708898664e-19
  31    3.6541880405074e-19
  32    1.1533786504726e-19
  33    -3.3875061718689e-20
  34    2.4336122547963e-18
  35    1.6529500045218e-18
  36    4.9311574698476e-19
  37     -0.15610428226868
  38    -6.1167537636793e-20
  39    -2.1522579695717e-19
  40      0.09641231146188
  41    1.4187965439979e-18
  42    1.3350775630527e-18
  43    -1.117736244844e-18
  44    1.9744296383218e-19
  45    4.4865589419663e-19
  46    -3.8132454075277e-18
  47    -1.4915443599567e-18
  48      0.10516088194456
  49    -2.5967241027931e-18
  50    -3.202574734707e-19
  51      0.20518247250217
  52    3.6802422724917e-21
  53    6.6450921416352e-19
  54    1.3589384188546e-18
  55    -1.8723720986361e-18
  56    3.5098046220707e-18
  57       0.6277909719731
  58    -1.1678517984595e-18
  59    2.3326550017984e-18
  60     -0.87234401836782
  61    -7.5631982756526e-19
  62    -5.0345990545427e-20
 Sym= Bu
 Ene=    0.9196436928
 Spin= Alpha
 Occup=    0.00000
   1       0.2860163787189
   2     0.051616595572161
   3    -0.011367129518151
   4      0.21680488637078
   5      0.22272596660828
   6      0.11629702284611
   7    -0.078193523931441
   8    2.5901507454727e-19
   9      0.19951825971983
  10       0.3748454572429
  11    -1.632191579876e-20
  12    -0.0046362726965657
  13      0.25853137417622
  14    -0.075149861827081
  15     0.040325995037135
  16    -0.081071495961114
  17    -7.0081555330454e-19
  18     0.089022623482944
  19      0.63016614272026
  20    -3.6163045018112e-19
  21     0.048991667222063
  22      0.51247550853479
  23      -1.9734781744205
  24    -0.038667730568747
  25     -0.67519295466989
  26    1.6428612110156e-19
  27     -0.45708403438753
  28      0.17112269967399
  29    2.0279845330662e-19
  30      0.31356823043285
  31     -0.13676891288305
  32    -0.048991667222062
  33      -0.5124755085348
  34       1.9734781744205
  35    -0.038667730568747
  36     -0.67519295466989
  37    7.8974174436803e-19
  38     -0.45708403438752
  39      0.17112269967399
  40    5.5558182474625e-19
  41     -0.31356823043285
  42      0.13676891288305
  43    0.0046362726965658
  44     -0.25853137417623
  45     0.075149861827081
  46     0.040325995037135
  47    -0.081071495961115
  48    -3.7505512670448e-19
  49     0.089022623482943
  50      0.63016614272026
  51    -2.0232549020645e-19
  52     0.011367129518151
  53     -0.21680488637078
  54     -0.22272596660828
  55      0.11629702284611
  56    -0.078193523931441
  57    5.9748598368675e-19
  58      0.19951825971983
  59       0.3748454572429
  60    1.6851519110208e-19
  61      -0.2860163787189
  62    -0.051616595572161
 Sym= Bg
 Ene=    0.9496703322
 Spin= Alpha
 Occup=   -0.00000
   1    1.7639530863116e-18
   2    9.4174427653769e-19
   3    -1.07808577116e-18
   4    -4.5191229137693e-19
   5    2.4860865313816e-18
   6    -3.1075593416609e-18
   7    -5.6721313041045e-18
   8      0.21898689267805
   9    -2.9585089262097e-19
  10    -2.2614728154734e-18
  11     0.063722028521876
  12    2.2480069008693e-18
  13    -3.0741411479033e-18
  14    -3.8321357113574e-18
  15      5.0044871338e-19
  16    4.8441710139752e-18
  17      0.63860268529015
  18    1.3896363938654e-18
  19    1.5751448340367e-18
  20      -0.9520623203545
  21    -4.4171985186635e-18
  22    4.654053203983e-18
  23    5.136155792656e-18
  24    -3.38783959662e-18
  25    -1.6984374595058e-18
  26    -0.067464935124893
  27    -1.600359648609e-18
  28    -1.6479736996569e-18
  29      0.47511713926683
  30    4.0322584799046e-18
  31    1.7084517059194e-18
  32    2.3011407102175e-18
  33    -3.1324593789593e-18
  34    -3.0574127841755e-18
  35    -2.5542015680121e-18
  36    -9.0379831330998e-19
  37     0.067464935124894
  38    -1.3571319681643e-18
  39    -7.6313479326598e-19
  40     -0.47511713926683
  41    -2.7900547721901e-18
  42    -1.2202743860634e-18
  43    -5.5962649427079e-18
  44    1.971129843223e-19
  45    1.7902696145125e-18
  46    -7.5186557143766e-19
  47    1.362225110261e-18
  48     -0.63860268529015
  49    6.4801780019783e-19
  50    9.1816241636586e-19
  51       0.9520623203545
  52    2.2014779239953e-18
  53    -4.6490180564225e-18
  54    -6.3865634585736e-18
  55    -3.0584343878351e-18
  56    -3.1339974255295e-18
  57     -0.21898689267805
  58    -8.7120866503359e-19
  59    -1.2201410814409e-18
  60    -0.063722028521876
  61    -3.1275480190136e-18
  62    -8.9341971732449e-19
 Sym= Bu
 Ene=    0.9634351185
 Spin= Alpha
 Occup=   -0.00000
   1      0.18452762699051
   2     0.091490826853183
   3     0.019159313397297
   4     -0.23361572031126
   5      0.12623288399494
   6     -0.32009935029037
   7      0.18193117771752
   8    -8.7245901169546e-20
   9      0.44535900724461
  10    -0.071639232665444
  11    9.3939585806294e-20
  12     0.017585855926709
  13     -0.17524960178441
  14    -0.035275606639992
  15     -0.44084144425534
  16      0.22325127280014
  17    4.0187971931898e-19
  18      0.53211315097489
  19     -0.28360470186912
  20    2.7627352750104e-19
  21     0.022630856864339
  22     0.060742832204038
  23     0.045973311697491
  24       0.1230541338993
  25     -0.11012871965063
  26    -3.4570698761455e-19
  27     -0.21038139406573
  28     -0.12566040541846
  29    -3.0563258348049e-19
  30      0.15760931225262
  31     -0.20903384273688
  32    -0.022630856864339
  33    -0.060742832204038
  34    -0.045973311697491
  35       0.1230541338993
  36     -0.11012871965063
  37    -2.3343912651697e-18
  38     -0.21038139406573
  39     -0.12566040541846
  40    -1.6639778957698e-18
  41     -0.15760931225262
  42      0.20903384273688
  43    -0.017585855926709
  44      0.17524960178441
  45     0.035275606639992
  46     -0.44084144425534
  47      0.22325127280014
  48    9.9755679662898e-19
  49      0.53211315097489
  50     -0.28360470186912
  51    6.1394624408552e-19
  52    -0.019159313397297
  53      0.23361572031126
  54     -0.12623288399494
  55     -0.32009935029037
  56      0.18193117771752
  57    -4.9653138070491e-19
  58      0.44535900724461
  59    -0.071639232665444
  60    2.1707857583581e-20
  61     -0.18452762699051
  62    -0.091490826853183
 Sym= Bg
 Ene=    0.9652293259
 Spin= Alpha
 Occup=    0.00000
   1    -1.0161861959961e-18
   2    -4.1561443131322e-19
   3    -2.9814642190247e-19
   4    3.8860418815438e-20
   5    -1.2256032569502e-18
   6    1.7576313690298e-18
   7    1.8326209723317e-18
   8     -0.50937261630282
   9    2.8541086593908e-19
  10    6.4282921353776e-19
  11       0.8351612559465
  12    -1.3003192270667e-18
  13    1.7657633758473e-18
  14    2.209487364638e-18
  15    2.7975911002829e-19
  16    -2.0986687185272e-18
  17      0.11946191938371
  18    -4.0128650707114e-19
  19    -8.4887614816138e-19
  20     -0.37294634923093
  21    1.5087680756553e-18
  22    -2.1971500405636e-18
  23    -1.8635648700005e-18
  24    2.1950538662025e-18
  25    1.1672127743382e-18
  26      0.42008917466611
  27    1.2991866243219e-18
  28    1.127745282859e-18
  29     -0.59036795682264
  30    -2.2507258446881e-18
  31    -9.0756550407535e-19
  32    -1.0795785669233e-18
  33    2.262798625116e-18
  34    1.4519343043993e-18
  35    1.2124859978997e-18
  36    4.5183686939139e-19
  37     -0.42008917466611
  38    8.0557350993673e-19
  39    7.9027668528792e-19
  40      0.59036795682264
  41    1.5135043991718e-18
  42    5.429581574343e-19
  43    4.1779548954363e-18
  44    -6.3751230968193e-19
  45    -1.244960494077e-18
  46    9.8286868311093e-19
  47    -1.2554657047976e-18
  48     -0.11946191938371
  49    4.1014482013635e-20
  50    -4.4242916799616e-19
  51      0.37294634923092
  52    -5.0986122138886e-19
  53    1.079760793206e-18
  54    2.4210017165412e-18
  55    2.2576724060286e-18
  56    2.371209728737e-18
  57      0.50937261630282
  58    6.0218517226839e-19
  59    6.791714029712e-19
  60      -0.8351612559465
  61    1.6426546159374e-18
  62    6.4469693259155e-19
 Sym= Ag
 Ene=    0.9667695906
 Spin= Alpha
 Occup=    0.00000
   1      0.13273853847353
   2      0.12518122319127
   3     0.019286047916786
   4     -0.27650021359088
   5      0.18527109463144
   6     -0.34193379588588
   7      0.18591535054163
   8    -8.381086219034e-20
   9      0.47378132844499
  10    -0.062474334785817
  11    -1.9970752005396e-19
  12     0.016958475417609
  13     -0.21907309146567
  14      -0.1571121966983
  15     -0.44707056222003
  16      0.22939719403272
  17    -3.8968937430453e-19
  18      0.51174976376773
  19     -0.28629384064771
  20    -2.0759140700963e-19
  21     0.012248512015245
  22      0.16459528694998
  23      0.10650869977002
  24    -0.065639454111206
  25     0.028883483438577
  26    5.1473080779936e-19
  27      0.23100744824339
  28     -0.21252006228101
  29    3.5396835446547e-19
  30       0.1032984650475
  31     0.020970857791829
  32     0.012248512015245
  33      0.16459528694998
  34      0.10650869977002
  35     0.065639454111206
  36    -0.028883483438577
  37    -2.3513503984524e-19
  38     -0.23100744824339
  39      0.21252006228101
  40    -1.4521757565109e-19
  41       0.1032984650475
  42     0.020970857791829
  43     0.016958475417609
  44     -0.21907309146567
  45      -0.1571121966983
  46      0.44707056222003
  47     -0.22939719403272
  48    -8.0239504086316e-19
  49     -0.51174976376773
  50      0.28629384064771
  51    -3.1307234411608e-19
  52     0.019286047916786
  53     -0.27650021359088
  54      0.18527109463144
  55      0.34193379588588
  56     -0.18591535054163
  57    1.3986519942923e-18
  58     -0.47378132844499
  59     0.062474334785817
  60    7.0998873882417e-19
  61      0.13273853847353
  62      0.12518122319127
 Sym= Au
 Ene=     1.035411749
 Spin= Alpha
 Occup=   -0.00000
   1    -3.6545812865595e-20
   2    9.9960596417804e-20
   3    7.9662828297887e-20
   4    -5.651662821793e-19
   5    -5.1942900836124e-19
   6    -1.6192086456151e-19
   7    -6.3032612001055e-19
   8    0.0016977113465392
   9    4.5810198520769e-20
  10    -3.4764776970656e-19
  11     -0.40361426331987
  12    2.7193295820748e-19
  13    2.3235588440518e-19
  14    2.750876320776e-19
  15    -2.5063538622563e-19
  16    4.9648586414314e-19
  17     -0.62100605258092
  18    2.2723328223291e-20
  19    3.3780559921206e-19
  20       1.1194179513103
  21    -1.7892182736839e-19
  22    3.6126801071965e-19
  23    -5.0007818621068e-19
  24    -5.7921971917308e-19
  25    -8.8874741588356e-19
  26      0.14537918212753
  27    -5.852623777558e-19
  28    -7.1708296178035e-19
  29     -0.42981098334514
  30    5.5153064194612e-19
  31    2.7842108772949e-19
  32    1.9599220730749e-19
  33    -4.2994107396655e-19
  34    9.1316650101461e-19
  35    6.1858534900239e-19
  36    1.6071301131617e-19
  37      0.14537918212753
  38    -2.042534653671e-19
  39    -1.5220253956329e-19
  40     -0.42981098334514
  41    4.136887774619e-19
  42    5.6082879730651e-19
  43    -3.0857885263539e-19
  44    -4.7769758339052e-20
  45    -2.4302291429718e-20
  46    -1.8146610978626e-18
  47    -5.0096747871383e-19
  48     -0.62100605258092
  49    -1.2252755184827e-18
  50    -7.3357090547133e-20
  51       1.1194179513103
  52    3.3459220674984e-20
  53    4.8842637482993e-19
  54    9.5762443363936e-19
  55    -8.5439425095708e-19
  56    1.771715639382e-18
  57    0.0016977113465391
  58    -5.3186462034001e-19
  59    1.116546831427e-18
  60     -0.40361426331987
  61    -2.9088799122555e-19
  62    -3.3974366210307e-20
 Sym= Ag
 Ene=     1.058955757
 Spin= Alpha
 Occup=    0.00000
   1      0.19570203719011
   2       0.0234538512909
   3    -0.0051200076533036
   4      0.18514408074578
   5     -0.90305008092939
   6    -0.061814312449919
   7      -0.1332244002831
   8    8.4149736776183e-20
   9      0.06730629627514
  10    -0.084505119128586
  11    2.9797562455545e-21
  12    -0.021549143578979
  13      0.16429828254526
  14     -0.58450859448405
  15      0.10393133989462
  16      0.20164178645261
  17    -2.9144663531604e-20
  18     -0.47683739003535
  19      -1.0496847337169
  20    -8.7247641111154e-21
  21    -0.015289201978317
  22      0.34221960523805
  23      -1.0710244678035
  24     -0.74039538467699
  25     -0.03089485221285
  26    2.0239886336427e-19
  27       2.9358386915526
  28     -0.29266447236749
  29    1.4391844834902e-19
  30     -0.14200181661379
  31       1.9526987700286
  32    -0.015289201978317
  33      0.34221960523805
  34      -1.0710244678035
  35      0.74039538467699
  36      0.03089485221285
  37    1.9069935339534e-19
  38      -2.9358386915526
  39      0.29266447236749
  40    1.4267777601718e-19
  41     -0.14200181661379
  42       1.9526987700286
  43    -0.021549143578979
  44      0.16429828254526
  45     -0.58450859448404
  46     -0.10393133989462
  47     -0.20164178645261
  48    -6.6967944186785e-19
  49      0.47683739003535
  50       1.0496847337169
  51    -3.2066563242551e-19
  52    -0.0051200076533035
  53      0.18514408074578
  54     -0.90305008092939
  55     0.061814312449919
  56       0.1332244002831
  57    7.9698996958956e-19
  58     -0.06730629627514
  59     0.084505119128585
  60    3.732129941899e-19
  61      0.19570203719011
  62       0.0234538512909
 Sym= Bu
 Ene=     1.086668352
 Spin= Alpha
 Occup=    0.00000
   1     0.012087810713053
   2      -0.4412246023428
   3    0.0079892901072355
   4    -0.025816821074856
   5      0.51429286751091
   6      0.36182346601376
   7     0.091780597945813
   8    -4.4151806827384e-19
   9     -0.60853003162371
  10    -0.093936495502686
  11    -3.9218807190056e-19
  12     0.008700786490863
  13      0.12658257110829
  14    -0.040013328776185
  15     -0.14239335396142
  16    -0.067813941629613
  17    -3.4756905887923e-19
  18      0.65366435396181
  19      0.36654288548755
  20    -1.9469486381436e-19
  21     0.011754507758032
  22     -0.31806894787698
  23     -0.24283599653487
  24      0.67502500696231
  25      0.09143070324162
  26    3.0293043958866e-19
  27      -1.6671627399684
  28        -0.96383185536
  29    2.9604542606333e-19
  30      0.24032479308803
  31       -1.301832794653
  32    -0.011754507758032
  33      0.31806894787698
  34      0.24283599653487
  35      0.67502500696231
  36      0.09143070324162
  37    1.4534529088116e-19
  38      -1.6671627399684
  39        -0.96383185536
  40    9.1347201567556e-20
  41     -0.24032479308803
  42        1.301832794653
  43    -0.0087007864908631
  44     -0.12658257110829
  45     0.040013328776185
  46     -0.14239335396142
  47    -0.067813941629613
  48    -1.1720576719635e-19
  49      0.65366435396181
  50      0.36654288548755
  51    -4.7828726442917e-20
  52    -0.0079892901072355
  53     0.025816821074856
  54     -0.51429286751091
  55      0.36182346601376
  56     0.091780597945813
  57    5.078430791188e-19
  58     -0.60853003162371
  59    -0.093936495502686
  60    1.787978645921e-19
  61    -0.012087810713053
  62       0.4412246023428
 Sym= Ag
 Ene=     1.099733583
 Spin= Alpha
 Occup=    0.00000
   1      0.54362105619715
   2     -0.03642218683134
   3     0.026084935100489
   4     -0.21747983364173
   5     -0.12594161555337
   6     -0.17636434528393
   7     0.031003514173427
   8    -1.6744515031073e-19
   9      0.74617135318186
  10     -0.15701866707715
  11    -1.4610180821593e-19
  12    -0.028930241274263
  13      0.22108768840431
  14      0.08054720939177
  15      0.28049867742268
  16     0.079624601087556
  17    7.8552846714013e-20
  18     -0.78120348864079
  19     -0.01090393318288
  20    6.5016000237773e-20
  21    -0.0015072877821083
  22     -0.65540989591797
  23      0.50823295740848
  24      0.21092677559016
  25    -0.058419338811548
  26    -9.2071177717459e-20
  27      -0.6080338445836
  28      0.51993734868092
  29    -7.9110612907126e-20
  30      0.12716875839129
  31     -0.47531931535445
  32    -0.0015072877821082
  33     -0.65540989591797
  34      0.50823295740848
  35     -0.21092677559016
  36     0.058419338811548
  37    -7.2827076365032e-20
  38       0.6080338445836
  39     -0.51993734868092
  40    -4.8965295343585e-20
  41      0.12716875839129
  42     -0.47531931535445
  43    -0.028930241274263
  44      0.22108768840431
  45      0.08054720939177
  46     -0.28049867742268
  47    -0.079624601087555
  48    -2.5607693283324e-19
  49      0.78120348864079
  50      0.01090393318288
  51    -9.128620419352e-20
  52     0.026084935100489
  53     -0.21747983364173
  54     -0.12594161555337
  55      0.17636434528394
  56    -0.031003514173427
  57    1.4719810929003e-19
  58     -0.74617135318186
  59      0.15701866707715
  60    3.347563401383e-20
  61      0.54362105619715
  62     -0.03642218683134
 Sym= Bu
 Ene=     1.140320751
 Spin= Alpha
 Occup=    0.00000
   1     -0.31984579899818
   2      -0.1728320286804
   3    -0.020805202858734
   4      0.27612401559992
   5      -0.9554138799841
   6      0.26394913376944
   7     -0.14451370508704
   8    -4.1038220353853e-20
   9      -1.2009741039575
  10     -0.13209036317932
  11    -5.7133149869897e-20
  12     0.018284813795903
  13     -0.31752094590625
  14      0.70811660702457
  15      -0.3060251179449
  16      0.18154672278484
  17    -2.984593350432e-19
  18      0.46362736111708
  19       -1.338414903667
  20    -1.9012458527945e-19
  21    0.00025286486603254
  22     -0.10109971280252
  23       2.0554181042613
  24     -0.24728594834775
  25     -0.28600906322724
  26    1.3601072423815e-19
  27       1.1230057927958
  28      0.93239281725861
  29    1.0153095385197e-19
  30     -0.30068835599821
  31      0.71262826301861
  32    -0.00025286486603262
  33      0.10109971280252
  34      -2.0554181042613
  35     -0.24728594834775
  36     -0.28600906322724
  37    8.5062913442435e-20
  38       1.1230057927958
  39      0.93239281725861
  40    6.8530882665367e-20
  41      0.30068835599821
  42     -0.71262826301861
  43    -0.018284813795903
  44      0.31752094590625
  45     -0.70811660702457
  46      -0.3060251179449
  47      0.18154672278484
  48    8.2632859769168e-20
  49      0.46362736111708
  50       -1.338414903667
  51    4.1689154654074e-20
  52     0.020805202858734
  53     -0.27612401559992
  54       0.9554138799841
  55      0.26394913376944
  56     -0.14451370508704
  57    2.0586138013955e-20
  58      -1.2009741039575
  59     -0.13209036317932
  60    1.2045590447988e-20
  61      0.31984579899818
  62       0.1728320286804
 Sym= Ag
 Ene=      1.14387488
 Spin= Alpha
 Occup=   -0.00000
   1      0.52129287123327
   2      -1.1445739687332
   3     0.027698987256168
   4     -0.10042724133643
   5     -0.43882511018768
   6      0.57827088930488
   7     0.046455446868101
   8    3.4552999240424e-19
   9      -1.2217860263748
  10     -0.60095262860307
  11    2.6827260445393e-19
  12    -0.0037792043289652
  13     0.059312781937881
  14     0.097755532142877
  15     -0.20989033783452
  16      0.20211521026064
  17    -1.1376546312071e-19
  18      0.33782656468615
  19      -1.2673787635177
  20    -8.1061057138272e-20
  21    0.0077133869313845
  22      -0.1336754813381
  23      0.74976879676081
  24    -0.032600181994646
  25      0.12046749656749
  26    -1.4003027621359e-19
  27      0.94769360721406
  28     -0.77405546545098
  29    -6.5259021763071e-20
  30        0.108014803597
  31      0.44039900048094
  32    0.0077133869313845
  33      -0.1336754813381
  34      0.74976879676081
  35     0.032600181994647
  36     -0.12046749656749
  37    3.1343351204083e-19
  38     -0.94769360721406
  39      0.77405546545098
  40    2.3352660354233e-19
  41        0.108014803597
  42      0.44039900048094
  43    -0.0037792043289652
  44     0.059312781937881
  45     0.097755532142877
  46      0.20989033783452
  47     -0.20211521026064
  48    -3.4462962621838e-19
  49     -0.33782656468615
  50       1.2673787635177
  51    -2.3658322797697e-19
  52     0.027698987256168
  53     -0.10042724133643
  54     -0.43882511018768
  55     -0.57827088930488
  56    -0.046455446868102
  57    3.010844255207e-19
  58       1.2217860263748
  59      0.60095262860307
  60    1.6645388217575e-19
  61      0.52129287123327
  62      -1.1445739687332
 Sym= Bu
 Ene=     1.158424651
 Spin= Alpha
 Occup=    0.00000
   1       0.7108528286386
   2      -1.0455063605783
   3     0.038551627196576
   4      -0.3481451747268
   5     -0.36857416561009
   6      0.40106963682151
   7     0.036770584586684
   8    3.1674629683289e-19
   9     -0.70059433545977
  10     -0.59781712355826
  11    1.5113083614684e-19
  12    -0.009588226125096
  13     -0.10615639078673
  14      0.38579651268922
  15    -0.0021135377614277
  16      0.14068114364922
  17    -2.6478559202987e-19
  18     -0.35162063817728
  19      -1.1516454372182
  20    -1.7009976430889e-19
  21    0.0011683403170984
  22     -0.34278384254708
  23       1.5736607764916
  24     -0.30142573860845
  25     0.076866920767496
  26    4.0382009685848e-19
  27       1.2123864224171
  28      0.25679836923794
  29    2.7212672872033e-19
  30    -0.035872863916714
  31      0.68144646389727
  32    -0.0011683403170985
  33      0.34278384254709
  34      -1.5736607764916
  35     -0.30142573860845
  36     0.076866920767496
  37    4.3707047053408e-19
  38       1.2123864224171
  39      0.25679836923794
  40    3.1889624211952e-19
  41     0.035872863916714
  42     -0.68144646389727
  43    0.0095882261250961
  44      0.10615639078673
  45     -0.38579651268922
  46    -0.0021135377614273
  47      0.14068114364922
  48    -1.1840323796709e-19
  49     -0.35162063817728
  50      -1.1516454372182
  51    -8.8312918468501e-20
  52    -0.038551627196576
  53       0.3481451747268
  54      0.36857416561009
  55      0.40106963682151
  56     0.036770584586684
  57    3.688070602861e-20
  58     -0.70059433545977
  59     -0.59781712355826
  60    -2.6661751774534e-21
  61      -0.7108528286386
  62       1.0455063605783
 Sym= Bu
 Ene=     1.254964415
 Spin= Alpha
 Occup=   -0.00000
   1      0.23052944685037
   2     -0.45985078481666
   3    0.0099126068322997
   4     0.076670319925473
   5      0.85666508056955
   6     0.066645185279339
   7      0.22852611662304
   8    7.0437382955806e-20
   9      0.18168051245502
  10     -0.12848111846301
  11    -8.7170855268576e-20
  12     0.008391082036911
  13      0.25245013177354
  14     -0.19748481124702
  15     -0.16854185131179
  16     -0.18122856051287
  17    -5.1224429848592e-19
  18      0.59369163750844
  19       1.2548567197856
  20    -1.8722304613613e-19
  21    -0.006033196573327
  22      0.88787493685442
  23      -4.8445027600304
  24    0.0096411046931589
  25      0.12131941827844
  26    -3.0840943025883e-19
  27      -1.7295414757744
  28      -2.1439257788779
  29    -1.017174332943e-19
  30     -0.65029728359805
  31      0.36279072350105
  32    0.0060331965733271
  33     -0.88787493685442
  34       4.8445027600304
  35    0.0096411046931591
  36      0.12131941827844
  37    -5.9444513958806e-19
  38      -1.7295414757744
  39      -2.1439257788779
  40    -4.4121549121896e-19
  41      0.65029728359805
  42     -0.36279072350105
  43    -0.008391082036911
  44     -0.25245013177354
  45      0.19748481124702
  46     -0.16854185131179
  47     -0.18122856051288
  48    -1.4514095933728e-19
  49      0.59369163750844
  50       1.2548567197856
  51    -8.4215352001921e-21
  52    -0.0099126068322998
  53    -0.076670319925473
  54     -0.85666508056955
  55     0.066645185279339
  56      0.22852611662304
  57    8.1382115767755e-19
  58      0.18168051245502
  59     -0.12848111846301
  60    3.8057051093804e-19
  61     -0.23052944685037
  62      0.45985078481666
 Sym= Ag
 Ene=     1.258337943
 Spin= Alpha
 Occup=    0.00000
   1      0.24147975734331
   2     -0.50412654301153
   3     0.020980636460144
   4     -0.70918128741072
   5       1.9935552307864
   6     0.087702501233634
   7      0.15738534884708
   8    -8.1122891537827e-19
   9      0.37858252970906
  10      0.26934985275972
  11    -5.7362230810568e-19
  12    0.0072511202984169
  13     -0.21597672275231
  14      0.05666939993506
  15      0.13018896509971
  16     -0.29747610800171
  17    -3.554692587344e-20
  18     -0.11752325831827
  19        1.660922001328
  20    -7.7053082234255e-20
  21    -0.0043035099150212
  22      0.51800447629312
  23      -1.2315724054586
  24     -0.15027108153561
  25      0.13473451355691
  26    3.4292452257182e-19
  27     -0.82171569707612
  28       0.1465633965308
  29    2.501590573463e-19
  30     -0.44828270925484
  31       0.2173556069033
  32    -0.0043035099150212
  33      0.51800447629312
  34      -1.2315724054586
  35      0.15027108153561
  36     -0.13473451355691
  37    1.5353275222226e-19
  38      0.82171569707612
  39      -0.1465633965308
  40    1.327380613796e-19
  41     -0.44828270925484
  42       0.2173556069033
  43    0.0072511202984169
  44     -0.21597672275231
  45      0.05666939993506
  46     -0.13018896509971
  47      0.29747610800171
  48    -3.336502566852e-19
  49      0.11752325831827
  50       -1.660922001328
  51    -2.0464261276722e-19
  52     0.020980636460144
  53     -0.70918128741072
  54       1.9935552307864
  55    -0.087702501233634
  56     -0.15738534884708
  57    -3.7510669629482e-19
  58     -0.37858252970906
  59     -0.26934985275972
  60    -3.0872127554959e-19
  61      0.24147975734331
  62     -0.50412654301153
 Sym= Bu
 Ene=     1.398632288
 Spin= Alpha
 Occup=    0.00000
   1     -0.27627330154067
   2     -0.47300559373091
   3    -1.4268789477955e-05
   4     -0.77692887870327
   5       1.1911883777323
   6      0.17595224160431
   7     -0.12426034745601
   8    -5.4464594733978e-20
   9     -0.56157439355996
  10        0.379641806026
  11    3.7264196533562e-20
  12    -0.0013153859357148
  13     -0.29655936842107
  14      0.62288670769605
  15     0.080758184936054
  16      0.11099237776145
  17    9.1915164818461e-20
  18     -0.10988052154244
  19     0.076672216989907
  20    -8.3230462805784e-20
  21     0.023446049286822
  22       1.1913982751057
  23      -3.5509455610301
  24      0.10889478651906
  25      0.16172410875032
  26    7.1303817463077e-19
  27     -0.31611902088137
  28     -0.51878594570986
  29    3.9021138634086e-19
  30      0.22677386886572
  31      0.39646770377763
  32    -0.023446049286822
  33      -1.1913982751057
  34       3.5509455610301
  35      0.10889478651906
  36      0.16172410875032
  37    6.6520649003773e-19
  38     -0.31611902088137
  39     -0.51878594570986
  40    5.1258021198364e-19
  41     -0.22677386886572
  42     -0.39646770377763
  43    0.0013153859357149
  44      0.29655936842107
  45     -0.62288670769605
  46     0.080758184936053
  47      0.11099237776145
  48    7.799214449537e-20
  49     -0.10988052154244
  50     0.076672216989907
  51    -4.8485000585673e-20
  52    1.4268789477916e-05
  53      0.77692887870327
  54      -1.1911883777323
  55      0.17595224160431
  56     -0.12426034745601
  57    -8.4734539006553e-19
  58     -0.56157439355996
  59        0.379641806026
  60    -4.0705829376825e-19
  61      0.27627330154067
  62      0.47300559373091
 Sym= Ag
 Ene=     1.403853811
 Spin= Alpha
 Occup=    0.00000
   1      0.30929751448234
   2      0.17129436086805
   3    0.0030092346016453
   4       0.7721101732486
   5     -0.35999536612091
   6     -0.12087347456241
   7      0.25475454664779
   8    1.9531613872208e-18
   9      0.62666337230573
  10     -0.30744428011552
  11    1.3843128802831e-18
  12    0.0089432016747092
  13      0.60497114852378
  14      -1.6105413610955
  15     -0.19060469991485
  16      -0.1844084706314
  17    -9.4335820246525e-19
  18      0.75025692250258
  19      0.61679409294085
  20    -4.9282342337922e-19
  21    -0.012389479179166
  22     -0.14651924883329
  23       1.3036374190463
  24    -0.040850750496486
  25      0.29219331245041
  26    -3.7648429289424e-19
  27     -0.14711876693479
  28      -1.4398418684952
  29    -2.189092268688e-19
  30      -0.2685544030916
  31     -0.24784577789132
  32    -0.012389479179166
  33     -0.14651924883329
  34       1.3036374190463
  35     0.040850750496486
  36     -0.29219331245041
  37    -5.7553136046065e-19
  38      0.14711876693479
  39       1.4398418684952
  40    -4.2777967222802e-19
  41      -0.2685544030916
  42     -0.24784577789132
  43    0.0089432016747093
  44      0.60497114852378
  45      -1.6105413610955
  46      0.19060469991485
  47       0.1844084706314
  48    1.4920647636395e-18
  49     -0.75025692250258
  50     -0.61679409294085
  51    7.2520151108363e-19
  52    0.0030092346016453
  53       0.7721101732486
  54     -0.35999536612091
  55      0.12087347456241
  56     -0.25475454664779
  57    6.5533856809828e-20
  58     -0.62666337230573
  59      0.30744428011552
  60    3.845783722274e-19
  61      0.30929751448234
  62      0.17129436086805
 Sym= Ag
 Ene=     1.450231981
 Spin= Alpha
 Occup=   -0.00000
   1      0.11462220492355
   2     0.070614579472438
   3    0.0031495769689439
   4     0.057388479079483
   5      0.25779339509118
   6    -0.0090549803428753
   7     0.037805317473024
   8    6.231190068609e-20
   9      0.32157540438186
  10     0.070188060914486
  11    7.6296694826453e-20
  12     0.021096566794258
  13     -0.23565892957992
  14      -1.2371401426439
  15     0.049219207577043
  16     -0.34602407867397
  17    -4.4385781814562e-20
  18     0.058867474689683
  19      0.37647680496474
  20    -2.8686948934658e-20
  21    0.0086701334248356
  22     -0.10173419809086
  23     -0.25644322906979
  24     -0.22067722947709
  25      0.16009018430724
  26    2.277391474116e-21
  27       2.6193369058656
  28       -1.231606976894
  29    -5.8232303911666e-22
  30      0.83576177774567
  31      0.74019126090515
  32    0.0086701334248356
  33     -0.10173419809086
  34     -0.25644322906979
  35      0.22067722947709
  36     -0.16009018430724
  37    -2.5033219826878e-19
  38      -2.6193369058656
  39        1.231606976894
  40    -1.9036299493915e-19
  41      0.83576177774567
  42      0.74019126090515
  43     0.021096566794258
  44     -0.23565892957992
  45      -1.2371401426439
  46    -0.049219207577043
  47      0.34602407867397
  48    8.3577406055391e-19
  49    -0.058867474689683
  50     -0.37647680496474
  51    4.0149564309832e-19
  52    0.0031495769689439
  53     0.057388479079484
  54      0.25779339509118
  55     0.009054980342875
  56    -0.037805317473025
  57    -8.9173775411677e-19
  58     -0.32157540438186
  59    -0.070188060914486
  60    -4.0774725418089e-19
  61      0.11462220492355
  62     0.070614579472437
 Sym= Bu
 Ene=     1.524786787
 Spin= Alpha
 Occup=    0.00000
   1     -0.16009355968157
   2      0.12403443040688
   3    -0.012197316951729
   4     -0.75869077996638
   5       2.9270504732464
   6     0.012866251567652
   7     0.024058932424026
   8    1.1937467749241e-19
   9      0.61176613309515
  10       1.1727234702794
  11    5.7689399018796e-20
  12     0.016291362968965
  13     -0.38360321697265
  14     -0.34479803780795
  15     0.019799507654303
  16     -0.38467510835932
  17    -1.0502099611937e-19
  18      0.21592323516154
  19       2.4611206321264
  20    -1.105247359021e-19
  21     -0.01582006635883
  22     -0.58597143058773
  23       1.4616622144761
  24     -0.11809101631691
  25     -0.45810779279015
  26    4.9296466528675e-19
  27     -0.18742718896251
  28       2.2947154052119
  29    3.048670336703e-19
  30     -0.20542560500484
  31    -0.049938812886225
  32      0.01582006635883
  33      0.58597143058773
  34      -1.4616622144761
  35     -0.11809101631691
  36     -0.45810779279015
  37    4.6014445449915e-19
  38     -0.18742718896251
  39       2.2947154052119
  40    3.4523483359437e-19
  41      0.20542560500484
  42     0.049938812886225
  43    -0.016291362968965
  44      0.38360321697265
  45      0.34479803780795
  46     0.019799507654303
  47     -0.38467510835932
  48    -7.2665752209216e-20
  49      0.21592323516154
  50       2.4611206321264
  51    -7.4869343511414e-20
  52      0.01219731695173
  53      0.75869077996638
  54      -2.9270504732464
  55     0.012866251567652
  56     0.024058932424026
  57    -1.7081016409083e-19
  58      0.61176613309515
  59       1.1727234702794
  60    -9.3893848610001e-20
  61      0.16009355968157
  62     -0.12403443040688
 Sym= Ag
 Ene=     1.790061569
 Spin= Alpha
 Occup=    0.00000
   1      0.38797636032471
   2      0.39871628896474
   3     0.023316965009713
   4      0.68736114413123
   5       -3.331051616685
   6    -0.081941650721048
   7     -0.13339146508179
   8    -4.849374240309e-20
   9      0.08319898140452
  10      -1.3482697229173
  11    -1.9197821193249e-20
  12    -0.044311509933982
  13      -1.3232313020038
  14       5.5511763137177
  15      0.11566883378653
  16    -0.029144083172653
  17    6.0891766777282e-19
  18      -1.8099360792479
  19     -0.24360650581169
  20    4.0180240573195e-19
  21    0.0079090947510093
  22    -0.028662822749202
  23      -1.4521808220322
  24      0.10607370755354
  25      0.19077635399233
  26    -3.3710381685993e-19
  27      -2.2295034321733
  28       1.6726116825699
  29    -2.9273119188606e-19
  30     -0.24189042117152
  31     -0.63602236160863
  32    0.0079090947510094
  33    -0.028662822749202
  34      -1.4521808220322
  35     -0.10607370755354
  36     -0.19077635399233
  37    -1.1288121534538e-20
  38       2.2295034321733
  39      -1.6726116825699
  40    -4.3780096052153e-20
  41     -0.24189042117152
  42     -0.63602236160863
  43    -0.044311509933982
  44      -1.3232313020038
  45       5.5511763137177
  46     -0.11566883378653
  47     0.029144083172653
  48    4.2195359337231e-19
  49       1.8099360792479
  50      0.24360650581169
  51    2.8633616728534e-19
  52     0.023316965009712
  53      0.68736114413123
  54       -3.331051616685
  55     0.081941650721048
  56      0.13339146508179
  57    -2.9685370819945e-19
  58    -0.083198981404519
  59       1.3482697229173
  60    -1.5598522252243e-19
  61      0.38797636032471
  62      0.39871628896474
 Sym= Bu
 Ene=     1.834340687
 Spin= Alpha
 Occup=    0.00000
   1      0.36444273661403
   2      0.32329322210408
   3     0.021826755426073
   4      0.60536397752333
   5      -2.2636702421797
   6    -0.060300642668127
   7    -0.066863636846437
   8    -1.8216802990304e-19
   9      0.37077206376778
  10      -1.0354423036477
  11    -6.5559414266248e-20
  12    -0.031412707186704
  13      -1.3151868684194
  14        4.446542742051
  15     0.097446404105198
  16     -0.24688822272169
  17    2.3772880748775e-19
  18      -1.3250953482894
  19      0.80250391773535
  20    1.0098523798413e-19
  21     0.038605929207982
  22      0.37250619824111
  23      -4.6964257372706
  24      0.11174662767961
  25      0.19330284047066
  26    1.8625584561116e-19
  27      -1.6128814498132
  28     -0.46674543878602
  29    1.0461414284976e-19
  30      0.14850776869671
  31     -0.29901676430191
  32    -0.038605929207982
  33     -0.37250619824111
  34       4.6964257372706
  35      0.11174662767961
  36      0.19330284047066
  37    -3.5663131203774e-21
  38      -1.6128814498132
  39     -0.46674543878602
  40    -4.5500674460388e-21
  41     -0.14850776869671
  42      0.29901676430191
  43     0.031412707186704
  44       1.3151868684194
  45       -4.446542742051
  46     0.097446404105196
  47     -0.24688822272169
  48    2.2092048626917e-20
  49      -1.3250953482894
  50      0.80250391773535
  51    1.1468936677695e-20
  52    -0.021826755426073
  53     -0.60536397752333
  54       2.2636702421797
  55    -0.060300642668128
  56    -0.066863636846438
  57    3.3887114757372e-20
  58      0.37077206376778
  59      -1.0354423036477
  60    4.7198368173536e-20
  61     -0.36444273661403
  62     -0.32329322210408


==> anc/c2h4n4_casscf8_natorb_r425.molden <==
[Molden Format]
made by pyscf v[1.5.0]
[Atoms] (AU)
H   1   1    -2.06095547824669   -11.10659821655295     0.00000000000000
N   2   7    -0.09529737550584   -10.82416757935547     0.00000000000000
N   3   7     1.72916753848720    -3.00297261995551     0.00000000000000
C   4   6    -0.26567883853926    -1.24140653000070     0.00000000000000
H   5   1    -2.22001178596880    -1.91836772888696     0.00000000000000
C   6   6     0.26567883853926     1.24140653000070     0.00000000000000
H   7   1     2.22001178596880     1.91836772888696     0.00000000000000
N   8   7    -1.72916753848720     3.00297261995551     0.00000000000000
N   9   7     0.09529737550584    10.82416757935547     0.00000000000000
H   10   1     2.06095547824669    11.10659821655295     0.00000000000000
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

7 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

8 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

9 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= Bu
 Ene=    -15.63800092
 Spin= Alpha
 Occup=    2.00000
   1    -4.8054489880793e-07
   2    -2.5905246641934e-06
   3    -9.8048847044784e-07
   4    4.3368680478732e-07
   5    7.3526930821238e-07
   6    1.1978919828946e-06
   7    6.0191869285016e-07
   8    1.1457297455654e-17
   9    -3.775022958998e-06
  10    -1.5972200769614e-06
  11    8.0407395891579e-18
  12      0.70448765370236
  13      0.01586828975018
  14    -0.0092288117982422
  15    -0.0012746969140262
  16    0.0011471624869262
  17    1.0694851643022e-17
  18    0.0027655702914049
  19    -0.0026876959613773
  20    8.7300126282264e-18
  21    5.1270207203079e-05
  22    -0.00022055221363902
  23    0.0046101212168961
  24    -0.00015216321041231
  25    0.00022200759041032
  26    2.0177125026609e-17
  27    0.0023847050615474
  28    -0.0026085010056526
  29    1.6944042010459e-17
  30    -7.8931853515255e-05
  31    -3.6854062456106e-05
  32    -5.1270207202879e-05
  33    0.00022055221363909
  34    -0.0046101212168961
  35    -0.00015216321041239
  36    0.00022200759041038
  37    -1.4736090684681e-17
  38    0.0023847050615473
  39    -0.0026085010056526
  40    -1.3732782417059e-17
  41    7.8931853515234e-05
  42    3.6854062456075e-05
  43     -0.70448765370236
  44     -0.01586828975018
  45     0.009228811798242
  46    -0.0012746969140261
  47    0.0011471624869261
  48    3.4128477889439e-19
  49    0.0027655702914049
  50    -0.0026876959613773
  51    -1.8118520574823e-18
  52    9.8048847051039e-07
  53    -4.3368680479375e-07
  54    -7.3526930821229e-07
  55    1.1978919828684e-06
  56    6.0191869282608e-07
  57    -8.8654943763819e-18
  58    -3.7750229590113e-06
  59    -1.5972200769764e-06
  60    -6.2181161885266e-18
  61    4.8054489878732e-07
  62    2.5905246641826e-06
 Sym= Ag
 Ene=    -15.63798393
 Spin= Alpha
 Occup=    2.00000
   1    -1.1952795268579e-07
   2    -5.3795137602812e-07
   3    -3.6152462520759e-06
   4    -1.2301096382744e-06
   5    1.845463404035e-06
   6    1.395845044933e-07
   7    -2.1935396891694e-06
   8    1.2961944448958e-17
   9    -5.1462795544907e-07
  10    4.1904497029533e-06
  11    9.067650689797e-18
  12      0.70445246337274
  13     0.015354662751663
  14    -0.0077422265917446
  15    -0.0012548696323434
  16     0.001056533147053
  17    9.5006910257156e-19
  18     0.002332106333505
  19    -0.0019109456383758
  20    -6.8270047068983e-19
  21    3.5828922605538e-05
  22    -0.00052462792232127
  23    0.0036688605435481
  24    -0.00015703692000842
  25    -3.3833500118139e-05
  26    -3.5503202164064e-18
  27    0.0031091498327216
  28    -0.0016648944444305
  29    -2.7543965120864e-18
  30    -0.00013156367054837
  31    0.00089327260139643
  32    3.5828922605401e-05
  33    -0.00052462792232127
  34    0.0036688605435481
  35    0.00015703692000854
  36    3.3833500118121e-05
  37    1.9966608413421e-17
  38    -0.0031091498327216
  39    0.0016648944444305
  40    1.5933583184099e-17
  41    -0.00013156367054831
  42    0.00089327260139645
  43      0.70445246337274
  44     0.015354662751663
  45    -0.0077422265917447
  46    0.0012548696323433
  47    -0.001056533147053
  48    -4.6965307220165e-17
  49    -0.002332106333505
  50    0.0019109456383758
  51    -2.9205256733659e-17
  52    -3.6152462519552e-06
  53    -1.2301096381165e-06
  54    1.8454634042081e-06
  55    -1.3958450451722e-07
  56    2.1935396891879e-06
  57    -2.6228811701724e-17
  58    5.1462795543132e-07
  59    -4.1904497029408e-06
  60    -1.8381411410007e-17
  61    -1.1952795266061e-07
  62    -5.3795137604541e-07
 Sym= Ag
 Ene=    -15.61647644
 Spin= Alpha
 Occup=    2.00000
   1    -0.00014664573842077
   2    0.0022432536592765
   3      0.70442125041033
   4     0.014889613985185
   5    -0.0051620474808881
   6    -0.0014688050478444
   7    -0.00020973994308703
   8    5.9104722031111e-18
   9    0.0016349567035385
  10    0.00023187553103529
  11    4.1512519522865e-18
  12    3.7510908356805e-06
  13    -7.4995348176059e-07
  14    -6.5986523702608e-06
  15    1.5037180657991e-06
  16    4.8969461248109e-06
  17    -6.6120481764586e-18
  18    -1.9410351032847e-06
  19    -1.5616810154542e-05
  20    -9.7125828562331e-19
  21    -1.1260089328033e-07
  22    -1.2121125266103e-06
  23    -1.1193290190408e-06
  24    -8.659332343759e-07
  25    -2.1032927773934e-06
  26    2.1642244740406e-17
  27    1.9591847884961e-05
  28    5.0254086489934e-06
  29    1.9186724704943e-17
  30    1.6892369928595e-06
  31    1.0923846938839e-05
  32    -1.1260089324051e-07
  33    -1.2121125267142e-06
  34    -1.1193290191825e-06
  35     8.65933234283e-07
  36    2.1032927773474e-06
  37    -3.6748021520258e-17
  38    -1.9591847884988e-05
  39    -5.0254086490048e-06
  40    -3.0306379068801e-17
  41    1.6892369927623e-06
  42    1.0923846938797e-05
  43    3.7510908355641e-06
  44    -7.499534816369e-07
  45    -6.598652370088e-06
  46    -1.5037180658547e-06
  47    -4.8969461247514e-06
  48    2.6157020766729e-17
  49    1.9410351032659e-06
  50    1.5616810154574e-05
  51    1.3864597910337e-17
  52      0.70442125041033
  53     0.014889613985184
  54    -0.0051620474808882
  55    0.0014688050478443
  56     0.000209739943087
  57    -1.6700685172376e-17
  58    -0.0016349567035385
  59    -0.00023187553103531
  60    -1.1692407992104e-17
  61    -0.00014664573842087
  62    0.0022432536592764
 Sym= Bu
 Ene=    -15.61647644
 Spin= Alpha
 Occup=    2.00000
   1    -0.00014665141771096
   2    0.0022432549240553
   3      0.70442125036762
   4     0.014889619554987
   5    -0.0051620539945759
   6    -0.0014688002356159
   7    -0.0002097335396236
   8    1.8144311201287e-17
   9    0.0016349440704348
  10    0.00023186146808394
  11    1.2693585122819e-17
  12    1.2612326016791e-06
  13    1.5285490271896e-06
  14    -1.4447999641924e-05
  15    1.2916461868908e-06
  16    5.3787022590699e-06
  17    1.2932837855433e-17
  18    9.5045840475547e-07
  19    -1.9531185089982e-05
  20    6.0065442024568e-18
  21    -2.1149718582864e-07
  22    -8.3065537344282e-07
  23    2.9812098310392e-05
  24    -1.2442777934787e-06
  25    3.9569890256068e-07
  26    -1.470196566465e-17
  27    1.7393341339217e-05
  28    8.8138972322147e-06
  29    -1.4024827155432e-17
  30    1.4904994128783e-06
  31    4.8858272643335e-06
  32    2.1149718577206e-07
  33    8.3065537330769e-07
  34    -2.9812098310467e-05
  35    -1.2442777933189e-06
  36    3.956989025403e-07
  37    2.5185004838323e-17
  38    1.7393341339307e-05
  39    8.8138972321899e-06
  40    2.0340109861038e-17
  41    -1.4904994128354e-06
  42    -4.8858272642901e-06
  43    -1.2612326019365e-06
  44    -1.5285490270797e-06
  45    1.4447999642162e-05
  46    1.2916461867413e-06
  47    5.3787022593176e-06
  48    5.4712929393822e-18
  49    9.5045840468626e-07
  50    -1.9531185089851e-05
  51    5.4819514787287e-18
  52     -0.70442125036762
  53    -0.014889619554987
  54     0.005162053994576
  55    -0.0014688002356157
  56    -0.00020973353962364
  57    -2.3848897559535e-17
  58    0.0016349440704349
  59    0.00023186146808391
  60    -1.6671282443039e-17
  61    0.0001466514177111
  62    -0.0022432549240552
 Sym= Ag
 Ene=      -11.315732
 Spin= Alpha
 Occup=    2.00000
   1    4.5310024093201e-07
   2    -1.5434491194942e-06
   3    -2.5288375285183e-08
   4    -5.4193030113002e-07
   5    1.4723288863063e-06
   6    -1.6431867445016e-08
   7    -3.0814208909295e-07
   8    -1.4293203253789e-17
   9    -1.5832918223648e-07
  10    5.2187304074115e-07
  11    -9.9602954652686e-18
  12    -0.00013810475750047
  13    -0.00031419895374361
  14    0.0016135480422273
  15    5.3308951290723e-05
  16    -4.1795547653757e-05
  17    6.3677690109086e-17
  18    -0.00026028259700461
  19    0.00038088119541955
  20    4.0493690904199e-17
  21      0.70417419430923
  22     0.016630075931659
  23    -0.0062335799464023
  24    0.0002389327109586
  25    -3.1838515393003e-05
  26    -1.3340928373463e-17
  27    -0.0001395697218432
  28    0.0005069227015342
  29    -9.3039775740403e-18
  30    -0.00027034032726628
  31    0.0017557804874465
  32      0.70417419430923
  33     0.016630075931659
  34    -0.0062335799464023
  35    -0.0002389327109584
  36    3.1838515393009e-05
  37     1.20350221913e-18
  38    0.00013956972184329
  39    -0.00050692270153417
  40    -2.3780610800973e-19
  41    -0.00027034032726616
  42    0.0017557804874465
  43    -0.00013810475750068
  44    -0.00031419895374368
  45    0.0016135480422273
  46    -5.3308951290706e-05
  47    4.1795547653885e-05
  48    -3.4262598623367e-17
  49    0.00026028259700463
  50    -0.00038088119541949
  51    -2.1342171975772e-17
  52    -2.5288375183904e-08
  53    -5.4193030110521e-07
  54    1.4723288863481e-06
  55    1.643186734943e-08
  56     3.08142089387e-07
  57    2.464154930586e-17
  58    1.5832918217651e-07
  59    -5.2187304053546e-07
  60    1.7220806071448e-17
  61    4.5310024090314e-07
  62    -1.5434491195154e-06
 Sym= Bu
 Ene=    -11.31422637
 Spin= Alpha
 Occup=    2.00000
   1    1.7751807578009e-06
   2    -4.3286812209681e-06
   3    -1.2189770974932e-08
   4    -1.0569003842869e-07
   5    1.8097923753654e-06
   6    -2.1729260586656e-07
   7    1.307334152409e-06
   8    -2.5457891687743e-18
   9    -1.3488521935697e-07
  10    -2.7322465659153e-06
  11    -1.7845601891307e-18
  12    -0.00013183423914953
  13    -0.0001307027218272
  14    0.0017432517449221
  15    -1.4320801827116e-05
  16    -1.4095878201203e-05
  17    3.8782824097607e-18
  18    -0.00021095600502671
  19    0.00061840119997559
  20    1.8837607406054e-18
  21      0.70456379957543
  22     0.018069717871961
  23     -0.01613597658178
  24    0.00039170288652338
  25    0.00038633127709551
  26    -9.8919909435801e-18
  27    -0.0012904512548073
  28    -0.0040348024845765
  29    -8.0163509852185e-18
  30    -1.3533267056095e-05
  31    0.0013903507413621
  32     -0.70456379957543
  33    -0.018069717871961
  34      0.01613597658178
  35    0.00039170288652341
  36    0.00038633127709549
  37    2.861560117116e-18
  38    -0.0012904512548073
  39    -0.0040348024845766
  40    2.9818675028258e-18
  41    1.3533267056093e-05
  42    -0.0013903507413621
  43    0.00013183423914965
  44    0.00013070272182723
  45    -0.001743251744922
  46    -1.4320801827187e-05
  47    -1.4095878201176e-05
  48    1.9526763867095e-18
  49    -0.00021095600502675
  50    0.0006184011999756
  51    2.0400124669477e-18
  52    1.2189770983202e-08
  53    1.0569003843316e-07
  54    -1.8097923753636e-06
  55    -2.1729260585667e-07
  56    1.3073341524033e-06
  57    8.6160491872592e-18
  58    -1.3488521935169e-07
  59    -2.7322465659198e-06
  60    6.035629080356e-18
  61    -1.7751807577942e-06
  62    4.3286812209713e-06
 Sym= Ag
 Ene=    -1.218308196
 Spin= Alpha
 Occup=    2.00000
   1    2.6262378576763e-05
   2    8.1725821289946e-05
   3    -5.3188796222867e-05
   4    6.7584465046799e-05
   5    0.00016192723089625
   6    -2.3147129931315e-05
   7    -3.7762050829032e-05
   8    -3.8134075920996e-17
   9    6.1000271770257e-05
  10    0.00016355020709448
  11    -2.6671519363321e-17
  12    -0.095470355489996
  13       0.2109786734283
  14      0.19757005791981
  15     -0.06939171453699
  16     0.069377873793048
  17    6.2478907914979e-18
  18    -0.029560368572807
  19     0.029179049920736
  20    5.8971002744198e-18
  21      -0.1271796049916
  22      0.26291194644944
  23      0.12784939360655
  24     0.067779473117803
  25     0.029617972433446
  26    2.1702865406742e-17
  27    -0.020850362767642
  28     0.011809270456991
  29    1.638849686872e-17
  30     0.052712254882868
  31    -0.0046546380349883
  32      -0.1271796049916
  33      0.26291194644944
  34      0.12784939360655
  35    -0.067779473117803
  36    -0.029617972433446
  37    -1.8195680138467e-17
  38     0.020850362767642
  39     -0.01180927045699
  40    -1.6592864570903e-17
  41     0.052712254882868
  42    -0.0046546380349883
  43    -0.095470355489997
  44       0.2109786734283
  45      0.19757005791981
  46      0.06939171453699
  47    -0.069377873793048
  48    5.253415365193e-17
  49     0.029560368572807
  50    -0.029179049920736
  51    3.1632526848113e-17
  52    -5.3188796222749e-05
  53    6.7584465046793e-05
  54    0.00016192723089622
  55    2.3147129931384e-05
  56    3.7762050829063e-05
  57    5.528601424729e-17
  58    -6.100027177022e-05
  59    -0.00016355020709446
  60    3.8717022483675e-17
  61    2.6262378576807e-05
  62    8.1725821289975e-05
 Sym= Bu
 Ene=    -1.134315232
 Spin= Alpha
 Occup=    2.00000
   1    0.00012173735384781
   2    0.0001456301370452
   3    -0.00016964880343422
   4    0.00029209684396832
   5    0.00046117944170499
   6    -8.069966041801e-05
   7    -6.9219442669745e-05
   8    5.6841767184906e-18
   9    9.1535408647721e-05
  10    0.00028547153799741
  11    4.0203697189316e-18
  12     -0.13164310446888
  13       0.2891159071415
  14      0.30124894984517
  15    -0.083568074683548
  16      0.07270023501617
  17    5.0439501966458e-17
  18    -0.040358123223749
  19     0.039193177116974
  20    3.3537928934159e-17
  21    -0.071654328985412
  22      0.14904770940554
  23      0.08056957609778
  24     0.095456425868074
  25     -0.11642153553489
  26    3.6027609830542e-18
  27    -0.0068723368301282
  28     0.013928318114833
  29    2.7018275986043e-18
  30      0.02882714128431
  31    0.0016119456951204
  32     0.071654328985412
  33     -0.14904770940554
  34     -0.08056957609778
  35     0.095456425868074
  36     -0.11642153553489
  37    -1.5391204086967e-17
  38    -0.0068723368301281
  39     0.013928318114833
  40    -1.4412138801332e-17
  41     -0.02882714128431
  42    -0.0016119456951204
  43      0.13164310446888
  44      -0.2891159071415
  45     -0.30124894984517
  46    -0.083568074683548
  47      0.07270023501617
  48    3.3473075780548e-17
  49    -0.040358123223749
  50     0.039193177116975
  51    2.0515414293011e-17
  52    0.00016964880343407
  53    -0.00029209684396819
  54    -0.00046117944170486
  55    -8.0699660417973e-05
  56    -6.9219442669786e-05
  57    4.8712419857881e-17
  58    9.1535408647739e-05
  59    0.00028547153799737
  60    3.4106037886503e-17
  61    -0.00012173735384776
  62    -0.00014563013704519
 Sym= Ag
 Ene=    -1.043810751
 Spin= Alpha
 Occup=    2.00000
   1      0.14674603528973
   2     0.019674942784846
   3     -0.14488936284668
   4      0.32419036560757
   5      0.33533078543352
   6    -0.090801621407847
   7    -0.013249608410917
   8    -3.6874086863669e-17
   9    -0.042879835710131
  10    -0.0063520347187461
  11    -2.57839566849e-17
  12    -7.2022235807086e-05
  13    0.00010746710141239
  14    -0.0001377310401334
  15    9.3586364815189e-05
  16    -9.3170141065285e-06
  17    4.9221157019402e-17
  18    6.7065615287351e-05
  19    -0.00070422141797173
  20    3.2114142733059e-17
  21    0.00015229277964467
  22    -0.0003440117047757
  23    -0.00026388999320853
  24    -7.1266601859924e-05
  25    -0.00024695049234914
  26    -2.5599666418657e-17
  27    0.0010550453776399
  28    -4.6874634292161e-05
  29    -2.4289631238687e-17
  30    -4.3721468797104e-05
  31    0.0007203993263211
  32    0.0001522927796447
  33    -0.0003440117047758
  34    -0.00026388999320859
  35    7.1266601860005e-05
  36    0.00024695049234906
  37    -3.380257315944e-17
  38    -0.0010550453776398
  39    4.6874634292159e-05
  40    -2.6394322734852e-17
  41    -4.3721468797108e-05
  42    0.00072039932632111
  43    -7.2022235807016e-05
  44    0.00010746710141231
  45    -0.00013773104013345
  46    -9.358636481531e-05
  47    9.3170141065743e-06
  48    1.8679159695558e-16
  49    -6.7065615287417e-05
  50    0.00070422141797175
  51    1.202398644653e-16
  52     -0.14488936284668
  53      0.32419036560757
  54      0.33533078543352
  55     0.090801621407847
  56     0.013249608410917
  57    -1.5437204792153e-16
  58     0.042879835710131
  59    0.0063520347187461
  60    -1.079118282484e-16
  61      0.14674603528973
  62     0.019674942784846
 Sym= Bu
 Ene=    -1.043810516
 Spin= Alpha
 Occup=    2.00000
   1      0.14674615880544
   2     0.019674867343184
   3     -0.14488936366996
   4      0.32419057984022
   5       0.3353305217034
   6    -0.090801729568477
   7    -0.013249575520748
   8    1.7560537245235e-17
   9    -0.042880099487321
  10    -0.0063526337983088
  11    1.2320217354338e-17
  12    0.00015790463719825
  13    -0.00037404939504183
  14    -0.00062547476474055
  15    0.00020174315726478
  16    -7.3700816618807e-05
  17    3.7548441020606e-17
  18    0.00014714157880957
  19    -0.00075129100558518
  20    2.5431249803209e-17
  21    0.00011910077377264
  22    -0.00020077724252675
  23    6.8989059045659e-05
  24    -0.00022337705054625
  25    0.00022280428513245
  26    -5.6038486453618e-18
  27    0.00051204940064311
  28    -8.6810105605568e-05
  29    -3.9040736574928e-18
  30    -3.2293475340444e-05
  31    0.00037698295149587
  32    -0.00011910077377265
  33    0.00020077724252677
  34    -6.8989059045635e-05
  35    -0.00022337705054615
  36    0.00022280428513234
  37    -2.4205394863099e-17
  38    0.00051204940064317
  39    -8.6810105605595e-05
  40    -1.987585645096e-17
  41    3.2293475340492e-05
  42    -0.00037698295149584
  43    -0.00015790463719849
  44    0.00037404939504178
  45    0.00062547476474055
  46    0.00020174315726468
  47    -7.3700816618719e-05
  48    4.2454600315999e-17
  49    0.00014714157880952
  50    -0.00075129100558514
  51    2.6588809877639e-17
  52      0.14488936366996
  53     -0.32419057984022
  54      -0.3353305217034
  55    -0.090801729568477
  56    -0.013249575520748
  57    2.6157582758755e-17
  58    -0.042880099487321
  59    -0.0063526337983088
  60    1.8326462846799e-17
  61     -0.14674615880544
  62    -0.019674867343184
 Sym= Ag
 Ene=   -0.9149055081
 Spin= Alpha
 Occup=    2.00000
   1    -0.00029393832227038
   2    7.9939262775129e-05
   3    0.00016123778341275
   4    -0.00049376566513608
   5    -0.00022075428172478
   6    0.00023839944659495
   7    -3.2323137179268e-05
   8    -2.3920168158479e-17
   9    0.00031722954468156
  10    0.00042464956228985
  11    -1.6685230641611e-17
  12     -0.11399094644952
  13      0.25747640324016
  14      0.30723241239229
  15    -0.014183604225897
  16    -0.0016867423845083
  17    2.6958437397962e-17
  18    -0.012251966054134
  19     0.007402251689052
  20    2.0481225322351e-17
  21     0.090014134741701
  22     -0.18586013430221
  23     -0.17451945216937
  24     0.063173110256891
  25     -0.24054523096522
  26    7.4865870737755e-17
  27     0.019401495023336
  28    -0.032391627015785
  29    5.7309715221646e-17
  30    -0.063260437625779
  31    -0.010139805799415
  32     0.090014134741701
  33     -0.18586013430221
  34     -0.17451945216937
  35    -0.063173110256891
  36      0.24054523096522
  37    -1.929211516301e-18
  38    -0.019401495023336
  39     0.032391627015785
  40    -9.6973659447771e-18
  41    -0.063260437625779
  42    -0.010139805799415
  43     -0.11399094644952
  44      0.25747640324016
  45      0.30723241239229
  46     0.014183604225897
  47    0.0016867423845084
  48    1.7504997074008e-17
  49     0.012251966054134
  50    -0.007402251689052
  51    5.9786622502548e-18
  52    0.00016123778341249
  53    -0.00049376566513601
  54    -0.00022075428172472
  55    -0.00023839944659486
  56    3.2323137179275e-05
  57    -1.7210856584219e-17
  58    -0.00031722954468151
  59    -0.00042464956228985
  60    -1.2056410578907e-17
  61    -0.0002939383222703
  62    7.9939262775159e-05
 Sym= Bu
 Ene=   -0.7864100454
 Spin= Alpha
 Occup=    2.00000
   1    -2.3753648150126e-06
   2    -1.4364237815998e-05
   3    -4.671381125989e-06
   4    -5.3790420298338e-05
   5    0.00010321628455235
   6    2.7325296114641e-05
   7    5.8484569229987e-06
   8    1.0982010809599e-17
   9    0.00015715387760648
  10    0.0002077278171192
  11    7.6990910362955e-18
  12    -0.040897767072601
  13     0.091967390490375
  14      0.12308380142604
  15      0.05042587839244
  16    -0.0027583502844269
  17    1.3743980343813e-17
  18     0.011788172569638
  19    -0.0099253184611031
  20    9.0501537936313e-18
  21     0.087450484397882
  22      -0.1820451128566
  23     -0.19573335199705
  24       0.2308009162117
  25     0.076326967624944
  26    9.4889430855846e-18
  27     0.093983967643421
  28     0.037365056834078
  29    6.6712686110019e-18
  30     -0.20519652075492
  31    -0.090952370476564
  32    -0.087450484397882
  33       0.1820451128566
  34      0.19573335199705
  35       0.2308009162117
  36     0.076326967624944
  37    2.4081673091989e-18
  38     0.093983967643421
  39     0.037365056834078
  40    3.7107246077774e-19
  41      0.20519652075492
  42     0.090952370476564
  43     0.040897767072602
  44    -0.091967390490375
  45     -0.12308380142604
  46      0.05042587839244
  47    -0.0027583502844269
  48    9.6810832589402e-18
  49     0.011788172569638
  50    -0.0099253184611032
  51    5.6697588396898e-18
  52    4.671381125667e-06
  53    5.3790420298307e-05
  54    -0.00010321628455239
  55    2.7325296114675e-05
  56    5.8484569230215e-06
  57    3.6071622459347e-17
  58    0.0001571538776065
  59    0.00020772781711922
  60    2.5250509503017e-17
  61    2.3753648150314e-06
  62    1.4364237816014e-05
 Sym= Ag
 Ene=   -0.6395344719
 Spin= Alpha
 Occup=    2.00000
   1    3.5326542114146e-05
   2    -0.0001494072372116
   3    -3.8285519269075e-05
   4    3.3597330920675e-05
   5    0.00022764066516035
   6    5.0255737248278e-05
   7    3.997556715075e-05
   8    -3.7781591378169e-17
   9    0.00019791613446353
  10    0.00014518851681455
  11    -2.6400016819345e-17
  12    -0.026447317838034
  13     0.060118860387301
  14     0.079028728245183
  15     0.085387909525854
  16    -0.0053871893306561
  17    -2.2987084493911e-17
  18      0.03286964538873
  19    -0.022117539151477
  20    -6.3223591079334e-18
  21    0.0092235890571819
  22    -0.015185139656453
  23    -0.072314525941183
  24      0.21486423523842
  25      0.31100873971802
  26    6.8540810984233e-17
  27      0.14473349590157
  28      0.10968685883039
  29    6.0762497598087e-17
  30     -0.20116558761421
  31      -0.1140821914434
  32    0.0092235890571819
  33    -0.015185139656453
  34    -0.072314525941183
  35     -0.21486423523842
  36     -0.31100873971802
  37    -8.4270015002121e-17
  38     -0.14473349590157
  39     -0.10968685883039
  40    -7.078983282801e-17
  41     -0.20116558761421
  42      -0.1140821914434
  43    -0.026447317838034
  44     0.060118860387301
  45     0.079028728245183
  46    -0.085387909525854
  47    0.0053871893306562
  48    7.9322688964788e-18
  49     -0.03286964538873
  50     0.022117539151477
  51    -2.8811080028573e-18
  52    -3.8285519269013e-05
  53    3.3597330920633e-05
  54    0.00022764066516027
  55    -5.0255737248173e-05
  56    -3.9975567150744e-05
  57    4.5752251336656e-17
  58    -0.00019791613446347
  59    -0.00014518851681456
  60    3.1966023732133e-17
  61    3.5326542114203e-05
  62    -0.00014940723721156
 Sym= Bu
 Ene=   -0.5810089837
 Spin= Alpha
 Occup=    2.00000
   1    -0.0024265806262073
   2    -0.00096494088003394
   3    -0.0005590481577115
   4    0.00080439803221881
   5    0.0029191060675002
   6    0.0038878251741981
   7    0.00045460858336374
   8    -3.710504348576e-18
   9    0.0031686289343045
  10     0.001884995732518
  11    -2.6177629661824e-18
  12    -0.075608683700715
  13      0.16073705619993
  14      0.32603357761414
  15      0.23905954287566
  16     -0.21717823108992
  17    -1.0062884169346e-17
  18      0.13137035838423
  19     -0.10199929577216
  20    -8.4872977988301e-18
  21     0.041077382833085
  22    -0.097462629778682
  23     -0.14463821801001
  24      -0.2102914313532
  25      0.10550171306043
  26    -1.8227687469606e-17
  27    -0.097042328476286
  28    -0.0028052681224669
  29    -1.5423275894824e-17
  30      0.04968436041543
  31     0.027820716141142
  32    -0.041077382833085
  33     0.097462629778682
  34      0.14463821801001
  35      -0.2102914313532
  36      0.10550171306043
  37    1.9100203594333e-17
  38    -0.097042328476286
  39    -0.0028052681224669
  40    1.6949359385674e-17
  41    -0.049684360415429
  42    -0.027820716141142
  43     0.075608683700715
  44     -0.16073705619993
  45     -0.32603357761414
  46      0.23905954287566
  47     -0.21717823108992
  48    -1.1029848696188e-17
  49      0.13137035838423
  50     -0.10199929577216
  51    -5.0570489176169e-18
  52    0.00055904815771138
  53    -0.00080439803221889
  54    -0.0029191060675003
  55    0.0038878251741981
  56    0.00045460858336364
  57    -2.191268196072e-17
  58    0.0031686289343045
  59    0.0018849957325179
  60    -1.5329235019013e-17
  61    0.0024265806262073
  62    0.00096494088003394
 Sym= Ag
 Ene=   -0.5334960538
 Spin= Alpha
 Occup=    2.00000
   1     -0.19779624486936
   2     -0.15965770998737
   3    -0.062730777382542
   4      0.13448572083971
   5       0.2785936012958
   6      0.34181625720417
   7       0.0481486966984
   8    3.8050448307709e-18
   9      0.20276737623133
  10     0.028034566622152
  11    2.6810030443153e-18
  12    -0.0012227276754175
  13    0.0021356035181429
  14    0.0061305659116358
  15     0.008192469711747
  16    -0.0068705477060229
  17    7.9871164891001e-18
  18    0.0049281624079567
  19    -0.0061717325740715
  20    6.567652345577e-18
  21    0.00026376948624504
  22    -0.0012838622717769
  23    0.00011904286913858
  24    -0.0069503200782265
  25     0.004645822624756
  26    2.2002950389979e-17
  27    -0.0014408329128752
  28     0.002020069821381
  29    1.7104944479404e-17
  30    0.0033301597446453
  31    0.0039098869447982
  32    0.00026376948624506
  33    -0.001283862271777
  34    0.00011904286913855
  35    0.0069503200782265
  36    -0.004645822624756
  37    -8.6150381372884e-18
  38    0.0014408329128752
  39    -0.002020069821381
  40    -9.1321678902774e-18
  41    0.0033301597446453
  42    0.0039098869447982
  43    -0.0012227276754176
  44    0.0021356035181429
  45    0.0061305659116358
  46    -0.008192469711747
  47    0.0068705477060229
  48    1.7478055325931e-17
  49    -0.0049281624079567
  50    0.0061717325740715
  51    9.3863609730052e-18
  52    -0.062730777382542
  53      0.13448572083971
  54       0.2785936012958
  55     -0.34181625720417
  56      -0.0481486966984
  57    1.4636264199172e-17
  58     -0.20276737623133
  59    -0.028034566622152
  60    1.0245665198415e-17
  61     -0.19779624486936
  62     -0.15965770998737
 Sym= Bu
 Ene=   -0.5334728416
 Spin= Alpha
 Occup=    2.00000
   1     -0.19787857764798
   2     -0.15977440553118
   3     -0.06276560079424
   4      0.13457786251152
   5       0.2787327423512
   6      0.34197191690838
   7     0.048173034474361
   8    3.8887541749872e-18
   9      0.20281834691326
  10      0.02797186705062
  11    2.7118480014944e-18
  12    0.0011224902955427
  13    -0.0023778463827425
  14    -0.0061740869003632
  15    -0.0032258580173256
  16    0.0030606754954224
  17    -4.0483398215453e-18
  18    -0.0013337905841554
  19    -0.0016020586628262
  20    -3.2038892527934e-18
  21    -0.00059725421843752
  22    0.0010662877185392
  23    0.0071584046945629
  24    0.0025700195140227
  25    -0.001414916994253
  26    -1.2152404630273e-17
  27    0.0036344643903312
  28    0.0017083338652298
  29    -9.881786290685e-18
  30    -0.00049805900770098
  31    0.00035662162919098
  32    0.00059725421843742
  33    -0.0010662877185392
  34    -0.0071584046945629
  35    0.0025700195140228
  36    -0.0014149169942531
  37    8.4203833842528e-19
  38    0.0036344643903313
  39    0.0017083338652297
  40    1.9190465715437e-18
  41    0.00049805900770097
  42    -0.00035662162919096
  43    -0.0011224902955429
  44    0.0023778463827427
  45    0.0061740869003635
  46    -0.0032258580173258
  47    0.0030606754954224
  48    1.0328471427341e-17
  49    -0.0013337905841555
  50    -0.0016020586628262
  51    7.5313086517202e-18
  52      0.06276560079424
  53     -0.13457786251152
  54      -0.2787327423512
  55      0.34197191690838
  56     0.048173034474361
  57    4.3685292756231e-18
  58      0.20281834691326
  59      0.02797186705062
  60    3.0693166572406e-18
  61      0.19787857764798
  62      0.15977440553118
 Sym= Ag
 Ene=   -0.5166343058
 Spin= Alpha
 Occup=    2.00000
   1    0.0062116119780023
   2    0.0062197245307337
   3    0.0021664935174111
   4    -0.0050523250823979
   5    -0.0092868843053872
   6    -0.011036487943168
   7    -0.0015964937895273
   8    3.0781888585138e-18
   9    -0.0055511912647401
  10    0.00088297065890305
  11    2.1669364625999e-18
  12    -0.046344795498405
  13      0.08869328318669
  14      0.25360499467326
  15      0.27340367941201
  16     -0.23024481550521
  17    1.2029033305143e-17
  18      0.15412037914461
  19     -0.12057385044608
  20    8.1757358615309e-18
  21      0.01215485804013
  22    -0.043326245040434
  23    -0.024439096746788
  24     -0.21964509394973
  25      0.15714650546861
  26    1.4970400576754e-18
  27     -0.13007605161825
  28      0.06244968655155
  29    2.1702832221913e-18
  30      0.09988596645715
  31     0.086116028467349
  32      0.01215485804013
  33    -0.043326245040434
  34    -0.024439096746788
  35      0.21964509394973
  36     -0.15714650546861
  37    -4.4111897275749e-18
  38      0.13007605161825
  39     -0.06244968655155
  40    -3.9720899592104e-18
  41      0.09988596645715
  42     0.086116028467349
  43    -0.046344795498404
  44      0.08869328318669
  45      0.25360499467326
  46     -0.27340367941201
  47      0.23024481550521
  48    -1.6035974338503e-17
  49     -0.15412037914461
  50      0.12057385044608
  51    -1.0670399327031e-17
  52    0.0021664935174107
  53    -0.0050523250823981
  54    -0.0092868843053874
  55     0.011036487943168
  56    0.0015964937895273
  57    -1.1618281345019e-17
  58    0.0055511912647402
  59    -0.00088297065890305
  60    -8.1469476160556e-18
  61    0.0062116119780024
  62    0.0062197245307338
 Sym= Au
 Ene=   -0.5083663979
 Spin= Alpha
 Occup=    2.00000
   1    6.3211180565164e-18
   2    -1.8183435368043e-18
   3    -6.9907433051086e-19
   4    2.6370350761126e-17
   5    2.8685821410023e-17
   6    2.9910217289085e-19
   7    8.8261119863078e-19
   8    -8.9945315749002e-06
   9    7.2220837298357e-19
  10    1.057308090668e-18
  11    0.00014303209882629
  12    -1.511017159113e-17
  13     4.37628034153e-17
  14    4.3802211940377e-17
  15    -8.6751182090542e-18
  16    1.0128192954805e-17
  17      0.17445676596462
  18    -4.0133816172203e-18
  19    5.3926879839079e-18
  20      0.10238474408739
  21    2.1243485492635e-18
  22    -8.6230928946294e-18
  23    -8.4968793994922e-18
  24    1.5700517211868e-17
  25    -3.568538125067e-17
  26      0.34388312615962
  27    2.9329058058512e-18
  28    -3.8531656265904e-18
  29       0.2468483159233
  30    -4.3142638444821e-18
  31    -2.863299913484e-19
  32    1.0278230859439e-17
  33    -1.1449780192964e-17
  34    -1.1841977505958e-17
  35    6.0571249960334e-18
  36    3.127385089115e-17
  37      0.34388312615962
  38    4.6118085160027e-18
  39    9.0469104960505e-18
  40       0.2468483159233
  41    3.592169667593e-18
  42    2.2667183439816e-18
  43    -2.3208286442726e-17
  44    2.2855840692728e-17
  45    2.6132093116462e-17
  46    7.9574475236465e-18
  47    5.8949303359738e-18
  48      0.17445676596462
  49    4.6700522389332e-18
  50    3.2392203456493e-18
  51      0.10238474408739
  52    -2.9787082933707e-17
  53    2.1920469875286e-17
  54    2.7132216601126e-17
  55    -8.57673306185e-18
  56    -5.1068676874076e-18
  57    -8.9945315769453e-06
  58    -4.959619627743e-18
  59    -3.4007524050645e-18
  60    0.00014303209882485
  61    -1.2119412684954e-19
  62    -5.0032931053062e-18
 Sym= Bg
 Ene=   -0.3182214073
 Spin= Alpha
 Occup=    1.62769
   1    -1.5284319784225e-17
   2    1.9739963237451e-19
   3    9.0331581431833e-18
   4    -4.3749703560797e-17
   5    -4.5173934675044e-17
   6    6.5646547867002e-18
   7    1.7045170451254e-18
   8    0.00014337189969694
   9    2.4760681806075e-18
  10    8.6902082859301e-19
  11    0.00051300644294361
  12    3.5908067218099e-17
  13    2.1664139395897e-17
  14    2.5579633478598e-17
  15    1.0164916707505e-17
  16    5.6108963178243e-19
  17      0.40559520924137
  18    5.1297530582175e-18
  19    7.1668862929791e-19
  20      0.30221552783904
  21    6.5020590836513e-17
  22    -1.3289244581138e-17
  23    -1.4065634916712e-17
  24    1.6021140098697e-17
  25    2.9321832208153e-18
  26      0.15415401810055
  27    8.4164460814318e-18
  28    6.5518953442424e-18
  29      0.14570233826146
  30    -1.3970918354342e-17
  31    -3.5701950135278e-18
  32    7.6707871486161e-17
  33    -2.1999922684603e-17
  34    -2.196590436412e-17
  35    1.9843075380354e-18
  36    -1.2283611417028e-17
  37     -0.15415401810055
  38    -2.8063326675389e-18
  39    -5.3345913549728e-18
  40     -0.14570233826146
  41    -1.0134774165325e-17
  42    -1.3854894682598e-18
  43    -1.6886135936268e-18
  44    9.8642822995304e-18
  45    2.1240392076399e-17
  46    -2.4607964952024e-17
  47    1.120559049264e-17
  48     -0.40559520924136
  49    -1.2288721697683e-17
  50    4.3807991019922e-18
  51     -0.30221552783904
  52    2.9515538571063e-17
  53    -4.1226645506537e-17
  54    -3.7460349859302e-17
  55    -2.3432703674494e-17
  56    -2.2907893815041e-18
  57    -0.00014337189969257
  58    -1.1838890877004e-17
  59    -1.1280169641937e-18
  60    -0.00051300644294054
  61    -2.5542649470531e-17
  62    -6.1998417185039e-18
 Sym= Bu
 Ene=   -0.1903013762
 Spin= Alpha
 Occup=    1.06895
   1    0.00014473119989904
   2    0.0015787727342308
   3    0.00035950858436539
   4    -0.0015379440431064
   5    -0.00070743060571911
   6    -0.0047653234928791
   7     0.026911596908858
   8    -1.0038955070219e-18
   9     -0.00246198555515
  10     0.021567071001769
  11    -7.1764304347044e-19
  12    -0.0036045478970647
  13    0.0068934344815688
  14     0.028166246775062
  15     -0.32483280954194
  16     -0.34944059656262
  17    -1.6465157782026e-18
  18     -0.22732839064369
  19       -0.218482463797
  20    -1.5821643976336e-18
  21     0.019433147345441
  22    -0.031983588379731
  23     -0.21363713574912
  24     0.027982666399227
  25    -0.034717437179217
  26    4.2443113877236e-19
  27     -0.03739708531646
  28     -0.10175598841931
  29    -3.4581803744131e-19
  30    -0.062452951265997
  31    -0.080285652347375
  32    -0.019433147345441
  33     0.031983588379731
  34      0.21363713574912
  35     0.027982666399227
  36    -0.034717437179218
  37    8.1652015890976e-18
  38     -0.03739708531646
  39     -0.10175598841931
  40    6.3542288409129e-18
  41     0.062452951265996
  42     0.080285652347375
  43    0.0036045478970647
  44    -0.0068934344815689
  45    -0.028166246775062
  46     -0.32483280954194
  47     -0.34944059656262
  48    -2.2653642016058e-18
  49     -0.22732839064369
  50       -0.218482463797
  51    -1.1621685753791e-18
  52    -0.00035950858436544
  53    0.0015379440431064
  54    0.00070743060571914
  55    -0.0047653234928791
  56     0.026911596908858
  57    -4.1319636118281e-18
  58     -0.00246198555515
  59     0.021567071001769
  60    -2.8860784524302e-18
  61    -0.00014473119989902
  62    -0.0015787727342308
 Sym= Ag
 Ene=   -0.1724836175
 Spin= Alpha
 Occup=    1.00029
   1    -0.00057357360580656
   2    -0.00037451692032173
   3    -0.00022192084715002
   4    0.00060531645656351
   5    0.00071151345768695
   6    -0.066438084535704
   7      0.46912968887719
   8    -2.3241689084817e-18
   9    -0.047033046368785
  10      0.32839637480926
  11    -1.6277508781229e-18
  12    0.00043076226123657
  13    -0.0010136401488848
  14    -0.0062696630980683
  15    -0.018779033172451
  16    -0.022017552399953
  17    -7.3922817611197e-19
  18    -0.011720878871383
  19     -0.02031606496747
  20    -3.8213759715995e-19
  21    -0.0010507713337986
  22     0.002597673361367
  23    0.0050360388439373
  24     0.001585235471103
  25    0.0052706827780802
  26    -3.9829908378638e-19
  27    0.0096499469474254
  28    -0.00068301370181091
  29    -1.1081487639267e-19
  30    -0.0034990613212104
  31    -0.00040857341342718
  32    -0.0010507713337986
  33     0.002597673361367
  34    0.0050360388439373
  35    -0.0015852354711031
  36    -0.0052706827780802
  37    -1.9780238596306e-18
  38    -0.0096499469474254
  39    0.00068301370181089
  40    -1.4590963434941e-18
  41    -0.0034990613212104
  42    -0.00040857341342717
  43    0.00043076226123656
  44    -0.0010136401488849
  45    -0.0062696630980684
  46     0.018779033172451
  47     0.022017552399953
  48    -9.5621512419703e-20
  49     0.011720878871383
  50     0.020316064967469
  51    -1.4597041201525e-19
  52    -0.00022192084715012
  53    0.00060531645656352
  54    0.00071151345768697
  55     0.066438084535704
  56     -0.46912968887719
  57    -4.6981994847823e-18
  58     0.047033046368785
  59     -0.32839637480926
  60    -3.2878960521535e-18
  61    -0.00057357360580656
  62    -0.00037451692032174
 Sym= Au
 Ene=   -0.1721851205
 Spin= Alpha
 Occup=    1.00000
   1    -2.802024873416e-17
   2    -6.5774695704451e-18
   3    8.5811289629817e-18
   4    -4.7741995260732e-17
   5    -4.3715278596024e-17
   6    2.4496807305923e-17
   7    6.0019388124951e-18
   8      0.47492886695405
   9    1.1951075687874e-17
  10    3.2830849426894e-18
  11      0.33239456186821
  12    -1.2025968722937e-17
  13    8.8454174831072e-18
  14    2.9429777771854e-18
  15    -1.067596066386e-17
  16    1.3685004713478e-17
  17    3.8565024601358e-05
  18    -5.4806831369067e-18
  19    5.6601871327015e-18
  20    0.00044976054369002
  21    5.1693461816085e-18
  22    1.5410082616453e-17
  23    7.845045775952e-18
  24    2.555441919832e-17
  25    6.3437334257685e-18
  26    -0.00021644701995887
  27    8.2992170887722e-18
  28    4.5607066493585e-18
  29    -0.00026514227334773
  30    -8.3532224521059e-18
  31    -5.514106659145e-18
  32    -2.2026221878538e-18
  33    1.1538109357108e-17
  34    9.6809346359903e-18
  35    1.9971659379934e-17
  36    -1.8495193149079e-17
  37    -0.0002164470199593
  38    6.7501311651822e-18
  39    4.0928018090243e-19
  40    -0.00026514227334826
  41    1.1362427751536e-17
  42    3.4687329924911e-18
  43    -8.7028319092601e-19
  44    -2.5271034262936e-17
  45    -2.4207414939252e-17
  46    -6.7270215533896e-18
  47    6.5586681962678e-18
  48    3.8565024596901e-05
  49    -4.0189497417847e-18
  50    2.8653894258447e-18
  51    0.0004497605436871
  52    3.1508340386188e-17
  53    -8.0496012345109e-17
  54    -7.8845815464859e-17
  55    -2.7153272410547e-17
  56    -7.0796479034533e-18
  57      0.47492886695404
  58    -1.2644630346463e-17
  59    -3.9208141268575e-18
  60      0.33239456186821
  61    -3.8154278745293e-17
  62    -5.5243503008906e-18
 Sym= Bg
 Ene=   -0.1721843339
 Spin= Alpha
 Occup=    1.00000
   1    1.9043250395137e-17
   2    3.7413898904728e-18
   3    3.1989832999432e-17
   4    3.7378974467323e-17
   5    3.4330480595105e-17
   6    -1.5207400264173e-17
   7    -3.4362341723878e-18
   8      0.47492926541245
   9    -7.1164525586068e-18
  10    -1.7917096619291e-18
  11      0.33239417326999
  12    6.1519532325876e-17
  13    -3.8303586344591e-17
  14    -3.4834132580094e-17
  15    8.9781697203947e-18
  16    -1.8815323283727e-17
  17    -0.0005809020055293
  18    4.8481132023496e-18
  19    -8.0029591187362e-18
  20    -3.4678708997324e-05
  21    -2.431190812386e-17
  22    -2.8514534218866e-17
  23    -5.737037589681e-18
  24    -4.4877616076924e-17
  25    -2.1161538346116e-17
  26    -0.00022018086008067
  27    -1.7624564602895e-17
  28    -1.1279509717201e-17
  29    -0.00031383320794652
  30    1.9009667140437e-17
  31    1.2464361044059e-17
  32    -1.1229938555493e-17
  33    -2.0624318971836e-17
  34    -1.4976387700286e-18
  35    1.5373404439778e-17
  36    3.1598869285763e-17
  37    0.00022018086008028
  38    8.4933054563927e-18
  39    7.3621417540886e-18
  40    0.00031383320794605
  41    9.0959126655473e-18
  42    7.7894408396997e-18
  43    2.0256604968316e-17
  44    -1.3897488004273e-17
  45    -1.4650233261318e-17
  46    4.803270656564e-18
  47    3.740199075117e-18
  48    0.00058090200553408
  49    2.3584473289541e-18
  50    1.4176667322758e-18
  51    3.467870900038e-05
  52    -3.2991707479215e-17
  53    4.2207335554406e-17
  54    4.1017495125626e-17
  55    1.6769061592426e-17
  56    1.9363937410665e-18
  57     -0.47492926541244
  58    8.2138813552724e-18
  59    7.2866177834982e-19
  60     -0.33239417326998
  61    2.1545063098455e-17
  62    3.6776157281981e-18
 Sym= Bu
 Ene=   -0.1718937562
 Spin= Alpha
 Occup=    0.99974
   1    -0.00060280331791204
   2    -0.00057953489443575
   3    -0.0002712197973512
   4    0.00081033543402172
   5    0.00081284583366054
   6    -0.066357573816194
   7      0.46948109364987
   8    1.1174842289056e-18
   9    -0.047097531605584
  10      0.32829678455477
  11    7.748175577563e-19
  12    0.00074821061509669
  13    -0.0018337715583218
  14    -0.0055882995054109
  15     0.020434080275027
  16     0.024122442131463
  17    -1.4271698908068e-18
  18     0.014566893849339
  19     0.010283543634824
  20    -1.0668409738975e-18
  21    -0.0013020478360311
  22    0.0025821467499837
  23     0.014865423497706
  24    -0.0012595244431232
  25    0.0021381898238529
  26    7.8073998259527e-19
  27    0.0062334652781968
  28    0.0055431244195032
  29    3.8684339951538e-19
  30    0.0038435924343011
  31    0.0078075785782175
  32    0.0013020478360315
  33    -0.0025821467499837
  34    -0.014865423497706
  35    -0.0012595244431232
  36    0.0021381898238529
  37    2.8565376539083e-18
  38    0.0062334652781968
  39    0.0055431244195032
  40    2.1963560007207e-18
  41    -0.0038435924343011
  42    -0.0078075785782175
  43    -0.00074821061509665
  44    0.0018337715583218
  45    0.0055882995054109
  46     0.020434080275027
  47     0.024122442131463
  48    -1.1714881563393e-18
  49      0.01456689384934
  50     0.010283543634824
  51    -6.8958383306944e-19
  52    0.00027121979735118
  53    -0.00081033543402172
  54    -0.00081284583366055
  55    -0.066357573816194
  56      0.46948109364987
  57    -6.1606263785565e-19
  58    -0.047097531605584
  59      0.32829678455477
  60    -4.3230385104751e-19
  61    0.00060280331791203
  62    0.00057953489443575
 Sym= Ag
 Ene=   -0.1640550355
 Spin= Alpha
 Occup=    0.93103
   1    -0.0003228959283874
   2    -0.0016934582534879
   3    -0.00042232334662839
   4    0.0017139898638767
   5    0.00090889178997976
   6    -0.0034835769882724
   7     0.032483255630249
   8    -4.0533842653126e-18
   9    -0.0035017521772652
  10     0.019967505824617
  11    -2.8622809069186e-18
  12    0.00066037443978801
  13    -0.0060040162489083
  14     0.027779980511641
  15      0.29278831146739
  16      0.38330675087743
  17    1.9322338582331e-18
  18      0.18518878504282
  19      0.26600143694055
  20    6.6485833659508e-19
  21      0.01539666845741
  22    -0.040634677607935
  23    -0.079693307011872
  24    -0.016312573640332
  25    -0.091073244916146
  26    -7.8186086160892e-18
  27    -0.027543044474704
  28    0.0014158683005314
  29    -6.2080634123075e-18
  30     0.051720322811516
  31     0.082309870273418
  32      0.01539666845741
  33    -0.040634677607935
  34    -0.079693307011872
  35     0.016312573640332
  36     0.091073244916146
  37    4.0478855938418e-18
  38     0.027543044474704
  39    -0.0014158683005313
  40    3.8209272134305e-18
  41     0.051720322811516
  42     0.082309870273418
  43    0.00066037443978804
  44    -0.0060040162489083
  45     0.027779980511641
  46     -0.29278831146739
  47     -0.38330675087743
  48    -5.9428900709805e-18
  49     -0.18518878504282
  50     -0.26600143694055
  51    -3.1378054409993e-18
  52    -0.00042232334662826
  53    0.0017139898638766
  54    0.00090889178997972
  55    0.0034835769882725
  56    -0.032483255630249
  57    7.2110575694697e-18
  58    0.0035017521772652
  59    -0.019967505824617
  60    5.0577535332456e-18
  61    -0.00032289592838738
  62    -0.0016934582534878
 Sym= Au
 Ene=  -0.01770625062
 Spin= Alpha
 Occup=    0.37231
   1    3.9223042463441e-17
   2    8.2892681583059e-19
   3    -2.2047199859026e-17
   4    1.0565215596177e-16
   5    1.0757119001598e-16
   6    -2.0028311799526e-17
   7    -8.910744702528e-19
   8    -0.00052888632288806
   9    -8.4145246546729e-18
  10    7.6431191540438e-20
  11    -0.00012472378228152
  12    -4.1705993568701e-17
  13    3.1308882450742e-17
  14    2.9183912500274e-17
  15    -1.6805212359275e-17
  16    1.0420438948856e-17
  17      0.47274036735949
  18    -8.8369316014788e-18
  19    3.9555004317941e-18
  20      0.32466089768232
  21    1.6305280556141e-17
  22    2.232639898224e-17
  23    1.0961910089763e-17
  24    1.8067266973729e-17
  25    -1.201639401841e-17
  26     -0.20027294051202
  27    1.7037947714745e-18
  28    9.3747487841919e-19
  29     -0.20556397107508
  30     8.97708410936e-19
  31    -1.5855271035808e-18
  32    1.4780646135425e-17
  33    1.8890594923723e-18
  34    -8.9105940886708e-19
  35    1.2289477139033e-17
  36    -7.6745250742094e-18
  37     -0.20027294051202
  38    4.7652916378051e-18
  39    1.4299649228945e-18
  40     -0.20556397107509
  41    5.2649850216988e-18
  42    1.9691425232344e-18
  43    -3.3327177463062e-17
  44    -9.5954014333435e-18
  45    -6.5676488774116e-18
  46    -6.4917143941465e-18
  47    5.0345565477887e-18
  48      0.47274036735948
  49    -3.3291965449098e-18
  50    2.1022812422461e-18
  51      0.32466089768232
  52    -1.3201598592258e-17
  53    4.8916990885522e-17
  54    4.9484603498548e-17
  55    1.124914357165e-17
  56    3.6227449373702e-18
  57    -0.00052888632289205
  58    4.7747097657593e-18
  59    1.856873857913e-18
  60    -0.0001247237822843
  61    1.9793279731256e-17
  62    1.4699309548211e-18
 Sym= Bg
 Ene=    0.2037235726
 Spin= Alpha
 Occup=   -0.00000
   1    4.8131349909705e-18
   2    -2.0962530007603e-18
   3    4.7984951927101e-18
   4    2.333501461498e-17
   5    2.5358253773497e-17
   6    1.5452848150667e-18
   7    5.853445664179e-20
   8    0.0004741892474295
   9    1.3078471205184e-18
  10    -1.0523793680905e-19
  11    -0.00027368848299898
  12    -1.8294966047839e-17
  13    2.932017391155e-17
  14    2.8194294680378e-17
  15    5.7019262035234e-18
  16    2.0587514261884e-17
  17     -0.18083324768248
  18    2.8504562019333e-18
  19    1.0293588622259e-17
  20     -0.35159629908454
  21    -3.4527549132439e-17
  22    -1.9595334353052e-19
  23    -1.2243512616596e-17
  24    4.1229482058318e-17
  25    1.775000602222e-17
  26      0.36806637683383
  27    2.1688215829803e-17
  28    1.1422782962957e-17
  29      0.79247593695656
  30    -2.6636021281157e-17
  31    -1.1815076187677e-17
  32    -1.7402634364041e-17
  33    -6.1260607737743e-18
  34    -1.9362636643189e-17
  35    -2.4858452720596e-17
  36    -2.6194790028241e-17
  37     -0.36806637683383
  38    -1.5048739070874e-17
  39    -1.1737102630322e-17
  40     -0.79247593695656
  41    -2.1877473055838e-17
  42    -9.1678583617132e-18
  43    -5.2986226343246e-17
  44    3.1691667241603e-17
  45    4.0598461492375e-17
  46    -2.3381418949655e-17
  47    -9.1982905660694e-18
  48      0.18083324768248
  49    -1.2083231507696e-17
  50    -6.0540674543133e-18
  51      0.35159629908454
  52    5.4138497442425e-17
  53    1.5560604541727e-17
  54    1.8191349109247e-17
  55    -9.0011444706725e-18
  56    1.7999303650043e-19
  57    -0.00047418924743038
  58    -5.395137168781e-18
  59    1.0366500869133e-19
  60    0.00027368848299836
  61    -2.1253389086125e-18
  62    -4.1172588611562e-18
 Sym= Bu
 Ene=    0.2378754372
 Spin= Alpha
 Occup=    0.00000
   1    -0.032219317852591
   2      -1.2162320415521
   3    -0.048328592889517
   4     0.073184065536001
   5      0.71717263333312
   6     -0.21167033052409
   7     -0.02864717873122
   8    2.7287438571706e-20
   9      -0.5488518892928
  10     -0.07991334914648
  11    1.9452870153271e-20
  12    -0.0034753658089479
  13    0.0040743549735257
  14     0.068268217165383
  15    -0.0088260345150612
  16    0.0019664351077126
  17    3.309212007333e-19
  18    -0.0061674407489433
  19     0.052662992387767
  20    2.2778906287934e-19
  21    -0.018535276364396
  22     0.022662882118273
  23      0.28875585856112
  24    -0.058158072557233
  25    -0.0023576418176852
  26    1.1196674921738e-19
  27     -0.20297957686227
  28     0.013118753001968
  29    9.6294518786606e-20
  30     -0.01566031676635
  31     -0.42301489733168
  32     0.018535276364396
  33    -0.022662882118273
  34     -0.28875585856112
  35    -0.058158072557233
  36    -0.0023576418176852
  37    -1.5398348939936e-19
  38     -0.20297957686227
  39     0.013118753001968
  40    -1.4331227757151e-19
  41      0.01566031676635
  42      0.42301489733168
  43    0.0034753658089479
  44    -0.0040743549735257
  45    -0.068268217165383
  46    -0.0088260345150612
  47    0.0019664351077126
  48    8.9337314938851e-20
  49    -0.0061674407489433
  50     0.052662992387767
  51    4.2202772903749e-20
  52     0.048328592889517
  53    -0.073184065536001
  54     -0.71717263333312
  55     -0.21167033052409
  56    -0.028647178731221
  57    -4.3339091992749e-21
  58      -0.5488518892928
  59     -0.07991334914648
  60    -3.0930863981765e-21
  61     0.032219317852591
  62       1.2162320415521
 Sym= Ag
 Ene=    0.2384795541
 Spin= Alpha
 Occup=   -0.00000
   1    -0.034017285064957
   2      -1.2669929494619
   3    -0.050313854894618
   4     0.075869468188406
   5      0.74748896789281
   6     -0.22074206681511
   7     -0.03124494841231
   8    -4.0816503271742e-19
   9     -0.57182450226588
  10     -0.08249265563163
  11    -2.8578919412875e-19
  12    -0.00095127967878243
  13    0.00038178124309691
  14     0.040316021615851
  15    0.0029128599538418
  16    -0.0051537276811673
  17    3.3223341821078e-19
  18    -0.0051517829559251
  19     0.021644255887529
  20    1.8939367562083e-19
  21    -0.0025726481680285
  22    0.0040258793660124
  23     0.044145869745062
  24    -0.0084492188088804
  25    -0.0055520683393263
  26    -6.9723802519922e-19
  27     -0.10220905844876
  28    0.0021296136249928
  29    -5.8236403771935e-19
  30    0.0011829147216904
  31     -0.10705887927399
  32    -0.0025726481680285
  33    0.0040258793660124
  34     0.044145869745062
  35    0.0084492188088804
  36    0.0055520683393262
  37    -1.5503446787315e-19
  38      0.10220905844876
  39    -0.0021296136249928
  40    -7.2484435459093e-20
  41    0.0011829147216904
  42     -0.10705887927399
  43    -0.00095127967878243
  44    0.00038178124309689
  45     0.040316021615851
  46    -0.0029128599538417
  47    0.0051537276811672
  48    1.4044489902499e-18
  49    0.0051517829559251
  50    -0.021644255887529
  51    9.4194261321637e-19
  52    -0.050313854894618
  53     0.075869468188406
  54      0.74748896789281
  55      0.22074206681511
  56      0.03124494841231
  57    -1.7786019096835e-18
  58      0.57182450226588
  59      0.08249265563163
  60    -1.2436283037711e-18
  61    -0.034017285064957
  62      -1.2669929494619
 Sym= Bu
 Ene=    0.2471366181
 Spin= Alpha
 Occup=    0.00000
   1     0.011626444491703
   2      0.36120125051747
   3     0.014222452490449
   4    -0.020150628890401
   5     -0.21469128147762
   6     0.063864716105612
   7     0.014585673916857
   8    -2.7952905171947e-19
   9       0.1633524800981
  10     0.020399350922411
  11    -1.9592813920037e-19
  12    -0.0070484300041732
  13    0.0034720305339525
  14      0.16526815848112
  15    -0.021163567643664
  16     0.016521018454376
  17    -1.7758324622436e-19
  18     0.013105922140739
  19      0.13649662425058
  20    -1.3405572965332e-19
  21    -0.065698193069368
  22     0.085302091266047
  23       1.0086176250717
  24     -0.19771964278706
  25    -0.010221209515742
  26    -3.1783207544629e-19
  27     -0.65133282667453
  28    -0.015531632845716
  29    -2.4731473973962e-19
  30    -0.056080325790569
  31      -1.4371816171401
  32     0.065698193069368
  33    -0.085302091266047
  34      -1.0086176250717
  35     -0.19771964278706
  36    -0.010221209515742
  37    1.0411532830271e-19
  38     -0.65133282667453
  39    -0.015531632845716
  40    1.1856391980763e-19
  41     0.056080325790568
  42       1.4371816171401
  43    0.0070484300041731
  44    -0.0034720305339525
  45     -0.16526815848112
  46    -0.021163567643664
  47     0.016521018454376
  48    -1.9145038249905e-19
  49     0.013105922140739
  50      0.13649662425058
  51    -9.7384904755429e-20
  52    -0.014222452490449
  53     0.020150628890401
  54      0.21469128147762
  55     0.063864716105612
  56     0.014585673916857
  57    -6.8967014008556e-19
  58       0.1633524800981
  59     0.020399350922411
  60    -4.8267402893435e-19
  61    -0.011626444491703
  62     -0.36120125051747
 Sym= Ag
 Ene=    0.2870989719
 Spin= Alpha
 Occup=    0.00000
   1    0.0040712013552535
   2     0.065698777800871
   3    0.0025207822305374
   4    -0.0024783840946119
   5    -0.040573472776359
   6      0.01224290486418
   7    0.0074284947111726
   8    6.060541853048e-19
   9     0.030272644330498
  10    0.00070742741618868
  11    4.2385477965598e-19
  12    0.0059286409072318
  13    -0.019965461134855
  14      0.15448553983097
  15      0.11388870426849
  16    -0.017466868074215
  17    4.6281925197117e-19
  18      0.15497826682705
  19      0.11495972245163
  20    2.0128587572576e-19
  21    -0.064859268946465
  22     0.073474888397152
  23       1.2261809037578
  24     -0.16211517206203
  25     -0.15539468194308
  26    -8.7601776462402e-19
  27      -1.1913081261176
  28     -0.26800285584559
  29    -7.5534384231058e-19
  30    -0.00098301069368953
  31      -1.7828000103462
  32    -0.064859268946465
  33     0.073474888397153
  34       1.2261809037578
  35      0.16211517206203
  36      0.15539468194308
  37    9.1798940570616e-19
  38       1.1913081261176
  39      0.26800285584559
  40    7.7547892161649e-19
  41    -0.00098301069368944
  42      -1.7828000103462
  43    0.0059286409072317
  44    -0.019965461134855
  45      0.15448553983097
  46     -0.11388870426849
  47     0.017466868074215
  48    -2.7396507906297e-19
  49     -0.15497826682705
  50     -0.11495972245163
  51    -8.1202711711346e-20
  52    0.0025207822305374
  53    -0.002478384094612
  54    -0.040573472776359
  55     -0.01224290486418
  56    -0.0074284947111727
  57    -2.7051825725115e-19
  58    -0.030272644330498
  59    -0.00070742741618867
  60    -1.888724318009e-19
  61    0.0040712013552535
  62     0.065698777800871
 Sym= Bu
 Ene=    0.3686958542
 Spin= Alpha
 Occup=   -0.00000
   1    -0.00072169364807807
   2    -0.016431598511732
   3    -0.00033899364625162
   4    -0.0019624102366496
   5     0.011844675953344
   6    -0.0051642907991528
   7    -0.007769803308601
   8    5.4192200257202e-20
   9    -0.0059096938758485
  10    0.0041056444522166
  11    3.7824294030361e-20
  12     0.076533660655009
  13     -0.16978211529491
  14      -1.1527746017769
  15      0.15051378342471
  16     -0.16249501141394
  17    -1.1271863617317e-19
  18      0.70442128443806
  19     -0.41000365861557
  20    -8.7420079187941e-20
  21    -0.037604459305238
  22     0.062719220921585
  23     -0.27884693755479
  24     0.049503657442328
  25     -0.13301307280886
  26    8.0337390665651e-20
  27      0.23967002428386
  28      -1.8758197638306
  29    4.2534490628239e-20
  30      0.02819058218296
  31     -0.44951168805558
  32     0.037604459305238
  33    -0.062719220921585
  34       0.2788469375548
  35     0.049503657442328
  36     -0.13301307280886
  37    2.7764872542771e-19
  38      0.23967002428386
  39      -1.8758197638306
  40    2.123512378675e-19
  41     -0.02819058218296
  42      0.44951168805558
  43    -0.076533660655008
  44      0.16978211529491
  45       1.1527746017769
  46      0.15051378342471
  47     -0.16249501141394
  48    -1.5305477494874e-19
  49      0.70442128443806
  50     -0.41000365861557
  51    -9.2006452123697e-20
  52    0.00033899364625162
  53    0.0019624102366496
  54    -0.011844675953344
  55    -0.0051642907991528
  56    -0.007769803308601
  57    4.1071047302781e-20
  58    -0.0059096938758484
  59    0.0041056444522166
  60    2.8742054127228e-20
  61    0.00072169364807807
  62     0.016431598511732
 Sym= Ag
 Ene=    0.4629727177
 Spin= Alpha
 Occup=    0.00000
   1    0.0018889740378295
   2     0.019264725568906
   3    0.0002313449710304
   4    0.0044281371317394
   5    -0.015913656240375
   6    0.0084332143445755
   7     0.015538521830014
   8    1.3511009512232e-19
   9    0.0056257547000661
  10    -0.010209975199158
  11    9.4380878553829e-20
  12    -0.075382015327529
  13     0.069427685436944
  14       2.1306412207698
  15     -0.17423551276574
  16    0.0081095921130004
  17    1.2462391025254e-19
  18     -0.97352592906969
  19      0.83581028612504
  20    4.2363820493791e-20
  21     0.051443389193066
  22     0.077859878481208
  23      -1.5087562818194
  24     -0.15819451046684
  25     0.091433615926163
  26    -2.8417572097402e-19
  27      -2.3530396430064
  28       1.3090296705632
  29    -2.549386925329e-19
  30      0.13053672511201
  31     -0.86434231233466
  32     0.051443389193066
  33     0.077859878481208
  34      -1.5087562818194
  35      0.15819451046684
  36    -0.091433615926163
  37    3.9100609567789e-19
  38       2.3530396430064
  39      -1.3090296705632
  40    3.2448439752602e-19
  41      0.13053672511201
  42     -0.86434231233465
  43    -0.075382015327529
  44     0.069427685436944
  45       2.1306412207698
  46      0.17423551276574
  47    -0.0081095921130009
  48    -5.8418503286527e-20
  49      0.97352592906969
  50     -0.83581028612504
  51    -2.2868629169284e-21
  52    0.0002313449710304
  53    0.0044281371317394
  54    -0.015913656240375
  55    -0.0084332143445755
  56    -0.015538521830014
  57    3.7758637901193e-19
  58    -0.0056257547000661
  59     0.010209975199158
  60    2.644948678417e-19
  61    0.0018889740378295
  62     0.019264725568906
 Sym= Bu
 Ene=    0.5193724768
 Spin= Alpha
 Occup=   -0.00000
   1    0.0041298881455669
   2    -0.0025890880480883
   3    0.00055421530008168
   4    -0.0048870084713211
   5    0.0037087557330807
   6    -0.0061724370953975
   7    -0.0078612120492815
   8    2.4409867436458e-19
   9      0.00622696247005
  10    0.0066877763132253
  11    1.7106188556011e-19
  12     0.036136789546589
  13    -0.055532824728506
  14     -0.42848371005681
  15     0.088651358317224
  16     -0.15640056591279
  17    6.5184970405277e-20
  18      0.09821510538072
  19     -0.67124700015294
  20    6.5959861967744e-20
  21     -0.13063411642903
  22       0.1131064032021
  23        4.118396291909
  24      0.26700980513149
  25     0.048346862499398
  26    1.9329788419286e-19
  27       1.0583477569426
  28       2.5151837642094
  29    1.6555330119193e-19
  30    -0.010627004738911
  31      0.50311866465454
  32      0.13063411642903
  33      -0.1131064032021
  34       -4.118396291909
  35      0.26700980513149
  36     0.048346862499397
  37    -2.4195846381788e-19
  38       1.0583477569426
  39       2.5151837642094
  40    -2.0877958605821e-19
  41     0.010627004738911
  42     -0.50311866465454
  43    -0.036136789546589
  44     0.055532824728506
  45      0.42848371005681
  46     0.088651358317224
  47     -0.15640056591279
  48    1.6270571394933e-19
  49      0.09821510538072
  50     -0.67124700015294
  51    8.1802392614188e-20
  52    -0.00055421530008168
  53    0.0048870084713211
  54    -0.0037087557330807
  55    -0.0061724370953974
  56    -0.0078612120492815
  57    3.6898147524043e-19
  58      0.00622696247005
  59    0.0066877763132253
  60     2.58177345251e-19
  61    -0.0041298881455668
  62    0.0025890880480884
 Sym= Au
 Ene=    0.7397656587
 Spin= Alpha
 Occup=   -0.00000
   1    -1.2723564384188e-18
   2    -6.1118719094415e-20
   3    7.6579720524089e-19
   4    -3.2633679788681e-18
   5    -3.2904087764557e-18
   6    7.1201708394986e-19
   7    4.3602403004131e-20
   8     0.001305887473479
   9    3.0973714271143e-19
  10    1.3587842761682e-20
  11    -0.0013133143491415
  12    1.2062887224475e-18
  13    -3.3352888848858e-19
  14    -2.5767338754471e-19
  15    4.4070188595502e-19
  16    -1.8980840216335e-19
  17      0.16386065585919
  18    2.4145345168402e-19
  19    -4.4796078167654e-20
  20     -0.02825868023922
  21    -5.384402632068e-19
  22    -9.4079346900055e-19
  23    -5.3668754708338e-19
  24    -3.6177160787623e-19
  25    -2.0530209857632e-19
  26      0.73573603377503
  27    -8.6263682607408e-21
  28    -1.0104564162798e-19
  29     -0.64110003245556
  30    -1.0752058272992e-19
  31    5.1062671652401e-20
  32    -3.4042088895937e-19
  33    -2.6909644870952e-19
  34    -1.7804437289507e-19
  35    -3.278157842215e-19
  36    8.2321279455497e-19
  37      0.73573603377503
  38    -8.706283749169e-20
  39    1.0927793644176e-19
  40     -0.64110003245556
  41    -1.231276615756e-19
  42    -2.9982464333109e-20
  43    7.6719697086387e-19
  44    7.429444088417e-19
  45    6.9380724997508e-19
  46    3.7089042847783e-19
  47    -7.2654155260784e-20
  48      0.16386065585919
  49    2.0079411768511e-19
  50    -1.6322200260467e-20
  51    -0.028258680239219
  52    -6.0494220644125e-20
  53    -1.3376754302376e-18
  54    -1.2658205180257e-18
  55    -5.479218900627e-19
  56    -2.1514924670032e-19
  57    0.0013058874734791
  58    -2.5590692777146e-19
  59    -1.2360619287166e-19
  60    -0.0013133143491414
  61    -6.9968451030654e-19
  62    -1.3997171851027e-19
 Sym= Ag
 Ene=    0.7493785617
 Spin= Alpha
 Occup=   -0.00000
   1      0.00434110443841
   2    0.00081961743535674
   3    0.00030235049084979
   4    -0.0012913859990669
   5    -0.0011284940204938
   6    -0.0028843123887782
   7    0.00093512883692641
   8    1.2347325688349e-20
   9    0.0063397673545842
  10    -0.00025256485561005
  11    8.646557709223e-21
  12     0.028525031441552
  13     -0.22208913739094
  14      0.17368854755685
  15      -0.1373996642711
  16     -0.20432155526862
  17    1.4910033613852e-20
  18     0.070488610948497
  19     -0.10154089904591
  20    3.9852391480097e-21
  21    -0.024434931435828
  22     -0.61279877627525
  23      0.32405233078124
  24    -0.037278637897074
  25     -0.50828660956081
  26    1.5048429300493e-19
  27      0.17223347719644
  28      0.83036293650778
  29    1.0519092860668e-19
  30     -0.15856525382318
  31      0.15830568157164
  32    -0.024434931435828
  33     -0.61279877627525
  34      0.32405233078124
  35     0.037278637897074
  36      0.50828660956081
  37    1.8374982822076e-19
  38     -0.17223347719644
  39     -0.83036293650778
  40    1.2804998571925e-19
  41     -0.15856525382318
  42      0.15830568157164
  43     0.028525031441552
  44     -0.22208913739094
  45      0.17368854755685
  46       0.1373996642711
  47      0.20432155526862
  48    -1.5363820634461e-19
  49    -0.070488610948497
  50      0.10154089904591
  51    -1.0187090235042e-19
  52    0.00030235049084979
  53    -0.0012913859990669
  54    -0.0011284940204938
  55    0.0028843123887782
  56    -0.0009351288369264
  57    -2.3562464588265e-19
  58    -0.0063397673545842
  59    0.00025256485561004
  60    -1.649602963723e-19
  61    0.0043411044384099
  62    0.00081961743535669
 Sym= Ag
 Ene=    0.8423465364
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0072690671206693
   2    -0.00089764220939754
   3    -0.00039597645646507
   4    0.00081987024008142
   5    0.0028194259739261
   6    0.0050275214964181
   7    -0.0090881993728476
   8    1.8265486090246e-19
   9    -0.010885468506756
  10    0.0088705124832715
  11    1.2781761345595e-19
  12     -0.01657101730246
  13    -0.059301949930444
  14     -0.31548464577014
  15     0.049121683858553
  16       0.1317168366044
  17    2.7103945371308e-19
  18     -0.15863431123309
  19      0.08066908666368
  20    1.3607444402002e-19
  21     0.014086391062319
  22     -0.90735091210975
  23       1.1282099354219
  24      -0.4424939034603
  25      0.37222370322439
  26    -2.2601006061991e-19
  27      0.38908952126048
  28     -0.58136993708135
  29    -2.1661718419776e-19
  30     -0.20662641406928
  31      -0.2019954945739
  32     0.014086391062319
  33     -0.90735091210975
  34       1.1282099354219
  35       0.4424939034603
  36     -0.37222370322439
  37    4.3166313248528e-19
  38     -0.38908952126048
  39      0.58136993708135
  40    3.4447017063218e-19
  41     -0.20662641406928
  42      -0.2019954945739
  43     -0.01657101730246
  44    -0.059301949930444
  45     -0.31548464577014
  46    -0.049121683858552
  47      -0.1317168366044
  48    -1.353115134189e-21
  49      0.15863431123309
  50    -0.080669086663679
  51    3.1097403588467e-20
  52    -0.00039597645646507
  53    0.00081987024008143
  54    0.0028194259739261
  55    -0.0050275214964181
  56    0.0090881993728476
  57    -7.5971670963408e-20
  58     0.010885468506756
  59    -0.0088705124832715
  60    -5.2919316930152e-20
  61    -0.0072690671206693
  62    -0.00089764220939743
 Sym= Bg
 Ene=    0.8474120482
 Spin= Alpha
 Occup=    0.00000
   1    8.655618472651e-19
   2    -3.9825547218948e-19
   3    9.4197181959879e-19
   4    4.2964064645234e-18
   5    4.6767659924459e-18
   6    3.1552430572402e-19
   7    1.7991641765314e-20
   8    0.0020771534518191
   9    2.5692215208749e-19
  10    -1.6278239254583e-20
  11    -0.0022330010269138
  12    -3.3647199933014e-18
  13    5.6500924281689e-18
  14    5.4484955667454e-18
  15    1.1164471872568e-18
  16    3.9173911230661e-18
  17     0.083141367906227
  18    5.5803422656777e-19
  19    1.9596986034101e-18
  20      0.12814302170632
  21    -6.356790906076e-18
  22    -8.0109951439189e-20
  23    -2.375420219909e-18
  24    7.897880129072e-18
  25    3.3875927783204e-18
  26      0.79915043450735
  27    4.154461298888e-18
  28    2.1948497604426e-18
  29      -1.2340563124163
  30    -5.1142640678227e-18
  31    -2.2603362674649e-18
  32    -3.0605923865454e-18
  33    -1.2368826332212e-18
  34    -3.7551817135358e-18
  35    -4.7235726547325e-18
  36    -5.0251772637917e-18
  37     -0.79915043450735
  38    -2.8727794742265e-18
  39    -2.2509157347348e-18
  40       1.2340563124163
  41    -4.1959550091752e-18
  42    -1.749207568073e-18
  43    -1.008742554405e-17
  44    6.0623758142248e-18
  45    7.7940713332008e-18
  46    -4.5286553682747e-18
  47    -1.7127011424541e-18
  48    -0.083141367906227
  49    -2.3389163285118e-18
  50    -1.1369465919092e-18
  51     -0.12814302170632
  52    1.0397737042981e-17
  53    2.8253522316936e-18
  54    3.3382147907436e-18
  55    -1.7894987827026e-18
  56    2.739838674199e-20
  57    -0.0020771534518192
  58    -1.0653743300212e-18
  59    1.6485724778628e-20
  60    0.0022330010269137
  61    -4.8813895193648e-19
  62    -8.0367788475743e-19
 Sym= Bu
 Ene=    0.8641308798
 Spin= Alpha
 Occup=    0.00000
   1    0.0021785192668747
   2    0.00066816301899572
   3    0.0014673702133022
   4    -0.019898891926317
   5     0.017095974387785
   6    -0.011642748378755
   7    -0.086612788150708
   8    -2.861168084221e-20
   9     0.011864855890859
  10     0.093192544629588
  11    -2.0152856153819e-20
  12     0.010721661103018
  13    -0.022643332262446
  14     0.047097240087272
  15      0.26606014919442
  16      0.31977071255362
  17    -7.619210591022e-20
  18    0.0036394920133147
  19     -0.23677671652951
  20    -6.0891996560325e-20
  21    -0.013830820269573
  22    -0.060343082412698
  23     -0.17471950388733
  24      0.35901769025362
  25    -0.085811749522711
  26    -3.9207064002811e-20
  27     -0.81289304936813
  28     -0.64381066413075
  29    -4.0993004427508e-20
  30     -0.48338254916456
  31     -0.36805762460627
  32     0.013830820269573
  33     0.060343082412698
  34      0.17471950388733
  35      0.35901769025362
  36     -0.08581174952271
  37    1.5579985939447e-19
  38     -0.81289304936813
  39     -0.64381066413075
  40    1.2769644104571e-19
  41      0.48338254916456
  42      0.36805762460627
  43    -0.010721661103018
  44     0.022643332262446
  45    -0.047097240087272
  46      0.26606014919442
  47      0.31977071255362
  48    -9.3261584379653e-20
  49    0.0036394920133147
  50     -0.23677671652951
  51    -5.0797792178803e-20
  52    -0.0014673702133022
  53     0.019898891926317
  54    -0.017095974387785
  55    -0.011642748378755
  56    -0.086612788150708
  57    -1.3543052280345e-19
  58     0.011864855890859
  59     0.093192544629588
  60    -9.4759103497619e-20
  61    -0.0021785192668746
  62    -0.00066816301899571
 Sym= Bu
 Ene=    0.8904075807
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0049802921662581
   2    -0.0026822430341908
   3    -0.0020852461488748
   4     0.027094917868848
   5    -0.021642590682633
   6     0.012588654853993
   7      0.15118024203018
   8    -5.2186286498068e-20
   9    -0.015055592654689
  10     -0.16564226176055
  11    -3.6631673874393e-20
  12    -0.009764970632268
  13      0.21835027818059
  14      0.25230517304598
  15     0.059857220148969
  16     -0.18865403854458
  17    -2.6698556154134e-20
  18     0.085411354566708
  19      0.33727682666169
  20    -3.6409776933264e-20
  21     0.047352033884233
  22      0.29310488687439
  23      -1.6104492621885
  24      0.30956499976367
  25     -0.74400776223945
  26    -3.1099054378219e-20
  27     -0.71794697775171
  28     -0.23642526626537
  29    -4.4999993125168e-20
  30      0.18742322358557
  31     -0.29585857546413
  32    -0.047352033884233
  33     -0.29310488687439
  34       1.6104492621885
  35      0.30956499976367
  36     -0.74400776223945
  37    2.7009107626085e-19
  38     -0.71794697775171
  39     -0.23642526626537
  40    2.1342020274253e-19
  41     -0.18742322358557
  42      0.29585857546413
  43    0.0097649706322681
  44     -0.21835027818059
  45     -0.25230517304598
  46     0.059857220148969
  47     -0.18865403854458
  48    -1.1025440758925e-19
  49     0.085411354566708
  50      0.33727682666169
  51    -5.7652778628415e-20
  52    0.0020852461488748
  53    -0.027094917868848
  54     0.021642590682633
  55     0.012588654853993
  56      0.15118024203018
  57    -3.319346961522e-20
  58    -0.015055592654689
  59     -0.16564226176055
  60    -2.3171324678702e-20
  61    0.0049802921662581
  62    0.0026822430341909
 Sym= Ag
 Ene=     0.929856473
 Spin= Alpha
 Occup=   -0.00000
   1    -0.016760189563423
   2    -0.0039752106626616
   3    -0.0026311415012601
   4     0.028122599282841
   5    -0.017308085769976
   6    -0.055520889614165
   7      0.64749202767299
   8    -6.5884284977396e-20
   9     0.051393349133937
  10     -0.72361570755868
  11    -4.5955146370215e-20
  12    -0.0025077748482689
  13     0.039112763457381
  14    -0.019892960679919
  15      0.04700362663655
  16     -0.16493295921884
  17    -1.0074421174611e-19
  18    0.0086968308269236
  19      0.23642408697094
  20    -3.0785570824297e-20
  21     -0.00354946362308
  22    -0.042916889491566
  23      0.16291089110169
  24      0.08271465737552
  25     0.039048018085673
  26    2.9979954251146e-19
  27     -0.26729040580599
  28     -0.17705468502309
  29    2.6462449199209e-19
  30    -0.054241389779827
  31     -0.15061527090872
  32     -0.00354946362308
  33    -0.042916889491566
  34      0.16291089110169
  35     -0.08271465737552
  36    -0.039048018085673
  37    -3.1713481613177e-19
  38      0.26729040580599
  39      0.17705468502309
  40    -2.69412213999e-19
  41    -0.054241389779827
  42     -0.15061527090872
  43    -0.0025077748482689
  44     0.039112763457381
  45    -0.019892960679919
  46     -0.04700362663655
  47      0.16493295921884
  48    -5.8451766509361e-20
  49    -0.0086968308269236
  50     -0.23642408697094
  51    -7.0578088269981e-20
  52    -0.0026311415012601
  53     0.028122599282841
  54    -0.017308085769976
  55     0.055520889614165
  56     -0.64749202767299
  57    8.3309438698717e-20
  58    -0.051393349133937
  59      0.72361570755868
  60    5.8031752067246e-20
  61    -0.016760189563423
  62    -0.0039752106626616
 Sym= Bu
 Ene=     0.932575225
 Spin= Alpha
 Occup=   -0.00000
   1    -0.020171555997364
   2    -0.0026787221423251
   3    -0.0022299987686617
   4     0.020278722645492
   5    -0.0092886547372297
   6    -0.057029590015541
   7      0.60180239343823
   8    3.717958282786e-20
   9     0.050330093105212
  10     -0.67395279673007
  11    2.5958040816371e-20
  12    -0.0053342936289061
  13     0.018978434848023
  14    -0.014420446342576
  15      0.15703073504234
  16     -0.12234029686587
  17    -6.5923754732941e-20
  18     -0.17562169996863
  19      0.20476913631071
  20    -4.9126551259463e-20
  21    -0.030408548449245
  22    -0.077646580425327
  23     0.063968456703904
  24      0.03878383822521
  25      0.25162920172891
  26    2.3088238631585e-20
  27     -0.16329510100469
  28     -0.22545299211509
  29    8.0280901069405e-21
  30      -0.1766760824143
  31    -0.053119656643564
  32     0.030408548449245
  33     0.077646580425327
  34    -0.063968456703904
  35      0.03878383822521
  36      0.25162920172891
  37    1.1402638446203e-19
  38     -0.16329510100469
  39     -0.22545299211509
  40    8.8742426346098e-20
  41       0.1766760824143
  42     0.053119656643564
  43    0.0053342936289061
  44    -0.018978434848023
  45     0.014420446342576
  46      0.15703073504234
  47     -0.12234029686587
  48    -1.6753281208749e-20
  49     -0.17562169996863
  50      0.20476913631071
  51    -7.2985801983963e-21
  52    0.0022299987686617
  53    -0.020278722645492
  54    0.0092886547372298
  55    -0.057029590015541
  56      0.60180239343823
  57    6.0582069674363e-20
  58     0.050330093105212
  59     -0.67395279673007
  60    4.243712693559e-20
  61     0.020171555997364
  62     0.002678722142325
 Sym= Bg
 Ene=    0.9355007264
 Spin= Alpha
 Occup=    0.00000
   1    8.4244929893191e-20
   2    -3.0148993874716e-20
   3    5.9356691664536e-20
   4    3.7764952932826e-19
   5    4.0797624183415e-19
   6    1.5187700847776e-20
   7    7.0537162515949e-22
   8     -0.67626854343809
   9    1.6001023341176e-20
  10    -1.2902727287696e-21
  11      0.75624957131713
  12    -2.9753246619558e-19
  13    3.9639870301399e-19
  14    3.7688345589011e-19
  15    7.2919501840809e-20
  16    2.9659483653873e-19
  17    -0.042657335986266
  18    3.6558835107924e-20
  19    1.4863872269496e-19
  20      0.05224104097003
  21    -5.5862905439509e-19
  22    9.8935595836973e-21
  23    -1.6279564998353e-19
  24    5.7210936790781e-19
  25    2.4846460575019e-19
  26    0.0091376032128598
  27    3.0035388393137e-19
  28    1.5571000647578e-19
  29    -0.031244500160999
  30    -3.6554788055026e-19
  31    -1.6427141902969e-19
  32    -3.26265679259e-19
  33    -6.5472148379647e-20
  34    -2.5389782259028e-19
  35    -3.5620502632042e-19
  36    -3.5990394507697e-19
  37    -0.0091376032128598
  38    -2.1160344106546e-19
  39    -1.6257298251577e-19
  40     0.031244500160999
  41    -3.0069414873107e-19
  42    -1.2776437253896e-19
  43    -7.546161740314e-19
  44    4.4220010439236e-19
  45    5.5814249477154e-19
  46    -3.1433770771426e-19
  47    -1.4980051992644e-19
  48     0.042657335986266
  49    -1.6369527174326e-19
  50    -9.5741996002578e-20
  51     -0.05224104097003
  52    7.4280636295368e-19
  53    2.6416109809557e-19
  54    2.978894930504e-19
  55    -1.0475407603612e-19
  56    4.9543807837991e-21
  57      0.67626854343809
  58    -6.5011454931032e-20
  59    2.7269403512816e-21
  60     -0.75624957131713
  61    -4.3901799554728e-21
  62    -5.2532525512474e-20
 Sym= Au
 Ene=    0.9355666404
 Spin= Alpha
 Occup=    0.00000
   1    1.8548257512194e-20
   2    6.0383608077007e-22
   3    -1.0754029594606e-20
   4    4.8954778261242e-20
   5    4.9649291394412e-20
   6    -9.5957088118075e-21
   7    -2.3614938050945e-21
   8      0.67725977310646
   9    -4.0206815174036e-21
  10    -1.3539837456351e-21
  11     -0.75737942019122
  12    -1.8895873550227e-20
  13    1.0596037058838e-20
  14    9.3391624964733e-21
  15    -7.5126298692803e-21
  16    3.3605266856779e-21
  17     0.018290927232654
  18    -3.9706096702793e-21
  19    8.3068005930701e-22
  20    -0.025291790127055
  21    7.6651508812922e-21
  22    1.2311748154769e-20
  23    7.436669047204e-21
  24    7.1901336365254e-21
  25    -1.2122683383955e-21
  26    -0.0062801181468249
  27    7.9047625023676e-22
  28    1.2752600117615e-21
  29     0.012724286401364
  30    8.3862999780124e-22
  31    -9.152357557402e-22
  32    6.1278944097675e-21
  33    2.3061172168029e-21
  34    5.5032800461369e-22
  35    5.1389499114304e-21
  36    -7.7953874612631e-21
  37    -0.0062801181468249
  38    1.7541989558429e-21
  39    -1.7905076123196e-23
  40     0.012724286401364
  41    1.6763936581439e-21
  42    4.4839572214318e-23
  43    -1.3842577729779e-20
  44    -7.2918173237148e-21
  45    -6.2690312350522e-21
  46    -1.7773301670153e-21
  47    4.6932775695785e-21
  48     0.018290927232654
  49    -6.1247883499808e-22
  50    2.6259629481767e-21
  51    -0.025291790127055
  52    -3.0751351479256e-21
  53    2.1393783914986e-20
  54    2.1097297200033e-20
  55    6.6017024967986e-21
  56    1.2269023004396e-21
  57      0.67725977310646
  58    2.9860270402453e-21
  59    4.8334324040387e-22
  60     -0.75737942019122
  61    9.6644147822926e-21
  62    1.2884049249907e-21
 Sym= Bu
 Ene=     0.962687822
 Spin= Alpha
 Occup=   -0.00000
   1      0.22076156578525
   2     0.027808622377835
   3     0.021253679142002
   4     -0.17655570947905
   5     0.060581078110489
   6     -0.29833535993064
   7      0.18133816293432
   8    -5.8705380822864e-20
   9      0.48694537978788
  10     -0.18374898447373
  11    -4.0913063606785e-20
  12     0.022218908396021
  13     -0.18131630397873
  14    -0.084599733178079
  15     -0.41493655528593
  16      0.33252953368281
  17    3.0903284521352e-20
  18      0.57831696380754
  19     -0.49824773972303
  20    3.7279779731892e-20
  21     0.030873702007524
  22     -0.10159444500435
  23      0.67901899083476
  24    0.0085259278697727
  25    -0.095985384654273
  26    2.5792658669155e-19
  27      0.14454519288706
  28     0.070081279489084
  29    2.1133085529023e-19
  30     0.073695459650531
  31    -0.049444802419075
  32    -0.030873702007524
  33      0.10159444500435
  34     -0.67901899083476
  35    0.0085259278697727
  36    -0.095985384654273
  37    -9.5735657431383e-20
  38      0.14454519288706
  39     0.070081279489084
  40    -9.9362305281277e-20
  41    -0.073695459650531
  42     0.049444802419075
  43    -0.022218908396021
  44      0.18131630397873
  45     0.084599733178079
  46     -0.41493655528593
  47      0.33252953368281
  48    -7.0734346913132e-20
  49      0.57831696380754
  50     -0.49824773972303
  51    -6.71668418757e-20
  52    -0.021253679142002
  53      0.17655570947905
  54    -0.060581078110489
  55     -0.29833535993064
  56      0.18133816293432
  57    -2.3149993445513e-20
  58      0.48694537978788
  59     -0.18374898447373
  60    -1.6377191214858e-20
  61     -0.22076156578525
  62    -0.027808622377835
 Sym= Bg
 Ene=    0.9710267487
 Spin= Alpha
 Occup=    0.00000
   1    1.2814670087335e-18
   2    -4.4590562495422e-19
   3    8.6184288654391e-19
   4    5.685681558853e-18
   5    6.1373033301599e-18
   6    2.126698919494e-19
   7    -2.1098536419733e-20
   8     0.041458429708547
   9    2.3342151397167e-19
  10    -4.0040451078805e-20
  11    -0.047084103767213
  12    -4.476064593558e-18
  13    5.8185910659531e-18
  14    5.5135765313625e-18
  15    1.0326585047837e-18
  16    4.3395096875442e-18
  17     -0.69954927003427
  18    5.1584531808724e-19
  19    2.1625050733191e-18
  20      0.86441140746328
  21    -8.4147974480371e-18
  22    1.8448917074296e-19
  23    -2.3436606667182e-18
  24    8.4307559376158e-18
  25    3.6983656939686e-18
  26      0.10669164387815
  27    4.436157030499e-18
  28    2.3004975712663e-18
  29     -0.46105020786746
  30    -5.3852487645879e-18
  31    -2.4333144385751e-18
  32    -4.9958150172185e-18
  33    -9.185461079093e-19
  34    -3.7151204281828e-18
  35    -5.2850498211484e-18
  36    -5.320256402219e-18
  37     -0.10669164387815
  38    -3.1302831767683e-18
  39    -2.3866045390471e-18
  40      0.46105020786746
  41    -4.4479763649116e-18
  42    -1.9133443820765e-18
  43    -1.1163769714187e-17
  44    6.524921619042e-18
  45    8.2111971877617e-18
  46    -4.5130927938656e-18
  47    -2.1315453177468e-18
  48      0.69954927003427
  49    -2.3390777960334e-18
  50    -1.3515720387925e-18
  51     -0.86441140746328
  52    1.0927786981934e-17
  53    4.0001999350441e-18
  54    4.4911858572022e-18
  55    -1.4971840929035e-18
  56    7.6154599861163e-20
  57    -0.041458429708548
  58    -9.3547185253418e-19
  59    4.0320812075354e-20
  60     0.047084103767212
  61    -7.9669611695785e-21
  62    -7.6295525090447e-19
 Sym= Ag
 Ene=     0.972183059
 Spin= Alpha
 Occup=   -0.00000
   1      0.40653667664533
   2     0.040815787323638
   3     0.036695676754267
   4     -0.29339940314644
   5     0.088452294346101
   6     -0.46487977104157
   7     0.047092660381289
   8    1.3381780126026e-19
   9      0.80306817446544
  10    -0.013936110639279
  11    9.3152285417148e-20
  12    0.0065641357174006
  13    -0.080055367916146
  14     -0.10105323993876
  15     -0.18227917738948
  16      0.21278191118253
  17    -1.4329375822734e-19
  18      0.20228917011455
  19     -0.30284211720658
  20    -1.4436032836027e-19
  21    0.0096257285728379
  22     0.033212759424287
  23    0.0048407671571881
  24     -0.12805097771469
  25     0.019460282012918
  26    -6.1593464176734e-19
  27      0.43491350848289
  28    0.0030877184230321
  29    -5.0026670335585e-19
  30     0.072170740415011
  31      0.15934870210922
  32    0.0096257285728379
  33     0.033212759424287
  34     0.004840767157188
  35      0.12805097771469
  36    -0.019460282012918
  37    4.1805960782843e-19
  38     -0.43491350848289
  39    -0.0030877184230321
  40    3.8877234622017e-19
  41     0.072170740415011
  42      0.15934870210922
  43    0.0065641357174005
  44    -0.080055367916146
  45     -0.10105323993876
  46      0.18227917738948
  47     -0.21278191118253
  48    -3.7969052022142e-19
  49     -0.20228917011455
  50      0.30284211720658
  51    -1.8480439905525e-19
  52     0.036695676754267
  53     -0.29339940314644
  54     0.088452294346101
  55      0.46487977104157
  56    -0.047092660381289
  57    -2.434411649934e-21
  58     -0.80306817446544
  59     0.013936110639279
  60    -1.599669010737e-21
  61      0.40653667664533
  62     0.040815787323638
 Sym= Bu
 Ene=    0.9816335991
 Spin= Alpha
 Occup=    0.00000
   1      0.42398397371644
   2     0.024901377568744
   3     0.034512502900803
   4     -0.25594634327269
   5     0.055824458087333
   6     -0.39331280430384
   7     -0.12618378391549
   8    -9.868211122921e-20
   9      0.73421399787391
  10      0.18514551784376
  11    -6.9035040448015e-20
  12     -0.01545941884069
  13      0.13243341719791
  14     0.043213008679967
  15      0.30365426911357
  16     -0.17637610875431
  17    4.4474881898223e-20
  18     -0.45268614818667
  19      0.24673493336005
  20    2.5263939568775e-20
  21    -0.013337177800205
  22     0.091099458333896
  23     -0.43792671926029
  24    -0.064982773471572
  25    -0.011324257545355
  26    1.4514905759828e-20
  27     0.060134006396362
  28      0.11955291962742
  29    1.1342939575554e-20
  30    0.0058943167460786
  31      0.11957906130256
  32     0.013337177800205
  33    -0.091099458333896
  34      0.43792671926029
  35    -0.064982773471572
  36    -0.011324257545355
  37    6.6887290317636e-20
  38     0.060134006396362
  39      0.11955291962742
  40    4.9266952823283e-20
  41    -0.0058943167460786
  42     -0.11957906130256
  43      0.01545941884069
  44     -0.13243341719791
  45    -0.043213008679967
  46      0.30365426911357
  47     -0.17637610875431
  48    -1.6381879158208e-19
  49     -0.45268614818667
  50      0.24673493336005
  51    -1.0403070642062e-19
  52    -0.034512502900803
  53      0.25594634327269
  54    -0.055824458087333
  55     -0.39331280430384
  56     -0.12618378391549
  57    -1.3465451848496e-19
  58      0.73421399787391
  59      0.18514551784376
  60    -9.4337825564403e-20
  61     -0.42398397371644
  62    -0.024901377568744
 Sym= Ag
 Ene=    0.9923403841
 Spin= Alpha
 Occup=   -0.00000
   1     -0.24866567979759
   2    0.0015608559741331
   3    -0.017266154417894
   4      0.11052068245996
   5    -0.0049175857319029
   6      0.16947250923118
   7      0.12833781089073
   8    1.7745021288362e-19
   9     -0.35983117215929
  10     -0.17096897043165
  11    1.2375441692627e-19
  12     0.016944664982317
  13     -0.19427566461802
  14     -0.29993061359381
  15      -0.5118224980021
  16      0.32386184624479
  17    2.1641970762883e-20
  18        0.681033823749
  19     -0.45925941240083
  20    -4.0872977324297e-20
  21     0.022036638043548
  22       0.1048906716836
  23      0.21091117798585
  24     -0.25560544321813
  25      0.10658554828627
  26    -6.3242244939625e-19
  27      0.85118872706044
  28     -0.28701029418017
  29    -5.3649597887036e-19
  30      0.12105626771841
  31      0.23474688929351
  32     0.022036638043548
  33       0.1048906716836
  34      0.21091117798584
  35      0.25560544321813
  36     -0.10658554828627
  37    4.1331463933563e-19
  38     -0.85118872706044
  39      0.28701029418017
  40    3.777812599511e-19
  41      0.12105626771841
  42      0.23474688929351
  43     0.016944664982317
  44     -0.19427566461802
  45     -0.29993061359381
  46       0.5118224980021
  47     -0.32386184624479
  48    2.0065350258433e-19
  49       -0.681033823749
  50      0.45925941240083
  51    1.8923259693208e-19
  52    -0.017266154417894
  53      0.11052068245996
  54    -0.0049175857319029
  55     -0.16947250923118
  56     -0.12833781089073
  57    1.2782280285383e-19
  58      0.35983117215929
  59      0.17096897043165
  60    9.0001426388588e-20
  61     -0.24866567979759
  62    0.0015608559741331
 Sym= Au
 Ene=      1.01639467
 Spin= Alpha
 Occup=    0.00000
   1    -6.0753471388679e-19
   2    -1.6322152941575e-20
   3    3.453945853198e-19
   4    -1.6198664041329e-18
   5    -1.6460752760077e-18
   6    3.1532165079355e-19
   7    2.4018671346812e-20
   8     0.019496808954398
   9    1.3319900436729e-19
  10    6.441615635233e-21
  11    -0.022586577343203
  12    6.2999329952185e-19
  13    -4.2260162568902e-19
  14    -3.8955177796691e-19
  15    2.4923422050542e-19
  16    -1.4661529377101e-19
  17     -0.64981501784957
  18    1.3184648530912e-19
  19    -5.3202376132767e-20
  20       0.9121157555984
  21    -2.5204407446037e-19
  22    -3.6279454944497e-19
  23    -1.8544689286907e-19
  24    -2.5715128575887e-19
  25    1.3309310954613e-19
  26      0.17025598896058
  27    -2.1592653423922e-20
  28    -2.067600865565e-20
  29     -0.40892356192403
  30    -2.1433405960323e-20
  31    2.4131320352903e-20
  32    -2.1609048684031e-19
  33    -4.6612689032165e-20
  34    -3.3379117373606e-21
  35    -1.8182261944741e-19
  36    1.679263157675e-19
  37      0.17025598896058
  38    -6.7282747016441e-20
  39    -8.5865423668101e-21
  40     -0.40892356192403
  41    -7.5865864760673e-20
  42    -2.6567054584104e-20
  43    4.8675901363952e-19
  44    1.8416658168122e-19
  45    1.4179582721753e-19
  46    1.1212462949062e-19
  47    -7.1388096827363e-20
  48     -0.64981501784957
  49    5.811022899241e-20
  50    -2.8990377677859e-20
  51       0.9121157555984
  52    1.6299184480136e-19
  53    -7.3896217162561e-19
  54    -7.3963123115248e-19
  55    -1.9056861436928e-19
  56    -7.4271018056841e-20
  57     0.019496808954398
  58    -8.2669398237578e-20
  59    -4.0969686205299e-20
  60    -0.022586577343203
  61    -3.1344781878636e-19
  62    -3.1276173387195e-20
 Sym= Ag
 Ene=     1.041452007
 Spin= Alpha
 Occup=    0.00000
   1      0.78011816562623
   2     -0.36580240496573
   3    0.0011922466906503
   4      0.36067716511464
   5     -0.45083414805533
   6      0.34088021594163
   7    0.00095063182901707
   8    -3.4964431822705e-20
   9     0.051622635254984
  10     0.063704991802515
  11    -2.4330016239615e-20
  12    0.0024115396644992
  13    -0.046133847631783
  14     0.014900931274812
  15     -0.17252094056537
  16     -0.12690570571781
  17    -6.9637043896803e-20
  18      0.30484659922232
  19      0.26225472554762
  20    -1.4931835155392e-20
  21    0.0070643357062291
  22    -0.056122434261948
  23      0.42105893531681
  24      0.08282349777225
  25      0.12843510905214
  26    2.8093696153112e-19
  27     -0.42082803112648
  28     -0.39146861471388
  29    2.3944795390112e-19
  30    -0.0056729204736505
  31     -0.37288263434912
  32    0.0070643357062291
  33    -0.056122434261948
  34      0.42105893531681
  35     -0.08282349777225
  36     -0.12843510905214
  37    -2.7699948475138e-19
  38      0.42082803112648
  39      0.39146861471388
  40    -2.3850083185742e-19
  41    -0.0056729204736505
  42     -0.37288263434912
  43    0.0024115396644992
  44    -0.046133847631783
  45     0.014900931274812
  46      0.17252094056537
  47      0.12690570571781
  48    1.0792691355477e-19
  49     -0.30484659922232
  50     -0.26225472554762
  51     3.94941164621e-20
  52    0.0011922466906503
  53      0.36067716511464
  54     -0.45083414805533
  55     -0.34088021594163
  56    -0.0009506318290171
  57    2.3801099449991e-19
  58    -0.051622635254984
  59    -0.063704991802515
  60    1.6645533815561e-19
  61      0.78011816562623
  62     -0.36580240496573
 Sym= Bu
 Ene=     1.042023256
 Spin= Alpha
 Occup=    0.00000
   1      0.78320126108918
   2      -0.3706494854739
   3    0.00094498320480596
   4      0.36495031063725
   5     -0.45340259057255
   6      0.34611205638312
   7     0.010051546179602
   8    9.9678055328145e-20
   9     0.046165555263497
  10     0.053123886610433
  11    6.9712089043757e-20
  12    0.00036750136467575
  13    0.00062890015600676
  14    0.0070876245019166
  15     -0.12664698912164
  16     -0.10870215899128
  17    -4.9754116483594e-20
  18      0.24462626991755
  19      0.23119909154896
  20    -3.188219224493e-20
  21    -0.0044124404814796
  22     -0.10606675362155
  23    -0.079722385771311
  24       0.1774563873838
  25      0.13637626890779
  26    -2.24681422121e-20
  27     -0.46211533315435
  28     -0.49072262061232
  29    -2.0851104577976e-20
  30    -0.045819965002361
  31     -0.33249267739596
  32    0.0044124404814796
  33      0.10606675362155
  34     0.079722385771311
  35       0.1774563873838
  36      0.13637626890779
  37    -2.3059256527109e-20
  38     -0.46211533315435
  39     -0.49072262061232
  40    -1.4334389771772e-20
  41     0.045819965002361
  42      0.33249267739596
  43    -0.00036750136467574
  44    -0.00062890015600678
  45    -0.0070876245019166
  46     -0.12664698912164
  47     -0.10870215899128
  48    1.4490579743399e-19
  49      0.24462626991755
  50      0.23119909154896
  51    9.4275789434251e-20
  52    -0.00094498320480597
  53     -0.36495031063725
  54      0.45340259057255
  55      0.34611205638312
  56     0.010051546179602
  57    1.8173186718193e-19
  58     0.046165555263497
  59     0.053123886610433
  60    1.272929012128e-19
  61     -0.78320126108918
  62       0.3706494854739
 Sym= Bu
 Ene=     1.061893712
 Spin= Alpha
 Occup=   -0.00000
   1      0.24881863999384
   2     -0.17507059461378
   3    -0.0046278086556884
   4      0.17528362153197
   5     -0.16831544141212
   6      0.19099459847765
   7      0.12609607427591
   8    -1.2145284812018e-19
   9    -0.097787655183446
  10     -0.13068620349553
  11    -8.5232884102612e-20
  12    0.0044498620366225
  13    -0.061778391463222
  14    -0.031634759743302
  15      0.26714547900856
  16      0.33517851173077
  17    -1.0114985687193e-19
  18     -0.53516513047867
  19     -0.68654325465392
  20    -8.7826584243097e-20
  21     0.010456859610732
  22      0.21207362159469
  23      0.47230511749406
  24     -0.45640472637678
  25     -0.33034901348405
  26    -1.6273257770926e-19
  27       1.2232372969204
  28        1.288171887652
  29    -1.438315774879e-19
  30     0.066077645074539
  31       0.8807323242804
  32    -0.010456859610732
  33     -0.21207362159469
  34     -0.47230511749406
  35     -0.45640472637678
  36     -0.33034901348405
  37    2.4011406541154e-19
  38       1.2232372969204
  39        1.288171887652
  40    2.0568755626982e-19
  41    -0.066077645074539
  42      -0.8807323242804
  43    -0.0044498620366225
  44     0.061778391463222
  45     0.031634759743302
  46      0.26714547900856
  47      0.33517851173076
  48    -1.0754633814173e-19
  49     -0.53516513047867
  50     -0.68654325465392
  51    -4.823335808872e-20
  52    0.0046278086556884
  53     -0.17528362153197
  54      0.16831544141212
  55      0.19099459847765
  56      0.12609607427591
  57    -3.2797448889502e-19
  58    -0.097787655183446
  59     -0.13068620349553
  60    -2.2944830752204e-19
  61     -0.24881863999384
  62      0.17507059461378
 Sym= Ag
 Ene=      1.06367304
 Spin= Alpha
 Occup=   -0.00000
   1      0.26131715217848
   2     -0.18427202827021
   3    -0.0046634612439624
   4      0.18083236964997
   5     -0.17343708791578
   6      0.19681263573011
   7      0.13629410598946
   8    2.0720503686088e-19
   9    -0.098952883826511
  10     -0.14205032730985
  11    1.4495084129153e-19
  12    -0.0019608615802214
  13     0.083008271696295
  14     -0.18889613878292
  15      0.32235438397317
  16      0.36239815229892
  17    2.9132022153841e-19
  18     -0.58718206143997
  19     -0.74650385447954
  20    1.4431772156861e-19
  21    -0.014043888005535
  22      0.18711148816178
  23      -1.0212453370466
  24     -0.28634065098964
  25     -0.29082830017907
  26    -3.7191957685804e-19
  27       1.3750456894986
  28      0.85528748458338
  29    -3.3261893417911e-19
  30     0.011642384649609
  31       1.0815293893409
  32    -0.014043888005535
  33      0.18711148816178
  34      -1.0212453370466
  35      0.28634065098964
  36      0.29082830017907
  37    4.0571560228743e-19
  38      -1.3750456894986
  39     -0.85528748458338
  40    3.3685087765442e-19
  41     0.011642384649609
  42       1.0815293893409
  43    -0.0019608615802214
  44     0.083008271696295
  45     -0.18889613878292
  46     -0.32235438397317
  47     -0.36239815229892
  48    1.3511005084507e-19
  49      0.58718206143997
  50      0.74650385447954
  51    1.2754419062252e-19
  52    -0.0046634612439623
  53      0.18083236964997
  54     -0.17343708791578
  55     -0.19681263573011
  56     -0.13629410598946
  57    -2.2055544462672e-19
  58     0.098952883826511
  59      0.14205032730985
  60    -1.5398137544333e-19
  61      0.26131715217848
  62     -0.18427202827021
 Sym= Ag
 Ene=     1.107779174
 Spin= Alpha
 Occup=    0.00000
   1    0.0027940491693745
   2     0.024716592926463
   3    0.0012995343117403
   4    -0.0097818194035966
   5    -0.0061158445241697
   6    -0.032977845900674
   7    -0.034423933179135
   8    1.8787871068518e-19
   9     0.048610205239968
  10     0.042667186288655
  11    1.314479925944e-19
  12    -0.0053960384151555
  13      0.15290810103277
  14     -0.90402429269885
  15    -0.073820613181353
  16     -0.27047763272409
  17    1.4885159388663e-19
  18      0.24406284993102
  19      0.15998736319927
  20    7.6940502662693e-20
  21    -0.017062127802719
  22      0.69735976287741
  23      -1.0456060572802
  24     -0.65093213304054
  25    -0.047689778090715
  26    -2.2391194215894e-19
  27       2.2029855409452
  28     -0.33839643105141
  29    -1.8464056725435e-19
  30     -0.36515311864778
  31       1.5961518614968
  32    -0.017062127802719
  33      0.69735976287741
  34      -1.0456060572802
  35      0.65093213304054
  36     0.047689778090715
  37    1.5052651982134e-19
  38      -2.2029855409452
  39      0.33839643105141
  40    1.3187009194633e-19
  41     -0.36515311864778
  42       1.5961518614968
  43    -0.0053960384151555
  44      0.15290810103277
  45     -0.90402429269885
  46     0.073820613181353
  47      0.27047763272409
  48    -8.5572474575807e-20
  49     -0.24406284993102
  50     -0.15998736319927
  51    -3.3941247733129e-20
  52    0.0012995343117403
  53    -0.0097818194035966
  54    -0.0061158445241697
  55     0.032977845900674
  56     0.034423933179135
  57    3.2764028660283e-19
  58    -0.048610205239968
  59    -0.042667186288655
  60    2.2937452349041e-19
  61    0.0027940491693745
  62     0.024716592926463
 Sym= Bu
 Ene=     1.165910413
 Spin= Alpha
 Occup=    0.00000
   1    0.00066472990799038
   2    -0.034780133152042
   3    0.0002969066886982
   4    -0.019901274457041
   5     0.039929389931308
   6     0.024445865064677
   7     0.021363656673292
   8    1.1063667520041e-19
   9    -0.041529618199002
  10    -0.027923559556622
  11    7.7433493261821e-20
  12    -0.0030793906649177
  13     0.018305737719974
  14     -0.11381105114592
  15      0.20676282760621
  16      0.16936354475257
  17    -2.5870956460295e-20
  18     -0.26604191481558
  19      -0.2688676311084
  20    -1.2181641113933e-20
  21     0.021559553532747
  22     -0.54293384799209
  23       1.3708455323507
  24      0.39843771344545
  25      0.23990845770934
  26    4.598164436283e-20
  27     -0.33009118983577
  28    -0.0018343304799791
  29    3.7193637339093e-20
  30       0.7628208672834
  31      -1.2153653029481
  32    -0.021559553532747
  33      0.54293384799209
  34      -1.3708455323507
  35      0.39843771344545
  36      0.23990845770934
  37    -3.9402102686902e-20
  38     -0.33009118983577
  39    -0.001834330479979
  40    -3.4033088562933e-20
  41      -0.7628208672834
  42       1.2153653029481
  43    0.0030793906649177
  44    -0.018305737719974
  45      0.11381105114592
  46      0.20676282760621
  47      0.16936354475257
  48    5.418328473906e-20
  49     -0.26604191481558
  50      -0.2688676311084
  51    3.0398884515235e-20
  52    -0.0002969066886982
  53     0.019901274457041
  54    -0.039929389931308
  55     0.024445865064677
  56     0.021363656673292
  57    1.5205816588674e-19
  58    -0.041529618199002
  59    -0.027923559556622
  60    1.0643333754946e-19
  61    -0.00066472990799036
  62     0.034780133152042
 Sym= Ag
 Ene=     1.227773057
 Spin= Alpha
 Occup=    0.00000
   1     -0.15326194516446
   2         1.03388861058
   3    -0.039430580919486
   4       1.0704848064472
   5      -1.6181247644384
   6     -0.38119011275796
   7    -0.054030941853511
   8    -2.8084801651591e-19
   9      0.75898108189184
  10      0.10804671853808
  11    -1.9648666539576e-19
  12    -8.4927420629607e-05
  13    0.0057660008872377
  14    -0.0065920490122153
  15    0.0045111051767003
  16    0.0095054846264409
  17    2.8782854140695e-19
  18    -0.0067953326141287
  19    -0.017517444477498
  20    1.8320739248663e-19
  21    -2.7246244755889e-05
  22    -0.010203855295858
  23     0.011196141051778
  24     0.004161134170036
  25    -0.0035270325819222
  26    -2.7913054877241e-19
  27    -0.00061110848910656
  28     0.012281090349184
  29    -2.4512427581802e-19
  30    0.0061847316339502
  31     -0.00599142937609
  32    -2.7246244755884e-05
  33    -0.010203855295858
  34     0.011196141051778
  35    -0.004161134170036
  36    0.0035270325819221
  37    -2.1712460323218e-19
  38    0.00061110848910649
  39    -0.012281090349184
  40    -1.5758780379367e-19
  41    0.0061847316339502
  42     -0.00599142937609
  43    -8.4927420629601e-05
  44    0.0057660008872377
  45    -0.0065920490122153
  46    -0.0045111051767003
  47    -0.009505484626441
  48    1.2116978728277e-18
  49    0.0067953326141287
  50     0.017517444477498
  51    7.8770699192171e-19
  52    -0.039430580919486
  53       1.0704848064472
  54      -1.6181247644384
  55      0.38119011275796
  56      0.05403094185351
  57    -1.1682175639333e-18
  58     -0.75898108189184
  59     -0.10804671853808
  60    -8.1673090518989e-19
  61     -0.15326194516446
  62         1.03388861058
 Sym= Bu
 Ene=     1.227805411
 Spin= Alpha
 Occup=    0.00000
   1     -0.15331846161234
   2        1.033597154119
   3    -0.039423936606594
   4       1.0702073353325
   5      -1.6176573792989
   6     -0.38098497416274
   7    -0.053871942066048
   8    1.0705100287701e-19
   9      0.75858824126561
  10      0.10782812872667
  11    7.513601126292e-20
  12    4.4688724650117e-05
  13    -0.001168737971347
  14    -0.005353738782802
  15    0.0099190926479051
  16    0.0099077720555416
  17    2.2675050231161e-19
  18    -0.014862544551366
  19    -0.019040561715347
  20    1.5510294793996e-19
  21    0.00050672767167457
  22    -0.018591368733303
  23     0.068345397083507
  24    0.0059498190868134
  25    0.0031232671451454
  26    3.5830511316906e-20
  27    0.0074577553293312
  28     0.022801224436469
  29    3.0003929800067e-20
  30     0.021907848403878
  31    -0.026663393187441
  32    -0.00050672767167457
  33     0.018591368733303
  34    -0.068345397083506
  35    0.0059498190868134
  36    0.0031232671451454
  37    -1.2355941901211e-19
  38    0.0074577553293312
  39     0.022801224436468
  40    -1.089359347126e-19
  41    -0.021907848403878
  42     0.026663393187441
  43    -4.4688724650127e-05
  44     0.001168737971347
  45     0.005353738782802
  46    0.0099190926479051
  47    0.0099077720555416
  48    2.1136891983514e-19
  49    -0.014862544551366
  50    -0.019040561715347
  51    1.2783087579838e-19
  52     0.039423936606594
  53      -1.0702073353325
  54       1.6176573792989
  55     -0.38098497416274
  56    -0.053871942066048
  57    1.9276048795511e-19
  58      0.75858824126561
  59      0.10782812872667
  60    1.3498247084533e-19
  61      0.15331846161234
  62       -1.033597154119
 Sym= Bu
 Ene=     1.320995432
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0079487711212507
   2    0.0041833597857542
   3    0.00011382986359779
   4    -0.0061670279016692
   5    0.0069651385875599
   6    -9.5649822866415e-05
   7    -0.0092022465706528
   8    -8.2920938735096e-20
   9    -0.0038698532198295
  10     0.011124971911019
  11    -5.8106568826916e-20
  12    0.0040501158129445
  13    -0.091169218734178
  14     -0.42023545320204
  15      0.03977031424875
  16     -0.11777173508784
  17    1.4030754446817e-21
  18    -0.022295567870553
  19     -0.22699714758732
  20    -1.3620966659895e-20
  21    -0.026449006713602
  22        -1.59943114572
  23       5.9124472714746
  24     -0.19634148246087
  25     -0.43307533030288
  26    -4.058192860303e-20
  27      0.88110961672728
  28       2.5028254542713
  29    -4.631653271481e-20
  30     -0.20917665132937
  31     0.077985570190846
  32     0.026449006713602
  33         1.59943114572
  34      -5.9124472714746
  35     -0.19634148246087
  36     -0.43307533030288
  37    1.9291454887337e-19
  38      0.88110961672728
  39       2.5028254542713
  40    1.5337791278134e-19
  41      0.20917665132937
  42    -0.077985570190846
  43    -0.0040501158129445
  44     0.091169218734178
  45      0.42023545320204
  46      0.03977031424875
  47     -0.11777173508784
  48    -8.1400753271304e-20
  49    -0.022295567870553
  50     -0.22699714758732
  51    -4.1808003054452e-20
  52    -0.00011382986359779
  53    0.0061670279016692
  54    -0.0069651385875599
  55    -9.5649822866427e-05
  56    -0.0092022465706528
  57    -9.9733103306684e-20
  58    -0.0038698532198295
  59     0.011124971911019
  60    -6.9754821023809e-20
  61    0.0079487711212506
  62    -0.0041833597857542
 Sym= Ag
 Ene=     1.366923297
 Spin= Alpha
 Occup=   -0.00000
   1    0.00070344810119084
   2    -0.0073027905619488
   3    0.00014638053794053
   4    -0.0054681666300416
   5    0.0094833625601373
   6    0.0032873472864142
   7    -0.0025015450372985
   8    -1.0003163526796e-19
   9    -0.0065687462716634
  10    0.0027205845810577
  11    -6.9774555176721e-20
  12    -0.013019840010141
  13         1.23595784854
  14      -3.3400770787447
  15     -0.18917742547614
  16     0.031808303279929
  17    1.0359507144409e-19
  18       1.0861215246763
  19     -0.88264138884977
  20    7.8416184060609e-20
  21    -0.011229614223712
  22     -0.46339240567355
  23       1.8566396467821
  24    -0.075747557645847
  25    -0.082803045082134
  26    3.1513859356628e-19
  27       2.5168698961819
  28     -0.90869038292932
  29    2.4135401735649e-19
  30      0.24486752767611
  31      0.61313864457026
  32    -0.011229614223712
  33     -0.46339240567355
  34       1.8566396467821
  35     0.075747557645847
  36     0.082803045082134
  37    1.681345944607e-20
  38      -2.5168698961819
  39      0.90869038292932
  40    -2.0964095471156e-20
  41      0.24486752767611
  42      0.61313864457026
  43    -0.013019840010141
  44         1.23595784854
  45      -3.3400770787447
  46      0.18917742547614
  47    -0.031808303279929
  48    1.3212993332291e-20
  49      -1.0861215246763
  50      0.88264138884977
  51    -1.2428849169066e-20
  52    0.00014638053794053
  53    -0.0054681666300416
  54    0.0094833625601373
  55    -0.0032873472864142
  56    0.0025015450372985
  57    1.7300132175224e-19
  58    0.0065687462716634
  59    -0.0027205845810577
  60    1.2099372815996e-19
  61    0.00070344810119081
  62    -0.0073027905619488
 Sym= Ag
 Ene=     1.445869316
 Spin= Alpha
 Occup=   -0.00000
   1    0.0021224288590902
   2    -0.00076488910381745
   3    4.4883230380185e-05
   4    0.00039252685431657
   5    -0.00080074202070263
   6    -0.00075874857303307
   7    0.00029957491266049
   8    -5.6470731047609e-20
   9    0.0021248969610258
  10    -0.00023253144138558
  11    -3.9479678476181e-20
  12     0.015998260154325
  13     -0.25708779911965
  14      -1.0125426651764
  15      0.11832598725602
  16     -0.26020965138805
  17    -9.0668408486771e-20
  18     0.021573141764807
  19     -0.12932528841536
  20    -4.1967730629984e-20
  21    0.0099989014851982
  22     -0.12336786963935
  23     -0.27002416010829
  24     -0.22746524940747
  25     0.035005203214318
  26    1.4132540830241e-19
  27       3.1199839576019
  28     -0.36632451388223
  29    1.2564066176091e-19
  30      0.91901117714681
  31      0.89181551145139
  32    0.0099989014851983
  33     -0.12336786963935
  34     -0.27002416010829
  35      0.22746524940747
  36    -0.035005203214319
  37    -1.5463696977104e-19
  38      -3.1199839576019
  39      0.36632451388223
  40    -1.2920140806977e-19
  41      0.91901117714681
  42      0.89181551145139
  43     0.015998260154325
  44     -0.25708779911965
  45      -1.0125426651764
  46     -0.11832598725602
  47      0.26020965138805
  48    -3.3536505677937e-20
  49    -0.021573141764807
  50      0.12932528841536
  51    -3.7250736475744e-20
  52    4.4883230380183e-05
  53    0.00039252685431656
  54    -0.00080074202070263
  55    0.00075874857303307
  56    -0.00029957491266046
  57    -4.8975548983164e-20
  58    -0.0021248969610258
  59    0.00023253144138559
  60    -3.4410128061072e-20
  61    0.0021224288590902
  62    -0.00076488910381741
 Sym= Bu
 Ene=     1.618554489
 Spin= Alpha
 Occup=    0.00000
   1    0.0005220830693723
   2    0.0055201663325921
   3    0.00035873226313389
   4    -0.0050873114358074
   5    0.0020895878062759
   6    -0.005252514790765
   7    -0.007270284206765
   8    5.9883496815673e-21
   9    0.0094873018992646
  10     0.010517468722889
  11    4.0707584478415e-21
  12    -5.8572770922807e-05
  13      -1.3598820552446
  14       3.3325261384284
  15      0.15498582712108
  16      -0.1894283408181
  17    -1.6652852445179e-19
  18      -1.0545478373042
  19       1.1879002599695
  20    -1.1040131279446e-19
  21      0.02428210328525
  22       0.2706564932061
  23      -2.8867006242332
  24     0.089135757537609
  25    -0.090458129584851
  26    3.0204344810357e-20
  27      -1.2514248358833
  28      0.67529536370882
  29    2.1744119999992e-20
  30      0.07926969516526
  31    -0.057851921414346
  32     -0.02428210328525
  33      -0.2706564932061
  34       2.8867006242332
  35     0.089135757537609
  36    -0.090458129584852
  37    7.2160473609929e-20
  38      -1.2514248358833
  39      0.67529536370882
  40    6.0123556801952e-20
  41     -0.07926969516526
  42     0.057851921414346
  43    5.8572770922755e-05
  44       1.3598820552446
  45      -3.3325261384284
  46      0.15498582712108
  47     -0.18942834081809
  48    -1.1322023240591e-19
  49      -1.0545478373042
  50       1.1879002599695
  51    -7.1383921737396e-20
  52    -0.00035873226313389
  53    0.0050873114358074
  54    -0.0020895878062759
  55    -0.005252514790765
  56    -0.007270284206765
  57    -1.026847837494e-19
  58    0.0094873018992645
  59     0.010517468722889
  60    -7.1916722079459e-20
  61    -0.00052208306937231
  62    -0.0055201663325921


==> anc/c2h4n4_lasscf10_natorb_r125.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -2.08616818542927    -5.23879350327032     0.00000000000000
N   2   7    -0.10999462569506    -5.43454054285438     0.00000000000000
N   3   7     0.96100739863287    -3.32931369986868     0.00000000000000
C   4   6    -0.55479132555633    -1.14187652706560     0.00000000000000
H   5   1    -2.61429987060325    -1.33192464488016     0.00000000000000
C   6   6     0.55479132555633     1.14187652706560     0.00000000000000
H   7   1     2.61429987060325     1.33192464488016     0.00000000000000
N   8   7    -0.96100739863287     3.32931369986868     0.00000000000000
N   9   7     0.10999462569506     5.43454054285438     0.00000000000000
H   10   1     2.08616818542927     5.23879350327032     0.00000000000000
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

7 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

8 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

9 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    2.00000
   1    -0.013945093327531
   2    -0.0085374079964093
   3     -0.98611540926575
   4    -0.025040430849496
   5    0.0083081916679706
   6     0.022647055987904
   7    -0.013143458096991
   8    -6.7434227351093e-08
   9    0.0093950143322098
  10    -0.0061884616351413
  11    -4.458773867442e-08
  12     -0.10426443886746
  13    -0.0021076335617944
  14    0.0025959309193756
  15     0.011664520900773
  16    -0.0071294353112954
  17    -9.1356836286121e-08
  18    0.0050601466032081
  19    -0.0031490083967456
  20    -6.6943611338727e-08
  21      0.00584146518169
  22    -0.0079758383116088
  23    0.00073309289329714
  24    -0.0084598693429456
  25    -0.0010221332432141
  26    -5.874637329854e-09
  27    0.0013899618119318
  28    0.0042511669763792
  29    2.3390186927101e-09
  30     0.002310675028348
  31    0.0037139329746917
  32     -0.02883819348892
  33    -0.010178520764922
  34    -0.012761962075368
  35    -0.0056843686550356
  36    0.0073267068973546
  37    1.2210526704787e-08
  38    -0.0014330212634118
  39    0.0031030011502861
  40    1.4246778565851e-08
  41    -0.0070093363153804
  42    -0.0042961890511083
  43     0.011137893708885
  44    -0.0030895150355485
  45    0.0003607509235826
  46    0.0046955031032437
  47    -5.0992134629106e-05
  48    -2.7199098292946e-09
  49    0.0068886836271329
  50    0.0011584252936148
  51    -6.299654375974e-09
  52    0.0048767677729156
  53    0.00083676128578286
  54    0.00049858310862314
  55     -0.01185280105093
  56    0.0065612124840217
  57    3.022749138834e-09
  58    -0.0061804789728768
  59    0.0079802199674901
  60    3.7909093027434e-09
  61    -0.0085378365677237
  62    -0.0064342863337163
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    2.00000
   1    0.00014528464227763
   2    0.00018116582384314
   3    0.0073855232141679
   4    -0.0012083028040973
   5    -0.0042882972293211
   6    -0.0020236815666051
   7    0.0022503753379378
   8    -1.1365447458147e-07
   9    -0.00046119160367173
  10    -0.00065843960624965
  11    -7.9159575568751e-08
  12      0.10107035804593
  13     0.021034195101799
  14     0.017079933341427
  15    -0.0096004047821109
  16     0.015210301424282
  17    -1.1981969989836e-07
  18    -0.0049149927731076
  19     0.006243170903448
  20    -8.3121251275196e-08
  21      0.59043504263185
  22     0.053667563797788
  23     0.011633071365897
  24     0.015515667413327
  25    0.0062446267481412
  26    -7.7127181730491e-09
  27    1.4808037884662e-05
  28    1.7154557377972e-05
  29    -5.6950669345679e-10
  30    0.0046605313260074
  31    -0.0018358856340254
  32     -0.40532152316518
  33    0.0065205486351527
  34     0.027227740819357
  35    -0.0047230370964337
  36    -0.024520759275774
  37    1.0233252112898e-08
  38    -0.0036117445326561
  39    -0.001909930221613
  40    1.4106190705259e-08
  41    0.00034723966792753
  42    -0.0047978012960667
  43      0.65522613808628
  44    -0.0015078440338328
  45     -0.03559885038864
  46     0.010035111313892
  47    0.0038156224495624
  48    -5.8174103258323e-09
  49    0.0020327489100904
  50    0.0047710452629964
  51    -4.0486866265058e-09
  52      0.14926550985538
  53    -0.0073586524799992
  54    -0.0071755464183439
  55    0.0046190583639456
  56    -0.0073777205700293
  57    -5.8299584050497e-08
  58    0.0018086053105999
  59    -0.008005982621526
  60    -3.9209415225488e-08
  61    -0.00096170198013467
  62    -0.00037457596430488
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    2.00000
   1    -0.00063367612849162
   2    0.00039900063145314
   3     0.011132297579344
   4    -0.0035581323047267
   5    -0.0080092715587192
   6    -0.00072677657543826
   7    0.0023223198642575
   8    -1.0616805821579e-08
   9    -0.0006069299417552
  10    3.295289474815e-05
  11    -1.497914147165e-08
  12     -0.20977759784959
  13    0.00015212205643821
  14     0.011256031708908
  15    -0.0024270448683624
  16    0.0053916605751782
  17    -2.166279653954e-10
  18    -0.0036131626711449
  19    0.0011511325109769
  20    1.8887481655659e-09
  21       0.6671770782777
  22     0.035326306874507
  23    -0.0013227217542737
  24    0.0059486580153797
  25    0.0058291935910637
  26    8.7247748700921e-09
  27    -0.0042011688493522
  28    0.0018395112478686
  29    1.1677943999235e-08
  30    0.0036133474431765
  31     0.001280752939436
  32     0.096445289134956
  33     0.028573348447611
  34     0.017404006748439
  35     0.005818072773357
  36    -0.0059251448720937
  37    -1.1083926273594e-08
  38     0.007494397488035
  39    -0.005820213182458
  40    -2.0676200419185e-09
  41     0.013762163502301
  42    0.0060166699129834
  43     -0.42512384775669
  44    0.0003735523238925
  45     0.014741453059795
  46    -0.0037919175603154
  47    -0.0053453090605888
  48    -1.0071192532112e-07
  49    -0.0027524673936143
  50    -0.0039343246293167
  51    -6.368135540666e-08
  52     -0.54462407211255
  53    -0.012652265284443
  54     0.001402515295023
  55    0.0060815427295718
  56    -0.0015501845646857
  57    -8.6973642149494e-08
  58    0.0035405971478667
  59    -0.0042112781616584
  60    -6.6990546358097e-08
  61    0.0052205196094941
  62    0.0036949353350138
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    2.00000
   1    -0.0011074246254546
   2    0.00013526741706008
   3     0.037372042566929
   4    -0.00012250635626429
   5    -0.0002074524521391
   6    0.0024204503404582
   7    -0.00083821253286748
   8    1.1442121443598e-07
   9    0.00034481322774409
  10    0.00059786485662088
  11    7.7313956204474e-08
  12     -0.41213697956361
  13    -0.022431397836055
  14    -0.0054112503766324
  15     0.011545812941341
  16    -0.012256684054036
  17    1.1116225022576e-07
  18     0.004396555624169
  19    -0.0038008924641551
  20    7.6262300496202e-08
  21     -0.12431843599803
  22    -0.048922154798171
  23    -0.021929745169866
  24    -0.007503789922751
  25    -0.010355309935588
  26    9.4966459598588e-09
  27    0.0075876840667159
  28    0.00076382002501558
  29    -2.7776863552498e-09
  30    -0.011709646576621
  31    -0.00038747031330006
  32       0.4977365676266
  33    -0.032166314249149
  34    -0.032755294990817
  35    0.0035387701325278
  36     0.014172898702477
  37    -6.2817232676032e-09
  38    -0.0067515992745601
  39    0.0091945396824695
  40    -1.7084811041709e-08
  41    -0.014761191663973
  42    -0.0021972085675255
  43      0.62056955846538
  44    -0.0081615479265344
  45    -0.039624128629589
  46    0.0076281610544282
  47    0.0098260035078303
  48    4.3791003825402e-08
  49    -0.00027811994854798
  50    0.0015993452393859
  51    3.629251934742e-08
  52     -0.41793273925618
  53    -0.0080032483027598
  54     0.018211654138294
  55    0.0063994989702206
  56    0.00013964084809461
  57    1.9042000478663e-08
  58    0.0040008718562745
  59    -0.007546597064917
  60    2.0723106458976e-08
  61    0.0033216436217103
  62    -0.0027853200750132
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    2.00000
   1    -0.007161147157252
   2    -0.0057040652882205
   3    -0.076223072335388
   4    -0.0045022098546497
   5    0.0089897005875116
   6    0.0088969159194145
   7    -0.0049879744402537
   8    -5.6421646329392e-08
   9    0.0053799932793087
  10    0.00014987005826591
  11    -3.6868403445507e-08
  12      0.77515041392928
  13    -0.0040395390759231
  14    -0.042441308232106
  15    -0.0069541402687391
  16    -0.011966093053519
  17    7.8252100316283e-09
  18    0.0018946323606515
  19    -0.0057677664927528
  20    8.4419050696759e-09
  21     -0.14417797735256
  22    -0.018564168795106
  23    0.0088351302432747
  24    -0.024106063119724
  25    -0.008459688493133
  26    1.0839813348044e-08
  27    -0.0038626611841406
  28    -0.0093386054477037
  29    1.1324149932884e-08
  30    0.0087594837559154
  31    0.0056413084790696
  32    -0.049335893606048
  33    -0.023838727871977
  34    -0.012307937888691
  35    0.0032593852239955
  36     0.012255589883782
  37    -7.6821211472769e-09
  38    -0.0015345296027624
  39    0.0055724936181959
  40    -2.1936091521078e-09
  41    -0.0057760526131032
  42    -0.0013846889401186
  43      0.12428151135296
  44    -0.012576028516768
  45    -0.022891576871142
  46    0.0081652671657655
  47    0.0034503960633509
  48    -8.9485031520469e-08
  49    0.0038174719076763
  50    -0.00026129249839092
  51    -5.7022610137768e-08
  52     -0.58784572995417
  53    -0.024936097834202
  54    -0.00094609348493704
  55     0.001263674802374
  56    -0.0025525500309702
  57    -1.2354965572734e-07
  58    0.0010408472646317
  59    -0.0073088375600427
  60    -8.8200409862859e-08
  61    -0.0030524574880968
  62    -0.002995625345261
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    2.00000
   1    0.00091071503287987
   2    0.0016112887940458
   3     0.066406891516232
   4    -0.00042797434662883
   5    -0.0087400214705471
   6    -0.0017419175304236
   7    0.0024136699055112
   8    3.3109426737425e-08
   9    -0.0013033092382539
  10    -0.00065021380511221
  11    1.7346361602709e-08
  12      -0.4048895717654
  13    -0.0054216820444125
  14     0.015605700426162
  15     0.003951861120759
  16    0.0021360467009875
  17    2.3064272782366e-08
  18    -0.0018551069673057
  19    0.00059265503722965
  20    1.622763899289e-08
  21     -0.31368896892544
  22    -0.011546764771454
  23    -0.012245293534676
  24    0.0078840071359508
  25    0.00025257993179163
  26    3.4942357748133e-09
  27    0.00058127237524946
  28    0.0010532366416836
  29    2.1976982637828e-09
  30    -0.0056973823929089
  31    -0.0031231603386715
  32      -0.7641035416718
  33    -0.016140450072478
  34     0.012968484707603
  35    0.0070043124813285
  36    -0.0020613959835695
  37    -2.1285559325098e-09
  38    0.0014919239232745
  39    -0.0032126963961313
  40    -1.1957448689991e-10
  41    0.0056479433190392
  42    0.0027280987723335
  43    -0.019639043384795
  44    0.0053652875609896
  45    0.0028379036471675
  46    -0.0084010085626505
  47    0.0018260513592074
  48    -6.9947304995706e-09
  49    -0.0074277923492727
  50    -0.00067619555980428
  51    -9.7895156912556e-10
  52     -0.38119821476684
  53    0.0011692312517325
  54     0.014367332419637
  55    0.0028120918812849
  56    0.0037588803480681
  57    1.2873796280619e-08
  58    0.0017681226508283
  59    -0.00050608741578656
  60    9.5980781942431e-09
  61    0.0058043448284533
  62    0.0023848710136545
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    2.00000
   1     0.048211959180974
   2     0.024383858073162
   3    -0.062387586384572
   4     0.023624277042227
   5    -0.013829133631027
   6    -0.072290067547282
   7     0.027537003075719
   8    -6.1552837260344e-07
   9    -0.029823591577302
  10    0.00068703304021475
  11    -4.1866274112297e-07
  12    -0.070306972851678
  13      0.17824677993632
  14      0.18966199265548
  15    -0.080793881864656
  16      0.14550320883246
  17    -8.35447414173e-07
  18    -0.045556141827342
  19     0.066108565128299
  20    -5.9309059287797e-07
  21     -0.26625004575382
  22      0.28660676808156
  23      0.11364642882455
  24      0.11638388965754
  25    -0.002139358773118
  26    -9.1216760028012e-08
  27    -0.024178295659196
  28    0.0058415676979383
  29    -1.4822551393563e-08
  30     0.041630274970889
  31     -0.01463370711673
  32    -0.0095692337048585
  33      0.20644103818646
  34      0.15337955178204
  35     0.022206539842229
  36     -0.12691160587959
  37    1.1181420509735e-07
  38     0.029357704869025
  39    -0.035435333872958
  40    1.3291973095586e-07
  41      0.08839710670204
  42     0.037925671151437
  43     0.029163531919265
  44      0.09007410559263
  45     0.064725199088783
  46    -0.068715430503901
  47    -0.0078831253056724
  48    1.4422415509036e-07
  49    -0.069293000217402
  50    -0.0063704987180187
  51    1.0041684955728e-07
  52     -0.11335188748682
  53     0.077213973701325
  54     0.077305530904229
  55     0.044319151823756
  56    0.0050768684048807
  57    2.6424976776484e-07
  58     0.022899314894279
  59    -0.0075447787672825
  60    1.7245697333578e-07
  61     0.061645390323688
  62     0.037859707032358
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    2.00000
   1    -0.036583632468394
   2    -0.014235118254147
   3     0.012663995933867
   4    -0.051219294129379
   5    -0.063478628071845
   6     0.023403403692988
   7     0.011262903177288
   8    -3.5380106755404e-07
   9    0.0079549217007975
  10    0.00082452267763547
  11    -2.6603955927632e-07
  12    -0.0073474583676504
  13    -0.0037389862739158
  14    -0.016518459594687
  15    -0.040219460472356
  16     0.024539913867602
  17    -2.1106139854573e-07
  18    -0.040470593764249
  19     -0.01520573394096
  20    -8.8645714204663e-08
  21    -0.038869161042466
  22    4.1336086660217e-05
  23      0.12007404738191
  24      0.10451211642547
  25     0.021720949712286
  26    -1.8184968754028e-07
  27     0.067035118577834
  28     0.051882476044189
  29    -2.3857719196613e-07
  30    -0.065455413873642
  31    -0.053864503545925
  32    -0.064600812232425
  33      0.16686884350549
  34     0.076322748051553
  35     0.097935096539967
  36     0.026440694054465
  37    7.9063997545486e-08
  38      0.10333860906829
  39      0.10745834818909
  40    -1.400556262666e-08
  41     0.091127278775348
  42    -0.022891951071059
  43      0.10140888624763
  44     -0.28677810694762
  45     -0.38880713931259
  46      0.33340192024901
  47    -0.042308724810106
  48    1.2229953438663e-06
  49      0.20438353811204
  50    -0.011208464584233
  51    8.6282768560965e-07
  52     0.054665728835783
  53      -0.1024947259319
  54    -0.068809132047497
  55       0.1552115494063
  56    -0.089717143089984
  57    6.1872501531999e-07
  58     0.054597037968501
  59    -0.082209478520458
  60    4.2820511653328e-07
  61     0.039582187757332
  62    -0.012237305982345
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    2.00000
   1    -0.0018962502307687
   2    -0.0026447943339371
   3     -0.01695692183893
   4     0.013146733967299
   5     0.051243775836304
   6     0.016267530361109
   7    -0.018436452490985
   8    7.7437549515127e-07
   9     0.009240271214766
  10    0.0084104220051431
  11    5.607545535552e-07
  12     0.075808011045276
  13     -0.11271591067376
  14     -0.14230222649828
  15     0.041143330440158
  16    -0.089539027340242
  17    7.5710723692822e-07
  18     0.037000255386114
  19    -0.032549668409107
  20    5.4479038467253e-07
  21      0.10614444278824
  22     -0.16114948247989
  23    -0.048243577612193
  24     -0.11915646884642
  25    -0.044586214686931
  26    -6.8711786164904e-08
  27    -0.036828207896744
  28    -0.022441039444427
  29    -1.5895074307327e-07
  30     0.027641459588669
  31     0.052004801541665
  32    -0.057672468238288
  33     0.090914029629885
  34     0.092885764699718
  35      0.24601475953832
  36      0.15835181061382
  37    4.0254472200799e-08
  38      0.13821948192862
  39     0.066322723027339
  40    -4.4574929986665e-08
  41      0.21059877644417
  42       0.1295093483993
  43    -0.0047391994987477
  44     0.099221775108451
  45     0.039321389306344
  46    -0.033123098160276
  47    -0.0097460548102675
  48    1.0618545623268e-06
  49    -0.088028864421837
  50    -0.054204643818676
  51    7.6380227865157e-07
  52    -0.077009938852406
  53      0.22175010738377
  54      0.27298679509223
  55      0.09390272072958
  56     0.056776634810488
  57    1.457467576337e-06
  58      0.02955595826911
  59     0.014684758649531
  60    1.0535981287858e-06
  61      0.13277275300463
  62     0.054583747308798
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    2.00000
   1      -0.1279685027705
   2    -0.048585767363963
   3     0.078573492788024
   4     -0.14228833764847
   5     -0.15319887635312
   6      0.14520322730176
   7    0.0017316025239009
   8    -5.1370613971089e-07
   9     0.062618080350754
  10    -0.0036525887590415
  11    -5.3888569178403e-07
  12     0.063601447971749
  13     -0.13424791209082
  14      -0.1129992059671
  15     0.074573482961027
  16     -0.10088632095257
  17    1.5694753865534e-07
  18    0.0082106539084554
  19    -0.077597516762026
  20    2.036171063244e-07
  21    -0.029114560420636
  22    -0.0096916355582638
  23     0.014735669722124
  24     0.071558247909982
  25      0.22697554649568
  26    2.5542649135176e-07
  27     0.046985190161471
  28      0.07208065454274
  29    3.0747695636773e-07
  30    -0.055227068422422
  31    -0.022745058266103
  32    -0.072734783051753
  33      0.19316007676764
  34      0.08897032874913
  35     0.016743462989913
  36     -0.13915375146205
  37    -2.765222220297e-07
  38     0.040462703197439
  39    -0.046806551754695
  40    -4.9166524798536e-08
  41     0.089174127331242
  42     0.042996375240721
  43    -0.018437766695963
  44       0.1398078949874
  45      0.21991507195333
  46     -0.15287514834902
  47    -0.0042706247507811
  48    -2.5451520479232e-06
  49    -0.099554312362479
  50    0.0064977462772158
  51    -1.7353037710554e-06
  52     0.072951214286206
  53     -0.18182907790987
  54     -0.26050300705501
  55    -0.075611897904005
  56    -0.062479395236478
  57    -2.6279983975197e-06
  58    -0.027216293710624
  59    -0.032229677377347
  60    -1.8998929957421e-06
  61    -0.074615537299277
  62      0.02417969048521
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    2.00000
   1    -0.0088924602156016
   2    -0.013203367389642
   3    0.00082217371950689
   4     0.019537341166193
   5       0.0715348873491
   6     0.024083943995927
   7    -0.038381870600132
   8    1.2766118610202e-06
   9     0.031394245615723
  10    -0.005763545961608
  11    9.0706532467749e-07
  12     0.024276610494638
  13     -0.18275555299981
  14      -0.2695050840903
  15    -0.057711600930105
  16    -0.081427559678143
  17    1.6185844546259e-06
  18    -0.002195021129799
  19    -0.035028312965396
  20    1.1188040169276e-06
  21     -0.11840705249089
  22      0.18522151566261
  23      0.24467895422275
  24     -0.34262970765904
  25     0.012682372699123
  26    2.1266743807983e-07
  27     -0.17329276966829
  28     -0.06015968280866
  29    1.1376096868925e-07
  30      0.27422161972326
  31      0.12412709816075
  32     -0.01824351383168
  33     0.046162657912512
  34     0.051340128141916
  35    -0.046561093232874
  36     0.063779331115763
  37    -2.7679021529587e-07
  38     0.029719425485451
  39     0.013500894523783
  40    -2.7827504827503e-07
  41    0.0021258033773414
  42    -0.017589077611798
  43     0.026554693506534
  44    -0.029231354670492
  45    -0.038114595424844
  46      0.10538478797926
  47     -0.04815180652216
  48    -8.0180904105695e-07
  49     0.075284033105966
  50    -0.011782698402679
  51    -5.1630118415711e-07
  52     0.040174573679743
  53    -0.083003936278013
  54    -0.094089283698627
  55    0.0041492089328671
  56    -0.032693134601212
  57    -7.7988719156394e-07
  58    -0.0048415230356854
  59     -0.01646820905301
  60    -5.3928662460088e-07
  61    -0.030522913565066
  62    -0.012281579987437
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    2.00000
   1     0.098439266438597
   2     0.041362757622221
   3     -0.10536319799499
   4      0.25627566272512
   5      0.31161455724549
   6    -0.006713740243028
   7    -0.089796958578502
   8    1.8088395637244e-06
   9    -0.012462587600288
  10    -0.030501161153495
  11    1.5048074838297e-06
  12    -0.014599369213257
  13     0.060389435656534
  14     0.013888237295538
  15      0.24805543525536
  16     -0.11978857205059
  17    7.2776052592321e-07
  18      0.19055108354274
  19     -0.03120926127199
  20    3.0130554022042e-07
  21     0.017799353092325
  22    -0.062720201590104
  23     0.017232465300332
  24    -0.0038318408778844
  25       0.1987372391368
  26    2.1323002017435e-07
  27     0.053037050366633
  28     0.065608811261651
  29    2.1703791638853e-07
  30    -0.021945872627692
  31     0.016307885162746
  32     -0.07984242194938
  33      0.18951269080795
  34      0.05090049585348
  35     -0.13697245451179
  36     0.071836074791277
  37    -1.0893808380753e-07
  38    -0.018653203278446
  39     0.029787841256983
  40    -1.3502912931446e-07
  41    -0.023189736960284
  42    -0.063104467753987
  43     0.011122292840759
  44    0.0086085310673263
  45      0.01581318820914
  46      0.21338881399369
  47     -0.10856113225758
  48    -5.5049105184173e-07
  49      0.19038486747688
  50     -0.02345551920668
  51    -4.0690717263261e-07
  52    -0.042006754071112
  53     0.047891266848663
  54     0.052421292773607
  55     -0.15457332540594
  56      0.11042579420257
  57    -8.6649488056134e-08
  58    -0.094313601001601
  59      0.14102926848673
  60    1.9956088018671e-08
  61     -0.11680361322052
  62     -0.11104944166917
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    2.00000
   1       0.1592144347779
   2     0.060430037271696
   3    -0.076784235200129
   4     0.080945116862122
   5      0.12622596299694
   6     -0.22194255315845
   7     0.070243654147001
   8    1.1520520363116e-06
   9     -0.11311387009092
  10     0.097671462258698
  11     6.98414726778e-07
  12     0.045699082966457
  13     -0.09086156981759
  14     -0.17419013231303
  15    -0.052045751704841
  16    -0.0077690126016363
  17    1.4888622334773e-06
  18    -0.0056776473848669
  19     0.011104934339373
  20    1.0691136384678e-06
  21     0.036601259781365
  22    -0.070516485323401
  23    -0.036306974162104
  24     0.061228855442544
  25     0.069324443945611
  26    4.3828360729902e-07
  27     0.063943506467998
  28     0.016406064786686
  29    4.346721914689e-07
  30    -0.077929945460391
  31    -0.031691989248942
  32     -0.01636837142973
  33     0.019708862911856
  34    -0.096966922485316
  35     -0.14624464722626
  36     0.020409365636239
  37    -4.7084774221367e-07
  38    -0.041551261994003
  39    -0.0078400491327147
  40    -3.1187308046769e-07
  41    -0.078344542867576
  42    -0.041197546984027
  43    -0.069276685154616
  44      0.18103576319432
  45      0.22042292051091
  46    -0.0029464759246048
  47     -0.13105851471053
  48    -2.86190553579e-06
  49    -0.036346218080916
  50    -0.077338795770595
  51    -1.9255809363872e-06
  52     0.061968071051315
  53     -0.14586143389021
  54     -0.22490891902002
  55      0.27886238363242
  56     -0.21271053166684
  57    -2.9487144627854e-06
  58      0.15353903448371
  59     -0.17629335532149
  60    -2.1422462415816e-06
  61       0.1476814074186
  62      0.12412609293262
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    2.00000
   1    -0.004649614884237
   2    -0.015408638258655
   3     0.051870175856944
   4     -0.11961622656523
   5     -0.16251517328031
   6     -0.08741414252865
   7     0.073348653412626
   8    -1.0010715585007e-06
   9     -0.03802877843549
  10     0.024996650310183
  11    -8.259358718683e-07
  12     0.011702634423435
  13    -0.039890833416775
  14    -0.0025564554074192
  15     -0.25051015477067
  16       0.1274304963025
  17    -1.1807216668578e-07
  18     -0.18689065384706
  19      0.04307078090872
  20    -5.6429177930784e-08
  21     0.020140851697018
  22     -0.02460344155973
  23     -0.12614291937726
  24     0.065718584579648
  25     -0.19141928368734
  26    1.1968997305901e-07
  27    -0.028684707654666
  28    -0.087213436271727
  29    1.8543931913676e-07
  30    -0.069544830042856
  31    -0.087860041194635
  32    -0.045498852973683
  33      0.10499651936287
  34      0.14086878934027
  35     -0.05391929419008
  36      0.27182482361193
  37    -1.7269171062007e-07
  38    -0.016727495269194
  39     0.011849358243741
  40    3.286045328594e-08
  41    -0.00054508369391862
  42    -0.048451559150961
  43    -0.042148370578498
  44      0.14093074005645
  45      0.21907214502962
  46      0.19863680257329
  47     -0.16058593886028
  48    -1.9656791521189e-06
  49      0.19097713215768
  50    -0.025332654711298
  51    -1.4286551404042e-06
  52    -0.0054041530010686
  53    -0.0032369877019638
  54    -0.053106064780122
  55      -0.2243104326665
  56       0.1282350842641
  57    -1.4942248742467e-06
  58     -0.12106592052953
  59      0.18368481529426
  60    -9.8051317080741e-07
  61     -0.17395391484646
  62     -0.11672968583996
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    2.00000
   1      0.15204950003112
   2     0.019747265312854
   3    -0.084365116161352
   4      0.12625576345891
   5      0.22753122069213
   6     -0.21885847029086
   7     0.039194237933318
   8    2.8400859882613e-06
   9    -0.090698033228329
  10      0.07982135565056
  11    1.9542938732941e-06
  12      0.10727437028257
  13     -0.25230316963791
  14     -0.41046432295872
  15     -0.19602092178217
  16    -0.017975627726776
  17    3.2756003730991e-06
  18     -0.10063496351624
  19      0.01632272115628
  20    2.4230704750305e-06
  21     -0.00512673404675
  22      0.02680621417099
  23    -0.047739690515912
  24     0.092811838927416
  25       0.1086404894219
  26    7.7330395792247e-08
  27    0.0093092677145685
  28    -0.050921796382384
  29    -3.0036242955468e-07
  30    -0.063620739746577
  31    -0.070515856993189
  32    -0.017950403534574
  33     0.031646706760919
  34      0.20819879539709
  35     0.093686233387285
  36     -0.20824541390565
  37    -1.5957176360686e-07
  38    -0.032093953204288
  39    -0.060347381933137
  40    -4.1844791926425e-07
  41     0.059893510171332
  42       0.0339261255159
  43     0.057763843676237
  44     -0.13590666947741
  45     -0.20977092321644
  46     -0.10842319303826
  47      0.14508068412661
  48    2.0074162371372e-06
  49    -0.072574745000267
  50      0.08484639402871
  51    1.4461869628738e-06
  52    -0.018230679633454
  53     0.047599913213147
  54      0.10067570626437
  55     -0.13854184304048
  56     0.083840865682345
  57    2.1246963642712e-06
  58    -0.068331952228585
  59     0.044054630303954
  60    1.5693597965155e-06
  61    -0.067272500760528
  62    -0.039278579310606
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    2.00000
   1    -0.025771844091307
   2    -0.077268797190826
   3     -0.11352936971712
   4      0.25318339885551
   5      0.31050624274026
   6       0.1159936001831
   7      -0.1829437438486
   8    2.1122488175137e-06
   9     0.076170578135687
  10     -0.16712167593913
  11    1.5850536877879e-06
  12    -0.039527392598412
  13     0.048670797386324
  14     0.030647385323954
  15     -0.11802332458025
  16     0.056228723390103
  17    1.5820513434903e-06
  18    -0.098341362384236
  19     0.029798051059523
  20    1.0487457327262e-06
  21     0.014081373412179
  22    -0.026699282992946
  23     0.035152719888032
  24     0.010790580945046
  25     -0.23085233830989
  26    4.7465888331891e-07
  27    -0.00073582954850079
  28    -0.019249832478779
  29    4.7740973788915e-07
  30    -0.00027766761077827
  31    0.0037595588525079
  32     0.019305289260618
  33    -0.050019641119521
  34    -0.067790147333647
  35      0.22051700014624
  36     0.092968918341342
  37    -4.1027881155535e-07
  38       0.1214065666736
  39     0.052122109967543
  40    -3.4041799602851e-07
  41      0.12679449909716
  42     0.086691172785282
  43    -0.024334652840392
  44       0.0640545949261
  45      0.16996479214938
  46      -0.1211760756923
  47     0.023853930936223
  48    -2.2706707705633e-06
  49     -0.08924276627735
  50     0.011186754103321
  51    -1.5732643540652e-06
  52      0.11291950098117
  53     -0.24403587411757
  54     -0.32799269515199
  55    -0.042889853802491
  56    -0.088490835569707
  57    -2.5053606740387e-06
  58    -0.010382388778225
  59    -0.056183926832772
  60    -1.7936109194453e-06
  61    -0.071460480465545
  62     0.033231607362169
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    2.00000
   1      0.18228428220799
   2      0.18469443632625
   3     0.042901285742038
   4     -0.14540678996719
   5     -0.20180008645582
   6     -0.27473211452616
   7      0.22175987459587
   8    -2.4208512161921e-06
   9     -0.15630139827463
  10      0.23011354299928
  11    -1.6993518453058e-06
  12    -0.059417302529602
  13      0.14317301865938
  14      0.18948721964792
  15       0.2607816538934
  16    -0.036315629881707
  17    -2.5337744885469e-06
  18      0.24936107767591
  19     0.038783022258348
  20    -1.8778051130002e-06
  21     0.043190289525157
  22     -0.10882392165998
  23     -0.14819948521518
  24     -0.13958057180148
  25     0.018101900115615
  26    -2.2362545871652e-07
  27    -0.091314964411224
  28    -0.0024513129831775
  29    -1.2548436765138e-08
  30     0.078465848727459
  31      0.10819000438951
  32    0.0057441088379407
  33    -0.023121984193965
  34     0.051725541982494
  35      0.15767337153814
  36     0.054278608614956
  37    2.2911254866453e-07
  38     0.059292979456176
  39    -0.010848639233924
  40    3.5891706626902e-07
  41      0.10778814205123
  42     0.099003548919659
  43     0.014291905802894
  44    -0.026744085315327
  45     0.012005084713589
  46    -0.057075406293048
  47      0.04433451189561
  48    -2.3733549931187e-07
  49    -0.034131197305595
  50      0.02832545359821
  51    -1.71249095399e-07
  52     0.066236167640526
  53     -0.14311204017238
  54     -0.16638803942258
  55    -0.090621964954841
  56    -0.018471952717538
  57    -6.7177966847476e-07
  58    -0.042389925627451
  59    -0.010942169606344
  60    -5.2329121433917e-07
  61    -0.086263650035329
  62    -0.011453813923993
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    1.97588
   1    -0.0016586477562054
   2    -0.0072349489517349
   3    0.00040211136020289
   4    -0.0010211408669591
   5    0.0042026475460498
   6    1.4370687277742e-05
   7    -0.0058352410299669
   8    1.4330531599653e-08
   9    0.0034545650721039
  10    -0.0085771720923461
  11    -2.8637838620177e-08
  12    -0.0041696668563534
  13    0.0077476380417774
  14     0.020035896110889
  15    -0.011524174311511
  16     0.011591400921488
  17    -4.4037533176413e-08
  18    -0.0057905134152167
  19     0.021716645267689
  20    -1.2581099656852e-08
  21     0.012888295082559
  22    -0.024678675008735
  23     -0.12452850051873
  24    -0.0099102955666829
  25    -0.036412658262912
  26    -7.3251568404386e-08
  27    -0.0070275340931731
  28    -0.061064828631109
  29    1.1090889631582e-07
  30    -0.0071666151849846
  31    0.0055537176954404
  32    -0.018843148920696
  33     0.031319137164528
  34       0.1810464329623
  35    -0.037848600130093
  36      0.07697409177242
  37    9.1160533570849e-08
  38    -0.086242591969019
  39     0.033154120083946
  40    -2.9787869094023e-09
  41     0.019136612936344
  42     0.036458412259585
  43     0.068868388674075
  44     -0.15751679909269
  45    -0.094286755475754
  46     -0.26558142022544
  47     -0.38709933861841
  48    2.2065756425784e-08
  49     -0.16821266170686
  50    -0.082557563489753
  51    2.8668320013211e-07
  52     0.055473824336765
  53     -0.14114278387527
  54     0.042133060272967
  55      0.16144334920398
  56      0.44011507412637
  57    8.0751966921634e-07
  58     0.023070858238862
  59      0.16913173104364
  60    4.4337688270806e-07
  61     0.071758965189061
  62     0.079814843588794
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    1.97588
   1    -0.071722523401429
   2    -0.079804584400978
   3    -0.055487867377693
   4      0.14117159740784
   5    -0.042025565164509
   6      0.16141611847273
   7      0.44011601051902
   8    -8.2931607483182e-07
   9     0.023057474030481
  10      0.16918401813103
  11    -8.6030019956865e-07
  12     -0.06877500880547
  13       0.1573112574237
  14     0.093887769307793
  15     -0.26550700685307
  16     -0.38726066183608
  17    1.6134545482671e-07
  18     -0.16808748382394
  19    -0.082639978963557
  20    3.633386264905e-07
  21     0.018874507751263
  22    -0.031481117282611
  23     -0.18076774093506
  24    -0.037998968700189
  25     0.077090428656567
  26    -2.5541229552144e-08
  27    -0.086318134813286
  28     0.033021669567702
  29    -1.2140462223238e-07
  30    -0.019053568609986
  31    -0.036549220569577
  32    -0.012909088982104
  33     0.024643171682185
  34      0.12473171578506
  35    -0.0098762940174946
  36    -0.036389998499681
  37    1.6764631990302e-07
  38    -0.0068175222049405
  39     -0.06103119827623
  40    -2.1677222377023e-07
  41    0.0071493320476089
  42    -0.0055744996993031
  43    0.0041915862924207
  44    -0.0078435093580327
  45    -0.020136933271885
  46    -0.011658439707206
  47     0.011686341128314
  48    1.5049759187194e-08
  49    -0.0059373886468971
  50     0.021552583026431
  51    2.1441074413717e-08
  52    -0.00039503281693089
  53    0.00096531530703009
  54    -0.0039992067598407
  55    2.5066235220336e-05
  56    -0.0057996205091618
  57    -9.3824778498859e-08
  58    0.0033976006121325
  59    -0.0086591631083151
  60    1.5248245787032e-08
  61    0.0016497318504286
  62     0.007239717754826
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    1.93506
   1    5.0397147895848e-11
   2    2.7010778008672e-08
   3    2.8877324357143e-08
   4    -6.7951966524335e-08
   5    -9.8918835534913e-08
   6    -1.1230389741328e-08
   7    -4.9242977783175e-10
   8    -0.072195797419353
   9    -1.4623456324896e-08
  10    -9.8138289340294e-10
  11    -0.077162578564475
  12    -4.1897575938356e-08
  13    8.9492905893764e-08
  14    1.3723138001687e-07
  15    1.039822081977e-07
  16    3.4700163510562e-08
  17      0.04603702789008
  18    7.752568702801e-08
  19    6.4423353145694e-10
  20    0.0046416763533608
  21    1.9933957037379e-09
  22    -2.9135804805795e-08
  23    3.1378653580042e-08
  24    -1.6059298403322e-08
  25    -3.815102771126e-08
  26      0.40001201007657
  27    3.8889707934141e-08
  28    1.6706449289081e-09
  29      0.28027321765569
  30    8.9838166105053e-09
  31    3.6082562646675e-08
  32    -1.6063748502861e-08
  33    2.4296854103422e-08
  34    -7.9314407133328e-09
  35    -5.0848930911801e-08
  36    1.1892212534713e-07
  37      0.40001299124404
  38    -2.460895135612e-08
  39    3.7753144212242e-08
  40         0.28027743777
  41    -2.0106551763163e-08
  42    -8.6938539018149e-09
  43    -3.9591223736511e-08
  44    8.0776157847797e-08
  45    1.0334164383948e-07
  46    6.1829190559454e-08
  47    -4.6250761743626e-08
  48     0.046036638000958
  49    5.5515197015371e-08
  50    -1.3069177430646e-08
  51     0.004640315393126
  52    2.4040879215472e-08
  53    -4.5532588107918e-08
  54    -1.0784001087187e-07
  55    -2.6401363725701e-08
  56    -6.5906978308143e-08
  57    -0.072196171214873
  58    1.7049686802071e-10
  59    7.4243930167877e-09
  60    -0.077162227538845
  61    -4.0164581263635e-08
  62    -2.885610699454e-08
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    1.91483
   1    5.3362514552509e-07
   2    -1.2878417130594e-06
   3    -1.8083483168777e-06
   4    4.4207655440997e-06
   5    7.0091908977216e-06
   6    -1.5522682604011e-07
   7    -2.6451457251468e-06
   8     -0.42733516524084
   9    3.2399211197436e-07
  10    -1.0089822791831e-06
  11     -0.28136238914606
  12    1.3050879667061e-06
  13    -4.1381954619326e-06
  14    -6.4221130140137e-06
  15    -2.3129940879913e-06
  16    -6.2602616167093e-07
  17     -0.43118479746556
  18    -1.1212695152045e-06
  19    -6.3237134251356e-08
  20     -0.27879307772133
  21    -6.2338188199621e-08
  22    2.9839985608373e-07
  23    1.4983038790452e-06
  24    8.7032113324761e-08
  25    3.376101438508e-07
  26     -0.03542498469992
  27    3.2630377295143e-07
  28    -4.8505256563906e-07
  29    -0.0062324848829888
  30    -1.5424682773938e-07
  31    -4.4320406278669e-07
  32    -1.7533304089659e-07
  33    3.7353807773708e-07
  34    4.6165200421352e-07
  35    8.137343401354e-08
  36    -6.4864185502838e-07
  37     0.054661703123325
  38    7.1171720560499e-08
  39    8.9799240864432e-08
  40     0.068033197534431
  41    1.2719441921874e-07
  42    -1.3812806955456e-07
  43    2.2916961102286e-08
  44    -3.0968649892121e-09
  45    -2.7604509679832e-07
  46    -3.5893824182202e-07
  47    1.6268685794599e-07
  48        0.010183579262
  49    -3.8319531291755e-07
  50    3.6354434321922e-08
  51    -0.00068840189156011
  52    5.1063331271115e-08
  53    -1.0538008512799e-07
  54    -5.2529393459962e-08
  55    6.5163235146446e-08
  56    -1.4493306246135e-07
  57    -0.021246913866395
  58    3.0868714619841e-08
  59    -1.9120457163592e-07
  60    -0.022149999345889
  61    6.4057685736666e-08
  62    1.2688824249496e-07
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    1.91482
   1    2.9424440427377e-07
   2    2.6395054013869e-07
   3    8.6141419680988e-08
   4    -2.0098946275618e-07
   5    -9.513509264745e-08
   6    -4.40157420852e-07
   7    2.919661796178e-07
   8    -0.021245277643832
   9    -1.7650319054385e-07
  10    3.8537182838821e-07
  11    -0.022152744038076
  12    -1.5282862854794e-08
  13    5.0406210044382e-08
  14    -2.4583176802854e-07
  15    3.6884834244457e-07
  16    -4.6220615170226e-08
  17     0.010184151931164
  18    4.9854693035898e-07
  19    1.5980934091167e-07
  20    -0.00068895989538217
  21    -1.4142260407407e-07
  22    3.6366465796016e-07
  23    -2.2621697810271e-07
  24    -4.0412235285237e-08
  25    4.0957768886777e-07
  26     0.054661870702011
  27    -1.8249813538875e-07
  28    -4.446530166928e-07
  29     0.068032941801356
  30    2.1625201041654e-07
  31    2.2385528858596e-08
  32    3.2185056494542e-07
  33    -6.4420605137109e-07
  34    1.9782081378217e-06
  35    1.1880318699847e-06
  36    -1.4571891250665e-06
  37    -0.035424742122574
  38    -4.2682880605396e-07
  39    2.182483534951e-07
  40    -0.0062329720241649
  41    3.513015193815e-07
  42    2.2360646911844e-07
  43    1.5436058690415e-06
  44    -4.2334457200697e-06
  45    -7.4647292218534e-06
  46    2.0183317173144e-07
  47    1.8333146888591e-06
  48     -0.43118456192439
  49    -4.4283822919686e-07
  50    5.3336730250464e-07
  51     -0.27879163782045
  52    -1.6662815881332e-06
  53    4.7045190691507e-06
  54    7.3559942237374e-06
  55    1.3648943262332e-07
  56    2.7696098509555e-06
  57      -0.4273355575717
  58    -3.7059700926046e-07
  59    6.7982049467258e-07
  60     -0.28136356397792
  61    8.7644075889845e-07
  62    -6.2297793063656e-07
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.08508
   1    -3.8761598406635e-08
   2    -1.3218097941006e-07
   3    -5.7083815628805e-09
   4    -2.4761385765842e-08
   5    4.8765915006268e-07
   6    -1.2201449079053e-08
   7    4.6508669185389e-08
   8    -0.015554424924697
   9    1.0540028445291e-07
  10    2.0722781888214e-08
  11    -0.025011841889135
  12    -3.5284842761695e-08
  13    -2.7246915689141e-08
  14    -6.0376995526515e-08
  15    8.830275740575e-08
  16    2.6393740992764e-07
  17    -0.015820715874826
  18    2.3204017615598e-07
  19    5.5101466830609e-07
  20    -0.029233604162635
  21    6.1884590664318e-08
  22    -2.3464376508477e-07
  23    -2.8588957095106e-07
  24    -1.3463359837501e-07
  25    -2.071122478487e-07
  26     0.078044955343207
  27    -4.7715895011442e-07
  28    -9.7584013574601e-07
  29     0.067995919768803
  30    -5.3463351775559e-07
  31    -5.2671674286836e-07
  32    -4.1577635091381e-07
  33    7.8092834384525e-07
  34    4.6166169129313e-06
  35    -1.5055039322916e-06
  36    1.8636618044454e-06
  37     0.065989779746631
  38    -8.8464406540353e-07
  39    1.8532594107227e-06
  40     0.083439022412453
  41    -2.7775276758033e-07
  42    -9.9367051718773e-07
  43    6.264970183365e-07
  44    -3.8610690394491e-06
  45    -2.7740121782524e-06
  46    -4.1969095809862e-07
  47    2.4367942942551e-06
  48     -0.63247660849912
  49    -2.3757723328248e-06
  50     2.72392585799e-07
  51     -0.27438039329971
  52    4.1180220050583e-07
  53    -3.6571624635886e-06
  54    2.2996065871069e-06
  55    -9.354024788161e-07
  56    -2.0959094896552e-06
  57      0.61958183546753
  58    -1.6717844098765e-06
  59    -2.9685871166381e-07
  60      0.26127650066781
  61    1.3231484717789e-06
  62    2.1511486049699e-06
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.08507
   1    -1.7949853734147e-06
   2    -2.9315287100689e-06
   3    -6.2198588998643e-07
   4    4.1400665491039e-06
   5    6.5256569229298e-07
   6    -1.888739461045e-06
   7    -2.3465126063581e-06
   8      -0.6195833660189
   9    -1.3628063173221e-06
  10    1.388272281165e-06
  11     -0.26126786679335
  12    -5.4713609221946e-07
  13    3.5799348668266e-06
  14    4.5326229844819e-07
  15    1.8661158374054e-06
  16    1.0367769554304e-06
  17      0.63248732574361
  18    -1.671901140343e-06
  19    2.0033953629269e-06
  20      0.27435665800358
  21    2.2198297587035e-07
  22    -1.1238830238897e-07
  23    -3.1038507357619e-06
  24    -1.022257409903e-06
  25    9.256683213382e-07
  26    -0.065995771938625
  27    -1.3000492003755e-06
  28    1.9015209975819e-06
  29    -0.083420684187423
  30    4.2975180064576e-07
  31    1.849069483934e-07
  32    -1.4305969875597e-08
  33    2.5298589532573e-07
  34    -3.6617238113372e-07
  35    -2.7062814092894e-08
  36    -1.3363010647105e-07
  37    -0.078043162313918
  38    4.402027034591e-07
  39    -2.8212683339897e-07
  40     -0.06800308884816
  41    1.763169247723e-07
  42    2.514190130478e-08
  43    1.9588655491582e-08
  44    -1.3451433636941e-07
  45    3.5005313122173e-07
  46    1.6771273808764e-08
  47    1.8556472510642e-07
  48     0.015821284620713
  49    2.044336733649e-07
  50    8.9016658337576e-08
  51     0.029229927019975
  52    5.7281697384758e-09
  53    -5.6872001310492e-08
  54    -1.4773342371292e-07
  55    5.1121671822691e-08
  56    5.4651046733402e-08
  57     0.015548444348824
  58    -4.3734746923527e-08
  59    4.3905343033744e-12
  60     0.025021524775093
  61    5.7974563078164e-09
  62    2.4733604197944e-09
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.06494
   1    4.9617676029765e-08
   2    7.9981598891293e-08
   3    -4.0036723763578e-09
   4    7.0779164103643e-09
   5    8.3477161180457e-08
   6    8.6329098290288e-08
   7    8.9602301123648e-08
   8    -0.010671270302769
   9    4.8029399282848e-08
  10    4.4245551622532e-08
  11    -0.053557139027705
  12    2.7960682845828e-08
  13    -1.9993190141852e-07
  14    -6.8349562089682e-08
  15    2.1250340029561e-08
  16    -7.8327657503401e-08
  17     -0.13261664867614
  18    1.6389013351156e-07
  19    8.6146484539342e-08
  20     -0.10448248324664
  21    -1.6886572901731e-08
  22    -1.779931125927e-08
  23    1.7760066934567e-07
  24    3.1871688729348e-08
  25    -5.2132678524895e-08
  26      0.60723045180337
  27    3.6168457819167e-08
  28    -1.8551095858561e-08
  29      0.36596750737189
  30    1.4052306630832e-08
  31    2.5027759155016e-08
  32    3.7867672467108e-08
  33    -3.8846450083803e-08
  34    -3.7243658187085e-07
  35    9.0415703893212e-08
  36    -1.475242282966e-07
  37     -0.60722875856212
  38    9.1414204352129e-08
  39    -1.3363879780858e-07
  40     -0.36596659347524
  41    2.6360043466892e-08
  42    4.1044448040064e-08
  43    -3.5621582986147e-08
  44    1.8138244228098e-07
  45    2.784957380761e-07
  46    6.0530057873751e-08
  47    -1.9867662039208e-07
  48      0.13261620428361
  49    1.9683304095746e-07
  50    3.1652216051808e-08
  51       0.1044822587319
  52    9.0673647575104e-10
  53    -7.7427358645049e-09
  54    -9.549992790201e-08
  55    5.0877561588379e-08
  56    1.7595321866372e-08
  57     0.010670047978169
  58    2.6733660164639e-08
  59    9.4985255367284e-08
  60      0.05355834288351
  61     -2.9422181539e-08
  62    -3.9814110570871e-08
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.02422
   1     0.054923755815143
   2     0.054176346760322
   3     0.091475216698663
   4     -0.40194400020058
   5     -0.39606156643529
   6     -0.30493339895551
   7     -0.72547830521564
   8    1.192694407141e-06
   9     -0.11198911167192
  10     -0.18856454847788
  11    -2.5685774519644e-06
  12    -0.095639785656781
  13      0.43644766901468
  14      0.41278937179466
  15     -0.41504366934258
  16     -0.65569841626559
  17    -1.9245418364585e-06
  18    -0.087813085070963
  19     -0.17059302943457
  20    3.3766641101332e-06
  21     0.013331157175682
  22     -0.04561141817957
  23    -0.057246234079026
  24    -0.015657648242256
  25     0.058624520944548
  26    8.9964675815655e-08
  27    -0.031195651010525
  28     0.046801805829986
  29    -1.2252314231999e-06
  30     -0.01723329795612
  31    -0.0075491742913726
  32    -0.0094841580750207
  33     0.022769198343775
  34     0.041915374803141
  35    -0.0036884364783655
  36    -0.035856641276021
  37    -1.4693032375555e-07
  38    0.0060835816789716
  39    -0.013873726858837
  40    4.1561027554894e-07
  41    -0.00045274605156006
  42    -0.0070782865803759
  43    0.0019652262363494
  44    0.0014562794804063
  45    -0.0064706710541832
  46    -0.0032461886124008
  47     0.011363151688422
  48    -1.3947193661956e-07
  49    -0.0024426814760249
  50     0.024460865812497
  51    1.6413044516439e-07
  52    0.00029047171290014
  53    0.0035327232890528
  54    -0.021022727878831
  55    -0.00054578595080987
  56    -0.0058178084698826
  57    5.6618227967399e-09
  58    0.0069808839176919
  59    0.0034852572888946
  60    -8.0361258713967e-08
  61    0.0028157656416852
  62    0.0033416496061981
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.02422
   1    -0.0023296905961735
   2    -0.00062927792265391
   3    -0.00033657377368118
   4    -0.0021754050131615
   5     0.014087385371948
   6    0.0012060428067043
   7     -0.00537611465955
   8    6.1534213122031e-08
   9    0.0029070319437631
  10     0.002503002753312
  11    -1.2069170285427e-08
  12    -0.0023685256152141
  13    0.0071903854472347
  14    -0.0041296526491822
  15    -0.0065389240690927
  16     0.016138679642533
  17    5.9084780799632e-08
  18    -0.0023518803628088
  19     0.010879984525588
  20    -1.6077854645845e-08
  21    0.0098123220624059
  22    -0.027317684420876
  23    -0.020017069346211
  24    -0.0066084373265716
  25    -0.037646442414425
  26    7.6512307461964e-09
  27     0.029891797476305
  28    0.0010249841961281
  29    -1.3898481470788e-07
  30    0.0053358611897559
  31     0.015176316571924
  32     -0.01348955581063
  33     0.042931724547296
  34     0.038240680619344
  35    -0.012815357991737
  36     0.060195156075772
  37    4.9136754271827e-08
  38    -0.034915006974025
  39     0.058110395005399
  40    1.9406174968617e-07
  41     0.013072004025554
  42     0.014613770286428
  43     0.095785886468767
  44      -0.4368953799106
  45     -0.41545535077855
  46     -0.41517362395447
  47     -0.65514656811468
  48    8.9185647684932e-07
  49    -0.088265812974278
  50     -0.16841860604217
  51    -1.0431008086842e-06
  52    -0.091452330659391
  53      0.40203497742576
  54       0.3953031964218
  55     -0.30494193365822
  56     -0.72549142189749
  57    -1.344664399884e-06
  58     -0.11113606494078
  59     -0.18742525745045
  60    1.5749395596815e-06
  61    -0.054858599202005
  62    -0.056252026665494
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    -0.0060377931209842
   2        1.591688352456
   3     0.045665789069346
   4     0.061329776965089
   5      -1.0321736559013
   6     0.087801513697137
   7     0.041929977733931
   8     0.079916932840883
   9      0.86854722586466
  10    -0.029002987010915
  11    -0.077450342866043
  12     0.047721552209941
  13    -0.093284241618812
  14     -0.51800094076557
  15     0.033081998437308
  16      -0.2456555245662
  17     0.064710989651915
  18    -0.064867042036562
  19      -0.1703158527408
  20    -0.056136452405821
  21     -0.01836871197783
  22      0.04710137745603
  23      0.25932907537998
  24      0.36732720050892
  25     -0.21356653725755
  26    0.0045887756881512
  27      0.56080952379094
  28      0.11877666574007
  29    0.0099351453269631
  30     0.064926228108167
  31      0.49861152792668
  32     0.028758017248174
  33     0.062917227320334
  34     -0.99605656873418
  35    -0.019330485577309
  36     -0.05187268467282
  37    -0.012187386872281
  38      0.23566458405205
  39     -0.11783113607773
  40     0.012329166227031
  41    -0.061549718409209
  42      0.13751270322287
  43     -0.02517234833708
  44    -0.025970077751128
  45      0.65898778352266
  46     0.069026386839574
  47     -0.13259545454152
  48    -0.0042963972259898
  49      0.23030912495875
  50     -0.17789352202795
  51    0.0034981574176888
  52    0.0038804540491919
  53     0.040562915373735
  54     -0.23244864941322
  55    -0.031985676913259
  56    -0.0040393616923139
  57    -0.00089361115532638
  58    -0.075876186305576
  59      0.14354163892671
  60    -0.0022648457039572
  61     0.046049211545949
  62      0.10138433472128
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1    -0.011807821926442
   2      0.46608879985547
   3     0.018567148913971
   4     0.021215322845212
   5     -0.57804949798293
   6      0.02676147379645
   7      0.01662963964883
   8     0.073925443227818
   9      0.19096765916402
  10     -0.19445106324118
  11     -0.12234221986392
  12    -0.0098162256644104
  13    -0.010386372222702
  14      0.35539694588322
  15     0.025473377597676
  16      0.10542173216995
  17    -0.018800259426132
  18      -0.1394269482749
  19      -0.1655858055918
  20     0.081963601519614
  21    0.0090558588025739
  22    -0.015203724199888
  23     -0.60329696359884
  24     -0.09424066689202
  25    -0.049938596565886
  26    -0.0012656935901511
  27     -0.34620571472431
  28     -0.24960691298061
  29    -0.027623723394507
  30    -0.093234275475082
  31     -0.20914451940298
  32     -0.10484445171988
  33      0.21534023263773
  34       1.3441914379052
  35     0.040332064574851
  36      0.32198574133543
  37    0.0018939202816109
  38      -0.3128576122675
  39     -0.35107053916954
  40     0.020458610686657
  41    -0.080551192887087
  42      -0.3185897304352
  43     0.020781683542926
  44     -0.44515686914237
  45       1.5581150288927
  46     -0.28461697071048
  47      0.23159501024917
  48     0.018565934575418
  49      0.39851151415736
  50       1.3586042980107
  51    -0.055305930944901
  52    0.0095188157887531
  53     0.013032739985638
  54      -1.1347272256632
  55       0.3386576704909
  56     -0.29457581314031
  57    -0.036242102811047
  58      0.79078271852801
  59        1.157194068826
  60     0.065536381469555
  61     0.052689185667777
  62     -0.82201905664817
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1     0.031173603198626
   2     -0.75097409011986
   3    -0.026818027225191
   4    0.0041930074953244
   5      0.90166617381668
   6    -0.045057021037408
   7     -0.01341527506395
   8     -0.11658870223076
   9     -0.27546155364286
  10      0.27625838421239
  11      0.20951923922233
  12     0.025990147481417
  13     -0.12421980341951
  14    -0.095636201133514
  15    -0.029656506146197
  16     -0.26351823114749
  17     0.054738152072933
  18      0.30907551708958
  19      0.53423226645113
  20     -0.16400372496495
  21     0.001020027182113
  22    -0.0023999808426588
  23      -1.0565239264655
  24      0.16060714500547
  25     -0.16466061070195
  26      0.02441881633989
  27     -0.41013503122561
  28     -0.21040827133085
  29    0.0083102106707319
  30      0.21042222823515
  31      0.07860835159049
  32     0.025385452043078
  33    -0.014755526032863
  34      0.77977719133808
  35      0.27417671598415
  36     -0.08138723002669
  37    -0.008831064432186
  38     -0.46838716373075
  39     -0.78030969398412
  40     0.038546090909263
  41     0.033894747775235
  42     0.095006174399262
  43    -0.058997199513179
  44      0.32192843580669
  45       1.0152232475856
  46      0.24966984071641
  47     -0.51804975885064
  48     0.020987763725716
  49      0.31883879234571
  50       1.2343737783074
  51    -0.071218181499337
  52    -0.0016758575024532
  53       0.1517410014758
  54      -1.0780298931511
  55      0.22253231355062
  56     -0.20374893722109
  57    -0.038956006999457
  58      0.48068680554964
  59      0.85594388313262
  60      0.07261209248683
  61     0.087512772884777
  62     -0.42590293589465
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1    0.0059275377733907
   2     -0.31179006628446
   3    -0.034054535852168
   4    0.0029102298351996
   5       1.6086100646921
   6    -0.085315119715612
   7    -0.012436432972063
   8     -0.20887651996494
   9      0.18212742754035
  10      0.82649149447216
  11      0.37113017659765
  12     0.059807039505024
  13     -0.11880259233846
  14      -1.1666346910146
  15    -0.086069318939716
  16     -0.51756901033337
  17     0.091481612809136
  18      0.70007469712989
  19       1.1850253706279
  20      -0.3321746361466
  21     -0.04387783161117
  22      0.11706524290543
  23      0.97852958892234
  24      0.30157788343793
  25     -0.29380208523395
  26    -0.038162133961842
  27      0.32539493835279
  28      0.74850345964365
  29      0.22374095699428
  30     0.034494794597838
  31      0.34121047775386
  32    0.00018459613758811
  33      0.07866998025526
  34      -1.1139576084771
  35     -0.30363956964492
  36      0.29032097451395
  37      0.10751809853979
  38       0.5838721548928
  39       0.9760142544717
  40     -0.19331210267653
  41     -0.10062205065592
  42     -0.12970674060658
  43     0.040913997920697
  44     -0.33195650832949
  45     -0.10369830044991
  46     -0.28229348363684
  47      0.35355174126697
  48     0.037737500397802
  49    -0.048193116371769
  50     -0.34951966176911
  51    -0.026211999843062
  52    -0.0031600409615531
  53    -0.089698785090386
  54      0.43434473068221
  55     0.032050817582407
  56     0.046785537970525
  57    -0.011438487757893
  58    -0.0026251473046924
  59     -0.12119077258663
  60     0.041463617556847
  61    -0.056213578567156
  62     -0.27275255005296
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1     -0.20237820866771
   2      0.30201830394158
   3    0.00016767503229533
   4      0.04506919125589
   5     -0.14338702400822
   6    -0.008704920948831
   7     0.018012288021827
   8     -0.16614489143839
   9     0.057425218862041
  10    -0.041848872691879
  11      0.25773857176914
  12    -0.0078606027902258
  13       0.2211933406023
  14     -0.31370485316828
  15     0.015988383166246
  16     0.068080233233942
  17     0.018507030973827
  18     -0.04088876629451
  19    -0.080322345628035
  20     -0.15354195685471
  21     0.014419584891648
  22     -0.13377614363878
  23         0.49941844756
  24     -0.11257069291935
  25       0.1439544781008
  26     0.060907437890192
  27     -0.18104490230835
  28    -0.045909265800864
  29     0.099298215877888
  30     -0.09455419135613
  31     -0.17353096373477
  32    0.0041797250120912
  33     0.072726125149727
  34     -0.81509828095861
  35      0.21719022307085
  36    -0.078569366317511
  37      0.24248805122799
  38       1.1085370420772
  39     -0.51047680894553
  40     -0.34931063167699
  41     -0.12401975316459
  42     -0.54136586983073
  43     -0.01793364413679
  44     0.044926790079582
  45     -0.53168352639378
  46     -0.10886822791292
  47      0.10523652825513
  48    0.0078890774170478
  49     -0.19143885793126
  50      -1.8644368914332
  51     0.052186474391125
  52    -0.073492103883431
  53      0.01526140654411
  54       2.2733200118071
  55     0.011651320132848
  56      0.40102702406575
  57    -0.034660153992031
  58    -0.072461170954811
  59      -1.4022029999807
  60     0.053732607660808
  61      0.04123284329716
  62     -0.95699160398389
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1      0.50251474406952
   2     -0.65939597155628
   3     0.035572999315322
   4    -0.060023813572998
   5      -1.0043972088069
   6     0.060091014352914
   7      0.15423407517249
   8      0.19512604699301
   9      -0.5020440643095
  10      -0.8408036281097
  11     -0.33954078099354
  12     0.024419764767295
  13     -0.54265293458336
  14       1.3275266817573
  15     -0.16648487242399
  16     0.011856286544756
  17    -0.082690722237257
  18     0.073854266778806
  19      -1.0763889068268
  20      0.27367510957886
  21     0.016124122177449
  22     0.049141396800687
  23     -0.63064954528263
  24      0.08714799408232
  25      -0.3839086083804
  26      -0.1632232279052
  27    -0.013806498156613
  28     -0.66492870993732
  29      -0.1086172609132
  30      0.17420311576487
  31    -0.044668060026308
  32     -0.03369998674093
  33    -0.030989310792562
  34       1.0801978736028
  35     -0.16558764532998
  36    -0.075590463609433
  37     -0.46152606227812
  38     -0.45621185465416
  39     -0.47239457621111
  40      0.60043163800594
  41      0.17289385993789
  42     0.041579236930382
  43     0.013303372470955
  44      0.16498783914093
  45      -1.2609192172996
  46    -0.040741548747128
  47     0.095861150372433
  48    -0.069036121872314
  49        -0.34069407116
  50     -0.44245362605102
  51     0.012866660467998
  52    -0.040218045849227
  53     -0.04073798022949
  54       1.2338182963638
  55     0.035337003837384
  56      0.21061096951518
  57     0.085756965404552
  58    0.0095241762032177
  59     -0.88571782432234
  60     -0.16517167414549
  61    -0.033652864014936
  62     -0.40751446234234
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1     0.075344873245748
   2      0.58509616223545
   3     0.018367849651756
   4    -0.068002237771946
   5     0.053341831030191
   6     -0.27948251216314
   7      0.22673381356181
   8     -0.30059764872932
   9      0.57312138924926
  10      0.07111543484865
  11      0.42305088994839
  12     0.029805885784495
  13     0.059049658313783
  14      -1.0055227269595
  15     -0.63590102037265
  16      0.22275865026362
  17    -0.043113530334905
  18      0.92950797971043
  19     -0.32118890922151
  20     -0.21256125169158
  21    -0.036002113268433
  22    -0.033834877437632
  23        1.662743474732
  24     -0.34705586335622
  25      0.04055499591344
  26     -0.18533675823384
  27      0.50337743090497
  28     0.086888570558648
  29      0.36489388052445
  30     -0.12031584982141
  31      -0.2918123798378
  32     0.019572095887036
  33     -0.11507337837581
  34     -0.42220239405468
  35      0.13935888738478
  36      0.12939097845341
  37     0.077079559344872
  38      0.25779342833701
  39      0.36830712555812
  40     -0.17789060807541
  41     0.013247346648691
  42     -0.35656460403546
  43    -0.0046883335817909
  44      0.14784557624145
  45     -0.22005549232412
  46     0.078721574506367
  47    -0.070616606448241
  48      0.11640595332546
  49     -0.16521087611341
  50    -0.093718137749012
  51     -0.13421462611691
  52     0.011379629274242
  53    0.0017508444580637
  54    -0.037764210138856
  55    -0.045704356718191
  56    -0.064986271115705
  57     0.026974588428746
  58     -0.14542644448122
  59     0.037069133590399
  60     0.037959662093359
  61     0.026629658478925
  62      0.25899412200474
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1     0.026560862076958
   2     -0.73787708392006
   3     0.027856026157027
   4      0.13517124222877
   5      -1.9240761679982
   6    -0.043752172831894
   7      0.23460317900491
   8       -0.228887404829
   9     -0.93839352654234
  10      -1.5547233223312
  11      0.39366781882474
  12    -0.023479689914152
  13     -0.17836077206481
  14       1.3433250667674
  15     -0.14020552714795
  16      0.32366590027664
  17     0.078658193947431
  18     -0.37131555855662
  19      -2.0319199008121
  20     -0.30350256484484
  21     0.072366068424211
  22     -0.54727844322365
  23      0.51324593014296
  24      0.30297852179217
  25      0.43770383613798
  26    -0.038313061097906
  27      0.80287261865866
  28      -1.0653032439461
  29      0.13219827842522
  30      0.20922985670832
  31      0.93307689382073
  32    -0.019723245473761
  33     0.059127787191356
  34     -0.37847221814462
  35    -0.047626347459976
  36     -0.13310203682133
  37     -0.03662472629597
  38    -0.029802793449967
  39     -0.12027995623853
  40     0.022970729896328
  41     -0.27468554777671
  42      0.43815843616046
  43    -0.0072738147406134
  44     -0.37897241549793
  45       1.1746412832994
  46     -0.10920215483912
  47      0.11072320784291
  48      0.01406250813067
  49      0.40351736190073
  50     -0.14760884961492
  51    -0.034075909745304
  52     0.011388200867435
  53    -0.0082409506434857
  54     -0.40186541051884
  55    -0.029866326103841
  56    -0.056386062644876
  57      0.00420749716568
  58       0.1227191140724
  59      0.42142635552118
  60    0.0054835728116305
  61     -0.05089683881782
  62    -0.025976979215743
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1     0.013142521122997
   2      0.20502766852284
   3    0.0048103084402161
   4     -0.21409670645935
   5      0.90784910424429
   6      0.23195851816053
   7    -0.0079685735603423
   8     0.052833493075306
   9      0.17191231638842
  10      0.38661684180904
  11    -0.084910797188591
  12    -0.010654484056927
  13    -0.095876893497837
  14      0.10180293230986
  15     -0.31171558339632
  16     0.063236103982999
  17    -0.0089626678251146
  18      0.24103741856617
  19       1.0365860163943
  20     0.061920679015174
  21     0.012732098699473
  22    0.0060586289540628
  23    -0.0033243301677058
  24     0.012986209532983
  25      0.24662125609667
  26     0.034296699831575
  27     -0.20638533866718
  28      0.63014801091814
  29    -0.056831227045794
  30     -0.15067104058742
  31     0.055750342714634
  32     0.079260522964525
  33     -0.23976219160632
  34     -0.73470507390457
  35       -0.224150297602
  36     -0.18331290691772
  37     0.018804311971998
  38     -0.75685013925752
  39       1.1004281120221
  40    -0.013345769761268
  41      0.20512411804282
  42       1.3371926701204
  43    -0.0044145816288898
  44      0.05745635069296
  45       0.1597817701843
  46     0.062587575422522
  47    -0.052126329587038
  48    -0.027581577337137
  49     0.074239646582066
  50      0.94493993513224
  51     0.020827650158562
  52    -0.013976808633107
  53      0.19784445062868
  54     -0.49562964312298
  55      0.19688420719822
  56      -0.1387018724217
  57    -0.046362944186535
  58      0.63878704217561
  59      0.75266509077804
  60     0.050391974820795
  61     0.016724925780358
  62      -1.1125643936843
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1     0.016875291826839
   2      0.34950548606961
   3    0.0051831355356451
   4      0.28023311680108
   5      -1.8941500589963
   6     -0.59665756646295
   7      0.12624605197399
   8    -0.0081382846677169
   9        0.258688365184
  10     -0.78546376177114
  11      0.19364729566161
  12    -0.011635379066385
  13    -0.010909920626083
  14      0.79696471173782
  15      0.30793817776412
  16     0.091958167335986
  17      0.28603799205653
  18     -0.76488323809854
  19      -1.5502847814921
  20     -0.41388122240749
  21    -0.075383045848674
  22      0.36138273575314
  23       1.5658794801222
  24     0.079162566697032
  25     -0.19547243489294
  26      0.25404879850217
  27       1.0386672023268
  28      0.89190757209992
  29     -0.17893720233268
  30    0.0056639122865169
  31      0.21229329025657
  32     0.044979503780874
  33    -0.0081605297662073
  34       -1.796079694627
  35    -0.064573059827222
  36    -0.018034094277625
  37     0.060153446062524
  38      0.21669192260111
  39      0.97389305572895
  40    -0.022185769361914
  41      0.12756554979033
  42        0.419360236708
  43    -0.0066768193230373
  44     0.063303043814768
  45    -0.0029084241487432
  46     0.026279724151254
  47    -0.021909026972132
  48      -0.0897729717133
  49    -0.064474628846455
  50    -0.072974128438164
  51      0.10151016107015
  52    -0.0050450185870879
  53     0.044870606545109
  54      0.14626460812067
  55      0.10424143696732
  56     -0.06492146236574
  57    -0.074341968139421
  58     0.044205262213247
  59      0.17724792288587
  60     0.049026234211956
  61     0.050756457212004
  62     -0.44561336593932
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1     0.022423964159214
   2      0.15958043317701
   3    0.00038816502215357
   4    0.0026222687501178
   5      0.12405107085581
   6       -0.173726676949
   7     0.032353082539962
   8     -0.34396807079572
   9      0.46475785792689
  10     0.031848420290955
  11      0.21260562857938
  12    -0.015452748585932
  13      0.32337281910831
  14     -0.22540550599643
  15      0.30106311905689
  16    -0.019868361971848
  17     -0.47379561755192
  18     -0.29396217399521
  19      0.35010331698931
  20      0.40445632307931
  21     0.022365941163432
  22      0.28281932064444
  23      -1.8205472533503
  24      0.16266338413143
  25        -0.29527691075
  26     -0.45821726353186
  27     -0.71797659102567
  28     -0.47962121357459
  29      0.53194873043474
  30    -0.026825047288933
  31    -0.099393951216524
  32     -0.01980712783136
  33    -0.0018844902462288
  34       1.2691829936663
  35     -0.10023381950047
  36     -0.15888532976142
  37     0.077651771220593
  38     -0.92969148014661
  39     -0.61651960599125
  40     -0.24168459221749
  41     0.014451364691323
  42      0.71402343531551
  43     0.010339592240364
  44    -0.059248684964809
  45     -0.24373048723012
  46      0.10635851475367
  47    -0.062322220428403
  48      0.20961061216535
  49    -0.047737297897011
  50       0.5265191227883
  51      -0.2192084899764
  52    -0.010416987318641
  53    -0.023654416415606
  54    -0.086216495398421
  55      0.17790567389971
  56     0.021353112862926
  57     0.098151076743888
  58     0.022637609327349
  59    -0.066739368982312
  60    -0.003963533582067
  61    -0.090382853739286
  62    -0.042934440996044
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1    -0.033346335733629
   2     -0.17493376904451
   3    -0.00086848499804752
   4    -0.0098992443729527
   5     -0.17425650344267
   6     0.011270130228878
   7    -0.039123705529461
   8      0.10186273293382
   9     -0.26863656235759
  10    0.0019251709433318
  11     -0.22347267723168
  12      0.01380696525945
  13      0.17267562670645
  14       -1.075045514011
  15     0.012954901771366
  16     0.049232235409002
  17     -0.11294672142548
  18      0.21417586921105
  19     -0.90845126991959
  20      0.24529032399356
  21    -0.063402837584813
  22     -0.42091293472766
  23       2.7523774421611
  24       0.3690544876853
  25      0.43806371759806
  26    -0.093093271407273
  27       1.0041408716304
  28       -0.117224260702
  29    -0.017619064370689
  30     0.017475290644005
  31     0.070297504808985
  32     0.052569898248333
  33     -0.15785062628646
  34     -0.86754232184966
  35      0.34554239372022
  36      0.58771624753904
  37     -0.10993747532795
  38     0.011546856753623
  39      0.96518371739086
  40      0.16153232644065
  41    -0.0056519941148948
  42    -0.070767310857999
  43     0.035199400537822
  44      0.36184149902311
  45      -2.7315746848602
  46      0.18483102904739
  47    -0.046473824491093
  48     0.046916022126352
  49      -1.0597652822842
  50      -1.0693473773035
  51    -0.090358949626562
  52    -0.022150170652317
  53     -0.43140272864996
  54       2.3428511955577
  55      0.45768635282926
  56    -0.036888049585798
  57      0.03665921530794
  58      -1.0504281234641
  59      -1.1971692714771
  60    -0.022310193034501
  61     -0.19321575934176
  62      0.19333827758635
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1     -0.11700479235394
   2      0.11228787452431
   3    -0.00019827890623871
   4      0.17474484230717
   5     -0.24920650870343
   6     -0.03192203940861
   7     0.032035652175972
   8     0.053422731524875
   9     0.056291655908418
  10     -0.20110825410987
  11      0.07237338171907
  12    -0.003454685383198
  13     -0.32220601790042
  14       1.2652920259721
  15     -0.17664863035986
  16     0.028733185822581
  17      0.24527449658971
  18      0.12094884363088
  19      0.58671618156921
  20     -0.32463721076451
  21     0.073516841742138
  22      0.25073852951353
  23      -3.8228393420547
  24    -0.032715773879178
  25     -0.25251167528019
  26      0.24260489437144
  27      -1.5022685883549
  28      -1.1269733045765
  29      -0.1030001257651
  30     -0.17778552993788
  31     -0.12535773730618
  32     -0.06120115389895
  33       0.1144933741575
  34       2.9806135293358
  35     0.047474664492294
  36    -0.083907523568742
  37      0.23089503391512
  38      -1.6622634938777
  39      -1.6898321957178
  40      -0.2561380369766
  41    -0.061495586297624
  42      0.65268707803092
  43     0.034082829643029
  44     -0.18800148757416
  45      -1.0882147506113
  46       0.1645262032114
  47     -0.18233306920726
  48      0.02659698937202
  49     -0.21417850771729
  50      0.71284403422136
  51     0.077068160641973
  52    -0.023198568356601
  53     -0.26970942677926
  54      0.31097480451801
  55      0.43495696381966
  56      0.20965875971983
  57     0.084671416043524
  58     -0.54438882519246
  59     -0.87874193384322
  60     -0.11641193983839
  61     -0.38299895063332
  62      0.74504341135871
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1     0.083161638492137
   2      0.15348180389575
   3    -0.0058306130505076
   4     -0.57527060593606
   5       1.9941721897572
   6     -0.18308250302067
   7      0.01004886022639
   8     0.048147165875137
   9      0.92912442441737
  10      0.87508727472294
  11    0.0096829547675654
  12    -0.031582126616042
  13      0.35669832513993
  14     -0.51099978288086
  15     -0.11829781948808
  16      0.19216923453673
  17      0.12624999822779
  18     0.015173870755939
  19        1.524863612371
  20     -0.17800073740421
  21     0.078398793530579
  22    0.0096570174223665
  23      -1.6042659479506
  24      0.43800026072309
  25    -0.090205652954359
  26     0.027164643126847
  27      -1.3835256581955
  28      0.93484483328443
  29     0.031352552767013
  30      0.28429232307433
  31     -0.28198366433533
  32    -0.022825228359608
  33      0.18829140072038
  34      0.46208542472288
  35    -0.0057487537775968
  36      0.21876419319193
  37    -0.0072601097265372
  38       0.2334709456645
  39     -0.65816454685518
  40    -0.030228641846644
  41      0.27375317207516
  42     -0.49159414754851
  43     0.024890491430135
  44    -0.046982625678353
  45      0.06120274333075
  46       0.1760998001421
  47     0.094694072976658
  48    -0.064766244144702
  49     -0.17518195438483
  50      0.10080739386532
  51      0.10979949746306
  52     0.011195148241214
  53    -0.068145293728286
  54      0.05815714963623
  55     -0.21243746480341
  56     0.019606568768639
  57    0.00013312689205349
  58        0.123046054186
  59     -0.12001773688316
  60    -0.043164006761155
  61      0.38060528850337
  62     -0.13344998270351
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1      0.12316499109499
   2     0.052089562449627
   3    0.0033922478362019
   4     -0.65534765367975
   5       1.9867920505553
   6     0.042739059145353
   7    -0.0094487339954317
   8    -0.090114669783139
   9      0.52756709360699
  10       0.9371673161914
  11      0.13216475409611
  12    -0.0032728723038487
  13      0.52423772171468
  14      -2.1628593390006
  15    -0.017060130710876
  16      0.09327225501155
  17    -0.00069385539520833
  18       0.3480074955781
  19      0.65613962449022
  20     0.023278745874611
  21     0.021425913398276
  22    -0.073743079636271
  23       1.5743781165286
  24     -0.10115250855308
  25     -0.01686088015342
  26      0.17137365429725
  27      0.68411456570094
  28      0.61217236433105
  29     -0.32251464964893
  30      0.59155835692107
  31     -0.29591056644708
  32    0.0043331139366846
  33      0.35942361635447
  34      -1.3914986674745
  35     -0.28880961404107
  36     -0.21492781449425
  37    -0.091294438386989
  38      0.98567751459725
  39       1.0137863379475
  40       0.2775419398768
  41    0.0050891158696983
  42     -0.57706743450137
  43    -0.014309187020518
  44      0.29606330305079
  45     -0.90245164452997
  46     -0.28893033537696
  47    -0.087006722969292
  48     0.022276102648204
  49    -0.038660637270595
  50     -0.53636273213514
  51     -0.13282761776839
  52    -0.016789280513203
  53     -0.21157937725238
  54       0.8633673261394
  55      0.35895946072777
  56     0.041460697442414
  57    -0.045770741275721
  58     -0.53624989195257
  59     -0.47200033890063
  60     0.084018210808867
  61     -0.52155874448213
  62      0.38213965203043
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1      0.31827810277571
   2     -0.37567781462453
   3    -0.00018564855294324
   4      -0.3638611744618
   5       1.2734373869696
   6     -0.17275930194011
   7     -0.21213834829089
   8    -0.0014754030222007
   9      0.72185622338564
  10      0.83378004995888
  11    -0.039107512299506
  12     0.028209574915391
  13     -0.10355293028478
  14      -1.6535084645774
  15     0.059220796482653
  16     0.031457987862361
  17    -0.058734659303518
  18      0.44693398504384
  19      0.34085324525803
  20      0.14165459951996
  21    -0.018394392487534
  22     -0.24270113572791
  23     -0.95520312355595
  24      0.20396335041641
  25      0.18100567139221
  26      0.13695404208841
  27     -0.15843710558288
  28        -1.72136011972
  29     -0.18474091796484
  30    -0.057812169196711
  31      -0.1115200965725
  32     0.011722395552828
  33     -0.55042528297588
  34       1.9119590241534
  35      0.34550853355087
  36     0.022255000783549
  37      0.12757397524904
  38      -2.3353307988909
  39     -0.80305497337725
  40    -0.075691158365116
  41       0.3465386481882
  42      0.79818911998669
  43    -0.020719928190419
  44     -0.43995987072956
  45       1.2694873173142
  46     -0.20111764817139
  47     -0.10522016093748
  48     0.047998245334318
  49      0.87463960689016
  50       1.6267576501276
  51    -0.063472483905141
  52    -0.010508299398157
  53       0.4275474067075
  54      -2.1617458143303
  55    -0.093915127996233
  56       0.2260973982393
  57    -0.017850914317479
  58      0.71425470086492
  59      0.58348970395431
  60      0.05486263044489
  61     -0.22718801164364
  62      0.22441167931086
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1      0.22620177633781
   2     -0.06419886149918
   3     0.036308002152869
   4     -0.29335967367984
   5     0.096094851720652
   6      0.26885948086476
   7      0.22825420397388
   8     -0.19896393244881
   9     -0.15216501290266
  10     -0.56560384252418
  11      0.32578062885944
  12    -0.028005922077928
  13     -0.29980376600291
  14       2.6300505363873
  15      0.10875549374512
  16     -0.17508506801804
  17     0.044558622423134
  18     -0.62117830514184
  19       1.0989080271634
  20     -0.15470711473876
  21    -0.021605141060078
  22      0.39256741518189
  23      -1.9295782370309
  24      0.30167150418783
  25     -0.12058540096961
  26     0.081493489296266
  27      -2.4344241563268
  28       1.2310017656446
  29     -0.17739127864863
  30     -0.40181396346912
  31     -0.73120434119653
  32     0.007237277792275
  33      -0.4270287179572
  34       1.0264505485987
  35      0.47827618722523
  36     -0.17454363000163
  37     -0.17584056806153
  38      0.52184239779811
  39     -0.68897701346957
  40      0.32900450466889
  41     -0.15456122009673
  42     -0.61277293625575
  43    -0.021680783542781
  44      -0.1267283027819
  45      0.98435434747896
  46     -0.13260613952559
  47      -0.1026630500132
  48     0.011301472522898
  49      0.66623385418628
  50      0.33877222399671
  51      -0.1027717807908
  52    0.0064175809898235
  53    -0.059503816218814
  54     -0.66663406959953
  55     0.010858469806906
  56     0.012562617413697
  57    0.0049857057306772
  58      0.13358934871252
  59      0.36781099035687
  60    0.0039751682635459
  61     -0.28310135655742
  62      0.31654220563279
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1    -0.023815264246382
   2     -0.11488022532551
   3    0.0051829171129525
   4      0.13722565156356
   5     -0.75279478115187
   6      0.18378639395734
   7      0.14535133622551
   8     0.056758198285527
   9     -0.66365979717544
  10     -0.54459273364548
  11     -0.10241387383279
  12    -0.015039520273705
  13      0.39430196878644
  14     -0.16461002545293
  15    -0.063915543237345
  16     0.048534580895992
  17    -0.028704048058033
  18     -0.12111552488023
  19     -0.92466992692358
  20     0.069715534587763
  21    -0.015009643744101
  22      0.51016492078082
  23      -1.4780899979132
  24     -0.10922810669492
  25     0.027832703126194
  26    -0.038987464335693
  27       1.8706498098433
  28     -0.33393664961394
  29     0.042159793788696
  30      0.43186743291681
  31       1.1596468250152
  32    -0.00052100202840481
  33     -0.40083036431267
  34       1.1646677175066
  35      0.23604780192349
  36        0.383985194463
  37     0.017013935557098
  38      -2.4191394690899
  39      0.12576478791574
  40    -0.033733681875785
  41    -0.023681940206321
  42       1.2429876540536
  43    0.0013451845972557
  44     -0.21045276727659
  45      0.12759797675452
  46     -0.11491660178108
  47       -0.323862731691
  48    0.0046622834137554
  49      0.28706194991459
  50       2.3742844336055
  51    -0.026660351102217
  52    -0.0057551112001192
  53      0.31252482987427
  54      -1.8998912594737
  55     -0.11829371542896
  56      0.34814508525579
  57    -0.046300735787385
  58      0.69163389605286
  59      0.22909628567483
  60     0.071758885062049
  61      0.19948910948073
  62      -0.2712271416645
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1     0.065356385908352
   2      0.60998317769611
   3    -0.021872831744316
   4      0.56680493737997
   5     -0.65063635159176
   6     -0.12984392172208
   7     -0.20236884429063
   8     0.015578884317474
   9      0.57022229062341
  10      0.35451616284133
  11    0.0099708931629123
  12    -0.0093792665952679
  13     0.027276643236599
  14     0.088875826512826
  15    -0.087041957849085
  16      0.03973949998564
  17     0.047353816171026
  18    0.00085034039609086
  19      0.38223310487161
  20    -0.073098041065736
  21    0.0036212777507433
  22      0.09375909732588
  23      0.39726220094943
  24     0.045070806236889
  25      0.16130807522324
  26    -0.098777731669079
  27     -0.66002504231342
  28      0.29433366095964
  29     0.016224558693535
  30      0.25757240470501
  31     -0.89660635220806
  32     0.034459606576078
  33      0.18799202402809
  34      -1.9449730609501
  35      0.33343208335872
  36     -0.36925082986182
  37     -0.28207874940203
  38      0.45054135090115
  39      -0.3468001874905
  40      0.33572099922448
  41     -0.19806814023664
  42      0.43043486679723
  43    -0.023698816139858
  44      -1.0993186700192
  45       2.5926315170787
  46    0.00043659107835386
  47    -0.059888328932139
  48     -0.03678815146866
  49      0.83961397793642
  50      -0.4952045175743
  51      0.05294593662815
  52     0.027376544992892
  53     -0.58604325012261
  54       0.2127977163633
  55    -0.051733048093184
  56     0.074557671685169
  57      0.13349589634516
  58    -0.0065287236147475
  59       0.2767603939005
  60     -0.21803605410859
  61      0.28807511385285
  62     -0.53760328798522
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1      0.16160978682708
   2      -0.2076736398512
   3    0.0015696312105101
   4     -0.10552503160261
   5      0.90689822641421
   6     0.093482324353906
   7     -0.11989432957996
   8     -0.20788789513017
   9       0.3424307987912
  10      0.48800181879265
  11      0.44960703795307
  12    0.0041828949644474
  13     0.060294920776812
  14     -0.65683739759004
  15       0.0572122720124
  16    -0.0029116135676048
  17      0.21039418669457
  18      0.37676467600772
  19      0.82948742132921
  20     -0.52985090206636
  21    -0.0015843338483791
  22       0.4903136709989
  23      -1.7834208493034
  24      0.11361383752527
  25      0.27387493410365
  26     -0.11808084989684
  27      -1.0931830660103
  28      -1.4297701045104
  29      0.27077068595898
  30     -0.35346660168845
  31     -0.15101136689846
  32    -0.033007187843251
  33    -0.019717695688619
  34       3.3604491753811
  35    -0.073882607834365
  36      0.12889092675913
  37     -0.21725400579198
  38      -0.9109885263163
  39      0.25597964172974
  40      0.04622977316422
  41     -0.30849664029963
  42       0.2829745909707
  43     0.016955132955567
  44      0.82350718850152
  45       -2.572814188661
  46    -0.051659534087291
  47     -0.22927884866795
  48     -0.24131366149058
  49     -0.80059106051712
  50       1.0994041848787
  51      0.47694131360825
  52    -0.0023286681020739
  53     -0.11509037485803
  54      0.58748448328347
  55     -0.10907004298232
  56     0.031128813108417
  57      0.18706734090038
  58      0.28694726762338
  59      -0.3768377566093
  60     -0.43011632644726
  61      0.24750246547252
  62     -0.57968698123211
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1     -0.04307662413779
   2     0.021241637943337
   3     0.015050191661108
   4     -0.45871370201386
   5      0.26664855441277
   6     -0.24009928705491
   7     0.069121208313307
   8    -0.078606379625026
   9      0.39293960129966
  10     -0.24262840321634
  11    -0.070557127016807
  12    -0.010942073538328
  13     -0.72938244807036
  14       2.0195083521182
  15      0.11736504184015
  16     -0.12878509168837
  17     -0.28632969183542
  18     -0.91269384875928
  19      0.75465605915029
  20      0.56270970231731
  21    -0.012192738294556
  22      0.54636816818257
  23      -2.1387354603355
  24     -0.16572544607727
  25      0.29415142750949
  26      0.23672841773661
  27     -0.68482200237434
  28      0.76297957445415
  29     -0.62193741481928
  30     -0.26722250736955
  31      0.36622619479561
  32     0.028199025251471
  33      0.81280398425616
  34      -1.9650749277364
  35      0.05412012869957
  36      0.36086724288156
  37     -0.11878731336127
  38      0.49453309492275
  39      -1.3867339991181
  40      0.38937941079954
  41     -0.28673576530859
  42      0.69721209692605
  43    -0.013704146053472
  44     -0.33313590699296
  45       1.6058051897002
  46    -0.053068294296127
  47    -0.064786755685516
  48    -0.017477838577229
  49        0.500158387756
  50     -0.25352820642745
  51     -0.10347801656987
  52    0.0001417007360681
  53     -0.26775743906336
  54      0.15011401763271
  55    -0.079567321283529
  56      0.10130093492961
  57     -0.06939580660828
  58     0.085381741693265
  59     -0.13952557477948
  60     0.094661722115519
  61     0.095428807031612
  62    -0.084353681205221
 Sym= A
 Ene=              48
 Spin= Alpha
 Occup=    0.00000
   1      0.33307811454576
   2     -0.56356590671436
   3     0.031781545149022
   4     -0.67251715939242
   5    -0.010727284613552
   6      0.40389582732139
   7      -0.1316403076406
   8    0.0064396849374424
   9      -0.7235865745008
  10     -0.10708148462621
  11      0.11770140455422
  12    0.0022826937675595
  13     -0.41829552937157
  14      0.77197639049299
  15      0.18516494087035
  16     0.092198487985422
  17      0.19328726149901
  18     -0.50382187567394
  19       -1.027679622572
  20     -0.48452756396743
  21    -0.027345758036539
  22    -0.010807285683745
  23       1.3036340509175
  24    -0.035952474896957
  25    -0.067336234268222
  26     -0.24216962286134
  27      0.78416032808911
  28      0.81275016249124
  29      0.74561616082799
  30      0.32736745913031
  31     -0.25336033918443
  32     0.017868015178091
  33      0.50981621268455
  34      -2.9793312966517
  35      0.21061332613645
  36      0.10513586414245
  37        0.348504450914
  38      0.14649686910334
  39    -0.075705096580432
  40     -0.79313826279171
  41      -0.2132343914596
  42      0.87471247191079
  43    -0.0062356936277322
  44     -0.33847877213334
  45       1.1178538549463
  46     0.078167807913721
  47     0.097129458565664
  48    -0.073526648275441
  49      0.27638570210716
  50     -0.68181939809328
  51      0.30403763822398
  52    0.0063389966702494
  53    -0.034303633289049
  54     0.051581972892081
  55     0.040883491675605
  56     -0.04739936883561
  57    -0.0081501515937389
  58      -0.2591684349634
  59      0.10129714342777
  60       -0.040632535245
  61      0.13665738696033
  62     0.026875926543117
 Sym= A
 Ene=              49
 Spin= Alpha
 Occup=    0.00000
   1       0.2761844511848
   2       0.2685342192884
   3     0.025865815903955
   4    0.0055435894745596
   5     -0.55039808223894
   6     -0.19068913194315
   7     0.080556660402234
   8      0.21029523990659
   9      0.76390928463692
  10     -0.53940479576792
  11      -0.1992145553556
  12    -0.031420873929005
  13     -0.64374708130985
  14       2.6091956214622
  15      0.16501954288577
  16     -0.16905097959972
  17      0.16770613433932
  18       -1.074820200902
  19       1.2011261640078
  20     -0.27396131688941
  21     0.018911218631462
  22     -0.19797859499397
  23      -1.8913164530045
  24     0.009281943944791
  25      0.19420117743638
  26     -0.25933968344154
  27      -2.1808186748536
  28      0.43892635277672
  29      0.49496771242309
  30    -0.074057365978941
  31     -0.92123011713884
  32    -0.011244918995431
  33     -0.73085836652446
  34       2.6435968643814
  35      -0.3090786299777
  36     -0.10243697559834
  37      0.08590079638402
  38       1.2587622433299
  39     -0.67656473951023
  40     -0.13159783312542
  41     -0.21492107665015
  42       -1.057949731874
  43    -0.0031437064719052
  44    0.0026702793481276
  45     0.026993565658644
  46    -0.014554636385658
  47     -0.22675936562706
  48      0.19309361084888
  49     0.015415620639412
  50      0.39325983096365
  51     -0.50148293318248
  52     0.015274981829933
  53       -0.294051646174
  54      0.17240085445393
  55    -0.018328489343055
  56     0.080927364581158
  57     -0.35378018436874
  58    -0.092710643123822
  59     -0.12119487703479
  60      0.65120711816168
  61      0.27155000718884
  62     -0.24417836316517
 Sym= A
 Ene=              50
 Spin= Alpha
 Occup=    0.00000
   1      0.41830315757633
   2      0.13029827832625
   3    -0.003208121476057
   4      0.71313686528837
   5      -1.8517882401328
   6    -0.019178201794094
   7     -0.15817894781349
   8       0.1478705383274
   9      0.19835670936477
  10     -0.49505236235518
  11     -0.14262040665116
  12    -0.038811108031277
  13     -0.30502337899484
  14        2.506207753269
  15     -0.10120356598628
  16      0.11877918604815
  17      0.11423432768123
  18     -0.72418289239577
  19     0.031191649156412
  20     -0.20752442004896
  21     0.018617469252939
  22      0.71333369088744
  23      -2.3847669713016
  24      0.11492230045131
  25      0.32301542081743
  26     -0.25603669926554
  27      -1.3536671423525
  28      0.46412855237447
  29      0.44180476476053
  30     -0.19761097513219
  31      0.17161461313782
  32      0.01051519328851
  33      0.36498265994977
  34     -0.84902859765715
  35     0.038680962048288
  36       0.1636891346805
  37     0.016074126564296
  38       1.1457197681396
  39      -1.6735873124685
  40     -0.10276252253218
  41     0.048950518875416
  42      -0.4941347684377
  43    -0.041020072107496
  44    -0.035019039790806
  45       1.7322714793384
  46     -0.28881857077475
  47      0.12698584151839
  48      0.13970219045986
  49       1.0535357730431
  50      -0.8711075807096
  51     -0.24114845571485
  52    -0.015090288684824
  53      0.54971502611916
  54      -1.1408160213278
  55      0.27209355851925
  56     0.052489061338108
  57    -0.061581404516037
  58     -0.78356130282745
  59      0.13783404338176
  60      0.18212119763584
  61     -0.13404783688653
  62       1.0589123263184
 Sym= A
 Ene=              51
 Spin= Alpha
 Occup=    0.00000
   1     -0.11394135633826
   2     0.080276371185489
   3    -0.014121151041583
   4     0.097641442145664
   5      0.48292800502325
   6     0.057380325595887
   7    -0.019558173876804
   8    -0.071985162027959
   9    -0.051996076112452
  10      0.41301035582676
  11      0.18873438739444
  12     0.015229759780246
  13      0.48421052491831
  14      -1.7059496517498
  15    -0.042746926676705
  16     0.043065189698132
  17      0.10884368507984
  18      0.65154415439181
  19      -0.1493663236823
  20     -0.28635172768202
  21     -0.02409820613192
  22     -0.62005826236127
  23       2.5816805309887
  24     0.030284985993796
  25     -0.21929748495097
  26     -0.16654382885955
  27      0.29248750775951
  28      0.12750865458666
  29      0.20211925896129
  30     -0.20682874324915
  31     -0.35209247358178
  32     0.010707371318517
  33      0.92168440758281
  34      -2.2054516986497
  35     0.077061968360673
  36     0.047473831615955
  37     -0.24811362738629
  38     -0.53672639291983
  39      0.44128233601484
  40      0.28835430374366
  41    -0.010320641519445
  42      0.91467026644523
  43     0.011396504452769
  44    -0.037822519720475
  45      0.10704818705342
  46     0.098463742270449
  47    -0.087175968782101
  48     -0.17014773048582
  49     -0.24970755738754
  50      0.50310005178626
  51     -0.18148730780831
  52    -0.016541473326172
  53    -0.055861538871843
  54     0.026650753141632
  55     -0.12156278343912
  56      0.10617069718171
  57     -0.59346881408105
  58      0.63329734198898
  59     -0.16342304598619
  60      0.78197559046654
  61     -0.33190313654017
  62     -0.12754699924945
 Sym= A
 Ene=              52
 Spin= Alpha
 Occup=    0.00000
   1     -0.23662171793461
   2      0.26410915820093
   3    0.0020347936362713
   4      0.16701357588235
   5     -0.67706548847617
   6     0.077100261202189
   7    -0.0018657175557282
   8     -0.19962830027927
   9     -0.27111455831904
  10     -0.28843737869394
  11      0.30920532022639
  12    0.0013381511201933
  13     -0.14540828233795
  14      0.44164171718658
  15      0.04612051664205
  16    -0.045558645044057
  17     0.017679042354449
  18    -0.089060378309641
  19     -0.27187827148236
  20     -0.13485709891553
  21    -0.001062237226351
  22     -0.39597258635459
  23     -0.45878575024969
  24     0.079933303313198
  25    -0.076445380734948
  26     0.059632138749527
  27    -0.099704399697236
  28     -0.52047783417001
  29    -0.084521174453776
  30      0.17890762167629
  31     -0.45691947380857
  32    0.0011558761783428
  33    -0.023510822198453
  34     -0.21898840540084
  35     0.053859735089532
  36      0.15602996307913
  37    -0.048053018875792
  38      -1.6166249291633
  39      -1.1341228877321
  40      0.14573117062721
  41       0.6078649801883
  42      0.82303065948396
  43    -0.027308686260018
  44      0.20810463581995
  45     -0.45766160171238
  46     -0.45478346002023
  47     0.072654071519899
  48     0.046719560675115
  49       1.1353762373997
  50    -0.074707029388774
  51     -0.14550322158866
  52     0.023136873107635
  53     -0.49506935695475
  54      0.34966639776215
  55     0.066448162305858
  56     0.031181843055783
  57    -0.048090229534336
  58     -0.74644377631309
  59     -0.17560093302836
  60      0.10425926251681
  61       0.4657245013061
  62       0.1540277637258
 Sym= A
 Ene=              53
 Spin= Alpha
 Occup=    0.00000
   1     -0.18911782975603
   2     -0.90009229960205
   3    -0.013557605514386
   4       -0.506371695808
   5        1.521154836275
   6       0.1710781125275
   7     0.046530923182444
   8      0.15639634459362
   9     -0.96984535577225
  10      0.51750780156927
  11     -0.28675634044788
  12     0.035157800135601
  13      0.65384608909657
  14      -1.8822443916366
  15     -0.17409640278137
  16      0.24363466548403
  17     -0.07971252214001
  18       1.2276308138498
  19     -0.94963641308231
  20      0.23040570438381
  21    -0.046638997289555
  22     0.088323014251086
  23       3.1546214423076
  24      0.22535266726928
  25     -0.25911504426097
  26     0.020446930996359
  27     -0.32178700048929
  28      0.60234240403372
  29    -0.012793275803821
  30      -0.6464652548489
  31      0.11258311433745
  32     0.042368791545833
  33      0.33570575668229
  34      -2.6664657425497
  35     -0.30315350538022
  36     -0.22175940775775
  37       0.1760474497239
  38         2.40013010814
  39      0.03714011757895
  40     -0.21027799598552
  41     0.064466754376463
  42      -1.0097794103255
  43    -0.042575740594845
  44     -0.56982264597969
  45       2.7049271912087
  46     -0.15786543015108
  47     -0.15191861398514
  48      0.05889979417914
  49       0.9667978056581
  50     -0.44685082719988
  51    -0.054423373877375
  52     0.028745159250868
  53      -0.1065606541543
  54     -0.76182562021848
  55     0.026191073775015
  56     0.093687684222505
  57    -0.032650761500711
  58     -0.41890481088009
  59      0.40975802951172
  60     0.082638855795827
  61      0.42078283052057
  62    -0.010437283775826
 Sym= A
 Ene=              54
 Spin= Alpha
 Occup=    0.00000
   1    0.0086573684093003
   2     -0.53027830008689
   3    -0.0050266431896808
   4     -0.10469690099312
   5      0.34563114185131
   6     0.055363719105092
   7    -0.042472399007379
   8     0.082432007152074
   9     -0.33368721908827
  10      0.14173577904542
  11    -0.057535228754374
  12       0.0111721836794
  13      0.60940573606599
  14      -1.3449930404483
  15    -0.050723915711342
  16      0.22749772324555
  17      0.10083213345676
  18       0.5015555003682
  19     -0.73138928092442
  20     -0.10733177203412
  21     0.031599996479715
  22      0.92040239037353
  23      -3.7613079467066
  24     0.041648580226821
  25    0.0007650873765176
  26     0.019950905179941
  27     -0.42669992859688
  28      -2.3665980745088
  29    -0.030032403196007
  30    -0.0077128907376318
  31      0.32756972368943
  32    -0.028335666602475
  33     -0.92235233308147
  34       3.6515258790096
  35      0.07486967552133
  36       0.4228554473374
  37    -0.040987660409474
  38      -1.1613108776453
  39      -2.6763202617732
  40      0.14420564809997
  41     -0.32887758931629
  42      0.68445256800073
  43    0.0071518821562749
  44      0.20493136962774
  45      -1.2086287796237
  46    -0.060955372334849
  47      0.17204902088851
  48      0.09806018993733
  49     -0.19987721519922
  50     -0.96773470133336
  51      -0.2461224650099
  52    -0.012356548673239
  53     -0.83713325783191
  54       2.5246610833767
  55     -0.14817269541881
  56     -0.12407936976885
  57    -0.084240904938232
  58      0.23100288581899
  59     -0.76309665785698
  60      0.18873729901141
  61     -0.35273262807099
  62     -0.22817784536342
 Sym= A
 Ene=              55
 Spin= Alpha
 Occup=    0.00000
   1      0.43581392103982
   2     -0.12629304135382
   3     0.017696593577076
   4      0.30812326574803
   5     -0.99554066251026
   6      0.29416318129097
   7    -0.073094917545809
   8     -0.20145567420665
   9     -0.23012501407561
  10     -0.32097177925767
  11      0.32600260523929
  12    -0.0044225560953935
  13     0.044624715163022
  14      0.39690894263356
  15     0.012795736693445
  16     0.043311273767884
  17     0.052780468583894
  18    -0.037052132913212
  19     -0.49412339941711
  20    -0.064437521535817
  21    -0.014233212695688
  22      -0.1205100848176
  23       1.0452131208838
  24      0.15989107212616
  25     0.086250416016841
  26      0.36060267890069
  27     -0.57783698806472
  28     -0.20840555323386
  29     -0.62215757955106
  30     0.042739367262057
  31     -0.76094524979418
  32    0.0008495082202622
  33      0.23963030718874
  34    -0.080040124234913
  35     -0.19397652928021
  36      0.11998314940905
  37    -0.040198750221699
  38      0.66057672136931
  39      0.05871666393516
  40      0.61862968887557
  41    -0.062491970994514
  42      -0.1476734283609
  43     0.018916677518975
  44    -0.037767677291206
  45     0.067469548016743
  46      0.23724398832644
  47     0.017810022009898
  48      0.56737920921914
  49     -0.57196028764867
  50     -0.11674733899354
  51      -1.0040893184298
  52    -0.0013370023566628
  53      0.12428231386891
  54      0.13548943918756
  55     -0.14530284605692
  56    0.0063721105221797
  57     0.090664562800074
  58      0.19958474498904
  59     -0.11941258501815
  60        0.231807081412
  61      0.19874897476973
  62     -0.24781568343201
 Sym= A
 Ene=              56
 Spin= Alpha
 Occup=    0.00000
   1      0.21133595858574
   2      0.40865766142715
   3    0.00025514606816284
   4      0.51507126282303
   5      -1.4405637202363
   6    -0.038159962064661
   7     -0.10734048546054
   8    0.0035524112670371
   9      0.16372033947899
  10     -0.27233393094624
  11     -0.22716449182293
  12    -0.014648704807091
  13     -0.37172100813453
  14       2.0617396539259
  15      -0.1417922379505
  16     0.099729640537444
  17     -0.33681767636216
  18     -0.25512138159866
  19    -0.00095099398811504
  20        0.638617901182
  21     0.022501268985451
  22      -0.2054420666216
  23    0.0096104485091213
  24      0.45026874933593
  25     -0.14329230391707
  26      0.22662739787011
  27       -1.923593427875
  28      0.78815934739423
  29     -0.34931155757224
  30      0.21026369124055
  31      -1.3751075492099
  32     -0.03671485850565
  33    -0.0022680780309752
  34      0.76990093986905
  35     0.097071481184602
  36    -0.0014994625810469
  37      0.31582395683341
  38      0.51580145241544
  39     -0.10255298852413
  40     -0.40871052756059
  41     -0.66612882478493
  42       0.2252329079098
  43    -0.0014380504039251
  44      0.54220307423888
  45     -0.81833933051565
  46     -0.11114206920005
  47    -0.071327488648715
  48     -0.20628686335619
  49    -0.097775370755291
  50      0.28978927050476
  51      0.34648580250777
  52    0.0049026044229774
  53     -0.10301687328267
  54      0.30516657127939
  55    -0.095137722341016
  56    -0.036083572146582
  57      -0.1628486464954
  58      0.13923702980568
  59    -0.014285305236818
  60      0.10403478958825
  61     0.088607353274027
  62     -0.28609467835729
 Sym= A
 Ene=              57
 Spin= Alpha
 Occup=    0.00000
   1     -0.28186927781155
   2      0.06011863916811
   3    -0.0018496957734838
   4     0.075460759509172
   5     -0.66527578153743
   6      0.11192330958278
   7     -0.11761669368904
   8      -0.1012181473688
   9     -0.53508272009887
  10     -0.18686453021587
  11     0.086207812918631
  12    0.0036495779570942
  13     -0.60854317897836
  14       1.5515164227965
  15    -0.062265180467189
  16     0.014182459590799
  17     -0.10278098724332
  18      0.01588057776409
  19     -0.22891382479592
  20     0.067429931096267
  21     0.014631353537549
  22      0.90685173453402
  23      -2.2716802935756
  24      0.25092939074478
  25      0.25601346068455
  26    -0.047429465022213
  27     -0.43969905095396
  28     -0.76333488973893
  29      0.13612382266558
  30      0.33479240340312
  31     -0.11185833120705
  32     0.013360500457465
  33     -0.16280236845526
  34       2.4151144836982
  35     -0.13737427425796
  36     0.063365115291458
  37      0.15621654341951
  38     -0.31102619886092
  39    -0.035109328174464
  40     -0.27109472047443
  41      0.57533287720266
  42     -0.86562215185493
  43     0.023023211178694
  44      0.14384999065825
  45       -1.443487906612
  46      0.13486321391153
  47     -0.10086351657012
  48    -0.058089927361908
  49     -0.91926570333181
  50      0.16721787426648
  51     0.052918258509823
  52    -0.0098550355522145
  53     -0.54235363046142
  54       1.5408206019149
  55     -0.21669465306234
  56    0.0097960969931799
  57     -0.17311007721685
  58      0.67337268850234
  59     -0.60536261485442
  60      0.21995932496198
  61      -0.3674500947238
  62     -0.33136690990129
 Sym= A
 Ene=              58
 Spin= Alpha
 Occup=    0.00000
   1     -0.15117148395965
   2      -0.3565124271697
   3    -0.0067924667197561
   4     -0.32223758191081
   5       1.4466453095934
   6     0.038383665481066
   7     0.021853535930636
   8    -0.066380327254195
   9    -0.077944318156277
  10      0.53428745318953
  11     0.063447892622233
  12     0.029952834454383
  13      0.17650865182065
  14      -1.9679039291697
  15       -0.069613650086
  16    -0.046747683639915
  17    -0.058755100190364
  18      0.88372053833808
  19      0.25990653044482
  20      0.10013498095431
  21       0.0262380122358
  22      0.76870889710716
  23      -1.4222171305417
  24    -0.059199112090165
  25     0.078370593942385
  26     0.088478914214461
  27        1.083227327305
  28      -1.8720960452481
  29     -0.22486139765798
  30      0.19368102937886
  31       0.6994379946096
  32    -0.044347156910306
  33     -0.36421949430422
  34       1.9791174795468
  35       0.3757458475474
  36     -0.33382095110805
  37    -0.080398958889893
  38       -1.628122026188
  39      0.95842377792752
  40      0.24867351705542
  41     -0.13008351844099
  42      0.43991508235902
  43     0.021395581817554
  44     0.098873547818322
  45      -1.7694856233261
  46      0.11053967562125
  47      0.28956776054196
  48    -0.025342006099594
  49     -0.35525664496042
  50     -0.67756530020365
  51     -0.23956999116172
  52      0.01137830029782
  53      0.53895980175373
  54     -0.24090876344912
  55      0.23249825639215
  56     -0.13335120172498
  57     -0.35007677599669
  58      -1.1713788133635
  59     0.023100376039529
  60      0.50815931816014
  61      0.52067973164484
  62      0.38342092019814
 Sym= A
 Ene=              59
 Spin= Alpha
 Occup=    0.00000
   1     -0.77929511074985
   2      0.34867044038881
   3    -0.032474005785067
   4     -0.44556246538799
   5       1.1928815769715
   6     -0.17998466829334
   7     -0.12472967873354
   8      0.20235222541494
   9     -0.14601244329157
  10      0.78326703510829
  11     -0.20249394532397
  12     0.012242467657885
  13     -0.30045414249008
  14     -0.07857864653218
  15    -0.0098941739151461
  16     0.063050476056553
  17      0.15341387624952
  18      0.27948686842834
  19      0.31257111195595
  20     -0.18182080120482
  21    0.0050957283239058
  22    -0.00048082679057223
  23      0.82111998790955
  24      0.16554249937997
  25     -0.20332324837465
  26     -0.17839103754234
  27      0.11205075848858
  28       1.0848213634242
  29      0.21089541630837
  30      0.17829585070881
  31     -0.25335219527497
  32    -0.0099277651712166
  33      0.36580501603223
  34     -0.97096584105255
  35      0.24928067785415
  36    -0.098790633272982
  37     -0.11105602409262
  38     -0.54578091974468
  39       1.2076719719157
  40      0.27804200566982
  41     -0.32290258218131
  42      0.75536945230434
  43    -0.0015398532629583
  44      0.47173862886167
  45     -0.89633202667971
  46     -0.11870485313991
  47     -0.06942296998523
  48      0.42503362850079
  49     -0.13049804763205
  50      0.74279888321851
  51     -0.64034991618164
  52    -0.006785116598502
  53      0.13257795708163
  54     -0.21933881385802
  55     -0.13602925430618
  56     0.017847280552518
  57      0.18069877294863
  58       0.5304473128742
  59      0.17555678787839
  60    0.0059666178337039
  61    -0.069382837219204
  62     -0.42674152498758
 Sym= A
 Ene=              60
 Spin= Alpha
 Occup=   -0.00000
   1      0.46304961542196
   2     -0.42378326172626
   3    0.0013094926150419
   4     0.077436895541054
   5    0.0017357824885798
   6     0.066281707250102
   7    -0.030869465165712
   8     0.064713925060837
   9       0.1004756969274
  10     0.038266311120384
  11     -0.11215526505333
  12    -0.00036677835104869
  13     0.012352952035153
  14      -1.0845428465493
  15    -0.016538315530211
  16    -0.032202803215232
  17    -0.020999308871828
  18    -0.033298457183865
  19     -0.33958472791577
  20     0.067373770051929
  21    0.0097022506125714
  22    -0.083811608782092
  23      0.43226035336204
  24      -0.4790195704596
  25     -0.13117341014249
  26     0.017564137551161
  27       3.3796752475979
  28    -0.097150675186968
  29     0.025299593196493
  30     -0.14189362075818
  31       2.4669453044717
  32    -0.013752787426768
  33      0.51522294418074
  34     -0.91491033419529
  35      0.33440230035581
  36     -0.28503338390676
  37      0.16368944405945
  38      -2.4297436236652
  39       2.4913232492652
  40     -0.14979823672907
  41      0.19666391491492
  42       1.1461832354971
  43      0.02357802701302
  44      0.63921324082473
  45      -3.3508562196146
  46    -0.050470077100955
  47    -0.074907386511934
  48      0.15050281460331
  49     -0.77865065100697
  50      0.52541774137522
  51     -0.21068388537138
  52     0.008566267171493
  53     -0.75427177226404
  54       1.9489666857942
  55     -0.18894059047273
  56    -0.083821556458003
  57    -0.017991664398542
  58      0.42314216105284
  59     -0.43389173614448
  60      0.12088776385825
  61    -0.0087313371912549
  62     -0.91428721056924
 Sym= A
 Ene=              61
 Spin= Alpha
 Occup=   -0.00000
   1     -0.12348708031688
   2      0.18885045657707
   3    -0.021186230907179
   4    -0.093034448755061
   5      -1.2268501119805
   6     0.094693187513451
   7     -0.49886336360207
   8     -0.24899827045456
   9     -0.48940516918166
  10      0.25552440806495
  11      0.34698303738518
  12    -0.027812454879995
  13     -0.65830869609601
  14        2.281111067201
  15     0.078657247165672
  16      0.36986113955069
  17    -0.041078091749557
  18      -1.1052618755555
  19      -1.2633218627873
  20    -0.055339645033435
  21     0.024801084618081
  22    -0.065903693906959
  23       0.1743886284406
  24     -0.26202335275867
  25     -0.31734293081177
  26     0.039965527946311
  27       1.0341745372522
  28       2.6650538082959
  29     -0.15746357528942
  30     -0.12651768132421
  31       1.2054180864285
  32    -0.0047341666702384
  33     -0.44901690105425
  34      -1.4110474263224
  35     -0.24423221054213
  36     0.025844314103147
  37     -0.19225672945031
  38       1.7424393758996
  39      0.10919205413626
  40      0.32070875218456
  41    -0.093804448291592
  42     -0.94449222582451
  43    -0.0091885425441366
  44     -0.22571762160718
  45       1.3429825736498
  46     0.007129631488051
  47    -0.067670154470199
  48    -0.050369411779268
  49      0.41817480453733
  50     0.066354933031235
  51     -0.05895174510932
  52    0.0069850305195624
  53      0.17956363637233
  54     -0.88554684476109
  55      0.12086491162175
  56     0.050677678218964
  57    -0.085781930116167
  58     -0.24146605665649
  59      0.28731377242112
  60      0.10100773941894
  61      0.09526023872331
  62       0.2197557085868


==> anc/c2h4n4_lasscf10_natorb_r425.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -2.06095547824669   -11.10659821655295     0.00000000000000
N   2   7    -0.09529737550584   -10.82416757935547     0.00000000000000
N   3   7     1.72916753848720    -3.00297261995551     0.00000000000000
C   4   6    -0.26567883853926    -1.24140653000070     0.00000000000000
H   5   1    -2.22001178596880    -1.91836772888696     0.00000000000000
C   6   6     0.26567883853926     1.24140653000070     0.00000000000000
H   7   1     2.22001178596880     1.91836772888696     0.00000000000000
N   8   7    -1.72916753848720     3.00297261995551     0.00000000000000
N   9   7     0.09529737550584    10.82416757935547     0.00000000000000
H   10   1     2.06095547824669    11.10659821655295     0.00000000000000
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

7 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

8 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

9 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    2.00000
   1     -0.12746313066004
   2    -0.0076485564561575
   3       0.1432432899237
   4      -0.3221990369987
   5     -0.34315957508037
   6     0.063297887141974
   7    0.0093593621523366
   8    -5.4194350464959e-08
   9     0.026950898694765
  10    0.0041041061617891
  11    -4.9565587886403e-08
  12     0.047493499253423
  13    -0.0037774452180148
  14    -0.0070291286957789
  15    -0.00086394626520309
  16    0.0018205540037721
  17    2.2635315442206e-08
  18    -0.0011255926096467
  19       0.0011810234999
  20     1.87121525837e-08
  21     0.010135416504637
  22    -0.0082606315820852
  23    -0.007295070349883
  24    0.0087190145717182
  25     0.003526389163657
  26    2.2833630737309e-09
  27    0.0046350984030467
  28    0.0002375812741626
  29    -4.8659748109093e-09
  30    -0.0093141162316985
  31    -0.0054550189321487
  32    0.0036296453050701
  33     0.014193416943723
  34    0.0064351346578951
  35    -0.0041779257305759
  36     0.010535831050539
  37    -3.2315934238743e-09
  38    0.0022903744759632
  39    0.0011776323037037
  40    -2.6926216649849e-09
  41     0.004351103464286
  42    -0.00032037145544134
  43    -0.017227407407691
  44     0.019221864777004
  45     0.019163063690891
  46    0.0090910370960945
  47    -0.0067053805322852
  48    2.1461009299165e-09
  49    0.0045173647903333
  50    -0.0046442126176549
  51    2.986858773072e-09
  52      0.15110806878117
  53        -0.33635852998
  54     -0.35191492661588
  55    -0.083409565389602
  56    -0.012193678753319
  57    -6.7731297651615e-08
  58    -0.038222687463218
  59    -0.0057000888676736
  60    -5.9751590680584e-08
  61      -0.1448892316158
  62    -0.015618233303855
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    2.00000
   1     -0.00121976888435
   2    -0.00022018682499992
   3    -0.019596884826498
   4    -0.0032637679886189
   5    -0.0028191276488785
   6    0.00075234998049719
   7    0.00011894475678737
   8    2.4641704906076e-09
   9    0.00025182528871438
  10    3.9209109624393e-07
  11    1.4562198176655e-09
  12    -0.063773367674327
  13    -0.018614158359288
  14    -0.020643918278904
  15    -0.00084648366715428
  16    -0.00072189234715417
  17    1.9380883280497e-08
  18    -0.0010019861523039
  19    0.00027711180828572
  20    1.5144644349219e-08
  21     -0.83533242200877
  22    -0.040322460933807
  23    0.0017893559685271
  24    -0.0032557439508014
  25    -0.010998422828063
  26    1.4179390680736e-08
  27    0.0020537375952482
  28    -0.0026413449368958
  29    1.4964384397123e-08
  30    -0.0029577791035592
  31    -0.0014819981894079
  32     -0.42426465649119
  33    -0.034456196745608
  34    -0.010241938487503
  35     0.014031278764105
  36    0.0057160821512542
  37    9.6896045921165e-09
  38    0.0018133196595311
  39    0.0054747232983774
  40    1.1220068504699e-08
  41    9.0461096173831e-05
  42    0.0013881618974727
  43     -0.25072776994832
  44    -0.035556309811129
  45    -0.028766268870728
  46    -0.0055204909492173
  47    0.0072590783940028
  48    1.4178454856342e-09
  49    -0.0015172644384823
  50    0.0017349439095867
  51    -3.2251142328895e-09
  52    -0.039418100494528
  53    -0.0070061112572367
  54    -0.0065173833904379
  55    -0.00049973223417483
  56    -9.0736255578263e-05
  57    -3.2197517387615e-09
  58    6.4991062645324e-05
  59    3.6026762816816e-05
  60    -2.5253062494182e-09
  61    -0.0018735145990041
  62    5.6054009816947e-05
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    2.00000
   1    0.0025515580400623
   2    0.0013257388033509
   3      0.10174658868753
   4      0.00513585096657
   5    0.0016605931139871
   6    -0.002852446583101
   7    -0.00041342963045347
   8    -1.653559568104e-09
   9    -0.0011770828150115
  10    -0.00012629178295153
  11    -4.8611666737389e-10
  12      0.11089442080892
  13     0.015611550974389
  14     0.012847088851182
  15    0.0040921732606888
  16    -0.001284021240219
  17    -1.8375908038079e-08
  18    0.0028672534297611
  19    -0.0028088076035609
  20    -1.3143508718117e-08
  21     -0.46737317888341
  22     0.005213035655734
  23     0.013620482170514
  24    0.0034296554956733
  25     0.020542654200298
  26    -1.8323909912072e-08
  27    0.0018747274510913
  28     0.006066010359137
  29    -1.7711972160861e-08
  30    -0.0012450441607146
  31    -0.0040843300745962
  32      0.32382484573949
  33     0.061757625677225
  34     0.013489627829362
  35    -0.036306998542637
  36    0.0088752635212689
  37    -1.086470279165e-08
  38    -0.0033512251989996
  39    -0.0022066240262265
  40    -1.5660398410275e-08
  41    0.00081331327145644
  42    -0.0047314584334036
  43      0.71400001563612
  44      0.10221618008225
  45     0.080703688611091
  46     0.021789920357086
  47    -0.022457886656766
  48    6.3100878007999e-09
  49    0.0074705248402326
  50    -0.0076627807374258
  51    1.2863702797308e-08
  52      0.14619900202058
  53    0.0070051556744103
  54    0.0044041740615645
  55    -0.0024736723906414
  56    -0.00030060383342352
  57    4.2467514291491e-09
  58    -0.0021201045055271
  59    -0.00035229567059457
  60    3.6556414198618e-09
  61    -0.000909008905959
  62    -0.0009757946183508
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    2.00000
   1    -0.0052516050699757
   2     -0.00235612793169
   3      0.22567718744745
   4    0.0033309135486593
   5    -0.00068687443904801
   6    0.0066159340621528
   7    0.00092417562658834
   8    4.4771006892744e-09
   9    0.0045571434231191
  10    0.00057338701097035
  11    3.4238376226952e-09
  12       0.1766915666256
  13    0.0094957090604706
  14    0.0021060252814722
  15    -0.016700339270436
  16     0.010120104296328
  17    2.7760881704807e-08
  18    -0.0087180887460957
  19    0.0078138459381489
  20    1.5225371475381e-08
  21      0.14713704836072
  22    -0.018014956942963
  23    -0.011388665033017
  24    0.0032873347027116
  25    -0.048363164791131
  26    2.776222716861e-08
  27    0.0023564242876305
  28    -0.0088246647446705
  29    3.1137178036624e-08
  30    0.00054811796055977
  31     0.004380550475513
  32     -0.35731093264954
  33     -0.11138536703599
  34    -0.042432299284502
  35     0.035484368987377
  36    -0.011462241931816
  37    2.2254304354832e-08
  38    -0.0092685782949251
  39     0.007041571321937
  40    2.4175016756979e-08
  41    -0.020966624738763
  42    -0.00086171815002349
  43       0.2015383479612
  44     -0.10721795587535
  45     -0.11355667878594
  46    -0.033101780856405
  47     0.031686410591169
  48    -2.1786929418963e-09
  49    -0.015511965054888
  50      0.01558008718866
  51    -1.023955035503e-08
  52       0.7753184346711
  53     0.010246674868557
  54    -0.014300506772694
  55    0.0061394428903734
  56    0.00080971428744714
  57    -1.0333623987483e-08
  58    0.0010751885345035
  59    0.00021178279040401
  60    -5.25869448631e-09
  61    0.0013337100842683
  62    0.0047982369702529
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    2.00000
   1     0.013386538847551
   2    0.0055567731312509
   3    -0.036067118793498
   4      0.01265322838258
   5     0.010042625694044
   6    -0.014456305958608
   7    -0.0020345403684024
   8    -8.1681662402563e-09
   9    -0.0080123238286372
  10    -0.00098524807624319
  11    -4.8190788068579e-09
  12      0.11215765717224
  13    -0.016307960820174
  14    -0.017760113706201
  15     0.038598292094317
  16    -0.024250756471102
  17    -6.4971795032754e-08
  18     0.023392435392954
  19    -0.020598977380794
  20    -3.8227599275795e-08
  21    -0.063892475881888
  22     0.062315693529743
  23     0.029267170899601
  24    -0.017583887208417
  25      0.11884337206417
  26    -7.0464516349851e-08
  27    -0.0094333641620882
  28     0.014545694341037
  29    -7.5551061118178e-08
  30    0.0079559221550435
  31    -0.0059949050607242
  32    -0.048242656515071
  33      0.25034354930554
  34      0.12116163388415
  35    -0.090717365477056
  36     0.024668637195847
  37    -5.996734362071e-08
  38     0.019886038747252
  39    -0.021711548178941
  40    -6.1939102357022e-08
  41     0.049122720202007
  42    -0.00091577830969446
  43     -0.49428410811135
  44      0.25943922266545
  45      0.27196098187745
  46     0.081844038167577
  47    -0.079211777404693
  48    3.1291323865835e-09
  49     0.038489833008342
  50     -0.03829873819136
  51    2.3005589503271e-08
  52      0.43199829412445
  53     0.025277027884139
  54     0.016757548251089
  55    -0.0035859928709798
  56    -0.00036086736902348
  57    1.673108261521e-08
  58    -0.0042442166457102
  59    -0.00075366907746362
  60    1.2070344167045e-08
  61     0.001024307300418
  62    -0.0014838632311934
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    2.00000
   1    -0.004727501034263
   2    -0.0029802280017492
   3     -0.17182928306632
   4    -0.0065708035134334
   5    9.7581931111749e-05
   6    0.0062269238696365
   7    0.00087427963348758
   8    4.0643502213866e-09
   9    0.0028897114563536
  10    0.00035734728474922
  11    2.1215954338807e-09
  12      -0.4865012311099
  13    -0.001224553689901
  14     0.014920920937209
  15    -0.013435855164274
  16    0.0078963375907586
  17    2.0359086952913e-08
  18    -0.010138704874109
  19    0.0088035461916945
  20    1.2626168030546e-08
  21     -0.15065778426792
  22    -0.031178719965405
  23    -0.0076572310685622
  24    0.0062848350942738
  25    -0.049303918240358
  26    2.9529068307759e-08
  27    0.0017068845894339
  28    -0.0021346297016521
  29    3.2136731475488e-08
  30    -0.0027068073737421
  31    0.0023405519951749
  32      0.64199000719369
  33    -0.089868801860518
  34    -0.062812433844647
  35      0.04220151758746
  36     -0.01208578733864
  37    2.6617801235173e-08
  38    -0.0042865042435916
  39     0.010441263413937
  40    2.7941296212997e-08
  41     -0.01845161990466
  42    0.0027277750725045
  43     -0.20564336061127
  44     -0.12417286072124
  45     -0.11419641567034
  46    -0.037035538178732
  47     0.035888798275387
  48    -2.1206721247266e-09
  49    -0.015782475481874
  50     0.015500741476296
  51    -1.1592381343948e-08
  52      0.41416318888987
  53    -0.0084551283809457
  54    -0.023112840661563
  55    0.0027166841419352
  56    0.00030510235522029
  57    -1.0672651054529e-08
  58    0.00071284699999653
  59    0.00015346889677557
  60    -6.8970902634221e-09
  61    -0.0032711620467987
  62    0.0031482807244075
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    2.00000
   1    0.00017671747935463
   2    -0.002513563246283
   3      -0.8420654225945
   4    -0.018487501944355
   5    0.0053081463176615
   6    0.0014940806284218
   7    0.00021833968089617
   8    5.4494105181338e-10
   9    -0.0021135596219251
  10    -0.00027721889512274
  11    -1.2211447808553e-09
  12     -0.25177114978675
  13    -0.006808441652929
  14    0.0031736691573152
  15    0.0054913807012064
  16    -0.0036108343817823
  17    -9.624781818447e-09
  18    0.0019220589262368
  19    -0.0014780604865206
  20    -4.8130803104908e-09
  21     0.087126313253558
  22     0.010874920116105
  23    -0.0021920705244673
  24    -0.0018947953965451
  25     0.015221251251869
  26    -1.0051486319684e-08
  27    -0.0023665800637622
  28    0.0017098929334881
  29    -9.0997309041798e-09
  30    0.00088484516468803
  31    -0.00074986612610108
  32     -0.32476308954474
  33     0.024687956304494
  34     0.022739880826959
  35    -0.013863463546114
  36    0.0039071620959743
  37    -7.7956834931948e-09
  38    0.00043288673916274
  39    -0.002989616372496
  40    -8.8412746822259e-09
  41    0.0052832608541931
  42    -0.0014715955038284
  43       0.2825185809423
  44     0.045988528123169
  45     0.034922746958451
  46     0.011733912231534
  47    -0.011502787243745
  48    1.0506391833879e-09
  49     0.003863974094971
  50    -0.0037544014462989
  51    4.9078684548773e-09
  52      0.11568220151813
  53    -0.0034632351654607
  54    -0.006395843424973
  55    -0.0026760007365083
  56    -0.00036477012736211
  57    7.1788252111249e-10
  58    -0.0017931623664241
  59    -0.00028357594946643
  60    4.5959157225088e-10
  61    -0.0035403744350235
  62    -0.00053960426833106
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    2.00000
   1    -0.0013599940082054
   2    -0.0034713649529736
   3     -0.43827536505829
   4    -0.004413243350036
   5     0.010103843279152
   6    0.0048800996481412
   7    0.00067304068239031
   8    4.780373714527e-09
   9    0.0014075584614191
  10    0.00013796610629272
  11    2.4811843357586e-09
  12      0.79327169340979
  13     0.021686583078054
  14    -0.0080256193409643
  15    -0.014100694793998
  16    0.0093080655107184
  17    2.2977825750756e-08
  18    -0.0042004404503948
  19    0.0034955274441776
  20    9.6650628590605e-09
  21    -0.098974652881163
  22    -0.018722351078284
  23    0.0035298877554513
  24    0.0036058501005743
  25    -0.035478315180903
  26    1.9172045756018e-08
  27    0.0051664581276919
  28    -0.0061149433490825
  29    2.3605841699791e-08
  30    -0.00016784495763887
  31    0.0029582127339051
  32       0.2870525782136
  33    -0.067805918586163
  34    -0.042218592281668
  35     0.030538396110186
  36    -0.0097852615405952
  37    1.6311885789279e-08
  38    -0.0036423242691492
  39    0.0062988465397232
  40    1.7205765061725e-08
  41     -0.01293877712485
  42     0.002274465476598
  43     -0.14292637878563
  44    -0.090048294503814
  45    -0.082021227577846
  46    -0.026661235319852
  47     0.025845611609409
  48    -6.114658715384e-10
  49    -0.011117651868477
  50     0.010726980977802
  51    -7.7014723120255e-09
  52     0.019304463928519
  53      0.01453942567891
  54     0.013159990777489
  55    0.0069505514003736
  56    0.00095975519516592
  57    -2.5748562730648e-09
  58    0.0035555768067787
  59    0.00056111235104795
  60    -9.0897128457829e-10
  61     0.008360363554831
  62    0.0022123748249109
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    2.00000
   1     -0.11375297866076
   2        0.006818610231
   3      0.15363832536648
   4     -0.34608779703197
   5     -0.38106037984617
   6     0.034020312940936
   7    0.0052668128501106
   8    -8.4074337130243e-08
   9    0.0092320258174165
  10    0.0017148915533284
  11    -7.3228775449549e-08
  12    -0.019264509811721
  13    -0.005093686800238
  14    -0.002984422059755
  15    0.0081105773082602
  16    -0.00036913068997183
  17    6.0058994629505e-09
  18    0.0024975540839001
  19    -0.00071922118474735
  20    1.1135593820149e-08
  21    -0.0014250160948721
  22    -0.0077948082221508
  23    -0.012092167621563
  24     0.026899857501296
  25     0.030757508774708
  26    3.3355579093552e-09
  27     0.010455290038323
  28    0.0083575211258931
  29    -2.1038996887624e-08
  30    -0.022983770772002
  31    -0.012996144981991
  32      -0.0191071338409
  33     0.045623137118365
  34     0.049878544592698
  35     0.035808586089197
  36    -0.0067251378267267
  37    -1.2247124581144e-08
  38     0.012016996689263
  39    0.0054563419385152
  40    4.7527254429937e-09
  41     0.035692268703035
  42     0.014677771797182
  43     0.027839799071325
  44    -0.045394449574519
  45    -0.062999984548049
  46     0.012966544322092
  47    -0.0065784761162941
  48    -3.5354614689435e-08
  49    0.0037120718824352
  50    -0.0025165263709532
  51    -2.8667502012228e-08
  52     -0.13155436991367
  53      0.32053296860036
  54      0.34408721002464
  55     0.054520086421991
  56    0.0080809447923418
  57    8.4403505718117e-08
  58     0.021958055315691
  59    0.0035313576987457
  60    7.3063291689262e-08
  61       0.1209591107784
  62    0.0038408310785355
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    2.00000
   1    0.0035394613533187
   2    -0.0034084497133281
   3    -0.0061489644802275
   4     0.026440313999268
   5     0.031711870528801
   6    0.0048769706823934
   7    0.00058982520664978
   8    -1.4865933898944e-08
   9    0.0039162781363809
  10    0.00090811746606588
  11    -1.719056517622e-08
  12     0.019985022749054
  13    -0.054651790536373
  14    -0.036702140805229
  15      0.05618086480431
  16    -0.060521032702261
  17    -1.6677454990354e-07
  18      0.04668065656989
  19    -0.032506555480004
  20    -1.3856670708112e-07
  21      -0.1218103786688
  22       0.1978844890901
  23      0.17328297674577
  24     -0.17436368209728
  25     0.095132270595979
  26    -7.0637939250856e-08
  27      -0.1193906418015
  28    -0.00064883169558577
  29    -3.7565293023529e-10
  30      0.17170155581538
  31     0.080061862422951
  32    -0.084597615391095
  33      0.18162883433992
  34       0.2170588166532
  35      0.18795163237003
  36     -0.10839849707374
  37    -8.2013787917405e-08
  38      0.09659720212457
  39    0.0094655873318973
  40    -3.2340035613722e-08
  41      0.17107975051474
  42     0.083912024248251
  43      0.15635683312415
  44     -0.25983045851526
  45     -0.30985519313817
  46    -0.016457804577507
  47     0.027261445397068
  48    -1.2852096085635e-07
  49    -0.024433617460204
  50     0.018149064076344
  51    -9.1330622075152e-08
  52      0.01347549579667
  53    -0.039201060951375
  54    -0.042754209362602
  55    -0.0053613349344527
  56    -0.00093335107481591
  57    2.4657611887062e-08
  58    -0.0017945915556943
  59    -0.00016319342611872
  60    8.283854668704e-09
  61     -0.01391437876518
  62    0.00016411757558598
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    2.00000
   1     0.032157156347581
   2    0.0070559072814402
   3    -0.022615158770721
   4      0.05781278725771
   5     0.056435955931648
   6    -0.024986448769537
   7    -0.0033817355630672
   8    -2.1896937988643e-08
   9    -0.012925766097136
  10    -0.0020596826742413
  11    1.9279106008923e-09
  12     0.034255216362595
  13    -0.048477454069164
  14    -0.061661553432964
  15     0.016003012096131
  16     0.031565029613436
  17    7.8056914778482e-08
  18    -0.011446465997768
  19    0.0072509867221373
  20    1.1393215803571e-07
  21      0.10971197523688
  22     -0.19999426626299
  23     -0.17867726108716
  24      0.25058115999084
  25      0.11063790115567
  26    6.9321158024224e-08
  27      0.13687477120367
  28     0.042795718183733
  29    -1.0650689230698e-07
  30     -0.23890084218106
  31     -0.11530740649294
  32     -0.06729882604834
  33      0.16732976942073
  34      0.17429467355394
  35      0.15654151127413
  36     0.059844343042656
  37    -3.191500591065e-09
  38     0.048098972458196
  39     0.041798182355934
  40    7.9753048583724e-08
  41       0.1519584952721
  42     0.059080554843961
  43     0.083576867468815
  44     -0.11698655931683
  45     -0.18043856533414
  46     0.081333141316278
  47    -0.037710831382776
  48    -9.2553209122314e-08
  49     0.031196882487394
  50    -0.026111050032229
  51    -8.75691050935e-08
  52     0.027471946738572
  53    -0.038618872634033
  54     -0.04124740322986
  55    -0.0087491185362535
  56    -0.0012866513436838
  57    -2.5203323332653e-08
  58    -0.0036065969057651
  59    -6.2930385547015e-05
  60    -1.8734132919017e-08
  61     -0.01616872710133
  62    -0.0016182657038989
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    2.00000
   1    0.0050914366178246
   2    0.0028308538135102
   3    -0.0031760946249134
   4    0.0025180393879765
   5    0.0008899624025097
   6    -0.0064476488383159
   7    -0.0011072127000616
   8    -7.7347647177211e-08
   9    -0.0033977419937471
  10    -9.0609031611825e-05
  11    -4.4422220640071e-08
  12     -0.19516537871549
  13      0.42412476476099
  14      0.46249745429265
  15    -0.064133181146105
  16     0.080232984831428
  17    -2.5723946088983e-07
  18     -0.03673673832672
  19     0.036560188960616
  20    -2.128977052018e-07
  21    -0.097872652155635
  22       0.1593267566224
  23    -0.0056202620961568
  24      0.21445963860903
  25     -0.01596298484831
  26    -4.7438232168778e-08
  27       0.0403480018245
  28     0.039191048622837
  29    -7.6786190219669e-08
  30    -0.065938956119826
  31    -0.062810973402566
  32    -0.059941924282791
  33     0.060938406463859
  34     0.035499399566388
  35    -0.065474158644609
  36    -0.075925631385591
  37    -1.1983378931252e-08
  38    -0.050420069266931
  39    -0.011188827754999
  40    9.2595283888232e-09
  41    -0.040219983425222
  42    -0.037500742748021
  43    -0.0073903032091795
  44    -0.056169890565288
  45     -0.10990317093879
  46     0.047071619501702
  47    -0.053802330551877
  48    -1.6249806880598e-07
  49     0.028011074357129
  50    -0.019235025289403
  51    -1.3252062447738e-07
  52    -0.00099623403353605
  53     -0.01084489874126
  54    -0.011559514888053
  55    -0.0019847710256108
  56    -0.00043337617959206
  57    1.1004023966688e-08
  58    -0.0005290947710956
  59    0.00028767700563328
  60    6.7698619812399e-09
  61    -0.0041512316576734
  62    -0.00054397408247186
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    2.00000
   1     0.056736829301164
   2     0.041119321665693
   3    0.0080341506992641
   4     -0.02024940248227
   5     -0.05654492369958
   6    -0.090973169059552
   7    -0.012623372335563
   8    -1.2400052477971e-07
   9     -0.05373931134621
  10    -0.007806385276302
  11    -7.5571267360912e-08
  12     0.067103044503313
  13     -0.14653490133381
  14     -0.19523223341938
  15    0.0030643107033698
  16     0.021252813240398
  17    9.893506552624e-08
  18    -0.0027924675552327
  19    0.0032069282165952
  20    1.1646478160579e-07
  21    -0.036127077489117
  22     0.073930443917395
  23     0.039892112138797
  24     0.046784829977208
  25      0.22656618045724
  26    -4.2472563611488e-08
  27     0.079023804845531
  28     0.031739165669631
  29    -9.504769966306e-08
  30     -0.06547492834166
  31    -0.067259802618368
  32    -0.018695672635876
  33     0.066332209442863
  34     0.050192730393132
  35     -0.32249171725082
  36     -0.17991861964211
  37    -8.2692229029408e-08
  38     -0.19307213633244
  39    -0.060680363957173
  40    -1.7446691071989e-07
  41     -0.20426871969393
  42     -0.13734104784798
  43     0.082845855296485
  44     -0.16188019927804
  45     -0.30246896535455
  46      0.14213770614736
  47     -0.18001039517498
  48    -3.0991491735338e-07
  49     0.091665148227914
  50    -0.075696079278087
  51    -2.3919021084479e-07
  52    -0.0012324779756595
  53    0.0014271631541699
  54     0.013469978081264
  55    -0.033335730014545
  56    -0.0051880464731884
  57    2.5741257578985e-09
  58    -0.018610363567779
  59    -0.0015232905314399
  60    4.8814439165086e-09
  61    -0.022348531664821
  62    -0.015821987429885
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    2.00000
   1      0.25806572819484
   2      0.19262811010599
   3     0.049800058567974
   4     -0.10757977818882
   5     -0.27657976953773
   6     -0.41989138795564
   7    -0.059275984163884
   8    -2.0576947118926e-07
   9     -0.24719208493328
  10    -0.034073465241042
  11    -1.9801334494761e-07
  12    -0.009771945745415
  13     0.028526633641348
  14     0.043905316633205
  15    0.0052622263762586
  16    -0.011632248060567
  17    3.4899774156519e-08
  18    0.0040523464453739
  19    -0.00041510146500963
  20    1.1126539837837e-08
  21    0.0074280663154576
  22    -0.012340677467638
  23    -0.0089763986435371
  24    -0.024942882393156
  25    -0.047025827808344
  26    1.319592962598e-08
  27    -0.026024892135948
  28    -0.0090615623450489
  29    2.7131561950749e-08
  30     0.023424320383637
  31     0.018741942694819
  32     0.011297728841298
  33    -0.029184776895698
  34    -0.013623647878905
  35     0.064839330114354
  36      0.02868633107287
  37    6.6961493176326e-09
  38     0.035071269432451
  39    0.0085414509935105
  40    2.2753102458191e-08
  41     0.034652219811307
  42     0.026905379691488
  43    -0.0097063639621715
  44     0.019140169164999
  45     0.047865807927684
  46    -0.036835438985431
  47     0.041797710609594
  48    4.9230924847098e-08
  49    -0.022597755576133
  50     0.020635711579413
  51    3.8864904528436e-08
  52    -0.025399698349547
  53     0.063590696796004
  54      0.16259429442584
  55     -0.24584672901913
  56    -0.034597360154863
  57    2.3032453141361e-07
  58     -0.14498387335817
  59    -0.020281209848013
  60    1.924391141656e-07
  61     -0.15096240505708
  62     -0.11251817949849
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    2.00000
   1    -0.011171277741225
   2    -0.0076447559848827
   3    -0.0035084763931189
   4    0.0057522203331475
   5      0.01403338073655
   6     0.018657738597202
   7    0.0021907892718521
   8    -5.760228080753e-08
   9     0.012008017052617
  10    0.0030029317631407
  11    -3.4789557765003e-08
  12    -0.070260548212809
  13      0.16067701413295
  14      0.34969150293027
  15      0.25075263329763
  16     -0.24679315284908
  17    -6.9429281511333e-07
  18      0.13779951557361
  19     -0.11446279049087
  20    -6.2727342834485e-07
  21       0.1026573745283
  22     -0.21227103229434
  23     -0.21836753199847
  24     -0.24353028111615
  25    0.0015924866037076
  26    1.9950150138445e-07
  27     -0.11704307267101
  28    -0.028415207947798
  29    3.1013861476832e-07
  30     0.052833965511097
  31      0.05138786345515
  32    -0.0032657740058158
  33     0.024011982693311
  34     0.098193026631307
  35     -0.11310656583817
  36      0.22409996082039
  37    2.395762034871e-07
  38    -0.040102637368639
  39     0.022207058466742
  40    2.3480420236809e-07
  41    0.0032409538329686
  42     0.014431864554224
  43      0.04538586612609
  44    -0.088505943882018
  45     -0.20568525073663
  46       0.2003603451229
  47     -0.16632053116365
  48    -3.8455845382495e-07
  49      0.10944194993291
  50    -0.087244413147029
  51    -3.2759209866722e-07
  52    -0.0037270197396801
  53    0.0091655815742906
  54     0.018665199087049
  55    -0.023689144836933
  56    -0.0035353192214833
  57    1.7385034085545e-07
  58    -0.013375007620062
  59    -0.00088622272740668
  60    1.0835939722355e-07
  61    -0.013786018498679
  62    -0.011588804452376
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    2.00000
   1     -0.14164113583403
   2      -0.1102032908786
   3    -0.035989590604971
   4      0.07890910667802
   5      0.17728540255714
   6      0.23809552386369
   7     0.033598653808324
   8    1.2187031036841e-07
   9      0.14090092938733
  10     0.019693521873345
  11    1.1477834334014e-07
  12    -0.0027257013602911
  13    0.0025724324093106
  14     0.023013312708243
  15     0.050102500475249
  16    -0.028747585440441
  17    -1.3282394774245e-07
  18     0.025872774586806
  19    -0.021243464940139
  20    -9.458410360684e-08
  21    -0.00021616914115705
  22    -0.0051862031157419
  23    -0.0076965831623641
  24     0.012087848258215
  25     0.086226097833925
  26    -2.2489808693462e-08
  27       0.0131739104368
  28     0.032110054679415
  29    -5.8159274803749e-08
  30    -0.023698818435642
  31    -0.0081742967772512
  32    0.0018210437114115
  33    -0.010157335552236
  34    -0.012069335747463
  35     0.011896440655478
  36    -0.093888615992845
  37    1.9042615328254e-08
  38    -0.0045369062803415
  39     -0.03036779722821
  40    7.5896949050839e-09
  41    -0.014459236668527
  42    -0.003116370756153
  43    -0.007960523468382
  44    0.0060013062535421
  45     0.036537939068289
  46    -0.067800051906344
  47     0.046307725414345
  48    2.9286840613614e-08
  49    -0.036520756417837
  50     0.031034768918005
  51    2.8945954173092e-08
  52    -0.065165551449375
  53      0.14446528270606
  54      0.31486598574406
  55     -0.40964850436132
  56    -0.057751877054598
  57    3.9329483733719e-07
  58     -0.24265901894049
  59    -0.033837016074706
  60    3.2969857912464e-07
  61     -0.24141944157668
  62     -0.19013358958708
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    2.00000
   1    -0.029862827154303
   2    -0.024621928648182
   3    -0.0098890088001817
   4     0.019466653286602
   5     0.040496261684832
   6     0.051224708829325
   7     0.007208585146725
   8    6.1897470288671e-08
   9     0.029446608184409
  10    0.0026816296957415
  11    5.187892562418e-08
  12     0.031548512231599
  13    -0.067317576968549
  14     -0.21158812560673
  15      -0.2762553858019
  16      0.19403386614302
  17    5.4862300565917e-07
  18         -0.1463854585
  19      0.11470937579103
  20    4.3214449465162e-07
  21    -0.025600139565335
  22     0.076749534028061
  23     0.078387219123898
  24     0.044891880736462
  25     -0.32159215966771
  26    5.135072676687e-08
  27    0.0078233777447007
  28     -0.11880608071939
  29    1.6339562389213e-07
  30     0.055754066097011
  31      0.00421640510948
  32    -0.010691817442057
  33     0.047245672090889
  34     0.045485296550669
  35    -0.063721671907992
  36         0.30507378852
  37    -1.1169234626028e-07
  38    -0.015508901147691
  39       0.1105459939634
  40    -6.011068748823e-08
  41      0.03091452699977
  42    -0.0059008394992729
  43     0.023842566642968
  44    -0.044138247732099
  45     -0.17287069887574
  46      0.25618056069943
  47     -0.18113962362374
  48    -1.3133329935732e-07
  49      0.13813246500241
  50     -0.10679100886948
  51    -1.574515836258e-07
  52    -0.018562286471248
  53     0.041304858076205
  54     0.083895386716924
  55     -0.10172716934524
  56    -0.014315603845416
  57    3.2675347392617e-09
  58    -0.059567855534893
  59    -0.0069510856939651
  60    2.2013330462997e-08
  61    -0.058569299253793
  62    -0.048235139152041
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    1.96134
   1    -9.4734963614131e-10
   2    1.8633947306253e-08
   3    -8.6690407243281e-10
   4    -1.3862338583367e-09
   5    -2.0732500440058e-09
   6    7.2004766033858e-09
   7    -1.031906262579e-08
   8    -5.9921303984212e-05
   9    1.2578118889406e-08
  10    2.0994799262008e-08
  11    -4.2126057622406e-06
  12    -3.194279701841e-08
  13    4.1549476692205e-08
  14    3.2394835476487e-07
  15    4.7020585187778e-08
  16    1.1719160296829e-07
  17      0.10536894328101
  18    -6.2854261294523e-08
  19    1.4471758715719e-07
  20     0.035610899989682
  21    -7.9431762125219e-08
  22    1.1804821627198e-07
  23    1.6915859179572e-07
  24    -2.4721661166858e-08
  25    3.2504351890816e-07
  26      0.38312456651831
  27    -3.7954076705084e-07
  28    1.6002383266504e-07
  29       0.2704534307653
  30    8.8545689335654e-08
  31    -4.6145456259451e-07
  32    -5.4775077983639e-08
  33    5.7086234245735e-08
  34    -2.9653171165837e-08
  35    -2.076151859685e-07
  36    -1.8716048553995e-07
  37      0.38369097378229
  38    2.619925612968e-07
  39    -1.8712807259816e-07
  40      0.27068783538797
  41    -5.8841618050389e-08
  42    -1.4053473516783e-08
  43    1.1282543894081e-08
  44    -1.5663455447919e-08
  45    1.1219674876507e-07
  46    3.2664873332108e-08
  47    -1.2757729483962e-08
  48      0.10556707405957
  49    7.4340450520631e-08
  50    -3.1248578435546e-08
  51     0.035739954966637
  52    -9.5410275932278e-10
  53    1.8566419555468e-09
  54    9.0699156755236e-09
  55    -7.9505228637916e-10
  56    1.4698776804384e-08
  57    -6.0038615326079e-05
  58    7.7989666977885e-09
  59    -2.9636805172147e-08
  60    -4.2324424454366e-06
  61    -7.8718510485034e-10
  62    -1.383915177226e-08
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    1.01293
   1    0.00044442911591576
   2    -0.0010972052949103
   3    -8.8330195729406e-05
   4    0.00070306864720384
   5    -5.1467348961062e-05
   6     0.067132382296499
   7      -0.4679770149301
   8    1.4320066621604e-06
   9     0.046733615843607
  10     -0.33041586891524
  11    1.0776460988516e-06
  12    0.00068448546615601
  13    -0.0029059272132055
  14     0.014002951645954
  15      0.30889545059067
  16      0.36296253904273
  17    1.4672179923278e-07
  18      0.20677831858844
  19      0.25135562882958
  20    -3.2624053977706e-07
  21    -0.0010654832836465
  22    -0.0060517652734201
  23     0.028794695630038
  24    -0.028158238910617
  25    -0.033819410884314
  26    -2.1766307604833e-06
  27    -0.021338045549314
  28     0.033765436351335
  29    3.6326030987611e-06
  30     0.062077081041443
  31     0.056368570063911
  32      0.01745226836224
  33    -0.027888567767881
  34     -0.13985509307449
  35    -0.0040381192662193
  36     0.059464521907598
  37    -1.0431467082453e-06
  38     0.032218616927252
  39    0.0001916637235938
  40    -1.0034916794043e-06
  41    0.0038272015957344
  42    0.0037199272608369
  43    -0.0024770498386428
  44    0.0020260870269664
  45     0.050718384910027
  46     0.021687285115132
  47     -0.02394912262049
  48    7.0795697895623e-07
  49     0.035220841179161
  50    -0.019614468886124
  51    -2.0802572570027e-07
  52    6.3570204894463e-05
  53    -0.00050055540270232
  54    -0.00019285592083004
  55    9.6119462062999e-05
  56    3.5812330727717e-05
  57    2.0711594464052e-08
  58    -0.00091817842904623
  59    0.00021824825944058
  60    -2.359574816615e-08
  61    1.4007027993057e-05
  62    0.0011074280865535
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    1.01285
   1    7.7947458543786e-05
   2    0.00011111230560955
   3    1.5168646683028e-05
   4    2.4015237328866e-05
   5    -0.00017618262951642
   6    -6.0964365027942e-05
   7    0.0003067408281825
   8    -1.685374722494e-08
   9    4.095473650113e-05
  10    -1.7287636767238e-05
  11    1.8975867968231e-08
  12    0.0016405366457135
  13    -0.0030842661792321
  14    -0.026258017035161
  15     0.022162690347619
  16    -0.018051190114448
  17    3.3965037113513e-07
  18     0.018390311434463
  19    -0.023476571958344
  20    -3.5002766343511e-07
  21    -0.017637868495684
  22     0.037159576855986
  23      0.14188837435329
  24     -0.00729423512068
  25     0.060334278536998
  26    2.6454794986824e-07
  27     0.033819114353932
  28     0.045895752412398
  29    8.3213361798039e-07
  30    0.0043643510459306
  31    0.00022601176189693
  32    0.0012942958607076
  33    0.0059190253725982
  34    -0.054708517570353
  35     -0.02445504495305
  36     -0.02987040991663
  37    1.3966642106472e-06
  38    -0.003900416007239
  39     0.055326863592005
  40    -1.8983136238961e-06
  41    -0.056477484276543
  42    -0.081472472252371
  43    -0.00076245737220895
  44    0.0026810788153248
  45    -0.010440628643201
  46      0.30820434879182
  47      0.36295434395544
  48    -7.8979751545622e-07
  49       0.2060642336236
  50      0.24823546592991
  51    -2.8557966853081e-07
  52    8.8425134491146e-05
  53    -0.00070412836862144
  54    7.0180030885071e-05
  55     0.067144935939476
  56     -0.46798628251697
  57    3.3360050332586e-07
  58     0.046758306024808
  59     -0.33040336482516
  60    2.5794356171897e-07
  61    -0.00043075984923837
  62    0.0010510730159961
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    1.00148
   1    -1.2925341438843e-08
   2    8.6408028242332e-08
   3    3.5831311654963e-09
   4    -2.6955734939004e-08
   5    -2.0538178330163e-08
   6    1.5091812756971e-08
   7    -1.2102601148095e-07
   8    0.0001131312816418
   9    3.0218695002161e-08
  10    1.4567035365961e-07
  11    2.9302242109216e-05
  12    -1.1445951206545e-07
  13    -2.3287387002314e-07
  14    3.3432293018653e-06
  15    -1.5941396020662e-07
  16    7.840941967796e-07
  17    -0.0071958536836274
  18    -1.7657228853926e-06
  19    7.4312260322226e-07
  20    -0.030982787051814
  21    1.6744635239917e-07
  22    -1.2258006635384e-06
  23    -5.2865170321659e-07
  24    -1.4958524673524e-07
  25    3.7215764004678e-07
  26      0.12318830391906
  27    -3.9317524883346e-06
  28    1.2377498537305e-06
  29      0.11781001609945
  30    2.0249134421294e-06
  31    -4.5065596662231e-06
  32    1.7430000721741e-08
  33    -1.0119750505321e-06
  34    4.0748742162049e-07
  35    -3.2668191802842e-08
  36    1.0695331803388e-07
  37     0.032944554420697
  38    2.2119491360769e-06
  39    -1.5120103126309e-06
  40     0.037745806801647
  41    -9.3018946560696e-07
  42    7.6999334188099e-07
  43    -8.7092951363077e-08
  44    1.3054145523802e-07
  45    1.5348015202497e-06
  46    -8.5877686456435e-07
  47    -5.3390560748102e-07
  48     -0.46544930326821
  49    -4.6223536510517e-08
  50    -6.3275390408885e-07
  51     -0.33133658185694
  52    -6.7512082400431e-08
  53    1.8129533791467e-07
  54    2.1888262464919e-07
  55    -2.0776271049836e-07
  56    -4.0346805083863e-07
  57     -0.47466248277872
  58    -5.199534047323e-08
  59    -2.5212503305408e-07
  60     -0.33260464735418
  61    -1.3748626386756e-07
  62    -1.2917063822314e-07
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    1.00148
   1    -5.3140875259206e-08
   2    -4.1270492948209e-08
   3    -3.5610692024276e-08
   4    1.2052564477249e-07
   5    6.3922977658174e-08
   6    3.7826223986199e-07
   7    -1.4510895863916e-06
   8     -0.47466396630858
   9    1.4819514102326e-07
  10    -1.017569093772e-06
  11     -0.33260307026379
  12    2.0295180195069e-07
  13    -5.6407712428948e-07
  14    -6.8039778901907e-07
  15    6.075666960244e-08
  16    8.3224260262067e-07
  17     -0.46544494624705
  18    2.5425433419354e-07
  19     2.78325600503e-07
  20     -0.33123882040008
  21    -1.4394411983733e-07
  22    2.8757315252456e-07
  23    5.1881840991715e-07
  24    2.1063981566027e-07
  25    3.6277844528042e-07
  26     0.032720274592917
  27    -1.1864908517103e-06
  28    -1.3098951569893e-06
  29     0.037347190840415
  30    -4.2161674969008e-07
  31    -9.1477196415815e-07
  32    1.3778514006324e-07
  33    -1.0147508923986e-06
  34    1.5059922516294e-06
  35    -7.5384931156435e-07
  36    5.0280645740342e-07
  37      0.12323662989032
  38    2.3752339168058e-06
  39    -9.75694260039e-07
  40      0.11793525834115
  41    4.2259700245733e-07
  42    -1.5495260934459e-06
  43    -7.9032132959711e-08
  44    3.9690307340351e-07
  45    1.0082936420767e-06
  46    2.1054458630598e-07
  47    -5.879315518273e-08
  48    -0.0072073790649963
  49    2.4980844317961e-07
  50    -2.5559826593686e-07
  51     -0.03116633038783
  52    -4.0968998978971e-09
  53    2.1541215870989e-08
  54    3.3547342412855e-08
  55    -1.3247359459046e-08
  56    2.9801294976253e-07
  57    0.00011371243554661
  58    7.8857693234849e-08
  59    -3.2487613658451e-07
  60    2.9517566197245e-05
  61    3.3306756138614e-09
  62    -8.9702975198566e-08
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.99852
   1    -9.3705936772956e-08
   2    -1.0388818215421e-07
   3    -5.6219733397549e-08
   4    1.6522212241063e-07
   5    1.5774808612135e-07
   6    4.3916453779564e-07
   7    -1.4242485073092e-06
   8     -0.47518957471647
   9    2.0465543609893e-07
  10    -1.0216299372727e-06
  11     -0.33219132463844
  12    -1.7219632314457e-07
  13    4.8123599133711e-07
  14    6.0789860023962e-07
  15    -1.0942790265282e-07
  16    -8.2410567271208e-07
  17      0.46598283254529
  18    -2.6525368658352e-07
  19    -2.8643756990146e-07
  20      0.33076900526748
  21    1.3927342018172e-07
  22    -2.3147586123656e-07
  23    -4.4316051075022e-07
  24    -1.4618979520678e-07
  25    -4.0158336483298e-07
  26     -0.03267427274759
  27    1.1518016655287e-06
  28    1.3415143167684e-06
  29    -0.037136947793799
  30    4.1737895674159e-07
  31    9.600005137535e-07
  32    -1.1159998334041e-07
  33    9.7806733677396e-07
  34    -1.6538737422206e-06
  35    8.0684553326611e-07
  36    -4.4276175287236e-07
  37     -0.12329632004306
  38    -2.2812029521962e-06
  39    1.0250216089149e-06
  40     -0.11799221544617
  41    -3.6156015319954e-07
  42    1.5070226430749e-06
  43    5.0482080005656e-08
  44    -3.3015979135347e-07
  45    -8.8000523000176e-07
  46    -2.4413786163613e-07
  47    8.0732846220799e-08
  48    0.0070652749643786
  49    -2.6107187941962e-07
  50    2.7075971848777e-07
  51     0.031046505596065
  52    4.4601326844043e-09
  53    -2.3347474845407e-08
  54    -3.4559206265976e-08
  55    1.4273803611144e-08
  56    -2.9794946272212e-07
  57    -0.00011390162245089
  58    -8.0940629724469e-08
  59    3.2413057838491e-07
  60    -2.9810286641006e-05
  61    -2.95571373359e-09
  62    9.2970354702266e-08
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.99852
   1    -1.4054935755275e-08
   2    8.4935792916863e-08
   3    3.0465949295731e-09
   4    -2.5662355623432e-08
   5    -1.8645527468734e-08
   6    1.7255968381512e-08
   7    -1.2050814771137e-07
   8    0.00011271540340469
   9    3.1032135933406e-08
  10    1.4496233887701e-07
  11    2.9172130296781e-05
  12    -7.6242320213556e-08
  13    -3.1194526657726e-07
  14    3.1716900256178e-06
  15    -2.8730783564106e-07
  16    9.0132708247894e-07
  17    -0.0070524368584761
  18    -1.8402887590544e-06
  19    7.9584435337963e-07
  20    -0.030861885039828
  21    1.4157135894179e-07
  22    -1.165275090486e-06
  23    -4.0239194489064e-07
  24    -5.1001963763827e-08
  25    3.261388178569e-07
  26      0.12324795600471
  27    -3.8686826552615e-06
  28    1.2561212163942e-06
  29      0.11786692945428
  30    1.9961058433523e-06
  31    -4.531548448024e-06
  32    2.0880700969399e-08
  33    -1.0190676601869e-06
  34    3.5559220674992e-07
  35    -3.655662320539e-08
  36    1.139505513669e-07
  37     0.032898149428453
  38    2.2303368872163e-06
  39    -1.4474712519051e-06
  40     0.037535378754136
  41    -9.4112690371438e-07
  42    7.1683103515326e-07
  43    -9.5189346072414e-08
  44    1.6653711606573e-07
  45    1.5332004984349e-06
  46    -8.6697371308643e-07
  47    -5.0536826399934e-07
  48     -0.46598726954346
  49    -4.869911172775e-08
  50    -6.4610242648072e-07
  51     -0.33086641320361
  52    6.9960998540876e-08
  53    -1.8484410510412e-07
  54    -2.2371962999103e-07
  55    2.2792429713943e-07
  56    3.8806630802627e-07
  57      0.47518811831794
  58    7.8971667035117e-08
  59    2.3929049731914e-07
  60      0.33219303464832
  61    1.4325966006037e-07
  62    1.2253550882038e-07
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.98715
   1    -7.9353985711292e-05
   2    -0.00011292067407278
   3    -1.5642793991631e-05
   4    -2.4079127427377e-05
   5    0.00017988704779282
   6    6.252325617206e-05
   7    -0.0003099758331931
   8    1.7436661223408e-08
   9    -4.1112330130083e-05
  10    2.1348673083935e-05
  11    -1.9236930966267e-08
  12    -0.0016734497150879
  13    0.0030966946285913
  14     0.025356376455186
  15    -0.022224582740169
  16     0.018609804855237
  17    -3.5633196519221e-07
  18    -0.018396418857682
  19     0.023663008693366
  20    3.7684737452533e-07
  21     0.017684733688933
  22     -0.03780091210766
  23     -0.14286748052325
  24    0.0072771016684288
  25    -0.061054851303864
  26    -2.8510236686048e-07
  27    -0.029744309784194
  28    -0.045534786464382
  29    -8.8964459349483e-07
  30    -0.0042992427519917
  31     0.001821308511705
  32    -0.0014064638033982
  33    -0.0054625923752127
  34     0.055518396265202
  35     0.023818392636246
  36     0.030766823651968
  37    -1.4785113514535e-06
  38    -0.0071069545928883
  39    -0.053700809341216
  40    2.025330405244e-06
  41     0.056368436985746
  42     0.088883342304316
  43    0.0016045820298892
  44    -0.0049412428678948
  45    0.0027520456206647
  46     -0.30898317401767
  47     -0.36820965213176
  48    8.1993584369995e-07
  49     -0.20652972539667
  50     -0.24208872311674
  51    2.4397730886201e-07
  52    -0.00056976136495277
  53    0.0020542977600016
  54     0.001472109996037
  55     0.065915087504186
  56     -0.47247907385162
  57    3.6035796488767e-07
  58     0.047570386065729
  59     -0.32763167230363
  60    2.4415356126714e-07
  61    -0.00076454873213744
  62    -0.0019934888421731
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.98707
   1    0.00076261746945839
   2    0.0020499763747947
   3    0.00057525076063954
   4    -0.002070188378234
   5    -0.0015064230802025
   6     0.065906694994547
   7     -0.47249695926096
   8    1.4995992032986e-06
   9     0.047591589577778
  10     -0.32761368372431
  11    1.0228224319438e-06
  12    -0.0015281660000712
  13     0.005173054236935
  14    -0.0063369727679617
  15     -0.30969011496427
  16     -0.36824062519059
  17    -1.1955533476801e-07
  18     -0.20726285737062
  19     -0.24527105567782
  20    3.1560078562532e-07
  21     0.001174241276856
  22    0.0055846798025161
  23    -0.029149488305332
  24     0.027581361184203
  25     0.034796142671164
  26    2.2227975959574e-06
  27     0.010540020702283
  28    -0.031784920164562
  29    -3.6892289786261e-06
  30    -0.062072247651974
  31    -0.063405648890721
  32    -0.017498766424024
  33     0.028342931345712
  34      0.14088758777256
  35    0.0039646070037005
  36    -0.060173764045018
  37    1.0687037119299e-06
  38    -0.027969031147966
  39    0.00092015258784994
  40    9.9403588563553e-07
  41    -0.0040110289221883
  42    -0.0059868776614857
  43    0.0025231757815381
  44    -0.0020435409053224
  45    -0.050137930774449
  46    -0.021765062225574
  47     0.024597780651465
  48    -7.4317976325647e-07
  49    -0.035477009095682
  50     0.019711538290734
  51    2.5075130932067e-07
  52    -6.4457561369935e-05
  53    0.00050885575577241
  54    0.00019563393574197
  55    -9.7540658620496e-05
  56    -3.2299949486777e-05
  57    -2.1191448125713e-08
  58    0.00093494289133512
  59    -0.00022080891300447
  60    2.4075767368959e-08
  61    -1.4144865739258e-05
  62    -0.0011268044624474
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.03866
   1    5.7409017602667e-08
   2    -2.0091543153113e-06
   3    -1.1633218165285e-07
   4    8.1098255515339e-07
   5    4.6747531196754e-07
   6    -1.6528416230495e-07
   7    2.4374005821598e-06
   8    -0.00030703350495567
   9    -9.8300224339205e-07
  10    -2.8820085452541e-06
  11    0.0002280558470469
  12    -6.5104962624601e-08
  13    7.015088993811e-08
  14    1.3490892347503e-06
  15    2.2900129350037e-07
  16    5.2501826688501e-07
  17      0.14236423408923
  18    -4.2401102004758e-07
  19    9.2793241247856e-07
  20      0.18821667480401
  21    1.4339843059007e-07
  22    -5.095912904944e-07
  23    -1.7280110408692e-06
  24    -1.6961765985449e-07
  25    -4.9755177196609e-07
  26      -0.6224652485843
  27    -1.2485763350403e-06
  28    3.8703608237121e-07
  29     -0.34387196152004
  30    6.3045371826659e-07
  31    -6.4527184721985e-07
  32    -7.3365280025134e-08
  33    1.4207180051601e-07
  34    7.9691224175523e-07
  35    -1.5051316428695e-07
  36    -3.3010088817081e-07
  37      0.62297254631185
  38    1.3984312657545e-08
  39    -5.9577056786744e-07
  40      0.34269844923428
  41    -3.2834359498246e-07
  42    4.6148696482133e-07
  43    3.3026747637222e-08
  44    -2.1134095043741e-07
  45    6.7769108220442e-08
  46    -6.4139107241549e-08
  47    -9.228922504466e-08
  48     -0.14213271326704
  49    -7.5483378796644e-08
  50    2.0478639290126e-07
  51     -0.18778168995321
  52    -5.5774680509792e-09
  53    1.4567497105104e-08
  54    6.9314701893209e-08
  55    7.8163355728655e-09
  56    2.9937109739237e-07
  57    0.00023894636149834
  58    7.953719105289e-08
  59    -3.1533273044581e-07
  60    -0.00015204385484836
  61    -4.7332054160693e-09
  62    -1.2806368243434e-07
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    -0.0023709949744165
   2    0.0076205735619849
   3    2.2760260202134e-05
   4    0.00059242484627117
   5    -0.0038693764282677
   6    0.0046032832069756
   7    -0.025871048810463
   8    0.0076772571976468
   9    -0.0014556511981931
  10     0.030627244742349
  11    -0.0085879196080754
  12    -0.047014414604421
  13     0.073695149165602
  14      0.92833480587096
  15     -0.11021122294552
  16      0.11221482058117
  17    -0.0018118171793618
  18     -0.40349805466806
  19      0.48397355336868
  20    0.0025489333144716
  21     0.070991974885537
  22       1.2404989075792
  23      -5.0686466218768
  24    -0.054494943552441
  25    0.0065943786998876
  26    0.00029135046358942
  27       0.1420674959812
  28      -0.6702869147231
  29    -0.0011250731007073
  30      0.18229916663291
  31      0.91122228244877
  32    -0.061346707848053
  33     -0.33348694333564
  34       3.1286162182427
  35     -0.11080955636719
  36      0.24716537293768
  37    -0.00040147717698303
  38      -2.0361037402189
  39      -1.1034109059902
  40    -0.0011335255056904
  41      0.48971674921498
  42      0.53101782258694
  43     0.063173355569501
  44     -0.23395141797435
  45      -1.1569504539129
  46     -0.13766715811558
  47      0.32704671246984
  48    -0.0051024627667894
  49      -0.3607452472206
  50      0.63958668238888
  51    0.0063448913406018
  52    -1.0788007597298e-05
  53    -0.0022023799456944
  54    0.0086091688085038
  55    0.0053386286059187
  56    -0.0014312870847322
  57    0.0050845177457439
  58    0.00050726349850758
  59    0.0043694355763893
  60    -0.005691961487907
  61    0.0050676601519456
  62    -0.014812762980279
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1    -0.015464328677792
   2      0.10016389465166
   3    0.0016602999289887
   4     0.015350342949188
   5    -0.071121269357472
   6    0.0015404793241407
   7    -0.0066661759950867
   8    -0.00048600484938121
   9     0.044922654414836
  10     0.015149959388721
  11    0.00050256964839658
  12    -0.023101678177939
  13     0.096371685086084
  14      0.17552573910821
  15     -0.05141360963221
  16      0.13551114740872
  17    -0.036239747911941
  18    0.0035790821841276
  19      0.40843696605102
  20     0.042514016660883
  21      0.12609983098249
  22     -0.28601123204427
  23      -2.8016460588653
  24     -0.36792090556794
  25     -0.49027828078958
  26    -0.006417481438508
  27     -0.72838427886063
  28      -1.7425462230864
  29    0.0033334623789151
  30    -0.095579156715939
  31     -0.30240480225151
  32     -0.11607236826663
  33     0.020636874802219
  34       3.1013970612345
  35    -0.076885238407417
  36     -0.65372468795666
  37    0.0084568784641825
  38     -0.39270285544482
  39      -1.6339935810514
  40    -0.027535918317597
  41     -0.16010649506136
  42      0.11239860343037
  43    -0.0017428679144891
  44     0.047839546052489
  45     -0.13551975684299
  46     0.060960153564324
  47     0.087378640614456
  48    -0.028776513280189
  49     0.060294578549332
  50      0.22141469064709
  51     0.041850210117011
  52    -0.0018536824325764
  53    -0.0046670315239301
  54     0.044608671871944
  55     0.011844472034908
  56    -0.0083757140025187
  57     0.012204788361655
  58     0.025613528722668
  59     0.014574057597824
  60    -0.013683871878531
  61    0.0013128713615818
  62    -0.064143591991261
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1    0.0041190387490985
   2    -0.024489549219764
   3    -0.00045453489543744
   4    -0.0031748419314673
   5     0.016847573362819
   6    0.0018622189807036
   7    -0.0076735697667342
   8    0.0049346785823797
   9    -0.012816987601378
  10    0.0070436335353451
  11    -0.0055174852166871
  12    -0.00043813152618344
  13    -0.022745300795539
  14      0.09217435225253
  15    -0.0015622273673804
  16    -0.00028025033371883
  17    0.00080410101079823
  18    -0.035715863553405
  19     0.029233209841386
  20    -0.0010057646163916
  21    0.0062782324765146
  22    -0.025815537157332
  23    -0.080359651014159
  24    0.0090186241274951
  25    -0.022797131739696
  26    5.1801840956306e-06
  27    -0.088267893831775
  28     0.030814467775874
  29    -0.000712953664396
  30    -0.0087598997157731
  31    0.0052262061161281
  32    -0.0017874939710635
  33     0.037974147476252
  34    -0.099388039283128
  35    -0.053456535878005
  36    -0.019835587729536
  37    -0.00037538151138898
  38     0.084916206812174
  39    -0.070586222007982
  40    0.0048684272971529
  41    -0.024200953071624
  42     0.064062908382611
  43    0.0024455363074744
  44    -0.045607062462882
  45      0.12103195408004
  46    -0.0066601242553808
  47     0.011198250791482
  48     0.010299370470074
  49     0.034038014781709
  50    -0.021374566533225
  51    -0.013409865580947
  52     0.053232489774848
  53     0.083342348867559
  54      -1.3050235515453
  55     0.012894072989779
  56    -0.073838274846357
  57    -0.0085594420361938
  58      -1.0083866740201
  59    -0.060152928250854
  60    0.0095840769556033
  61     -0.34307000596217
  62       2.1612807550264
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1      0.36944169969484
   2      -2.2398220122264
   3    -0.043013542182427
   4     -0.26857756193517
   5       1.5216529652854
   6     0.088939868978255
   7    -0.073756669975957
   8     0.049911039477699
   9      -1.0902950316082
  10    -0.058797658229895
  11    -0.055759224128622
  12    -0.0026715431296459
  13    -0.0027653196077736
  14      0.11038574763444
  15    -0.070300470412784
  16    -0.072787157311739
  17     0.054183743372739
  18      0.02925641617572
  19      0.13578815590204
  20     -0.05467774240143
  21      0.01232145324616
  22    -0.036475197332632
  23     -0.23365116383571
  24     0.022395305023312
  25    -0.023222076550069
  26     0.028718559071924
  27     -0.17081135708321
  28    -0.041386960337496
  29    -0.033726641849159
  30     0.018092043748227
  31    -0.014994879994621
  32    -0.0016136320173669
  33    0.0036052631693052
  34     0.025223384669493
  35    -0.045328267097293
  36    -0.023626417556101
  37    -0.013941895834369
  38      0.11262767557854
  39     -0.18922619365736
  40     0.035636881635688
  41    -0.031294051936794
  42     0.048336874087396
  43    -0.00067611560204782
  44    -0.036976323678889
  45      0.16422287328239
  46    0.0013704664725977
  47     0.015104902024949
  48    -0.0061025493103869
  49     0.069515765250372
  50    -0.036513882261169
  51    -0.0029965568329987
  52    -0.00097134379965778
  53    -0.0026094957651361
  54     0.025747097587903
  55    0.0021844288281694
  56    -0.0033084651065312
  57    0.00085074028400185
  58     0.016943680106877
  59    0.0064313918976262
  60    -0.00095445456292842
  61    0.0056469950982342
  62    -0.040363940614397
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1    -0.032838793749016
   2      0.20829852230801
   3    0.0042953892486991
   4     0.021525223898409
   5     -0.13889749909367
   6    -0.00067004365879549
   7    -0.053890154243315
   8     0.040850469802386
   9     0.094423654188856
  10     0.072923439104112
  11    -0.045705761837081
  12     0.014897671828801
  13     -0.37434516977328
  14       1.1825018100204
  15      0.06047250763392
  16      -0.1176268539025
  17    -0.016898201213744
  18      -0.4440870841268
  19      0.26679445447747
  20     0.026050812961559
  21     0.043397513138657
  22     -0.19677259949523
  23     -0.72284936636796
  24      0.51353168902137
  25    -0.033361980062676
  26    0.0062306312999281
  27      -1.2081757983228
  28      0.64474529632643
  29    -0.018820724953789
  30    -0.043034786283989
  31      0.27374494523898
  32     0.020770620234822
  33      0.28607630842535
  34      -1.7765161354978
  35      -0.6364447687832
  36     0.073745409393599
  37    -0.0084788739569275
  38       1.5519816970213
  39     -0.92214468865026
  40    -0.0038246526991176
  41      -0.3097418293895
  42      0.60142506657105
  43     0.011701719158953
  44     -0.50765451123853
  45       1.8537251609819
  46     -0.11021923132647
  47      0.14388533459924
  48    -0.055737117341975
  49      0.62172599732403
  50     -0.45825147207674
  51     0.067032861057051
  52    -0.003537667654036
  53    -0.010889888697402
  54     0.098051469493102
  55     0.021156587612744
  56    -0.087951759778058
  57     0.059891253730095
  58     0.048666090515626
  59       0.1094236328184
  60    -0.067040698746459
  61     0.023443267644553
  62     -0.15371469257846
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1    -0.024492287136146
   2      0.14585202859119
   3     0.002734322536675
   4      0.01811926358543
   5    -0.099466640408668
   6    -0.0031093629028982
   7    -0.014959491817333
   8     0.024462874201299
   9      0.06757881776561
  10     0.026006090005399
  11    -0.026747679856098
  12    -0.00099374548354801
  13    0.0024021419776115
  14     0.005782027666152
  15    0.00036221736733268
  16      0.01335647979713
  17      0.61881399117363
  18     -0.00182758035786
  19    -0.001460899921216
  20     -0.44866253169761
  21    0.0015021264264314
  22    -0.048878629416115
  23      0.12750618585307
  24    -0.010735496801032
  25    -0.029028216076394
  26      0.69908003887234
  27    -0.032415494585349
  28     0.029723614317111
  29      -1.0601007994524
  30    -0.0054622126796549
  31    -0.065178332402052
  32    -0.0023599822913006
  33     0.034202489846506
  34    -0.079209044926748
  35    -0.010339504053253
  36    -0.030210166200607
  37     -0.24596936151396
  38    -0.010060103425396
  39     0.047462586490387
  40      0.82567302622156
  41    -0.0015702140881064
  42     0.034386781425241
  43    0.0015012755985143
  44    -0.0043350088215866
  45    -0.013091819548276
  46    0.0019677909347946
  47      0.01433527399821
  48    -0.0048183177787227
  49    -0.013738182632321
  50    -0.0037477285820993
  51     -0.21345170797906
  52    -0.00013113786896863
  53    -0.0010775629846809
  54     0.004591120641161
  55    0.0020277835966733
  56    0.00071934180476082
  57     -0.05253523808006
  58    0.0013070295852334
  59    -0.00027132013217806
  60     0.058815945881516
  61    -5.716810031423e-05
  62    -0.0055250196439957
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1    0.0069678095022825
   2    -0.017346489382115
   3    0.00080118747762147
   4     -0.01583294931529
   5     0.022723556005837
   6    -0.017180186594056
   7     0.057055780634479
   8    -0.054068102319446
   9     0.014164834999148
  10     -0.06715456397372
  11      0.06043822675376
  12     0.052075283409124
  13     -0.02011197683421
  14     -0.61155846055801
  15      0.14768090920293
  16     -0.21182706918455
  17    -0.013944068718244
  18      0.49493491884325
  19     -0.19756490215659
  20     0.047442301331716
  21     0.016144025927846
  22      0.99270830322058
  23      -3.5059212008024
  24      0.49839694710454
  25     -0.23972344848003
  26     0.056955483468415
  27      0.50194155445803
  28      -1.7208220024883
  29      -0.1022022622829
  30      0.27885521742207
  31      0.83728438486611
  32    -0.045807389356151
  33     -0.40142978360401
  34       3.1402089682545
  35      0.34117147558032
  36     0.048095608863834
  37    -0.024423508332102
  38     -0.95614873394968
  39      -1.6420929238866
  40     0.002860008014707
  41    -0.029496710834146
  42     -0.10415522770005
  43    -0.022239617153584
  44      0.12809887107418
  45     -0.31280462700847
  46      0.03691611272323
  47     -0.13629418996504
  48     -0.18360053246377
  49      0.14932426186322
  50      0.27284852768202
  51      0.21637235924474
  52    0.00015106384749288
  53     0.016634464837314
  54    -0.037015989033779
  55    -0.0030221022962659
  56     -0.10617132155685
  57     0.082729321760763
  58    -0.017282347644476
  59      0.11506154508566
  60    -0.092723396465613
  61    0.00015443949863728
  62     0.032574222278644
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1    -0.0043659421804963
   2     0.026617224470245
   3    0.0010148597488658
   4    -0.0066962977842861
   5    -0.0079807099200154
   6     -0.02169947979985
   7     0.092930642325512
   8    -0.067858380038044
   9     0.036684398780404
  10     -0.10155997543231
  11     0.075834144609568
  12     -0.04606937951471
  13     0.016165950487436
  14      0.76631700794854
  15     -0.21341010615583
  16     0.067369950997837
  17    -0.041906340483091
  18     -0.46553054823673
  19      0.55516807571663
  20     0.082036095036126
  21     0.081462088244528
  22     0.084139959472756
  23      -3.1304439673589
  24     -0.19266277826695
  25      0.77708140652852
  26     0.073605969938924
  27      -0.6153703432282
  28     -0.99420528150497
  29     -0.13379208953741
  30      0.12074188960158
  31      0.41966776714154
  32    0.0077401973675114
  33     -0.57566917355221
  34       2.0006409016074
  35      0.10923488402354
  36      0.27962329130723
  37      0.02271138821135
  38      0.55867159268203
  39      -1.7381712032178
  40     0.070922449870388
  41    -0.042736987002068
  42     -0.49955120688264
  43    -0.039320193349023
  44      0.12347677858246
  45      0.63596119425869
  46     -0.13233651640094
  47     -0.15165411063837
  48      0.13399565609395
  49      0.62879419465592
  50    -0.036813153708901
  51     -0.17350086443934
  52    0.00050571007816626
  53     0.018147317492558
  54    -0.043627515776702
  55    -0.064586724655032
  56      0.15095742836072
  57     -0.11144259093583
  58     0.039871589579641
  59     -0.17423256664428
  60      0.12478149225254
  61    0.0060494202169641
  62     0.036597943205718
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1    -0.0082091498930504
   2     0.053053204108836
   3    -0.00049376508176285
   4     0.030682399603384
   5     -0.05944205073362
   6     0.049597430796956
   7     -0.19018560284763
   8      0.12839085867187
   9    -0.028547624076046
  10      0.21781031418144
  11     -0.14355475211693
  12    -0.019137540681417
  13      0.17699079937481
  14    -0.046042752261082
  15    -0.073020429653052
  16      0.10404324424577
  17     0.022936975888756
  18       0.1851081662099
  19      0.21049697932646
  20    -0.042056223467012
  21      0.04447726364905
  22     -0.78717142846855
  23      0.33000020899992
  24      0.54606247552426
  25      0.22924319281964
  26    -0.042199439731304
  27      -1.0386687231094
  28     -0.79683368019063
  29     0.063249032087313
  30    -0.031514671620741
  31     -0.65063323739618
  32    -0.057793528256915
  33     -0.55142962763806
  34       2.6672889838045
  35      0.42114320889483
  36      0.12183989921985
  37    -0.034559214761673
  38     -0.93346946750483
  39      0.22368334152397
  40    -0.013517656708425
  41     -0.34610899816251
  42    -0.052305980242612
  43     0.048595550720218
  44    0.0052189023471535
  45      -1.3486790718359
  46      0.13565863409061
  47      0.01473630278184
  48    -0.097364279826121
  49     -0.71489180113147
  50      0.59900151079937
  51      0.11633520080907
  52    -0.0013860744500408
  53     0.033789367711254
  54    -0.042968764687365
  55    -0.019013293373387
  56    -0.038041345302764
  57      0.04513482021357
  58     0.011632227683527
  59     0.043060211456309
  60    -0.050583584646009
  61    -9.9584950186377e-05
  62     0.014807570983459
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1    -0.0048939926145824
   2     0.091071904497332
   3     0.001824801484568
   4     0.018304294073181
   5    -0.073802173422743
   6    0.0044298244907767
   7     -0.13132990795765
   8     0.038360502203022
   9     0.040026428453223
  10      0.15187712150659
  11    -0.042821819946813
  12      0.02339137923776
  13      0.43024645107688
  14      -1.9175279534415
  15     -0.22451339734879
  16     0.056310596234812
  17     0.055060390425896
  18      0.91523594716077
  19     -0.70791059618564
  20     -0.10415144205194
  21     0.015792323582782
  22     -0.14615083507404
  23      0.40831113386906
  24      0.25996183624085
  25     -0.10683929583431
  26    -0.030217173172577
  27       1.6080806503384
  28      -1.0979862915662
  29       0.1293753914351
  30      0.65203817011469
  31    -0.0083649561369147
  32     0.028107092201109
  33     -0.67617580638932
  34      0.88802548519435
  35      0.12954526994244
  36     -0.21748013426144
  37      0.12104803337232
  38      -2.3571584378239
  39     -0.19162510030497
  40    -0.088504154591066
  41      0.21320604304752
  42       1.5137253487399
  43    -0.023329479537069
  44      0.41701203232723
  45      -1.4310350500935
  46    -0.011320074788793
  47      0.10451450427078
  48      0.32515451141508
  49    -0.0083049126157759
  50      0.21307372298385
  51      -0.3600751318784
  52    0.00094947161973252
  53    -0.022952402451203
  54     0.019364866742085
  55    0.0033186714766373
  56      0.20708553975709
  57     -0.17832275997186
  58    0.0059518499671227
  59     -0.22999920336821
  60      0.19977952034696
  61    -0.023757472705923
  62     0.021102733145233
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1    0.0038069512832304
   2     -0.05276212831753
   3    -0.00046802129451768
   4      -0.0182625183841
   5     0.049299903343009
   6    -0.021146387222845
   7      0.15393107122882
   8    -0.065148400908038
   9    -0.0023873131937325
  10     -0.17672492264211
  11     0.072838545421056
  12    0.0032604200782932
  13     -0.18231943260883
  14      0.26413889315774
  15      0.10619005151243
  16    -0.065355041805154
  17    -0.012500770578165
  18      -0.2514238086897
  19      0.16322912092583
  20     0.027576542678447
  21    -0.023946198504371
  22      0.32278043119947
  23      -1.9720468410309
  24     -0.24492581771508
  25    -0.033870615812157
  26     0.017983331671471
  27      0.58315571131581
  28     -0.33633206169807
  29    -0.044406070628325
  30     -0.42973163689289
  31      0.85642885493694
  32     0.079874124037964
  33     -0.86111357935417
  34       1.2617014255256
  35      0.33060611328679
  36     -0.17067459820312
  37    -0.021984627986512
  38      -1.8241107105639
  39     -0.63242859344482
  40      0.02080241308347
  41      0.14248230771574
  42       1.2843372901194
  43    0.0055403750417783
  44     -0.13363639016563
  45     -0.59897865255892
  46      0.42520375717586
  47     -0.44426970280453
  48    -0.068146401631991
  49       -0.227186040881
  50       0.7685872792201
  51     0.075162762634919
  52    -0.00017626237280857
  53     0.005619152469363
  54    0.00098085609550871
  55    -0.0093463048176049
  56    -0.051092372497482
  57     0.042259020001029
  58     0.012761647410203
  59     0.063677840592599
  60    -0.047334077291017
  61     0.010218681692648
  62    -0.020340410162251
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1    -0.0024024103638308
   2     0.021270215402404
   3    -0.003972236716107
   4      0.08211650770353
   5    -0.093718626928901
   6      0.15837981059986
   7     -0.20078585819453
   8      0.16616673766031
   9     -0.14960060446929
  10      0.22643613038276
  11     -0.18593913796828
  12     0.034722967050719
  13     0.039377165619378
  14      -1.1016272765555
  15     0.085920192816978
  16      0.01187493606859
  17    -0.089968551326518
  18      0.40943665034349
  19     -0.30632701689925
  20       0.1339825002384
  21    -0.042628813244037
  22      0.24026605287366
  23      -1.2518646196465
  24     -0.23569000845508
  25      0.19139102182715
  26     -0.08601609080397
  27      0.62728912555556
  28      -2.0274486214746
  29     -0.11486516998992
  30     0.067969712943232
  31     -0.46693198158694
  32    -0.027793631973428
  33     -0.84954320844505
  34       3.0814863555393
  35     -0.17438830896043
  36      0.54715451835202
  37     -0.35296599046724
  38      -1.0888772854996
  39      -1.4655030251876
  40      0.43357168168388
  41     -0.15976813622112
  42      0.59248989172418
  43      0.01288384448883
  44     0.090280816959343
  45     -0.69247252264954
  46     -0.18406252590785
  47      0.13691760623943
  48     -0.23630961533158
  49     -0.10932501826104
  50      0.32079887699079
  51      0.16176663058113
  52    -0.00034095589740046
  53    0.0095893459648345
  54    -0.012415283887382
  55    -0.022518309386901
  56    0.00090946188127735
  57    0.0098027883280073
  58     0.019350312310635
  59    -0.0017644618979771
  60    -0.011193385454475
  61    0.00063261931589478
  62    0.0039953886226295
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1     0.023790148927909
   2     -0.10586172133762
   3    -0.0061799300914699
   4     0.068652001089289
   5    -0.011787211360823
   6      0.14160031040782
   7     0.068740761807472
   8     -0.24303465541622
   9     -0.18012606080764
  10    -0.082936521299472
  11       0.2718934001756
  12     0.026664771908339
  13    -0.029000241006237
  14     -0.59413960361047
  15      0.18238258835452
  16     0.037116327131874
  17     0.086367958608362
  18     0.087810134131677
  19     -0.32587630158426
  20     -0.11213322824353
  21    -0.024942422752632
  22     0.040580175433612
  23     -0.53539813026944
  24    -0.097047106908569
  25    -0.081745132857127
  26      0.22374379640338
  27      0.65286405423686
  28     -0.67141080792584
  29     0.064192381785575
  30     -0.10344649715865
  31      0.22690174918212
  32    -0.054840245868771
  33     -0.16646264407545
  34       1.5030162296915
  35    -0.051818204864997
  36      0.45432978627219
  37      0.62798754920167
  38     -0.76355941941843
  39     -0.56094465544169
  40     -0.75856795268508
  41     -0.32451934465502
  42      0.39357513038096
  43     0.040238957293805
  44    -0.088691894231214
  45     -0.57726431812916
  46     -0.05212527688036
  47     0.026143772561827
  48       0.3242098947906
  49     -0.38715346163584
  50      0.47050442492084
  51     -0.17490966847087
  52    -0.00044810766241637
  53     0.011476201984473
  54    -0.0084404528259369
  55    -0.015191894789599
  56    -6.026193163533e-07
  57    -0.016661257396232
  58     0.014425128868551
  59    0.0016114011459625
  60     0.018934248591616
  61     0.012252788860955
  62    -0.013839887375286
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1    -0.013987773026519
   2    -0.016988023943242
   3    -0.0016013153806594
   4    -0.00022617972653558
   5     0.019224470710221
   6     -0.02140547062547
   7      0.21142342642026
   8     -0.18145455880177
   9     0.005955807325696
  10     -0.23181224787776
  11      0.20300939838295
  12    -0.017265929674331
  13      -0.1354979774145
  14      0.72847998274073
  15      0.11324298658637
  16     -0.35371493417899
  17     0.076300373578047
  18     -0.06418433471076
  19       1.0715308901608
  20     -0.10275599263199
  21    -0.0023463265808818
  22    -0.027333602543125
  23      -0.7210434891615
  24      0.37217309328732
  25      0.42245521523362
  26     0.067233774046342
  27      -2.0357618707164
  28      -1.6366944680311
  29     0.085328798139523
  30      0.24193206735506
  31      -1.9155717731701
  32     0.020796134951941
  33     -0.41914666778963
  34       2.4715975171342
  35     -0.24041173472442
  36     -0.16365035224373
  37       0.2232184531987
  38      0.10545359712762
  39      -0.2933532287201
  40     -0.40852105746033
  41      0.28270944339791
  42     -0.35387604781954
  43    -0.0075997856892191
  44      0.28370062011126
  45     -0.64183246067381
  46     0.027989968527317
  47     0.068775234610672
  48     -0.18929227828202
  49     -0.24723598780969
  50     0.069810289256304
  51      0.33088635610067
  52    -0.00084833519889945
  53    -0.0018702489155046
  54     0.011564836331627
  55      0.05906059488655
  56     -0.21065136077936
  57       0.1431348446702
  58      -0.0471690962216
  59      0.23667664558165
  60     -0.16031218670071
  61    -0.013929449818389
  62    -0.0048476625265855
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1    -0.075975238165344
   2     -0.12387767522777
   3    -0.034783140468671
   4      0.48312052246939
   5     -0.36566558465041
   6      0.88663319086675
   7      0.16883658287832
   8    -0.027239467116037
   9     -0.99686650120263
  10     -0.19102902855045
  11     0.030411035783768
  12    -0.0062626818033426
  13     0.027262234815801
  14     -0.10151635091514
  15      0.11128327135267
  16     0.028675362207624
  17    -0.043023810266561
  18     -0.17715991263134
  19     -0.10200395119283
  20     0.066257519107455
  21    0.0092857231904917
  22     -0.11166866152516
  23      0.50495140994421
  24     0.029177090428483
  25    -0.00078666391735033
  26    -0.009543031841622
  27      0.49221099544935
  28      0.44276955015161
  29    -0.067865046976636
  30     0.085855051247976
  31      0.39061931994325
  32      0.01295435444839
  33      0.17851876365841
  34     -0.75728466747299
  35    -0.016929136306399
  36     -0.16981638730042
  37    -0.097685475938754
  38     -0.11170602724635
  39      0.63820808995653
  40      0.15872209159965
  41      0.15679491788269
  42    -0.045983955646123
  43    -0.0052445826822183
  44     0.099553628720911
  45     -0.23199319555681
  46     0.065485401119119
  47    -0.014075318965039
  48    0.0013023326628216
  49     -0.11724282967522
  50    -0.033452851657268
  51    -0.043061090905019
  52    0.0003534826714032
  53    -0.0050088206356189
  54    -0.008055252317357
  55     0.072825790299893
  56     0.044374532297999
  57    -0.019998593874525
  58    -0.072953805820727
  59    -0.048766676310969
  60     0.022377595134835
  61    -0.019477476998824
  62     0.035039458839941
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1     0.028645301794416
   2    -0.066735502575772
   3    0.0046607401113433
   4    -0.095695051294375
   5      0.12329186789129
   6     -0.14745498743849
   7      0.11887183475559
   8     -0.12046525145205
   9      0.13185948583268
  10     -0.13960195398062
  11      0.13462106475481
  12    0.0084779011035374
  13      0.10003236674946
  14     -0.91273967811269
  15     0.047985192411442
  16     0.043314051430854
  17    -0.080155979006992
  18      0.17364947772936
  19     -0.34763424675192
  20      0.12881752378448
  21    0.0053719214526184
  22     -0.24366833287382
  23      0.74498062520804
  24    -0.046477484218737
  25     0.070043995841471
  26      0.01134460398126
  27       1.3190478933004
  28     -0.17212270007508
  29     -0.14118787831623
  30      0.15651304780722
  31      0.57357925463294
  32    -0.011653279720293
  33     0.089843055603511
  34      0.25488750786696
  35     -0.10060627954836
  36     0.056015123832769
  37     -0.13451597546482
  38     -0.90876480851594
  39      0.70016626841478
  40      0.22933018213643
  41     0.062865100400736
  42      0.22797563178727
  43     0.022032730747685
  44      0.15956712267997
  45      -1.0517847702721
  46      0.12022678268634
  47    -0.026952584212359
  48    -0.015396577463771
  49      -0.6304185561328
  50      0.36860767661084
  51    -0.040914356404695
  52    0.0098861156313025
  53     -0.08091110021467
  54    -0.091000035154986
  55      0.91084315016119
  56        0.210293034415
  57    -0.018412685561159
  58     -0.98685992045131
  59     -0.22997458066281
  60     0.020589604072448
  61    -0.085304081774572
  62      0.34023262137857
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1     -0.04575201626274
   2      0.13333184673521
   3    -0.002737890959547
   4     0.087203422167384
   5     -0.14964921659391
   6       0.1409254731868
   7     -0.30859862934622
   8      0.27546456476876
   9     -0.10427819168552
  10      0.35467087909058
  11     -0.30785928008641
  12    -0.016808501660327
  13    -0.064440722131547
  14       1.4402786590053
  15     -0.04286514581478
  16     0.022878061667954
  17      0.16462235854382
  18     -0.35815463681869
  19      0.45999409675746
  20     -0.26096776959529
  21    -0.0080833473580161
  22      0.54160115017663
  23      -1.5861368703697
  24     0.038101069213505
  25    0.0059414058586848
  26    -0.0082152634820696
  27      -2.3454921397402
  28      0.11569560705591
  29      0.28270147798321
  30     -0.29906144789713
  31     -0.93636958411091
  32     0.025322690628943
  33     -0.35649802120743
  34    0.00037096507914661
  35      0.15831741339979
  36    -0.025486365628292
  37      0.29724123846231
  38       2.1288000554357
  39      -1.4473614317452
  40     -0.51511809247345
  41     -0.17796872849048
  42     -0.77174015771909
  43    -0.041488744991342
  44     -0.40231933890834
  45       2.2619953161179
  46    -0.076419033697228
  47     0.038416744028063
  48    -0.015311649003429
  49       1.0371370984576
  50     -0.82145646852149
  51      0.15124643465255
  52    0.0052754016760037
  53    -0.041914495519435
  54    -0.045692020543139
  55      0.49809222389615
  56    -0.038162032734415
  57     0.072586651568693
  58     -0.54727203087581
  59     0.040753467714503
  60    -0.081227777447302
  61    -0.026061409817572
  62      0.16384667995266
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1     0.022621750775685
   2      0.13415676086233
   3    0.0027307462556817
   4     0.044366327627025
   5     -0.13711577421505
   6    -0.0028928442192273
   7     -0.29670282617276
   8      0.16194754857512
   9     0.088700014978134
  10      0.34326961316921
  11     -0.18102040639233
  12     0.013436465564411
  13     0.014972397957591
  14      -1.4066844169664
  15    -0.081545418513815
  16     -0.18929736028722
  17     0.078727695366184
  18      0.29440197288568
  19     -0.31630481998787
  20     -0.11382734115422
  21     0.005753413845552
  22     -0.14412515079697
  23       1.3225423265437
  24     -0.48855487359241
  25      0.10925669281894
  26     0.049671645377718
  27       3.1591298194244
  28      0.38910774322591
  29      0.11170936243884
  30      0.10314974662464
  31        1.968004676688
  32     0.019839669011566
  33     -0.25630040420029
  34     -0.10310065758362
  35     -0.19230428406614
  36     -0.26172414720813
  37      0.22614843666486
  38     -0.79002833944525
  39        2.240513629778
  40     -0.39631339694987
  41      0.28422397299112
  42     -0.51849796133973
  43    0.0061110553634896
  44      0.22416461331068
  45      -1.4275050671088
  46      0.29200005864496
  47      0.23463369831284
  48     -0.12023469317727
  49     -0.97989765405182
  50     -0.24381537917749
  51       0.2461446803319
  52    -0.0027880382225664
  53     0.056299396649805
  54    -0.059934955520947
  55    -0.049040080886633
  56     -0.10829319232294
  57      0.13003671300942
  58     0.033016042209292
  59      0.11338666684142
  60     -0.14558615676473
  61      0.01950064645807
  62    -0.0030269007398632
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1    -0.063364263636318
   2      0.10893682865646
   3    -0.0037786313685215
   4     0.076511192791482
   5     -0.11598165262901
   6     0.085314809441092
   7     0.051090894944507
   8    -0.0063693777776358
   9    -0.070177830595829
  10    -0.049996407581162
  11    0.0071771979413809
  12    0.0064087493022711
  13     -0.49851628656776
  14      0.53452328737076
  15     -0.53225417991779
  16     -0.21368313329846
  17     0.050259012490542
  18      0.34843333863005
  19      0.34915052707233
  20    -0.070378886632117
  21     0.024559757248379
  22      -0.1810041549153
  23    -0.099035914776879
  24     -0.24937426120018
  25     -0.10249213190556
  26     0.022124402152848
  27      0.92998208442418
  28      0.46290405933365
  29     0.073377016734076
  30      0.31607338425151
  31      0.37483385392565
  32    -0.025900520173225
  33      0.28574853672329
  34       -0.390097157461
  35      0.24933043753092
  36     0.040040561686219
  37      0.10574309001242
  38      -1.7647679447137
  39      0.44790692742986
  40     -0.26218142953819
  41     -0.14210499573868
  42      0.97805901315408
  43     0.024924676949119
  44      0.15015982065482
  45      -1.2195113371101
  46     -0.33709916076677
  47     -0.29826209802011
  48     -0.23610843428694
  49     0.032069373152857
  50      0.87776622300624
  51      0.34631864715581
  52    0.0030550455437195
  53    0.0010751304763715
  54    -0.031367220145265
  55     0.087242572324908
  56     -0.10229983176146
  57      0.10808722082474
  58     -0.13470831722032
  59      0.11636808327911
  60     -0.12115843178606
  61     0.062528058967037
  62    0.0036410624222774
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1    -0.089446094825117
   2     0.049276778607368
   3    0.00041462829988255
   4    -0.045860086881744
   5     0.052027438185825
   6     0.061362048232632
   7      0.16457065708729
   8     -0.16634739353239
   9     -0.09018627952325
  10     -0.18023582480635
  11      0.18592911080923
  12    -0.018060376760765
  13      0.42403433881757
  14     -0.25463400028325
  15     -0.36301643746091
  16     -0.36102210972781
  17    -0.085797857340919
  18      0.44671577057918
  19      0.44666516116864
  20      0.13399032850112
  21    -0.001465034815305
  22      0.40070481717504
  23     -0.21463879267538
  24    -0.052319622897422
  25    -0.0069510115475928
  26    -0.0012957996468321
  27     -0.61269730142926
  28     -0.19083128436292
  29     -0.15039399010904
  30    -0.015527705996729
  31     -0.39725767918635
  32    -0.003613217127117
  33     -0.09955978056425
  34      0.27298004281634
  35      0.12052714816026
  36       0.1049470844942
  37     -0.16077882591829
  38      0.89588063945849
  39    -0.071460993166319
  40      0.32041080561399
  41     -0.64474360716404
  42    -0.025237903534124
  43    7.3401828323416e-05
  44     -0.19071538908934
  45      0.60585977502404
  46        0.376568703509
  47      0.29350517596477
  48      0.11833362672207
  49     -0.38979660090547
  50     -0.66198211364128
  51     -0.22223101866733
  52    -0.0023280842494799
  53       0.1062035723519
  54     -0.16352412701952
  55    0.0087458069300293
  56     0.026516273772142
  57    -0.012874909289739
  58    -0.080734115015856
  59    -0.045486840307281
  60     0.014552377537309
  61     0.056193002829734
  62     0.061743090372768
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1     -0.23592127355613
   2     0.027852898970105
   3    -0.0029755457567156
   4     -0.10774867372125
   5       0.1865658913816
   6     0.016651228828553
   7    -0.087818214212825
   8     0.017982015232497
   9     -0.17918990286045
  10     0.075377732025395
  11    -0.019949639945917
  12    0.0021823871726533
  13     -0.43540719126469
  14       1.4011479873592
  15     -0.13155615065971
  16    0.00045986145757424
  17      0.12350910765486
  18      -0.3379284456367
  19      0.20644417232073
  20     -0.20920308172758
  21     0.010158125808082
  22     -0.37193663387587
  23     -0.37902952906989
  24      0.11582085775672
  25     -0.22060281528056
  26     -0.14479508215605
  27      -1.1490782656871
  28       0.8816291602983
  29      0.21536689020367
  30       0.2463315162209
  31       -0.667508314312
  32     0.006078867884732
  33     -0.16713392547874
  34      0.88681781153663
  35     -0.27091939886238
  36      0.28557298717545
  37     -0.08928776878445
  38      0.76356042561443
  39     -0.61975741299817
  40       0.1243845017329
  41       0.3740002513805
  42     -0.88759466572849
  43    -0.0016609741830896
  44      0.44349157450048
  45     -0.36146071695189
  46      0.44661922180289
  47     -0.20475178454052
  48      0.19988664374418
  49     -0.54049990054101
  50      0.55996861411865
  51     -0.27388439020492
  52    0.00010913821559219
  53    -0.028207658422499
  54     0.057178316608543
  55    0.0058017806927225
  56     -0.16446944256648
  57      0.12435514603915
  58     0.020401233561069
  59      0.18789392899691
  60     -0.13883253934449
  61    -0.0062916030823049
  62    -0.044180356572766
 Sym= A
 Ene=              48
 Spin= Alpha
 Occup=    0.00000
   1      0.11008903542216
   2       0.1098638421466
   3    -0.0041744530870988
   4      0.20279004346571
   5     -0.31067691347197
   6    -0.025479364382246
   7    -0.018994080062218
   8      0.22779796538674
   9      0.15971750286238
  10     0.042691003423669
  11     -0.25468849493368
  12    0.0058751466848756
  13     -0.55797497230213
  14       1.3519319223292
  15     0.005778207718484
  16      -0.1889253216397
  17     0.038071022627123
  18     -0.12646997833283
  19      0.79153551674753
  20    -0.089027956067799
  21    0.0034643599264189
  22      0.58314658561878
  23      -1.9356522489227
  24     0.064144755922727
  25     0.098823147237416
  26     -0.14271096818006
  27     -0.92339357168953
  28     -0.55786426666846
  29      0.11367743273622
  30     -0.34749329549213
  31      0.14639150190246
  32    -0.023900352318648
  33    -0.062262962766902
  34       2.3444221622391
  35     -0.07092298775258
  36     -0.14649900339015
  37     -0.15451589373825
  38     -0.33983220418103
  39      0.51174934748759
  40      0.34217460365489
  41     -0.24843662477499
  42     -0.14730943836866
  43    0.0091539565918012
  44      0.61841804770766
  45      -1.7210860277123
  46    -0.045259144557171
  47     -0.14109275128614
  48      0.44392499262183
  49      -0.6038593704751
  50      0.60577675728662
  51     -0.61655471136434
  52     0.013020202646363
  53     -0.34878632087604
  54        0.492647419812
  55     0.042973433214692
  56     -0.27359861851329
  57     -0.24543449304102
  58     0.076916460821064
  59      0.32546802813735
  60      0.27499851942036
  61    -0.014583476722679
  62     -0.23764332469987
 Sym= A
 Ene=              49
 Spin= Alpha
 Occup=    0.00000
   1     0.058006697164047
   2     0.060467101719692
   3    -0.0054621040064256
   4      0.16301697287398
   5     -0.22010220153633
   6     0.014114600137671
   7     0.012782131418829
   8     -0.24595436425313
   9     0.055489699093681
  10    -0.0029306285480741
  11      0.27487825711389
  12     0.035718402843665
  13     -0.15050463475704
  14     -0.13812673207386
  15     -0.38118905411048
  16    -0.074440974568011
  17     -0.14366522852701
  18      0.82665130024269
  19    -0.014981287776629
  20      0.23613119717073
  21    -0.026712696887767
  22     -0.28275937984792
  23      0.91419185593883
  24     0.093655000774743
  25     -0.19238842092955
  26      0.10914239543786
  27       -0.598787904509
  28     -0.22858883470589
  29     -0.25529937467872
  30     -0.72686276979356
  31     0.087310280027661
  32     0.002569085441036
  33     -0.46888694845156
  34      0.71691953367996
  35     -0.27093923107148
  36    -0.016559630042084
  37    -0.024852541290346
  38      0.90828135065487
  39    -0.093586718954174
  40       0.1184613596418
  41      0.50483933096611
  42      -1.2522093902067
  43    -0.0051548596748012
  44    -0.030012876060083
  45       0.3477525454384
  46     -0.21583898140508
  47      0.20820127949181
  48    -0.015651305411103
  49      0.37347771186336
  50     -0.29420745863752
  51    -0.0073319001836477
  52    -0.00017458590376832
  53     0.014154448092197
  54    -0.038432639453513
  55     0.034787001731769
  56       0.1059346985853
  57     -0.10778279571329
  58    -0.045893404232406
  59     -0.12200885995264
  60      0.12052277344235
  61    -0.018328079510546
  62      0.05347040453393
 Sym= A
 Ene=              50
 Spin= Alpha
 Occup=    0.00000
   1    -0.0074846342117473
   2    -0.010758151836353
   3    0.00068082276233561
   4    -0.023106092504461
   5     0.032556612035742
   6    -0.021712760101176
   7      0.14125715806643
   8      0.15609005486768
   9     0.014084423115997
  10     -0.15865657544481
  11     -0.17458844516993
  12    -0.0085506603792748
  13      0.64911057011622
  14      -1.8391076676336
  15     0.070866947994175
  16     -0.14758481534399
  17    -0.025208387737955
  18      0.33177899888965
  19     -0.31843033057602
  20     0.046642479675765
  21    -0.025153839011586
  22     -0.40639746962252
  23      0.97123911351647
  24     -0.12338702337399
  25    -0.072501219911233
  26      0.01296497392404
  27       1.6834984564939
  28     -0.25860607268283
  29    -0.087876107265706
  30     -0.23361196572121
  31      0.88523476845444
  32    0.0034527797892646
  33      0.34188934556722
  34      -1.3343782345633
  35      0.26690351108628
  36      0.25500169979854
  37     -0.05908561030663
  38      -1.8293091678571
  39     -0.30029400329268
  40      0.19768774329258
  41      0.21984131542684
  42       1.2599626526117
  43    -0.020064478268689
  44      0.39953846688624
  45     -0.76730838808641
  46     -0.20916306154611
  47      0.19674940628022
  48      0.21525774262432
  49      0.31627385622334
  50     0.089671763843799
  51     -0.30383764519438
  52    0.0032198972760644
  53      0.20995952578364
  54      -0.3796995099483
  55     0.065751696059725
  56     -0.28652292607245
  57       0.3996058203425
  58     -0.33808628581805
  59      0.28191224797117
  60     -0.44663553679628
  61      0.30681768450847
  62     0.074263502798076
 Sym= A
 Ene=              51
 Spin= Alpha
 Occup=    0.00000
   1     -0.05307455913273
   2     -0.13410424788351
   3    0.0042666591624719
   4      -0.1769642960232
   5      0.27707984386796
   6     0.012026093960895
   7     0.045446938938305
   8      -0.2719153993734
   9     -0.11733287610548
  10    -0.068842437986812
  11      0.30419734388748
  12     0.001590322971672
  13     -0.39371987047952
  14      0.71986563212755
  15     0.097424636174161
  16      0.16508006469726
  17     0.089074992071494
  18      -0.4892168105383
  19     -0.10677623139916
  20     -0.14502255910526
  21     0.010381834061839
  22    -0.078948962342431
  23      -0.3994767190477
  24     -0.12310459606508
  25    -0.036076609043043
  26    -0.071471157594446
  27      0.47378752487556
  28      0.72619226574502
  29      0.16992649253738
  30     0.037535865216933
  31      0.43859738783496
  32    -0.0029680721317701
  33     0.003455773349465
  34     -0.72342870925614
  35      0.32738357918698
  36      0.11538775899622
  37    -0.002337153313586
  38     -0.77093008889046
  39     0.079214278303399
  40     -0.14006820271846
  41     -0.16256942920118
  42      0.72156206164756
  43    -0.025933582071932
  44      0.47955111920161
  45     -0.71984431977535
  46     0.028211362374702
  47      0.38586468123473
  48     -0.21410776351066
  49    0.0094941051509615
  50     -0.33387208748501
  51      0.28449106287096
  52     0.034289296140548
  53     -0.88306090736816
  54       1.1990559348431
  55    -0.043666720524623
  56      -0.2247594733226
  57     -0.15603172444827
  58      0.32051852884855
  59      0.28559856202183
  60      0.17424854500831
  61    -0.087258288585092
  62     -0.48866556642418
 Sym= A
 Ene=              52
 Spin= Alpha
 Occup=    0.00000
   1     -0.18035345044586
   2     -0.11581788098194
   3    0.0074310910607735
   4     -0.31463056190157
   5      0.45394906375758
   6     0.018804021465406
   7    -0.0041012406485022
   8     -0.14705864973167
   9     -0.20258486530449
  10    -0.019797279269499
  11       0.1646158083276
  12    0.0040630861808999
  13     -0.45284714484729
  14      0.78401766831863
  15      0.34203984795236
  16      -0.3236403196969
  17      0.11724089342763
  18     -0.67288502900125
  19      0.43834272847026
  20     -0.20602355872993
  21    -0.0011939852522861
  22     -0.24068612230328
  23     -0.21414650599354
  24    -0.075556871304704
  25     -0.17621294954192
  26     -0.19460117808196
  27      0.28730079229133
  28      0.62258969038488
  29      0.21587129746625
  30      0.29920393617886
  31     0.035870654843921
  32    -0.019611630607084
  33     -0.49291548176377
  34     0.068033000736117
  35      0.06118185843458
  36     -0.18362994038543
  37     -0.20139838520919
  38       0.2132315881947
  39      0.32662438632237
  40      0.29817593758072
  41      0.14169591328885
  42     -0.72536594704575
  43     0.019965670849153
  44     -0.69710367815795
  45      0.80368354030032
  46     -0.29282217293711
  47      0.11017207014805
  48      0.25151124429978
  49      0.49401958169546
  50     -0.34213580687854
  51      -0.3819445265702
  52     0.016430756319502
  53    -0.037124668885326
  54    -0.086428574427139
  55    -0.022565980939364
  56     0.017826710873686
  57     0.011004711680973
  58     -0.22687092292047
  59    -0.055996329597451
  60    -0.011998626975725
  61      0.33714832809932
  62    -0.033810412868242
 Sym= A
 Ene=              53
 Spin= Alpha
 Occup=    0.00000
   1     -0.54522137381364
   2      0.16035766852116
   3    -0.042989320528895
   4      0.37321421027133
   5      -0.2273889854451
   6     -0.27260334809247
   7      0.35435971613787
   8      0.40690469688719
   9    -0.099780089067002
  10     -0.45590272422963
  11     -0.45492431704047
  12     0.032458460254362
  13     -0.39703345616368
  14     -0.14435231933518
  15    -0.051423815777623
  16    -0.0063231354313714
  17      0.10276109688925
  18      0.28781876855879
  19     -0.06701715392817
  20     -0.17353372765774
  21    -0.00075113647290531
  22     -0.12519584895568
  23     0.080279821096251
  24    -0.014652347394816
  25      0.13933966486417
  26    -0.065692047214904
  27      0.42182483483307
  28     -0.77236623857996
  29      0.21020238424876
  30     0.041282101129142
  31    -0.099537960089919
  32    0.00096728310121797
  33      0.27574382780349
  34     -0.52006311318804
  35      0.20552857411045
  36       0.1011866407409
  37     0.085603358422615
  38     -0.62966708236013
  39     -0.50904421138613
  40     -0.20349534347258
  41      0.16042600570071
  42      0.44114801852393
  43     0.004747404434212
  44     -0.40572691545027
  45      0.63372190064144
  46      0.10416362623472
  47      0.26311417981381
  48    -0.025664728028943
  49      0.10688542082206
  50     -0.39328998756045
  51     0.080152169973934
  52    -0.0028509608758744
  53       0.0829720163831
  54     -0.12273527757955
  55    -0.011100764564029
  56       0.1313873838382
  57     -0.17209350411824
  58    -0.023003927531857
  59     -0.15468930875942
  60      0.19241587504413
  61    0.0060538344854282
  62      0.06477872706606
 Sym= A
 Ene=              54
 Spin= Alpha
 Occup=    0.00000
   1     0.042743904141362
   2     -0.07487355167942
   3    -0.0011357230833913
   4     0.014165692481707
   5     0.013697993911488
   6    0.0055620730344935
   7      0.12861680475253
   8    -0.025643595961483
   9    -0.014682515602654
  10     -0.14982458480065
  11     0.028510033229911
  12     0.020980631455408
  13     0.083843886520465
  14      -0.8561452148117
  15     -0.27736996965511
  16      0.43671996611568
  17     -0.13727887244457
  18      0.61394762090059
  19     -0.76136278848054
  20      0.23040833170693
  21      0.01886176901035
  22    0.0067832024523756
  23      0.89740063977337
  24    -0.061319424599045
  25      0.25246483286529
  26     0.095518612465457
  27      0.38608504485821
  28     -0.66487403073188
  29     -0.28797327397667
  30      0.20495337961405
  31     -0.29319134737054
  32    0.0093605241685348
  33     -0.20688356546439
  34     -0.31535589049884
  35    -0.0075404671478886
  36      -0.1315446160802
  37    -0.083508638008813
  38      0.68866540175194
  39     -0.12338684605397
  40      0.30672346776658
  41     0.021020405688368
  42     -0.36993186433514
  43    0.0038369046016431
  44       -0.769921911311
  45       1.5199543019604
  46    -0.035117718763358
  47     0.056913259051359
  48      0.22714701522276
  49      0.37793009462668
  50     -0.59303342216995
  51     -0.34229885865427
  52    -0.0033374238345451
  53     -0.31214189164402
  54      0.58223691015291
  55       0.0445453864099
  56     -0.37320633787264
  57      0.33104781245832
  58      0.31823843547447
  59      0.46927529373019
  60     -0.36994774773174
  61     -0.34112642409972
  62     -0.21416023145386
 Sym= A
 Ene=              55
 Spin= Alpha
 Occup=    0.00000
   1      0.11823313475053
   2    -0.0095054477854189
   3    -0.00090709948050765
   4     0.094998432685277
   5     -0.13597918156787
   6    -0.034998634031342
   7     0.090813459817095
   8    -0.066032093955202
   9      0.11496408689085
  10    -0.091977498803164
  11     0.073959744790619
  12    0.0041802305040144
  13     -0.76608409660901
  14       1.8887690766002
  15      0.13006618353619
  16     0.060463620651002
  17     0.091467178441962
  18     -0.69678203609168
  19      0.39161001257702
  20     -0.14397294778192
  21     0.013399751902996
  22      0.24297274222774
  23      -1.4355923297693
  24    -0.0091764575074875
  25    -0.068718523920885
  26    -0.086248616904951
  27     -0.65892018355318
  28      0.68506991107544
  29      0.12359015352485
  30    -0.018403151672972
  31     0.068321590727247
  32     -0.01771482588061
  33     -0.26577212138984
  34      0.86923263747332
  35      0.10258741224609
  36    -0.061108951310203
  37    -0.076190160837124
  38    -0.076310148578709
  39      0.34989657004471
  40     0.093309804930559
  41     -0.25463462795534
  42    -0.023438904232847
  43    -0.010873993774073
  44      0.52223550410634
  45      -1.0359162318175
  46    -0.053631870182417
  47      0.17734550668284
  48     0.077915172869057
  49     -0.17704080906557
  50    -0.0086785853558622
  51     -0.12013689535573
  52    -0.059271552871768
  53       0.7924337542973
  54     -0.83439866738024
  55      0.15219531949744
  56      0.21901946401186
  57      0.32280914079403
  58     0.089411340064129
  59     -0.20976446997836
  60     -0.36090830923917
  61     -0.59321748277696
  62      0.51364025024456
 Sym= A
 Ene=              56
 Spin= Alpha
 Occup=    0.00000
   1      0.93022009767135
   2     -0.32344572943993
   3     0.071454901885311
   4     -0.62847934880945
   5      0.41014366343475
   6      0.40533650216381
   7      0.24389002195731
   8      0.20924322068891
   9      0.21776392656213
  10     -0.17609287338484
  11     -0.23386437681001
  12     0.017805108125069
  13     -0.23865976944397
  14     -0.01768682196325
  15    -0.071220019724011
  16    -0.051833801831059
  17      0.10984291530448
  18      0.18866152732235
  19      0.03893038047212
  20     -0.18487135178117
  21    -0.00053739654648095
  22     -0.14911915449256
  23     0.091007886159675
  24    0.0033968884888496
  25     0.065378833650838
  26    -0.090473267756748
  27      0.10908032121439
  28     -0.42315334004637
  29       0.2131939353769
  30     0.053322155716055
  31     -0.18691448988179
  32    0.0040749655724279
  33      0.21302502829987
  34      -0.3937722089435
  35       0.1136625462937
  36     0.097531640685978
  37      0.02748661141547
  38     -0.32066877572209
  39      -0.4595262388479
  40      -0.1135227984389
  41      0.17151979445954
  42      0.21078184572922
  43    0.0032029828746995
  44     -0.26491628681679
  45      0.49672584873299
  46      0.10551083398721
  47      0.11183419620994
  48     0.001420071150822
  49     0.071572960991943
  50     -0.17233363923118
  51     0.023715140011325
  52    -0.0013028940368766
  53      0.03774058572001
  54    -0.055504189715641
  55    -0.0017644165274227
  56     0.053903498255972
  57    -0.099710632475661
  58    -0.013362488739905
  59    -0.063676152300418
  60      0.11150581629028
  61    0.0031841468064429
  62      0.02861139954312
 Sym= A
 Ene=              57
 Spin= Alpha
 Occup=    0.00000
   1     0.048685788008955
   2      0.10331725397148
   3    -0.0029885027931446
   4      0.13621605866586
   5     -0.21636462716847
   6    -0.015977612074401
   7    -0.024830732115931
   8      0.11362557290869
   9      0.10338955100336
  10     0.042982801351006
  11     -0.12706387671011
  12    -0.0014502347486931
  13    -0.028766997301605
  14      0.14441238577074
  15     0.038505958741591
  16     -0.24111172080434
  17    0.0070431347492835
  18    -0.0031225341035939
  19      0.37412631521847
  20    0.00029148857528848
  21    -0.0097761037992212
  22     0.032744404569327
  23     -0.29985677009117
  24     0.050471270755162
  25    -0.028844008488221
  26     0.023389708546718
  27      -0.2684361107397
  28     -0.20467275639949
  29    -0.037993244783256
  30    -0.083582813719496
  31    -0.092822120198968
  32    -0.0022227477329089
  33      0.11548959576958
  34      0.23221505361838
  35    0.0036735242350794
  36     0.026313081586366
  37     0.005066554448544
  38      -0.1639475598487
  39     -0.11979995987992
  40     0.038380396164245
  41     0.031210525565935
  42     0.052282948293475
  43    0.0058619143916969
  44     0.016382732981139
  45     -0.13076678280345
  46    0.0098941800241462
  47    -0.048177242477382
  48     0.076566225127608
  49    -0.063550088378631
  50      0.14888263991113
  51    -0.099140686444082
  52     0.038694357877903
  53      -1.0332766202143
  54       1.3827853439109
  55     -0.17368089479205
  56      0.48080347665732
  57      0.44713933775372
  58      0.54369821317563
  59     -0.48675543804957
  60     -0.49995930952411
  61     -0.22879169008522
  62     -0.45824621488107
 Sym= A
 Ene=              58
 Spin= Alpha
 Occup=   -0.00000
   1      0.11058564739871
   2    0.0069393144390763
   3    -0.0015941076316985
   4      0.11050872491157
   5     -0.15842034767544
   6    0.0021704682207429
   7     -0.14266245114478
   8    -0.073916975525275
   9     0.076257029569354
  10      0.16859266977972
  11     0.082395630734539
  12     0.016074466701212
  13     -0.75814024311515
  14       1.5215248474379
  15    -0.032414817608994
  16       0.2155005963101
  17     -0.21400619453376
  18      -0.2525231827912
  19      0.21739930921637
  20      0.35782904223448
  21      0.01772322352307
  22      0.28019611181243
  23      -1.0184303652542
  24     0.078680045346882
  25      0.17883705956408
  26      0.19161188189803
  27     -0.95962962612882
  28     -0.16196750719462
  29     -0.40502178243835
  30     0.066615383587652
  31     -0.52911223191408
  32    0.0073227067634827
  33      0.14876853942691
  34      0.31552689770343
  35      0.13798456578801
  36    -0.092281299314425
  37    0.0064961250916892
  38     0.025213179100334
  39    -0.075704794090724
  40      0.15632144324515
  41     -0.11672126673582
  42      0.20119325952101
  43    -0.0099750133521536
  44      0.17190709869903
  45     -0.18929322650061
  46      0.17994296238136
  47     0.077091733844362
  48     0.054459131084417
  49     -0.20190132414826
  50     -0.11954267138747
  51    -0.095653851248174
  52     0.034406164169172
  53      0.10208594065088
  54     -0.48807580245009
  55     -0.13026717308771
  56      0.12219950458003
  57      0.20746608547946
  58      -0.5734307748944
  59      -0.2421576954317
  60     -0.23195006175905
  61      0.88051077785862
  62      0.02253527899155
 Sym= A
 Ene=              59
 Spin= Alpha
 Occup=   -0.00000
   1      0.21092349285754
   2      0.30413188257549
   3    -0.014433342313924
   4      0.54171724088848
   5     -0.80225187076041
   6     -0.08360689688705
   7     -0.36817027378093
   8     -0.13074965606688
   9      0.37192519983351
  10      0.45477742325267
  11      0.14589684345435
  12    0.0015844773377251
  13     -0.28671722961705
  14      0.22770756706168
  15      0.15373247539217
  16        -0.32744767432
  17     -0.26392631549744
  18     -0.24235555367618
  19      0.46851509430723
  20      0.42325224176745
  21    -0.0090599064703507
  22        -0.25223674826
  23    -0.075660223845466
  24    -0.032772094899685
  25     0.055839402296159
  26      0.18146674568005
  27      0.34545709674631
  28     -0.17965357761564
  29     -0.43885201889474
  30      0.22550467942586
  31     -0.22133255550358
  32     0.017125820403223
  33      0.59748367909514
  34      -1.5136455771911
  35      0.39304549981252
  36     0.099883444690005
  37    -0.032175846921731
  38      -1.1837070012109
  39     -0.56133021326407
  40      0.23784774586321
  41      0.24643291975589
  42       0.9293484801213
  43    -0.0003267694958433
  44     -0.31985999185888
  45      0.51058408799073
  46      0.09767507548245
  47     0.045946568623009
  48      0.10337377434855
  49      0.24820737402959
  50    -0.058455125676316
  51     -0.17423357415033
  52    -0.021430505028917
  53     0.098388997006053
  54     0.029018923243686
  55     0.099066698631856
  56    -0.092355269127187
  57     -0.15344752629777
  58      0.17574739728729
  59       0.1449580494037
  60      0.17172833401011
  61     -0.37982711471023
  62      0.06079054767039
 Sym= A
 Ene=              60
 Spin= Alpha
 Occup=   -0.00000
   1      0.28590997193477
   2      0.11663374103745
   3    -0.0061426460274864
   4      0.36697067932819
   5     -0.54875344727504
   6     -0.10142328375809
   7      0.28139793314194
   8      0.32677754499959
   9      0.36670249993507
  10     -0.27773758531361
  11     -0.36588405653684
  12    -0.018653779423121
  13     -0.11570502275814
  14       1.0353284121163
  15      0.17164165198419
  16     -0.05264622899134
  17     -0.35009083365468
  18     -0.72729592715263
  19      0.14168893567999
  20      0.57893069825865
  21    0.0037201403455832
  22     -0.17344127541329
  23    -0.039161228348277
  24     0.021436057439208
  25     -0.33355225717871
  26      0.33128553992154
  27     -0.44722355846459
  28       1.5144760172377
  29     -0.61418125989022
  30      0.26434946582767
  31     -0.15204343489508
  32    -0.016014720684396
  33     -0.64275919047085
  34      0.60167100649033
  35      -0.1621273141461
  36    -0.029022329187157
  37      0.11045499395656
  38      0.82475169893991
  39       0.5574400381342
  40      0.04068967571595
  41    -0.088041564787703
  42     -0.86265555359899
  43    0.0022604535398707
  44      0.22963813194066
  45     -0.42859282216189
  46    -0.038570207540123
  47     0.018851268816391
  48    -0.061267586187021
  49     -0.12677153257331
  50     0.056963592855198
  51     0.077167469779638
  52    0.0088523407302033
  53     -0.15546569392489
  54      0.18662918570258
  55    -0.0095766823180535
  56    -0.073328582459657
  57    -0.086277493949099
  58    0.0091548204446636
  59     0.081140231555442
  60     0.096407909216058
  61     0.050663714922497
  62    -0.092044259785398
 Sym= A
 Ene=              61
 Spin= Alpha
 Occup=   -0.00000
   1      0.52122899327266
   2      0.45633576303032
   3    -0.031506898061733
   4       1.1261794401087
   5      -1.5952146018077
   6     -0.20239238729184
   7     0.066931041854645
   8     -0.17210529038783
   9      0.78110987237311
  10    0.0038168548086718
  11      0.19290195524239
  12    -0.0034307432040164
  13      0.26307595639224
  14     -0.51175147641102
  15    -0.049271226519244
  16     0.093918095404002
  17      0.34624545795798
  18      0.11373364335563
  19      -0.2926754973176
  20     -0.56932358756157
  21     0.005068494561159
  22    -0.062541532981635
  23      0.32779697127957
  24    -0.033208041035198
  25    -0.0094786598533239
  26     -0.31523556696156
  27      0.21278334139686
  28     0.035858368574383
  29      0.60712409216738
  30     0.070362873074793
  31     0.040220287456182
  32    -0.0011212983793693
  33     -0.10580864446481
  34     -0.15930086242052
  35    -0.066024059502604
  36     0.049597294945607
  37    -0.090879113504219
  38      0.39692393737543
  39     -0.17934309407507
  40     -0.10622075443017
  41    -0.028871182770309
  42     -0.17726289654734
  43    0.0009610670911436
  44     -0.19645127394396
  45      0.52853604254546
  46     0.012461320950615
  47    0.00025847392696035
  48    -0.045072026846462
  49      0.10871441389362
  50     -0.14179999247769
  51     0.065479242616649
  52     0.012540164885662
  53    -0.038887646946176
  54    -0.044057166249804
  55    -0.039110725680749
  56    -0.036074932553272
  57     0.047223945275305
  58     -0.14184127020527
  59     0.013363054717295
  60    -0.052856961704399
  61      0.25313067877483
  62     -0.04195020513419


==> anc/c2h4n4_lasscf8_natorb_r125.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -2.08616818542927    -5.23879350327032     0.00000000000000
N   2   7    -0.10999462569506    -5.43454054285438     0.00000000000000
N   3   7     0.96100739863287    -3.32931369986868     0.00000000000000
C   4   6    -0.55479132555633    -1.14187652706560     0.00000000000000
H   5   1    -2.61429987060325    -1.33192464488016     0.00000000000000
C   6   6     0.55479132555633     1.14187652706560     0.00000000000000
H   7   1     2.61429987060325     1.33192464488016     0.00000000000000
N   8   7    -0.96100739863287     3.32931369986868     0.00000000000000
N   9   7     0.10999462569506     5.43454054285438     0.00000000000000
H   10   1     2.08616818542927     5.23879350327032     0.00000000000000
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

7 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

8 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

9 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    2.00000
   1    0.00030015472435379
   2    -0.00071004448151201
   3     -0.10533251151133
   4    -0.0044096301003077
   5    -0.0035452743182162
   6    -0.0020966580494738
   7    0.00032331610118115
   8    -0.00028144160561865
   9    -0.00094053905310402
  10    -0.001096099227786
  11    -0.00038056484480314
  12    -0.088427878200621
  13    -0.0025586364329924
  14    0.0098044070000032
  15    -0.0055472280047437
  16    0.0030022128802261
  17    0.00067599127925576
  18    -0.0061656433238808
  19    0.0033570824747549
  20    0.00014063837679591
  21      -0.1020084749358
  22    -0.013592182526403
  23    -0.021483319967817
  24    -0.0081109697251157
  25    -0.016624395519709
  26      0.00354338939716
  27    -0.0071796085745146
  28    -0.0040914856643247
  29    0.0026482247953397
  30    -0.00050157677481728
  31    -0.00011729089755231
  32    -0.021537282265503
  33    -0.045204231365538
  34     -0.03690063537204
  35    -0.025627386326486
  36    0.0057342579416543
  37    0.0035417021253276
  38    -0.015541812502247
  39    -0.017261212311265
  40    0.0026466106854166
  41    -0.030399889161636
  42    -0.010920834841248
  43     -0.78493596364792
  44    0.0046008128262034
  45     0.085823243870916
  46    -0.033997762570379
  47    -6.7924770688823e-06
  48    0.00067540871513074
  49    0.0019470271906022
  50     0.012855325653777
  51    0.00014045461417799
  52      0.57658131488281
  53    -0.071787866067102
  54     -0.12764929375927
  55    -0.057167016818791
  56    -0.014343357760504
  57    -0.00028099156226343
  58    -0.022480853548323
  59    0.0091281702174343
  60    -0.0003801138122476
  61    -0.057129207233908
  62    -0.010546642399271
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    2.00000
   1    -0.010682849427677
   2    -0.0043642946603869
   3     -0.76868176753527
   4    -0.036464569163397
   5    -0.013782853404801
   6    0.0092219537669313
   7    0.00047508617340792
   8    -0.001052468025117
   9    0.0024430979960759
  10     0.003634038839202
  11    -0.0014235485626916
  12     -0.23320417751817
  13    -0.013182803130642
  14    -0.0013364912239648
  15    0.0035755109032565
  16    -0.0046337985385662
  17     0.002529665265459
  18    -0.0014676295068532
  19    -0.0022077548675824
  20    0.00052641942574389
  21     -0.50884676865142
  22    -0.054525453834369
  23    -0.013017927002912
  24    -0.0048240563223802
  25    -0.021782778000711
  26     0.013258229773442
  27    0.0063173200637708
  28    0.0015972250779029
  29     0.009908442121588
  30    -0.010914988910256
  31    -0.001287493163657
  32    -0.033017321977073
  33    -0.028967865094349
  34    -0.022653470799621
  35     0.023119820461005
  36       0.0232311732621
  37     0.013251514209598
  38    0.0086483079652133
  39     0.014425819151183
  40    0.0099028245704242
  41    0.0039813137716086
  42    0.0050860833219477
  43      0.14201918830929
  44    -0.013918620539584
  45    -0.029180768903257
  46    0.0089671929141618
  47    0.0059307334900693
  48      0.00252624488501
  49    -0.00071391022692385
  50    -0.0030550840540709
  51    0.00052491749182237
  52    -0.098634434130201
  53     0.017899942027611
  54     0.031536061458538
  55     0.022002893442931
  56    0.00054439897105363
  57    -0.0010521270744319
  58    0.0095965187225691
  59    -0.0059646814957281
  60    -0.0014226623340798
  61     0.018920627350813
  62    0.0048572607467062
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    2.00000
   1    -0.003315048909924
   2    -0.0014119303855679
   3     -0.14244803670027
   4    -0.0088886863354155
   5    -0.0030199854765437
   6    0.0026276341365715
   7    0.00017881301898333
   8    -0.00036774384705902
   9    0.00069067124619559
  10    0.0013043590345801
  11    -0.00049742344425903
  12     0.064713225837163
  13    -0.0015248538654476
  14    -0.0026377635552584
  15    4.4789246242443e-05
  16    -0.0020076558828307
  17    0.00088399069769328
  18    1.7968818251384e-06
  19    -0.00040594337439482
  20    0.00018397490298006
  21      0.11014820549521
  22    -0.019048773788965
  23    -0.0063202650925962
  24    -0.0040973536767223
  25     -0.01310738218433
  26    0.0046328973456998
  27    0.0030494857623009
  28    0.00029119234575745
  29    0.0034623570944703
  30    -0.0048934361744077
  31    0.00056015912528444
  32      0.98311956978004
  33    0.0082016944079723
  34     -0.02654210508998
  35    0.0053063569459107
  36     0.015423306637356
  37    0.0046305489357407
  38    0.0022414215097504
  39    0.0058631915146017
  40    0.0034603937404572
  41    -0.0019075129279124
  42    0.0034695210670926
  43    -0.025853326134564
  44    0.00026837446713638
  45    0.0052572946204501
  46    0.00053236437649322
  47    -0.00021821289065133
  48    0.00088278181248692
  49    -2.3685176154827e-05
  50    -0.0018994173233716
  51    0.00018344298798136
  52     0.035631304473815
  53    -2.8771651458474e-05
  54    -0.00043320242029014
  55    0.0010653566860117
  56    -0.00052367584965891
  57    -0.00036762476000681
  58    0.00091997251024495
  59    -0.00032450748712454
  60    -0.00049711329154074
  61    0.00034830576593009
  62    7.8060554952039e-05
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    2.00000
   1    -0.0051899594100429
   2    -0.0028909170598286
   3     -0.56742862721841
   4    -0.024116388565781
   5    -0.0052295515928315
   6     0.003878828179695
   7    0.0011787609753824
   8    -0.00054866221155568
   9    0.00070547301345913
  10    0.0038926977154999
  11    -0.00074234269749827
  12      0.17524557522006
  13     0.004387827757009
  14    -0.0011393050168864
  15    -0.0015194363937419
  16    0.0011739596649658
  17    0.0013198590337631
  18    0.00024679841568993
  19    0.0010988846610123
  20    0.00027480901285491
  21      0.75853397034442
  22     0.028058644717479
  23    -0.012163213740077
  24    -0.0017494045736951
  25    0.0029903303976003
  26    0.0069158390364924
  27    -0.0037829809597316
  28    -0.0032173442521842
  29    0.0051684649147301
  30    0.0039586828327475
  31    0.0034480850394147
  32     -0.17909307891516
  33    -0.0014347031643831
  34    0.0087944647787999
  35    -0.010301334088467
  36    -0.0028674017252727
  37    0.0069122816265404
  38    -0.0062687947382148
  39    -0.0088092829381475
  40     0.005165519506501
  41    -0.0037655789018604
  42    -0.00063575022399584
  43     0.040848687003873
  44     0.023463826469782
  45     0.030397583813966
  46    -0.015039219991139
  47    -0.0032859030147091
  48    0.0013178007361965
  49    -0.0080496379831314
  50    -0.00022896401260456
  51    0.00027386736919115
  52      0.11609146863405
  53    0.00017154919174969
  54    -0.0094436856012723
  55    -0.011637765893943
  56    0.0022710609393513
  57    -0.00054878187567064
  58    -0.0047504543130868
  59     0.005259666144347
  60    -0.0007420815891727
  61    -0.0066678624435992
  62    0.00012725739254723
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    2.00000
   1    0.0004276286138035
   2    0.0026269624134788
   3     0.089671934795691
   4    -0.0022391233439237
   5    -0.017123527274411
   6    -0.0020146382881019
   7    0.0033109146764756
   8    -0.00019086736424103
   9    -0.0010557691243068
  10    -0.0028165881286233
  11    -0.00025754767820404
  12     -0.95065335342516
  13    -0.0086713922411346
  14     0.036595492797512
  15    0.00045450220856831
  16     0.010531237299752
  17    0.00045583593100653
  18    -0.0072137780541003
  19    0.0041724679051299
  20    9.4491896288756e-05
  21      0.28559809189747
  22     0.026104508182822
  23    -0.0025736607231273
  24    0.0045198899607879
  25    -0.0024593520507286
  26     0.002393299203261
  27    -0.0058102971040933
  28    0.0044166012018352
  29    0.0017886372410507
  30    0.0047975574256313
  31    0.00072444326414251
  32     0.043035248390938
  33     0.010277921935615
  34    0.0079731772512531
  35    -0.0015839870959005
  36    -0.0044593598941212
  37    0.0023922145005787
  38    0.0020987911242186
  39    -0.0026753374124496
  40    0.0017877666735898
  41    0.0018839577726355
  42    -0.00057379587970361
  43      0.02813428574098
  44    0.00027823893346508
  45    -0.0017086859413797
  46    0.0035954870216149
  47    -0.0023486708585263
  48    0.00045599372931967
  49    0.0019640539796887
  50    4.2288828459907e-05
  51    9.4691377232958e-05
  52    -0.025609375686868
  53    0.00025165425774997
  54    0.00032940724557145
  55    0.0057694187734272
  56    -0.0022295920910624
  57    -0.00018991448804933
  58    0.0030155105321741
  59    -0.0022165295884272
  60    -0.00025680268715044
  61    0.0037134101985408
  62    0.0016483951950232
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    2.00000
   1    -0.009632308288567
   2    -0.00078544538891559
   3     0.029041335567896
   4    -0.027881032206307
   5     -0.02830049127535
   6    0.0021314480231231
   7    0.0067381812857375
   8    -0.0015309692306588
   9    -0.0021211569587631
  10    0.0059761701322446
  11    -0.0020704284487549
  12     0.030840191203048
  13    -0.018223412262461
  14    0.0046887331967447
  15    0.0052634066635548
  16    -0.015640521886432
  17    0.0036781688186043
  18    0.0012445959508859
  19    -0.000314854890123
  20    0.00076523677314785
  21      0.24524909901611
  22      -0.2065664621831
  23     -0.12360288209536
  24    -0.046083964720137
  25     -0.14268357347321
  26     0.019279792098419
  27    0.0083511423964381
  28    -0.027418408437937
  29     0.014408686799612
  30    -0.042348454643325
  31    0.0036782001860784
  32     0.051768697111733
  33     -0.19735426346854
  34     -0.11874422720902
  35     0.087858120230577
  36      0.13833269431987
  37      0.01927009674074
  38     0.013539648534682
  39     0.046406831945149
  40     0.014400481166649
  41    -0.017468943572837
  42     0.011197543419568
  43     -0.35059892364042
  44    -0.099055791233163
  45    -0.099187137699534
  46     0.039880360537767
  47     0.029720327935074
  48    0.0036735876379628
  49     0.022235471084753
  50    -0.0011052237373468
  51    0.0007632770990923
  52     -0.58023277775483
  53    0.0033854974001868
  54     0.049878443039289
  55     0.034001652230404
  56    0.0037990119493264
  57    -0.0015300334730355
  58     0.014701117233154
  59    -0.012037244472809
  60    -0.0020688299740348
  61     0.021359096387125
  62    -0.0026559098298229
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    2.00000
   1    0.0084703950767878
   2     0.003446093274316
   3     -0.13410448961288
   4      0.02613948349247
   5       0.0324382012491
   6    0.0027097931418525
   7    -0.0077541463803343
   8    0.0015747472010909
   9    0.0030535762581989
  10    -0.0024216801596865
  11    0.0021294870870957
  12     0.012033352006823
  13     0.021627851112633
  14    -0.014901837803589
  15     0.012452136058194
  16    0.0069414335811376
  17    -0.0037826714824427
  18     0.013895341289332
  19    -0.0072351932921843
  20    -0.00078691341573455
  21    -0.097806658198656
  22      0.20913482530776
  23      0.16322268685983
  24     0.054772533771725
  25      0.16159408443646
  26     -0.01982831164432
  27    0.0032641139314379
  28     0.041237453178562
  29    -0.014818555069296
  30     0.039794898891856
  31    -0.0048292631073778
  32    -0.087041737463321
  33      0.24020367323678
  34      0.15366145401693
  35    -0.026348091484221
  36       -0.147623579687
  37    -0.019818325705631
  38     0.024262109360497
  39    -0.012181022287347
  40    -0.014810252639843
  41     0.063250274797862
  42    -0.0022734138728033
  43     -0.43601500720785
  44    -0.049220486802328
  45     -0.10352442977931
  46     0.055118951519608
  47    -0.012333774189726
  48    -0.0037779663459958
  49     0.024146495163231
  50    -0.0047665413139907
  51    -0.00078492526634307
  52     -0.48746170614323
  53     0.063807543182344
  54      0.10498581943538
  55     0.049291552422293
  56     0.010854108509451
  57    0.0015736767296651
  58     0.015572453368062
  59    -0.0052891052049315
  60    0.0021277910455241
  61     0.047587565961618
  62    0.0043670684644275
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    2.00000
   1    -0.0079590154079371
   2    -0.0040892695570342
   3     0.037855913206174
   4     0.014126561438175
   5     0.032497802577963
   6     0.021594696969791
   7      -0.0137685821554
   8    0.0013431597024783
   9    0.0076644209591257
  10    0.00074452950082511
  11    0.0018162993373699
  12     0.018554168312869
  13    -0.042449271265008
  14    -0.068483242118067
  15     0.041291145150603
  16    -0.046945749116674
  17    -0.0032264709757959
  18     0.028559629925649
  19    -0.024881688548267
  20    -0.00067119121400632
  21     0.073798576622111
  22     -0.10318013716823
  23    0.0034901585226767
  24    0.0094387283399326
  25     0.015241014798659
  26    -0.016912433896017
  27     0.037387062637017
  28     0.015251349130023
  29    -0.012639854380671
  30    -0.036388953242543
  31    -0.0025552603246686
  32    -0.044316359666918
  33     0.055713233367347
  34     0.050985711918696
  35      0.14749282624339
  36     0.034419812428475
  37    -0.016904044286597
  38     0.074762354323907
  39     0.072139391391207
  40    -0.012632036271542
  41      0.10774589724791
  42     0.049240868640769
  43    0.0091722181038503
  44     -0.12129042777339
  45     -0.26966064695355
  46     0.097846027914388
  47     0.029276070775199
  48    -0.0032221201545542
  49    0.0059607109831813
  50    -0.032169107092106
  51    -0.00066935262264872
  52      0.22508975546945
  53      0.30596426626806
  54      0.41171528517968
  55      0.17630418868077
  56     0.059649818312676
  57    0.0013427576783577
  58     0.063547268457468
  59    -0.0038880665361584
  60    0.0018152621829805
  61      0.18602576770719
  62     0.034939572400515
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    2.00000
   1    -0.0064537441322748
   2     0.010079018424866
   3     0.009415072013862
   4    -0.034092997229736
   5    -0.046174010591638
   6    -0.0033060171024342
   7     0.016988248556747
   8    -0.00073139545470028
   9    -0.0011625036154246
  10     0.011815608292939
  11    -0.00098909917678876
  12    -0.0018779662802595
  13     0.053478562172373
  14     0.044562852701863
  15    -0.0089304762454423
  16     0.032664957233277
  17    0.0017573000885888
  18      0.00244313923461
  19    0.0078048796733843
  20    0.00036550192006749
  21    -0.019197405017071
  22     0.078581935665523
  23       0.1570780996625
  24     0.001639032970061
  25    -0.010648432654478
  26    0.0092114253355637
  27    0.0071211246477078
  28     0.038777282546133
  29    0.0068853255322891
  30      0.03328814916557
  31    0.0095968231494328
  32    0.0061417948224623
  33    -0.012046199248218
  34    -0.030993305988098
  35     0.073018359267579
  36    -0.064833407650425
  37    0.0092072316002126
  38     0.064679520577206
  39     0.074008367112876
  40    0.0068795685580389
  41     0.019143333008176
  42    -0.022631652476112
  43      0.22385279173221
  44      -0.3090848530137
  45     -0.38546346142113
  46       0.1853826463637
  47     0.033437761939546
  48    0.0017549155236939
  49      0.10294907350868
  50      0.02434279066074
  51    0.00036444566684872
  52      0.22250369694914
  53     -0.23818666085994
  54     -0.23350784023525
  55      0.18390102749018
  56      -0.1786131976417
  57    -0.00073128475617473
  58     0.087155634536064
  59     -0.17095347153879
  60    -0.00098865165090098
  61     0.037923697117765
  62     0.029191241775029
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    2.00000
   1    -0.053965298625398
   2    -0.015936947783991
   3    -0.0077325467223243
   4    -0.011736139397034
   5     -0.11089532488843
   6      0.07011460911302
   7    -0.019215442893356
   8    0.0069289569053565
   9     0.026539747580797
  10    -0.084627472351472
  11    0.0093705708825581
  12     -0.14495695624402
  13      0.35432173111067
  14      0.49791839126378
  15    -0.018020039061795
  16       0.1974274626594
  17    -0.016647339563524
  18    -0.053186548973238
  19     0.077917377955109
  20    -0.0034633972709023
  21    -0.024088625667456
  22     0.044007626151668
  23     -0.09080940410885
  24      0.24433369284478
  25     -0.18657300275539
  26    -0.087260948244386
  27     0.074303879909159
  28     0.023997727692545
  29    -0.065214116173729
  30      -0.1234671248846
  31    -0.079423406345859
  32     0.014028438846633
  33    -0.025083020631484
  34    -0.043411147676663
  35    -0.0063450212952327
  36     0.044511352812952
  37    -0.087217256089707
  38    -0.019353214288089
  39     0.012339126298306
  40    -0.065177177972327
  41    -0.030778068325511
  42     -0.02610558107589
  43    0.0043066825429168
  44    -0.010793112069631
  45     0.010530234887977
  46     0.052925678092138
  47    -0.012161029852454
  48    -0.016627142912688
  49     0.062130901806184
  50    0.0084898724897032
  51    -0.0034548987598476
  52    -0.011819223726701
  53     0.073056772088085
  54     0.076369031608803
  55    -0.069172292482946
  56     0.073918375738926
  57     0.006924466063712
  58     -0.03552429027904
  59     0.079814812047978
  60    0.0093633274642965
  61    -0.035505548548295
  62    -0.046671568113527
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    2.00000
   1      0.20789246852216
   2     0.084342971468887
   3     -0.12248958366806
   4      0.16754689982426
   5      0.21491930762523
   6     -0.25412106534502
   7     0.037073482440217
   8    0.0066127638141346
   9     -0.10861403137197
  10     0.066782024953493
  11    0.0089433712067859
  12    -0.014649981138697
  13     0.027535168392294
  14    -0.058954879342482
  15    -0.097279528615667
  16     0.061546171552986
  17    -0.015889976238788
  18    0.0085953343530617
  19     0.077891583743172
  20    -0.0033061774198959
  21    -0.063914707671989
  22      0.11825656278429
  23     0.025216503975955
  24     -0.16589227578908
  25     -0.13095902537337
  26    -0.083286887042379
  27     -0.12156650328792
  28    -0.098877980660414
  29    -0.062244054727261
  30      0.14781180269309
  31     0.062550947426345
  32     0.058269338333081
  33     -0.11137301393693
  34     0.025271205544236
  35    -0.040025669180107
  36     0.066864557085575
  37    -0.083245079083181
  38    -0.053912307232079
  39    -0.010679238349606
  40    -0.062208809292381
  41    -0.060398037180824
  42    -0.021054996416005
  43     0.032565621239305
  44    -0.062944056491328
  45     -0.11377238376912
  46     0.061345308482311
  47     0.011068154090765
  48    -0.015869749163519
  49     0.048523062738075
  50     0.013253178652046
  51    -0.0032974845891136
  52    -0.029966898102746
  53      0.11121665038611
  54      0.15670520875478
  55    -0.019706875525042
  56     0.066255576009102
  57    0.0066093343324679
  58    -0.013965680632994
  59     0.046666429960099
  60    0.0089370592953059
  61    0.0051095002243317
  62    -0.031197977980279
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    2.00000
   1    -0.018851060123359
   2     0.011600714353686
   3     0.015180743464516
   4    -0.013594086612133
   5    -0.014137583238431
   6     0.050004943373735
   7    -0.0062187651416839
   8    -0.0088255510465557
   9      0.02055392534495
  10    0.0060935749030438
  11    -0.011935771400554
  12    -0.0057215360812301
  13    0.0035951165316754
  14    0.0099957843762555
  15      0.14412742020104
  16    -0.077381791142298
  17     0.021205854437007
  18      0.10371305745958
  19    -0.026485293660074
  20    0.0044121574174416
  21    -0.0089979173932617
  22     0.022403000461053
  23    -0.0031956087549556
  24    -0.039513110864821
  25      0.14552784911538
  26      0.11115094620507
  27    -0.017159488108872
  28    0.0099934135245157
  29     0.083068341366919
  30     0.030434910409791
  31     0.014015973020541
  32     0.017948011702276
  33    -0.021041939186645
  34     0.094895274036025
  35    -0.046788570656004
  36      -0.1124700891269
  37      0.11109525201391
  38      -0.0687855219515
  39     -0.02701229022072
  40     0.083020858376447
  41    -0.052409121967144
  42    -0.044984435211849
  43      0.15917974933564
  44     -0.24717693427149
  45     -0.32037232717516
  46     0.083885959109992
  47      0.11302252250451
  48     0.021179773604285
  49      0.11369443531378
  50     0.087383784608001
  51    0.0044012786772281
  52    -0.025843558382844
  53      0.13601914605056
  54      0.22854001916996
  55     -0.28526917806475
  56      0.21115045049905
  57    -0.0088203183684175
  58     -0.15623909985598
  59      0.18067171947175
  60    -0.011926837128617
  61      -0.1699647211855
  62     -0.15719408467882
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    2.00000
   1     -0.12017140346292
   2    0.0095746047774624
   3      0.17460437946639
   4     -0.31450920979471
   5      -0.4184428605766
   6      0.07684582639874
   7      0.10400964609264
   8    -0.0014326598208557
   9     0.032426961664195
  10     0.050243708043759
  11    -0.0019376851676279
  12    -0.017459878192941
  13     0.081531126734939
  14      0.18582701276329
  15     0.039814674523837
  16     0.034897880804333
  17    0.0034430900258418
  18     0.025190041578743
  19    -0.00011795635738456
  20    0.00071652264397318
  21    -0.084219977119508
  22      0.13755815966325
  23     0.059835023473656
  24     -0.17774591176078
  25    -0.067415814192105
  26     0.018046194819434
  27     -0.12038515095784
  28    -0.031766916375789
  29      0.01348641655871
  30      0.17087034923672
  31     0.091032238548765
  32     0.064722216269391
  33     -0.14148469672719
  34    -0.076369480940004
  35    -0.027841126238047
  36    -0.041110217703477
  37     0.018036966273095
  38    -0.024193434607872
  39    -0.043580781877497
  40     0.013479180485158
  41    -0.052789339391368
  42     0.017211288246518
  43    -0.036882221364459
  44     0.023506194770762
  45    0.0090129642442038
  46     -0.12420019976739
  47     0.051974280047529
  48    0.0034388123111105
  49     -0.10416481159753
  50    -0.002549850347576
  51    0.00071460047957136
  52    -0.034167183959258
  53     0.092373806554167
  54      0.11779712601401
  55       0.1007399276226
  56    -0.019602567146233
  57    -0.0014319864849905
  58     0.057570921208901
  59     -0.05116173883216
  60    -0.0019363598943485
  61      0.10416139693665
  62     0.060064107288133
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    2.00000
   1     -0.04921376477165
   2    0.00081587068454759
   3     0.012214478983881
   4    -0.070344260337292
   5    -0.071478479786036
   6     0.071099768256501
   7    0.0024586052955905
   8     0.026876237376249
   9     0.028391862659661
  10     0.014062234274488
  11     0.036346612961281
  12     0.012224489054712
  13    -0.057587556735062
  14     -0.04497370340649
  15      0.12891528486459
  16     -0.10081522940634
  17    -0.064571693210858
  18     0.086383525299227
  19    -0.048506304162335
  20    -0.013434063875495
  21     0.032383364980415
  22    -0.061365355932264
  23     0.009574271362334
  24     -0.10043042841179
  25     0.090655566310412
  26     -0.33846299990132
  27    -0.022096059214532
  28     0.018904958426761
  29     -0.25294839455534
  30     0.041133548102085
  31      0.04175813649509
  32    -0.0039019948280662
  33     0.018405367005563
  34     0.014705350026943
  35    0.0077682660529002
  36     0.017572943842104
  37     -0.33829309133961
  38     0.015857309421171
  39    0.0096485440400692
  40     -0.25280577724453
  41     0.014337564172653
  42    0.0018161425827159
  43     0.040979274628857
  44    -0.050446734837541
  45    -0.047190071939894
  46     0.041505456855612
  47    0.0083803196154933
  48    -0.064492265362754
  49     0.044188555331747
  50      0.01191724968798
  51    -0.013400817252324
  52    0.0022241453811502
  53    -0.032071183224849
  54    -0.025237571836384
  55    -0.086431074246754
  56     0.032526182635624
  57     0.026858087612245
  58    -0.048742006433259
  59     0.037611401434634
  60     0.036317839698149
  61    -0.070327894439439
  62    -0.043159930500699
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    2.00000
   1     0.014266782182189
   2     -0.02748860185834
   3    -0.055869632210219
   4       0.1037738500975
   5      0.15349041344451
   6    0.0063520136933943
   7    -0.048835525258044
   8    0.0040879364220316
   9     0.014755255389228
  10    -0.032794601446227
  11    0.0055284937523519
  12     0.010553261746897
  13      -0.0399743181948
  14    -0.086489835430729
  15    -0.062366679870934
  16    0.0096318873075513
  17    -0.0098223214236678
  18    -0.045929807213784
  19     0.017633231386916
  20    -0.0020437711459381
  21    -0.010446123040138
  22     0.042235708890669
  23    -0.022656752588165
  24     0.099589263425039
  25     0.020304737221091
  26    -0.051482925781702
  27     0.027288141671632
  28    0.0014897649489058
  29    -0.038475403616021
  30    -0.034770480176588
  31    -0.013845714275942
  32     0.069780473995264
  33     -0.15257817274927
  34    -0.017134608352701
  35      0.19193835396642
  36     -0.31840172254023
  37    -0.051456792377316
  38    0.0067954719283244
  39    -0.072964145613641
  40    -0.038453555217493
  41     0.069620294508224
  42      0.11082704527614
  43     0.034715491429139
  44     -0.04847976749074
  45    -0.070220813713974
  46     -0.41785534084875
  47      0.24752607240203
  48    -0.0098096388320286
  49      -0.3254963714081
  50     0.084547786190811
  51    -0.0020383123765154
  52    -0.016279143858209
  53    -0.013528528600281
  54    0.0094413199969234
  55     0.028215833725311
  56    -0.049190349424022
  57     0.004084985368359
  58     0.037451424596886
  59     -0.11011310916907
  60    0.0055239053663237
  61     0.066718043856826
  62     0.095726865296564
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    2.00000
   1     0.019584595135795
   2      0.03094743937803
   3    -0.095607650915039
   4      0.18663924085682
   5      0.20756622476602
   6      0.10930640491189
   7     -0.10929370074042
   8    -0.0012968248828924
   9     0.039525979879312
  10    -0.061894578291082
  11    -0.0017541285226788
  12    -0.076663364575508
  13      0.16570672961813
  14      0.18613674477937
  15      0.35646656928232
  16     -0.12728752820869
  17    0.0031178648431798
  18      0.25415186267821
  19    -0.037263755996733
  20     0.000649127769293
  21     0.022005277172459
  22    -0.057820965843906
  23     0.059322963480391
  24    -0.098928314188823
  25      0.14231819780374
  26     0.016337710464141
  27     0.042999036537762
  28     0.099978346297289
  29     0.012209984660929
  30     0.055235208901866
  31      0.10012097514047
  32     0.046097535147267
  33    -0.090423629437833
  34     -0.24528153524061
  35     -0.14534548568042
  36    -0.032436728043458
  37     0.016329170648969
  38    -0.034101587078961
  39     0.013820611130706
  40     0.012202527647617
  41     -0.11192725465244
  42    -0.035146134420648
  43     -0.02522660372436
  44     0.041161600856934
  45        0.056317549939
  46    -0.033474820349336
  47    -0.025746879736637
  48    0.0031128694450255
  49    -0.034873749805532
  50    -0.041762270345711
  51    0.00064680341348398
  52    -0.0043070942831407
  53    -0.012813903667288
  54    -0.022774799385936
  55        0.164420639453
  56    -0.098298943799595
  57    -0.0012961654075776
  58     0.088613457736889
  59     -0.09534193198282
  60    -0.0017528738316477
  61      0.10774448707151
  62     0.064008300192354
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    2.00000
   1     0.043572408712165
   2     0.069027432378518
   3    -0.004874881404378
   4    0.00068174950517638
   5    -0.020988219114274
   6    -0.018993054959275
   7     0.021168026039936
   8    -0.0040215544553986
   9    -0.014419268011511
  10     0.035281923139618
  11    -0.0054389276789342
  12    -0.059070751230875
  13       0.1430222130491
  14      0.19409008669686
  15      0.20081302724044
  16    -0.038839688967179
  17    0.0096636925084662
  18      0.16970070126011
  19     0.016950002432421
  20    0.0020108946612051
  21     0.017473677468911
  22    -0.065880055141679
  23    -0.038649253249747
  24     -0.18530589146078
  25    -0.099244120910241
  26     0.050650301383655
  27     -0.11191877714007
  28    -0.0073356314769213
  29     0.037853079047544
  30      0.12991843937656
  31      0.12831957945433
  32    -0.040594158865871
  33     0.069027211480335
  34      0.08769442714132
  35      0.31372497916731
  36      0.14765623847432
  37     0.050624647525823
  38      0.17212090877139
  39     0.044692674004174
  40     0.037831692225881
  41      0.24744381865785
  42      0.16483279081493
  43    -0.019937235088277
  44     0.047207774107038
  45     0.099652129910622
  46    -0.082018454123347
  47     0.034612057076878
  48    0.0096510786496942
  49    -0.068196521120104
  50    0.0088916491868504
  51    0.0020054686696047
  52      0.03176361415633
  53    -0.078238580816531
  54     -0.10278598955127
  55     -0.12868608476706
  56     0.031850484078002
  57    -0.0040194964076215
  58    -0.070296844706081
  59     0.035114093681308
  60    -0.0054350760429975
  61    -0.085852940955868
  62    -0.0094769235382309
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    2.00000
   1     -0.21496251419233
   2      -0.1871986561512
   3    -0.073444746646761
   4      0.17194263728671
   5      0.22781910424424
   6      0.35531324910374
   7     -0.27864473617519
   8    -0.00041077915892411
   9      0.20533301789996
  10     -0.27886403961738
  11    -0.00055519549210051
  12     0.029151710140267
  13    -0.079047475208291
  14    -0.098842367561987
  15      -0.2088010406248
  16     0.022414070305405
  17    0.00098488665777289
  18     -0.19622010517332
  19    -0.030097528773988
  20    0.00020423530484287
  21    -0.058372155046203
  22      0.12889827506748
  23      0.21548203756485
  24     -0.10205608509503
  25     -0.19573769737373
  26    0.0051670766214366
  27    -0.044788268128906
  28    -0.041473861198737
  29    0.0038615857001687
  30      0.10325981642357
  31     0.010539905483978
  32     0.010443334059685
  33    -0.020238693250038
  34     -0.04524590202855
  35     0.048596255848725
  36      0.10037738294438
  37    0.0051647098174015
  38     0.061223219265516
  39     0.059590067163776
  40    0.0038597016314507
  41     0.022564523263955
  42    -0.010650493390864
  43    0.0029798551308012
  44    -0.0066825678285183
  45    0.0072477573181529
  46     0.047884614049046
  47    -0.013978079099002
  48    0.00098451018731177
  49     0.035675410866989
  50    -0.0077472194230142
  51    0.00020454082512288
  52    -0.0049283665031108
  53     0.011042217326687
  54    0.0085843909904411
  55    -0.033798670525338
  56     0.029687143353565
  57    -0.00041004187281377
  58     -0.02346276108835
  59     0.036080534107692
  60    -0.00055444978685368
  61    -0.024234540353031
  62    -0.019438397677133
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    1.97580
   1    -0.072248561620001
   2    -0.081446945548318
   3    -0.055669264660262
   4      0.14140666113875
   5    -0.038833104681223
   6      0.16159422251889
   7      0.43956661754899
   8    4.7210242700206e-08
   9     0.020834880582006
  10      0.17057112790208
  11    -2.32712675107e-07
  12    -0.067452472386473
  13      0.15630368116685
  14     0.064833279390464
  15      -0.2649843710964
  16     -0.38964444262859
  17    -1.6787271624646e-06
  18     -0.15880975063717
  19    -0.094191040544026
  20    3.2768986820913e-07
  21     0.018151008861486
  22    -0.051243766316517
  23    -0.092224498219292
  24    -0.037481584549946
  25     0.081717120867501
  26    -2.2919134639292e-06
  27    -0.076949715725298
  28     0.028299268394337
  29    -2.2902649706478e-06
  30    -0.017909471870462
  31    -0.052591810647041
  32    -0.012478303953682
  33     0.032717099865325
  34     0.075904925456758
  35    -0.0054524586625376
  36    -0.044945104960039
  37    -2.2784959487616e-06
  38     0.020638554017025
  39     -0.04003365571398
  40    -9.2498463475308e-07
  41    -0.0035191974812955
  42    -0.0092954374206611
  43    0.0026262028285437
  44    -0.0051169058687817
  45    -0.0019522166393901
  46    -0.0078980842848938
  47     0.013754119134737
  48    1.9760970601644e-07
  49    -0.0050938375914269
  50    0.0056419635663272
  51    -3.6530300708997e-07
  52    0.00041613329510391
  53    -0.0035461694828939
  54    0.0015797309308023
  55    0.0038975663177333
  56    -0.00062216100269679
  57    3.3775929662582e-08
  58    0.00087323130169774
  59     -0.00424284652229
  60    3.3900010123607e-07
  61    0.0021704441687208
  62     0.002851354229589
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    1.97580
   1    -0.0021433408454823
   2    -0.003169622701563
   3    -0.00034107644906804
   4    0.0042195998951923
   5    -0.0038166044098182
   6    0.0047297080814585
   7    -0.00078900780138136
   8    -1.6182110825247e-08
   9    -0.00011127094937024
  10    -0.0060559671714777
  11    -1.5169862695433e-07
  12    -0.0021556290524572
  13    0.0028961800122158
  14    0.00089190549927493
  15    -0.0061789523046515
  16      0.01366595771602
  17    7.8216421900635e-07
  18    -0.0034864678649847
  19    0.0041995895812549
  20    5.2052105903384e-07
  21     0.012178780125411
  22    -0.031227154592173
  23    -0.084502607397328
  24    -0.0059895428105609
  25    -0.044296844652007
  26    2.3779635362872e-06
  27     0.015247687832145
  28    -0.052526873314584
  29    -4.3598022005997e-06
  30    0.0018285773851202
  31    0.0063736133733984
  32    -0.018007326657036
  33     0.048324349995694
  34      0.10513992049077
  35    -0.039635113666496
  36     0.083416436854341
  37    -1.2983585909932e-06
  38    -0.075791922387139
  39     0.015279451582302
  40    3.8621097647024e-06
  41     0.017336525185881
  42     0.052353380634941
  43     0.067272494667048
  44     -0.15605121874619
  45    -0.060291324901452
  46     -0.26497079697266
  47      -0.3900656872489
  48    -7.918686100151e-07
  49     -0.15748451392492
  50    -0.095821045506595
  51    -4.2936689364694e-07
  52      0.05563422815584
  53     -0.14146628085187
  54     0.038973564828616
  55      0.16176279205548
  56      0.43960061616107
  57    -1.6088882083054e-08
  58     0.020554919334321
  59      0.16994536586148
  60    3.3716149128159e-07
  61     0.072257135491891
  62     0.082881849136643
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    1.90737
   1    -3.0483309148247e-07
   2    7.1138334248686e-07
   3    -8.1752695067001e-08
   4    -5.8611741075206e-08
   5    -1.587152033127e-06
   6    5.2557123318621e-07
   7    -3.589441374573e-07
   8    0.0018942964161391
   9    -5.8901758482398e-07
  10    -2.2150546221048e-07
  11    0.0021597437978158
  12    -3.0880004629313e-07
  13    -2.9761949563384e-07
  14    6.4221547754562e-06
  15    1.0202061244164e-07
  16    1.750360721779e-06
  17    -0.0092030856474858
  18    -3.3606850054844e-06
  19    5.5579475741067e-07
  20    -0.032785889894724
  21    7.3508977584895e-08
  22    -1.0873197611044e-06
  23    7.8852326138258e-07
  24    -1.8697091349318e-06
  25    2.2864398232656e-06
  26     0.079640703829741
  27    -4.6934018384078e-06
  28     3.22688513551e-06
  29      0.10302221257758
  30    2.3071801606652e-06
  31    -8.5301682625558e-06
  32    5.8563929497434e-08
  33    -5.2927406456758e-07
  34    -2.4430237915192e-06
  35    -7.5517454452922e-08
  36    1.6322838019254e-07
  37     0.014788224694489
  38    5.5380087541314e-07
  39    -2.3461622228164e-06
  40     0.015323600475077
  41    -4.0367050769205e-07
  42    2.6283716372002e-06
  43    -7.1536726067195e-07
  44    -3.5830213931083e-08
  45    2.9500530330008e-06
  46    3.2076024957044e-08
  47    -4.1528406916413e-07
  48     -0.42849159856906
  49    1.463239845547e-06
  50    5.9040399864481e-07
  51     -0.27862899337411
  52    2.4683990721722e-07
  53    1.1063100464949e-06
  54    -9.2234833138226e-07
  55    -2.9443965922336e-07
  56    4.6639937481157e-07
  57     -0.43368811786812
  58    2.9754484757058e-07
  59    1.0710318946653e-06
  60     -0.28577286569494
  61    3.1298070328314e-07
  62    1.8155461044457e-07
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    1.90734
   1    2.8395549496961e-08
   2    3.159992871907e-07
   3    -1.0078452372773e-06
   4    -7.8058850118276e-07
   5    -1.0178495786075e-06
   6    -7.5675878206478e-08
   7    -1.4315188284342e-07
   8      -0.4337009068962
   9    -3.0703086939199e-07
  10    -4.6192513988426e-08
  11     -0.28575478931793
  12    1.5759445010997e-06
  13    8.3439120386725e-07
  14    9.8966545367352e-07
  15    2.2495166806019e-06
  16    -3.005107138179e-09
  17      -0.4285749066963
  18    1.1046626916005e-06
  19    -3.2718177652862e-07
  20     -0.27859705241446
  21    1.5425985924311e-07
  22    -6.805199291834e-07
  23    3.7040863168577e-07
  24    -3.8939437996678e-07
  25    1.0083070089695e-06
  26     0.014837709014678
  27    -5.2808476030113e-08
  28     2.28770866731e-07
  29     0.015446270351565
  30    -6.5827752893939e-08
  31    1.4201933621179e-07
  32    -1.1507133195221e-07
  33    1.3446565035535e-07
  34    1.390402369993e-06
  35    -7.1057612230007e-08
  36    -2.4414720944957e-07
  37     0.079580966209862
  38    7.7040838019479e-07
  39    2.8845332377371e-07
  40      0.10304828532543
  41    2.0794929630301e-07
  42    -1.3914763528783e-06
  43    2.0779333625408e-08
  44    1.9508205652335e-07
  45    -4.9579070150351e-07
  46    2.394133171299e-07
  47    -2.8619608567439e-07
  48    -0.0092053840005238
  49    -2.6230729388907e-07
  50    9.3617824047554e-07
  51    -0.032729311964797
  52    7.9482111262457e-09
  53    -4.1962366284437e-08
  54    -3.5627775823666e-07
  55    -6.1562801513445e-08
  56    3.473073515686e-07
  57    0.0018783100293802
  58    2.0687316359495e-07
  59    -2.3616359474399e-07
  60    0.0021540278931213
  61    -6.9292389467022e-09
  62    -3.8015133462681e-09
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.09254
   1    -1.0470668043128e-06
   2    1.6170080688627e-06
   3    -4.1595509303195e-08
   4    -1.8571801389214e-06
   5    6.8344340221574e-07
   6    4.1654539559888e-07
   7    -9.5620295526165e-07
   8      0.62311221787671
   9    2.9024030966894e-07
  10    1.7547509908463e-06
  11      0.26608876992438
  12    -2.715136025232e-07
  13    -2.4924749656638e-06
  14    7.5375297750443e-06
  15    2.9827933288213e-06
  16    1.9586820420518e-06
  17     -0.61957329074439
  18    -4.9585160494654e-06
  19    1.1719087227777e-06
  20     -0.27683615747384
  21    5.9928065044558e-08
  22    -7.5643890427247e-07
  23    -1.4043931746359e-06
  24    -9.6546173718211e-07
  25    5.3312118671592e-07
  26     0.053219862583993
  27    -2.8460637741737e-06
  28    5.4989040458264e-06
  29     0.034765598956892
  30    -9.3225643768477e-08
  31    -2.8796913801902e-06
  32    -1.8611318240468e-08
  33    2.1502795923464e-07
  34    1.1701912635898e-07
  35    -2.3757305977397e-07
  36    5.5028369566965e-08
  37     0.080070244657888
  38    2.0313226453132e-06
  39    6.7278656099988e-07
  40      0.10369016163015
  41    3.0264899017475e-07
  42    -1.8626216872166e-06
  43    -2.7609731389343e-08
  44    9.4865920677228e-07
  45    -7.0836407863717e-07
  46    2.867407738514e-08
  47    -9.7395923026068e-07
  48    0.00070343961145044
  49    -3.4360416114215e-07
  50    2.3056065964161e-06
  51    -0.027828700087175
  52    3.441828876068e-08
  53    -1.3839754506713e-07
  54    -1.0304278776661e-06
  55    2.2775484528485e-08
  56    2.1205593258954e-07
  57    0.00074440472881752
  58    4.689871703753e-07
  59    6.1122024982185e-08
  60    0.00094283986935786
  61    2.724387362252e-08
  62    -1.7403593328153e-08
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.09252
   1    -6.1361324022637e-07
   2    1.2304444294357e-06
   3    2.4312836574494e-08
   4    4.8241581373395e-07
   5    -3.5437559349919e-06
   6    1.2565177566872e-06
   7    -1.8631828440593e-07
   8    0.0007633456862804
   9    -1.5776770899046e-06
  10    -9.8045083133725e-07
  11    0.00096019696974877
  12    -2.5533085036599e-07
  13    1.1841589523047e-08
  14    2.4223085211291e-06
  15    -4.6246479895151e-07
  16    1.5102521428636e-06
  17    0.00078300759714531
  18    -2.3565612713602e-06
  19    -1.4606854702569e-06
  20    -0.027968907260573
  21    -1.097857327668e-07
  22    -6.736072597324e-07
  23    7.7500166629954e-07
  24    -5.1662808603106e-06
  25    2.4893805481592e-06
  26     0.080146605994391
  27    3.2359378496845e-06
  28    -1.638587596389e-06
  29      0.10366011207609
  30    1.5150212406876e-06
  31    -6.2388108568169e-06
  32    2.0387698344956e-07
  33    -7.1736956832774e-07
  34    -1.8658203746616e-06
  35    6.8653711558849e-07
  36    4.3466887271388e-07
  37     0.053182119629193
  38    -8.6180686137615e-06
  39    -7.9320810576948e-07
  40     0.034637612594504
  41    3.4744708101067e-08
  42    9.4138565422342e-06
  43    -3.7083224531581e-08
  44    5.3924565746453e-07
  45    2.1536945902721e-07
  46    1.0554272713267e-06
  47    1.6149902682904e-07
  48     -0.61953213180074
  49    -2.7799389352923e-07
  50    4.2212727857434e-06
  51     -0.27690913776067
  52    -7.1492816262811e-08
  53    1.2372691463713e-06
  54    -3.6732375393198e-06
  55    4.6352874196256e-08
  56    -9.1888430339339e-08
  57      0.62309971932977
  58    1.1597181631582e-06
  59    1.9078389769052e-06
  60      0.26611935082165
  61    9.3109131358344e-07
  62    -1.8763550566604e-06
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.02432
   1     0.001118317047986
   2    0.0038548068316695
   3    9.234627174636e-05
   4    0.00026132964541602
   5    -0.0070238807046999
   6    -0.0059639247626598
   7    0.0019787299881367
   8    -1.2920338636562e-07
   9    -0.0018595771744243
  10    8.6350850162941e-05
  11    -4.416835575399e-07
  12    0.0022097698754824
  13    -0.0063700680414324
  14    0.0045467875802318
  15    0.0083792969971412
  16    -0.012702073697651
  17    -1.836141547189e-06
  18    -0.0022004137953728
  19    -0.0084695995084629
  20    7.8299686388455e-07
  21    -0.0093995337657367
  22     0.020247420702685
  23      0.06855212248946
  24     0.011541832484386
  25      0.03287153170997
  26    -3.0868658383429e-06
  27    -0.00068876135235471
  28      0.04463053173969
  29    5.7633357288952e-06
  30     0.011370098999368
  31    -0.0083674235332478
  32     0.014211831926283
  33     -0.01421285694903
  34     -0.15369514255415
  35     0.020278199333349
  36    -0.063996633773015
  37    2.5240406790932e-06
  38     0.036031734064091
  39    -0.031389894647042
  40    1.4741246989414e-07
  41    -0.013337933765277
  42    0.0049673508441326
  43    -0.096246856435913
  44      0.42864545638911
  45      0.44574573470082
  46      0.41369135596737
  47      0.65327224908604
  48    1.3789022272476e-05
  49      0.10187297050129
  50      0.16763504276588
  51    -2.0134327568371e-05
  52     0.091514435861512
  53     -0.40347121848947
  54      -0.4042946945671
  55      0.30639319288151
  56       0.7274131274211
  57    1.0372108199957e-06
  58      0.11080201465641
  59      0.19240421370853
  60    6.2123306508719e-06
  61     0.055428289413655
  62     0.052407734235319
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.02432
   1     0.055365287407481
   2     0.050576009222556
   3     0.091547794165301
   4     -0.40365763691496
   5     -0.40364996237194
   6     -0.30619805903359
   7     -0.72747817633713
   8    1.5918609572011e-06
   9     -0.11204384069479
  10     -0.19241843215853
  11    -1.1189246979852e-05
  12    -0.096037382971888
  13      0.42980157398281
  14      0.43115551960665
  15     -0.41353466392308
  16     -0.65335063375053
  17    -1.6585481966835e-05
  18    -0.098253747000669
  19     -0.17368631108225
  20    2.7871893224286e-05
  21     0.014294703978656
  22    -0.020899030874768
  23     -0.13746903583142
  24     -0.02161073166557
  25     0.064005114622937
  26    -2.2233813949035e-06
  27    -0.021764000072588
  28      0.02100189341745
  29    -8.334910587429e-06
  30    -0.012224215153542
  31    0.0078424234789744
  32    -0.0099237837846353
  33     0.015228945967845
  34     0.077671158013606
  35    -0.007552132294888
  36    -0.034953650901162
  37    -9.8022453666986e-08
  38    -0.010348679972157
  39    -0.032183715086037
  40    3.7017827308665e-06
  41    0.0043798754105835
  42    -0.0014000893399292
  43    0.0025472473619852
  44    -0.0078962496534358
  45    -0.0051461611044427
  46    -0.0083561370740853
  47     0.013813428065924
  48    1.8561353905592e-07
  49    -0.0021949124750336
  50    0.0086253017393647
  51    -1.5832374364735e-06
  52    0.00014905777186168
  53    0.0021111128981478
  54    -0.0077609041633371
  55    0.0048619024701624
  56    -0.0015590551353992
  57    7.145612695719e-08
  58    0.0024223488293911
  59    0.00066140449375277
  60    1.1223388310458e-07
  61    0.00066483042307192
  62    0.0038827961683166
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1      0.12870199154371
   2      -1.2763324606177
   3      -0.0146555015285
   4    -0.008684888874858
   5     -0.41081824254489
   6     0.016363423635837
   7      0.12209595953001
   8     0.028393996133814
   9      -1.2745580788826
  10     -0.71175756239258
  11    -0.035139603524106
  12    -0.039301158576475
  13      0.10123755540677
  14       1.1005919367713
  15     0.069979092378528
  16       0.1920994959591
  17     0.021177271690784
  18     -0.30344088925115
  19      -1.1644219424019
  20     0.014083174718662
  21    -0.061686585747159
  22    -0.098431561141126
  23       2.3885525113365
  24     -0.35913600748098
  25     0.010852829538003
  26    -0.043553878086809
  27      0.48579419306031
  28       1.1275730407689
  29     -0.03825206132985
  30     0.047195557496045
  31       -0.607859696974
  32     0.016141706182474
  33     0.035303587807506
  34      -1.5116393251412
  35      0.12465948857169
  36     0.097301240200758
  37     0.040186521372957
  38      0.64209026026812
  39      0.86780074196485
  40      0.04236683351911
  41    0.0037548310213447
  42     -0.28565840106226
  43    0.0033088209135195
  44     0.060398111675301
  45    -0.094180041582969
  46    -0.031854156810351
  47    -0.010358169701558
  48    -0.014326543448479
  49    -0.094747729031062
  50    -0.078336654043364
  51    -0.016933426732559
  52     0.010047689388523
  53    -0.016857273585562
  54    -0.047091405266915
  55    -0.028863098307959
  56    -0.0094761343016159
  57      -0.0136388384431
  58     -0.12307880421633
  59     0.015790292243656
  60     0.017468878165028
  61    -0.0050181665277768
  62      0.15946922186806
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1     0.047818313333285
   2      0.15220315921113
   3     0.011179124842594
   4     0.046702411063571
   5      -0.3147723165183
   6      0.10057741552291
   7    -0.046771699351092
   8    -0.0093382490543789
   9     0.051852731737002
  10    -0.076435355806985
  11     0.026949563564036
  12    -0.0067023193604204
  13    0.0049041234725018
  14    -0.085284066473297
  15     0.055663866582631
  16     0.090469092170621
  17     0.021296881300192
  18     0.012210483533458
  19     -0.12784018094668
  20    -0.040424105031445
  21     0.015526887226904
  22     -0.26445207607119
  23      0.46311308498125
  24      0.20582094005459
  25     0.053661105243999
  26    -0.003210214138046
  27     -0.36890087492036
  28     -0.64633147116445
  29     0.010317199398897
  30      0.10857531799116
  31     -0.70935366195552
  32    -0.037943113045497
  33     -0.25920011963093
  34       1.4254137280632
  35     -0.64543666905166
  36       0.2028755020021
  37    0.00057833818597715
  38      -0.5556576382288
  39      0.72208023635477
  40    -0.00039181247642114
  41    -0.077813287660593
  42      0.64390042349203
  43     0.079401584229726
  44    -0.015016214319785
  45      -1.9462221387374
  46     -0.12010219845367
  47      0.39270185062847
  48    -0.012480178048856
  49     -0.71558697128461
  50     0.055914838704839
  51    0.0099430690182792
  52     0.016889112018374
  53     -0.28762765713396
  54      0.83098837876635
  55    -0.096365571747256
  56    -0.0014858623130204
  57    -0.012591415850591
  58     -0.18897815675538
  59     -0.45597817226252
  60     0.011593593679277
  61    -0.013944370322712
  62     0.098020335465655
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1     0.064618706459164
   2      0.43760207473744
   3      0.01151340659581
   4     0.024808177329627
   5     -0.33947483357851
   6      0.11903481759374
   7     -0.17220766042162
   8    -0.021570480718639
   9      0.37092521810548
  10      0.16835412433774
  11     0.055020094270999
  12    -0.043965020390124
  13      0.39982578180034
  14     -0.52934702541096
  15      0.10786224959254
  16      0.39851713185653
  17     0.029459042811733
  18      -0.1816678811043
  19     -0.15982391282464
  20    -0.082438290020631
  21     0.052110375693064
  22      -0.2357177296224
  23      -1.1284709388556
  24     -0.26055745240215
  25      0.17293358349388
  26      0.07216241784188
  27     -0.53280741998044
  28      -1.1018885571394
  29     0.024078009387474
  30    0.0063289047689539
  31     -0.58540172308787
  32     -0.11436977251012
  33     0.079970053945543
  34       2.5102247825586
  35      0.21182938141228
  36      0.23455076838077
  37    -0.0025210130779492
  38     -0.74515940782624
  39     -0.93294961341844
  40    -0.064331613353354
  41      0.13052326423008
  42     -0.64548987699392
  43     0.023137571393341
  44    -0.099471090212784
  45      0.12992474964119
  46     -0.11356068608062
  47      0.21978172389124
  48      0.02608542847842
  49    -0.029777590192989
  50      0.62303207416915
  51    -0.0011060482531186
  52    0.0014584176703513
  53     0.085554441331024
  54     -0.49595098943135
  55      0.11237321231362
  56        -0.12525131167
  57    0.0092480564333351
  58      0.31846927569386
  59      0.28856009314507
  60    -0.0035499403628005
  61     0.015567044454842
  62    -0.026458855054251
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1     0.060084804993347
   2      0.51101542158869
   3    0.0011367310539511
   4    -0.010172240902654
   5     -0.42317111870435
   6      0.15894977451021
   7     -0.20924253108694
   8    -0.065060950488688
   9      0.25121720479071
  10      0.22767968489225
  11      0.16937535149284
  12    -0.054628560959872
  13      0.23977444163646
  14      0.14407794109504
  15     0.012395880319699
  16      0.38357141782878
  17      0.14841133678875
  18     -0.64487046092491
  19     -0.20178449246003
  20     -0.18225716201166
  21     0.012856488057743
  22    -0.081835291483161
  23       1.3261573811266
  24     -0.36939423178763
  25      0.33149168592212
  26     -0.14778667453376
  27       1.0082557542272
  28       1.5456367852488
  29    -0.079528595665245
  30     -0.31672487015985
  31      0.83214194361823
  32     0.072306885295693
  33       0.4595241472296
  34      -3.5853676178849
  35     0.099632082163846
  36     -0.35593915217268
  37      0.13482798603533
  38      0.73126310572762
  39      0.95732610463507
  40      0.13983865137644
  41    -0.088894878932257
  42      0.50613840428269
  43    -0.031164422363711
  44    -0.054859454668842
  45      0.99964352283384
  46      0.10675785244507
  47     -0.17986597939502
  48    -0.088497428343056
  49      0.36247051281595
  50     -0.32648628848074
  51    -0.012918688467561
  52     0.018960520504903
  53     0.086432651546991
  54     -0.63523646683579
  55     -0.16495968402036
  56      0.03216104651217
  57    -0.068032517270029
  58     -0.21496845265833
  59      0.26951896848173
  60     0.068529935678276
  61     -0.04529229614774
  62      0.48351061017447
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1     -0.23982708911395
   2     -0.28600187462432
   3    -0.015572019171478
   4      0.14463094297881
   5     -0.51761774966672
   6     -0.28807811366495
   7      0.15030868557112
   8       0.1068827056461
   9     -0.25321289294718
  10     -0.53973201818911
  11      -0.3008647950205
  12    -0.036228232695357
  13      0.30178851007402
  14      0.23811965016307
  15    -0.0071477668212161
  16      0.20900490172339
  17     -0.25382948333076
  18     -0.33136129830429
  19     -0.68374531563008
  20      0.40262029630038
  21      0.04459597609147
  22      0.19376200728443
  23     -0.47249655358068
  24     0.089032238265491
  25       0.2004758022433
  26      0.13911483162419
  27       1.0785881960599
  28       0.1810586411205
  29    0.0016478766110352
  30    -0.062137516668154
  31       1.5639185191506
  32     -0.02741777495234
  33      0.25141328316852
  34     -0.60468436719174
  35     0.059660952012501
  36     0.088628568544354
  37     -0.09071702550941
  38      0.10646292902898
  39      0.44470592017397
  40     -0.15382473230925
  41    -0.039790002278142
  42     -0.22810043830074
  43     0.025697207515216
  44     -0.37319230279426
  45     0.096097543479146
  46    -0.067533541962392
  47       0.1280452800654
  48     0.068588563775755
  49    -0.00084873241679437
  50     -0.19286092520056
  51     0.020219551966353
  52     0.016576331045918
  53    -0.057006938326789
  54    -0.030409900218395
  55     -0.22679458703388
  56      0.17991237134286
  57     0.030650022990605
  58     -0.21693238175454
  59     -0.27104131277854
  60    -0.024269881037022
  61      0.40060750055921
  62     0.020400388397142
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1     -0.25627354903331
   2      0.52943432990394
   3    -0.0041351718622123
   4      0.32701713623867
   5     -0.63895642233577
   6     -0.28813347033298
   7     0.064490749806997
   8      0.26881513584653
   9      0.47691568684777
  10     -0.30387428527543
  11     -0.67405633262028
  12    -0.030272137025817
  13      0.10843816962319
  14       0.4096578258019
  15     0.035758387826359
  16      0.13012781207958
  17     -0.42436485157618
  18      -0.2136579206443
  19      0.32612784124895
  20      0.92143350701598
  21     0.046107860518178
  22     -0.28689053185802
  23      -1.1914217704983
  24    -0.025475425002297
  25       0.1433366888709
  26    -0.029560241999926
  27      -1.2462959228752
  28     -0.99935703269822
  29     -0.27202807592332
  30      0.11356115126898
  31      -1.0723513136523
  32    0.0095823934591884
  33     -0.39318521401478
  34       1.8148368394945
  35     0.063803332427797
  36     -0.28940541531276
  37     0.083921238592614
  38      -0.8531676972761
  39     -0.79462355326279
  40    -0.046681483766387
  41     0.080575097955428
  42      0.58243938134567
  43    -0.0095593467680503
  44      0.41216733871697
  45      -1.3098775465479
  46      0.18119154055658
  47      -0.0791868774486
  48    -0.097293136100891
  49     -0.30498778088335
  50     -0.33854118048132
  51      0.11417163445982
  52    -0.027028618219423
  53    -0.083953263164872
  54       1.0519517703879
  55      0.14567755946516
  56    -0.028987644372696
  57    -0.078897955886506
  58      -0.1071963398374
  59      -0.4556943538495
  60      0.05692635576394
  61     -0.21869739154403
  62     -0.11316018997517
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1      0.10575223526495
   2     -0.67222498030498
   3    0.0059593819467001
   4    -0.020461994496678
   5     -0.54311725565724
   6      0.12374344471294
   7    -0.083177570003403
   8      -0.1782499287398
   9     -0.58745735484175
  10     -0.37061584874095
  11      0.41026278566146
  12    -0.016579811698107
  13      0.20678290904379
  14     -0.19804717922331
  15      0.26107286990113
  16      0.19054956178608
  17      0.19394519990837
  18       -0.187504576329
  19       -1.113222482002
  20     -0.55335915272466
  21     0.033585848662674
  22    -0.099364133843062
  23     -0.62264500482664
  24      0.22722447783056
  25     0.097617422661955
  26      0.20207688015315
  27      0.13379899096179
  28      -1.5216795330852
  29      0.24078873372434
  30      0.30756321570915
  31     -0.07315432282439
  32     0.013733210188883
  33     -0.74065877575707
  34       2.1919174542124
  35     0.094763059521389
  36     -0.39451201438044
  37     -0.14111768946689
  38     -0.95348334510501
  39      -0.2224002327813
  40     -0.13484269831207
  41     0.098185770590565
  42      0.30596466797118
  43    -0.018623471000717
  44      0.28323517180195
  45      -1.5404329663892
  46      0.16159490012245
  47     -0.24829954508312
  48      0.16089685179784
  49     -0.32216344352255
  50     -0.20485991207636
  51    -0.053603145430778
  52    -0.015710188463042
  53     -0.19226333172485
  54       1.1636248306273
  55    -0.076402151546029
  56      0.18328854939899
  57      0.15333402822683
  58     -0.16290157753484
  59     -0.70622620987319
  60     -0.14989233743195
  61      0.25346417888429
  62     -0.49982912867906
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1     -0.19898820652149
   2       1.5368894982781
   3    -0.016314251912047
   4      0.30288101162808
   5      0.58069037283282
   6      -0.3626443505116
   7     0.015267249840745
   8    -0.048610344286703
   9       1.4832123762901
  10      0.88641874603201
  11      0.10701225461822
  12      0.01450920804248
  13      0.36637636122929
  14      -1.8189557554786
  15     -0.15755244510964
  16     -0.16432618580446
  17     0.012823340143686
  18      0.43686192334588
  19        1.371106981299
  20     -0.19186396469331
  21    -0.060591483889218
  22     0.049915081642947
  23       1.5570392805365
  24     -0.37145853581479
  25     0.062309742869062
  26      0.17148597717332
  27      0.20938787407695
  28      0.69366283482928
  29      0.21080707131182
  30      0.11648106805429
  31     -0.96857747355917
  32     0.039684472550421
  33     -0.11922811960761
  34     -0.92832239993998
  35      0.11551410512533
  36     0.018462696613052
  37     -0.19240672495094
  38      0.27419069807396
  39       1.0059466579694
  40     -0.12431936748276
  41    -0.071298051163147
  42    -0.046403675646811
  43    0.00010000330193657
  44     0.071619721073599
  45     -0.65887772022752
  46    -0.0037763743942884
  47    -0.075647021440278
  48      0.14487018866698
  49     -0.24271383799034
  50     -0.21526576490728
  51     -0.06125855143088
  52     0.012637895589253
  53     -0.22238038784092
  54      0.64890536273286
  55     -0.23839282989097
  56     0.097172997264396
  57     0.082795283825991
  58    -0.038240942422975
  59     -0.28970143921776
  60    -0.057628300190035
  61      0.30841719169887
  62     -0.36239522561767
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1      0.44830900531949
   2     -0.24653590693911
   3     0.031604371584618
   4     -0.31055559182609
   5     -0.01278720594042
   6      0.52359142984987
   7     -0.13190070442142
   8      0.26653718204642
   9     -0.42403187069483
  10      0.12429375388891
  11     -0.60652984877815
  12     0.022213761733522
  13     -0.14282576973119
  14     -0.44302275652654
  15     0.017379754950955
  16    -0.0086834039688105
  17     -0.31714433176238
  18      0.11840178993578
  19      -0.6771452059254
  20      0.76008325154341
  21    -0.041785960794853
  22      0.11501846326457
  23       1.4439074349584
  24     -0.16953707190928
  25    -0.020805462652228
  26    0.0019572147674147
  27       1.2454314671617
  28      0.14464271791325
  29     -0.27551223618777
  30    -0.0028923707138685
  31      0.36773530233306
  32     0.014190077486374
  33      0.09370377320271
  34       -1.032078286301
  35      0.01486127618013
  36    -0.082418655313528
  37      0.13297952320923
  38       0.1136261151998
  39       1.0114380844989
  40    -0.091052505162865
  41    -0.038450162429755
  42     0.038269528759191
  43    -0.0055779445223486
  44    -0.081987068774918
  45     -0.23705131650641
  46    -0.067443098550454
  47    -0.099546179451174
  48    -0.074331077048807
  49     -0.11214191938383
  50    0.0099472307236254
  51      0.20143704905273
  52    -0.0017160741320775
  53    -0.093897198915436
  54      0.42577294322893
  55     -0.18859853693388
  56      0.21170549885471
  57      0.11215370491434
  58      0.15146071434221
  59     -0.29669066754235
  60     -0.21359366708401
  61      0.41856154410941
  62     -0.75919599279999
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1      0.16906618464451
   2     -0.35288269425767
   3    -0.042014948466729
   4      -0.2479194611736
   5       1.8568945839966
   6     0.064469237443873
   7     -0.41953019974861
   8    -0.057750208614181
   9      0.31786619904876
  10        1.491073545032
  11    -0.0014600395396387
  12    0.0046719422686659
  13     0.032403982906288
  14     -0.72643261369446
  15    -0.079791235775127
  16     0.060121882880179
  17     -0.14518651871103
  18      0.34350330801741
  19       1.0990396958177
  20      0.19149752571687
  21    0.0032355423498503
  22    -0.084070174027754
  23      0.23397835660643
  24      0.46101060689096
  25    -0.0028249252851033
  26     0.045235830077865
  27      -1.1905046595392
  28       1.1080052861597
  29    -0.042053674929923
  30      0.06526383842824
  31     -0.64272969649953
  32     0.029814128752631
  33     -0.31254100201221
  34     -0.29531694277954
  35      0.23002679668409
  36       0.3214373819908
  37    0.0049822394759487
  38        0.815253183649
  39     -0.26260835421297
  40    -0.064566770453763
  41    -0.013351644117941
  42     -0.47279973234445
  43     0.015328636863744
  44      0.21323217172268
  45     -0.70926209544189
  46      0.15350988616642
  47      0.14182436520323
  48    -0.058344826719246
  49     -0.35309259112413
  50     -0.99811468080088
  51     0.022233731584293
  52    0.0054724946514351
  53     -0.31120401678014
  54       1.3638671578155
  55     -0.18230533798426
  56     -0.10026263254903
  57     -0.16568450577632
  58     -0.14523146094138
  59     -0.38463373231541
  60      0.20576491109909
  61      0.10957065623523
  62      -0.1107369199466
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1      0.14472749178536
   2        -0.86782717561
   3    -0.007686172311775
   4      0.06204187475601
   5      0.06976025138843
   6      0.18535808929425
   7    -0.040012272844017
   8      -0.1361627216541
   9     -0.66829763026394
  10     -0.11902145827648
  11      0.11845200320633
  12     0.012071900442973
  13     -0.19911079115656
  14     -0.28903651941567
  15     -0.41348154626709
  16      0.18099933629325
  17     -0.16621278041436
  18      0.60757549338681
  19     -0.54957308518668
  20      0.10830461787827
  21     0.065049496725068
  22      0.14864304523367
  23      -1.9241423424626
  24     -0.54257666388056
  25      0.08639212875548
  26       0.2972830418535
  27       1.1831916225225
  28      -1.7687790554123
  29     -0.01925034974494
  30     0.047850497749483
  31       1.0318489792042
  32    -0.027501704079544
  33    0.0050367403147856
  34        1.332417899037
  35    -0.011402986510375
  36     -0.16082577106642
  37    -0.015696199918658
  38      -1.9133281313893
  39     -0.58930972586448
  40     -0.25375934411724
  41    -0.0003842081257632
  42       1.1512576312338
  43    0.0049543156158853
  44     -0.21023874894538
  45      0.29503190106108
  46      0.17502159424911
  47    -0.0026060582053599
  48     0.087517135689142
  49     0.011142561625594
  50      0.68527610047761
  51    -0.045867142102181
  52      0.02730617787612
  53     -0.27830242635922
  54     -0.25178816162474
  55     -0.18256388043809
  56      -0.1979462938101
  57    -0.092192695647426
  58      0.52228704681025
  59      0.51928749321467
  60      0.16502995172144
  61     0.032476906651073
  62     -0.14728305849955
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1     -0.13312833475845
   2      0.27026641250078
   3     0.030394316215419
   4    -0.087018962197579
   5     -0.60917770030588
   6     0.027523465246182
   7      0.21797632066059
   8     0.083237016267388
   9     -0.11531623275671
  10     -0.69167579217395
  11    -0.026394401110085
  12    0.0087227061743256
  13     -0.21794152949068
  14      0.86128748140021
  15      0.25404444888529
  16      -0.2204037946114
  17      0.17486726142012
  18     -0.35486509630727
  19     -0.10000118841996
  20     -0.16979332860901
  21    -0.0092503057045843
  22    0.0095423283277046
  23     -0.54859498258415
  24    -0.045958234347901
  25     -0.29582700305027
  26     0.019598121799938
  27     -0.35613800479142
  28     -0.32932537696087
  29     -0.07943126364449
  30     -0.19965124846177
  31     -0.25636968055078
  32    -0.024349775295717
  33      0.28606912584519
  34     0.099517582749216
  35      0.18100017667349
  36    -0.099922612371393
  37      0.14102825320164
  38     -0.24969609116748
  39     -0.49763595290326
  40     0.017117485825867
  41     0.044821194277166
  42     0.089656628994626
  43     0.017723223938241
  44      0.17832690819702
  45      -1.0765088938265
  46      0.26695268502125
  47      0.16243182204828
  48    -0.018486748544098
  49     -0.51605298617943
  50      -1.1316338385974
  51     -0.14773290679225
  52     0.025220783557775
  53     -0.54983351993817
  54       1.7716059643724
  55     -0.44639010250647
  56      -0.1074780454631
  57     -0.22604659576446
  58     -0.12520466232618
  59     -0.55044429303314
  60      0.33450740345494
  61      0.40194178516842
  62     -0.15980294514233
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1     -0.21696326521962
   2      0.15340176625941
   3    -0.042675942872627
   4      0.34696897123442
   5     -0.89695088250633
   6     -0.30317777460917
   7     -0.40511920644772
   8     -0.16171805439361
   9     0.095787294129997
  10       0.3163682329963
  11      0.15247830954255
  12    -0.0081934372018322
  13      -0.4893846380577
  14       1.5873543448159
  15      0.44516334591765
  16    -0.020099788464461
  17     -0.13388885073138
  18     -0.80628790247489
  19     -0.20035707355698
  20      0.16266126278984
  21    -0.0083555061632024
  22      0.71918764879893
  23      -1.4402586959692
  24    -0.054457291088737
  25      -0.2826865227561
  26     0.086615707001647
  27     -0.68575402125946
  28      0.70637409145269
  29      -0.1632203884229
  30    -0.080375833325668
  31     -0.13650964471511
  32    -0.026727874299625
  33      0.68552605918872
  34      -1.0358650469779
  35     -0.19024745370138
  36    -0.038465073371151
  37      0.11885237782237
  38      0.77236340885124
  39     -0.81936365927251
  40    -0.072505073500229
  41     -0.31546939221616
  42      0.29850316468455
  43    -0.016043714491778
  44     -0.03613294605565
  45       1.0141271023086
  46     -0.15201051026807
  47    0.0059807002442632
  48    -0.0037953989209213
  49       0.3823913415616
  50     -0.17264206212935
  51     0.020909450889263
  52    -0.0038595242951227
  53    -0.029979544381293
  54    -0.037570448797756
  55    -0.033170681070548
  56     0.047230086510343
  57    -0.0039933900150568
  58      0.10488801464452
  59     0.016036417888387
  60    0.0021295880389963
  61     0.096049790550237
  62     -0.19445348884317
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1     -0.22990651055997
   2     -0.57041623752404
   3    -0.020524041064253
   4      -0.2006759753631
   5       1.2788600597292
   6     -0.11228855906591
   7    -0.026999121771886
   8      -0.1042278479492
   9     -0.13659397564328
  10      0.45912227198761
  11      0.19380799483579
  12     0.025884780116428
  13     0.027813220422204
  14      -1.5300585788128
  15     -0.26803388766118
  16      0.11091787958017
  17     0.082551721136084
  18      0.90639006974066
  19     0.093962372719328
  20     -0.15367588574666
  21     0.030045574162083
  22     -0.51366352331232
  23       0.9404681068141
  24     -0.27184127725094
  25      0.23197205205735
  26     -0.30621905378977
  27    -0.0019085936011629
  28      -1.2434981723583
  29     0.070086313832661
  30     -0.20224676921035
  31     -0.12340201120798
  32    -0.021100833173024
  33      0.30288720642999
  34      0.12828295342938
  35      -0.1132684697304
  36     0.053134949768864
  37    -0.091567825758033
  38      0.51551303281636
  39     -0.46740686404535
  40      0.28552019199569
  41    -0.010365857897916
  42     -0.52685438646511
  43    0.0095064090024895
  44      0.25402361666992
  45       -1.682086457269
  46     -0.11783424965126
  47      0.12071109715174
  48     -0.18474486079807
  49     -0.45444898053161
  50      -1.5713862266409
  51      0.14095006364699
  52    -0.035665082359576
  53     -0.20685378343152
  54       2.1224762598458
  55    -0.088349338629482
  56      0.33619910393763
  57    -0.0076719448517814
  58     -0.60652703493924
  59       -1.570576891926
  60    -0.078239208002966
  61     0.075648767577516
  62     0.023110748392543
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1       0.0250029157276
   2      0.34440842815241
   3    0.0093655843624357
   4      0.24726973344083
   5      -1.4638212494406
   6     0.043402126742471
   7      0.03395762170035
   8     -0.16539051106515
   9     -0.25457400338294
  10     -0.60424819261061
  11      0.25949759121103
  12    -0.020152137800431
  13     -0.31352355784392
  14       1.7745972218826
  15      -0.1275610957353
  16      0.14105128336683
  17     0.015454764474182
  18      -0.5277660347696
  19     -0.67164276554709
  20     -0.13346162097527
  21    -0.0045343636927703
  22     -0.23316245456899
  23        1.707786409045
  24      -0.1854415504055
  25     -0.15787515488279
  26     0.063590233484877
  27       0.4811282332927
  28       1.8034261088151
  29    -0.027173932177902
  30     -0.37433305204392
  31      0.37821127056337
  32    0.0072506833647387
  33      0.20286139868537
  34      -2.5667562187761
  35    -0.041780816180658
  36    -0.071271543323776
  37    -0.057262682427283
  38      0.95807602436134
  39       1.1221020664848
  40     0.099427435445135
  41      -0.2348337048509
  42      0.44734698891517
  43     0.019375911455175
  44     -0.20578558783015
  45      0.45412479416517
  46      0.09025678656554
  47      0.26874517986966
  48     0.092422045972814
  49     -0.23779811282317
  50     -0.57829663449577
  51     -0.17692327249001
  52    -0.039065433337639
  53       0.3740206147035
  54       0.4671437741653
  55      0.18907009890386
  56     0.019697328065164
  57    -0.025546833670923
  58      0.29947738536797
  59     0.055439594583157
  60     0.094915050821566
  61      0.25333497591047
  62      -1.3392652477538
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1      -0.1641573425515
   2    0.0018564907542102
   3    -0.0033730132145942
   4    -0.059794247983621
   5      0.35081212660752
   6    -0.037237818591261
   7     0.012136322692863
   8    -0.064082494731654
   9    -0.0010916364020356
  10     0.079271782892457
  11     0.050970177755988
  12     0.006466188804655
  13     -0.24871380227526
  14      0.31772680164206
  15     -0.11574023539487
  16    -0.023331410243238
  17    -0.039054378795141
  18      0.22518859288234
  19      0.42145162503409
  20      0.16126637658807
  21    -0.0030293771101099
  22     -0.27556536226947
  23      0.46054921527719
  24      0.13193145541355
  25      0.15428914365695
  26      0.13005780550764
  27     -0.72800444230837
  28    -0.00030447975793192
  29     -0.34619756091978
  30     -0.16038166806995
  31     -0.46092421471281
  32    -0.00078893016167661
  33     0.031246778401176
  34      0.21225773645593
  35      0.12828742646953
  36     0.057919045790657
  37      0.36893522063717
  38    -0.034735644402084
  39      0.23424459047473
  40      -0.1041606837016
  41     -0.10402977289104
  42     0.058189091935395
  43    -0.0038205542351323
  44      0.40949682717651
  45     -0.24793353590958
  46     0.078610319972572
  47     0.053527701720834
  48      0.29190453785041
  49    -0.023434928691041
  50       0.1585470810928
  51    -0.094261895730171
  52     0.017343816641239
  53      0.49762940628839
  54       -1.056133489487
  55    -0.093392767609234
  56     -0.14429843257483
  57      0.60099719645979
  58     -0.21588191931572
  59      0.47570783608137
  60      -0.7112977185932
  61      0.28429311952674
  62      0.38250320715528
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1     0.023238851551348
   2     -0.52046525597064
   3     0.011543722188015
   4     -0.40352633279673
   5      0.96293084108124
   6    0.0060665723994523
   7     0.088466075665024
   8      0.13816157909586
   9    -0.018412275181075
  10     0.015716740063522
  11     -0.16874172364192
  12     0.002381611430408
  13      0.26340393197129
  14      -1.0532569316653
  15      0.12921499592228
  16    -0.007387712641245
  17     0.041349586181071
  18      0.10922093084495
  19      0.10767786858752
  20    -0.057473759636877
  21    -0.031665878760683
  22      0.29466087163036
  23    -0.028135503583785
  24       0.1117641512226
  25      0.63005555938578
  26    -0.080981307768482
  27     -0.23084372133455
  28      -1.1626235184238
  29       0.1824655947537
  30    -0.085308798256671
  31     -0.11390288114311
  32     0.030594526551043
  33    -0.042622504938482
  34      0.16921220390374
  35     0.004855133690107
  36      0.32855093990776
  37    -0.097921672602601
  38      0.17610528080485
  39     -0.29619458071566
  40      0.14956667079698
  41     -0.33506541491969
  42      0.51446779659714
  43    -0.020910940113505
  44      0.24032142378287
  45      0.56462025496539
  46     -0.13346408043532
  47      0.12242417390086
  48      0.28928993588172
  49      0.02515319633739
  50     -0.18819855211047
  51     -0.59811017554179
  52    -0.0098353802375979
  53      0.29717286289213
  54     -0.11724971606398
  55     -0.25701342272333
  56     -0.11337794170042
  57     -0.19585437785812
  58      0.73321220392019
  59      0.44529806915327
  60      0.47051559262539
  61      0.06292769285511
  62     -0.66677400249077
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1      -0.0889727947931
   2      0.29554807857621
   3     0.007796479167093
   4      0.15269158140682
   5      -1.3850189028249
   6    -0.059440973358174
   7    -0.063889096650529
   8    -0.071114514901317
   9     -0.31804847227329
  10     -0.36818870082725
  11    -0.008551689029023
  12       0.0053228062022
  13     -0.26387311544904
  14       1.2706582212607
  15    -0.053473524698438
  16      0.21397785255278
  17     -0.21590575155734
  18     -0.11852249701276
  19      -1.2283571296905
  20      0.15832985202008
  21    -0.024324549430344
  22     -0.72413750029781
  23        3.441372667172
  24      0.13640877939452
  25     -0.26459531702461
  26     -0.33637581526876
  27     -0.84156394674448
  28       1.5716047965443
  29      0.38055849795006
  30      -0.3598338400517
  31     -0.75588095271263
  32    0.0033521911376465
  33      -0.1200552524302
  34      -1.3890820950387
  35     -0.31419087661291
  36     -0.31700674132199
  37     -0.29648988774375
  38       3.0036593767052
  39      0.44410036019036
  40      0.23104904081333
  41     -0.23292127552279
  42      -1.6465615686611
  43    -0.029934287581943
  44     -0.22592843036618
  45       2.4276519931615
  46     0.054906107580577
  47     -0.13810828728565
  48       0.1953349070989
  49      0.38290909762593
  50     0.042272644850908
  51     -0.34148948264437
  52     0.038494949489847
  53     0.074974045946195
  54      -1.1961179988271
  55     -0.20724104938179
  56     -0.13608824071378
  57     0.013281291604211
  58       0.3202739544438
  59      0.93671734874006
  60      0.10229105535191
  61     0.063389893580655
  62      0.11041958154862
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1     0.049800950224881
   2     0.074936301858451
   3     0.010080878532258
   4     -0.11853739116789
   5    -0.015691868695202
   6     0.041805078246251
   7    -0.0036021475657258
   8     0.023149922178423
   9      0.10595058080434
  10      -0.1111948693427
  11    -0.040274677431908
  12    -0.012437816983122
  13     -0.26901403684709
  14       1.1408507106383
  15     0.038915110698515
  16    -0.032204815543323
  17    -0.012202172904064
  18      -0.4088199522538
  19      0.44645178133918
  20     0.044669985409271
  21    -0.0016690015943146
  22     -0.53699155317392
  23      0.21887664278787
  24     0.045621111662206
  25    -0.028520501444144
  26      0.19704428782061
  27      -1.0632606148143
  28      0.87190256870395
  29     -0.11435566603829
  30     -0.27163540725298
  31     -0.44182275798953
  32    0.0089488604809362
  33      0.45034013404963
  34      -1.1115844128674
  35     0.071257962853953
  36      0.12600398476811
  37      0.24636463674593
  38       0.4311550575378
  39     -0.80853060429624
  40     -0.11007245143037
  41     -0.10826354717244
  42     0.065038679223325
  43    -0.0024628433751848
  44     -0.10594769910488
  45     -0.14001240912659
  46     -0.23167962010171
  47     -0.21204093741427
  48      0.45761026895085
  49       0.2549821484347
  50    -0.090748025474906
  51     -0.69085931251667
  52    -0.021171741693358
  53     -0.88022123137401
  54       1.6197028165694
  55      0.14596106278803
  56      0.23405966844945
  57    -0.037133525433708
  58     0.037037183574266
  59     -0.92089869208968
  60      0.32957315433032
  61     -0.52523549143982
  62    -0.063208864846898
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1    0.0071296604637566
   2      0.23765290411723
   3     0.014598659815634
   4      0.13134165996016
   5      -1.0418442824875
   6     -0.19094481135188
   7     0.093931731912134
   8     -0.17487229772407
   9      0.12697587136583
  10     -0.57302766643725
  11      0.23877635966103
  12    -0.0095750381835502
  13      -0.2361633561389
  14      0.78543429725116
  15    -0.0056822405559084
  16     0.034031283456314
  17    -0.016467418486569
  18     -0.39502133374713
  19     -0.53909494180784
  20    0.0039674438238501
  21    -0.030783589306382
  22     -0.58097764257125
  23       1.4749266751529
  24      0.15279286153104
  25      0.22221832865734
  26      0.18025879157362
  27      0.44839001977143
  28      0.43075920072296
  29     -0.23038673714563
  30     -0.01529723559465
  31      0.10023935715914
  32     0.024583085420684
  33      0.12319915061827
  34     -0.21965744472636
  35     -0.01292716677662
  36      0.27103151076485
  37      0.12756064465151
  38     -0.59336944234229
  39      0.96875307004696
  40     -0.23314659103122
  41    -0.0043440514108918
  42      0.57495954965288
  43    -0.0066902970880247
  44      0.48492444371807
  45     -0.61575406943288
  46    -0.083205165706804
  47     -0.33257121865003
  48     -0.41958389306486
  49     -0.26540914826314
  50       1.7173690373174
  51      0.69075602888023
  52     0.014389725614288
  53     -0.55933398985178
  54      0.37554675803588
  55     -0.25749881698097
  56     -0.13818961113553
  57    -0.034191392999466
  58       1.3557018556302
  59      0.48848709196218
  60     -0.21160982646395
  61     0.071593820729407
  62      -1.3825465665446
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1      0.06588333907657
   2      0.10344143016068
   3     0.018839389767028
   4      0.45634249488462
   5      -2.5188230291189
   6     0.036658996857744
   7    -0.0030983029691038
   8     -0.20749550632301
   9     -0.58104085660832
  10     -0.99626145604475
  11      0.19114283843314
  12     0.010268599759255
  13     0.092380580327456
  14         0.14457740056
  15      0.10966212914868
  16     0.096321139213467
  17     -0.19391988779684
  18     -0.44989852705505
  19      -2.3656828251081
  20      0.17890142231576
  21     -0.06742942906177
  22      0.16176351390881
  23      0.92615887216382
  24     -0.18300631474103
  25      0.27773053765621
  26     0.075647389992342
  27       1.7686641361458
  28     -0.65020174588241
  29    -0.045812704502819
  30     -0.18584755241275
  31      0.98199932800533
  32     0.045898216521929
  33     -0.51388284499945
  34     -0.35038877810525
  35     -0.17951599360851
  36      0.63448447281675
  37       0.1226246387508
  38      0.91567749688687
  39     -0.81327172159896
  40      -0.1851186972069
  41      0.26175612939719
  42       -0.819347361384
  43    0.0041577587424048
  44      0.18968886817362
  45     -0.91626387368687
  46      0.16282077533844
  47     0.094720849532212
  48     0.020726645102751
  49     -0.50302949901677
  50      -1.7607954476963
  51    0.0028378467004485
  52    -0.017785216950972
  53    -0.047660230885885
  54       1.4119039489791
  55      0.20853235469084
  56    -0.0086696282191871
  57    -0.049035529302674
  58      -1.0712156357404
  59      -0.9787666444289
  60     0.077323102168805
  61     -0.16992873926578
  62      0.90120259510865
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1     -0.16841051124742
   2     -0.11199050062294
   3    -0.016878612929029
   4      0.15224306660884
   5      0.15164808548643
   6     -0.12415412088744
   7     -0.14564919007093
   8     0.074027311287582
   9      0.04819575910197
  10       0.2810969394962
  11    -0.073509469532324
  12       0.0316041342411
  13     -0.46959395109545
  14     -0.79090600030278
  15     0.099447487296533
  16     -0.20124464172057
  17     0.052285332870672
  18      0.37322178778294
  19     0.042377808837072
  20    -0.079736408990791
  21    -0.061697383461372
  22     -0.10842693449304
  23       1.6068156211224
  24     0.020653342094307
  25      0.43900724163844
  26    -0.066853950742495
  27       1.2714484614912
  28      -1.0268988961323
  29      0.14361637042633
  30     -0.13738183435207
  31      0.27113574748993
  32     0.042737709175496
  33      0.17724528670435
  34     -0.22268345516453
  35      0.39774645854523
  36     -0.12464520112954
  37    -0.0084191866447759
  38      -1.6092372918657
  39       2.0702848533991
  40    -0.041090839955819
  41       0.3128124117906
  42       0.5501707514299
  43     0.036564637656363
  44     -0.33113200269257
  45     -0.90642858887465
  46      0.31321251050537
  47    -0.061354641685216
  48     0.018844266649495
  49     -0.82585998144142
  50      0.67448202407882
  51    -0.052319877550697
  52    -0.00058841605315086
  53      0.08241844740467
  54     -0.16457586447999
  55      0.10007611233927
  56    -0.043454561981195
  57    -0.057333257305669
  58      0.23317317766681
  59      0.12388361364369
  60     0.095960422859982
  61     -0.16447210622259
  62     -0.17131526956174
 Sym= A
 Ene=              48
 Spin= Alpha
 Occup=    0.00000
   1      0.12598939676265
   2    -0.014625935551216
   3     0.012980014464087
   4     -0.12441216685899
   5     -0.29610214189717
   6     0.052436238874107
   7    -0.015366941295578
   8     -0.10487332378677
   9     -0.01723045863331
  10     -0.17852400370027
  11     0.067306053227035
  12    0.0075984844899934
  13     -0.21357200451179
  14     -0.31163156796969
  15      0.26261130928117
  16     -0.17734302030996
  17     -0.19053128050723
  18     -0.50087514820046
  19     -0.46889268123587
  20     0.082128031975267
  21    -0.030523692706718
  22     -0.97384863500041
  23       2.5122633683078
  24     -0.13534727591968
  25     -0.13793763386309
  26      0.10889826416137
  27       1.8823784214278
  28      0.63430835305702
  29      0.23076561752869
  30      0.13277956880668
  31      0.46289215803073
  32    0.0069013815550772
  33      0.55674744181057
  34      -3.6202346446278
  35      0.38096979048052
  36    -0.068565428611751
  37     -0.29429228146187
  38       -1.182149327698
  39       0.7765260013682
  40     -0.17751585931379
  41     0.012092194625624
  42       1.3274389165069
  43    -0.020479116752092
  44    -0.00022713517879916
  45      0.46312950775576
  46     -0.30653819341384
  47        0.218647827635
  48     -0.11996126246194
  49      0.87551207508652
  50     -0.26480657829066
  51      0.33175621808956
  52    -0.0026271192415767
  53      0.42338549677011
  54      -1.0622287572017
  55    8.7325543711121e-05
  56     0.054837136575285
  57     0.007036476982779
  58     -0.33407968521338
  59      0.30148308676798
  60     -0.11162859274903
  61     -0.08226261023435
  62      0.58644817809001
 Sym= A
 Ene=              49
 Spin= Alpha
 Occup=    0.00000
   1      0.10255621209925
   2     -0.39940418729995
   3    -0.027369979605771
   4     -0.28656895685734
   5       1.9999993351032
   6    -0.041784831782963
   7     -0.06614007165578
   8      0.20002185806682
   9      0.42181706336536
  10      0.92127488673966
  11     -0.24072898743826
  12    0.0038532447064256
  13      0.44455739802429
  14      -2.2678158417026
  15      0.24131544038008
  16      -0.2201625310987
  17     0.075601224386061
  18      0.08364460439415
  19      0.97922474941551
  20    -0.058755662200776
  21    -0.0079912308013447
  22      -0.7113006719214
  23       2.8201124350439
  24     -0.39814428445509
  25     -0.26268222851285
  26     0.088986605676173
  27       1.5918566057546
  28       1.1773044977536
  29      0.10756381740706
  30     -0.19084912500561
  31      0.89537883337006
  32    0.0097807909449469
  33      0.50637500800613
  34      -1.6063276330312
  35     -0.59629888096334
  36     -0.15660243701086
  37    -0.034054870743838
  38       1.1387350330066
  39       2.2640467153342
  40      -0.1519228434614
  41      0.24449245623687
  42     -0.77707676081434
  43     0.027059071683281
  44      0.56284477261037
  45      -1.5738584673957
  46      0.29371927559824
  47    -0.062767200179908
  48     0.046105180642407
  49      -1.1883205982781
  50     0.053260075504797
  51     0.067383315038012
  52    -0.0037429731993423
  53     0.052035101740851
  54      0.69361981057713
  55     0.024510992901327
  56     -0.17433520936313
  57      0.10177599247257
  58      0.20770189269504
  59    -0.076683643012144
  60     -0.13626554787213
  61    -0.072589447620406
  62     -0.36593448835071
 Sym= A
 Ene=              50
 Spin= Alpha
 Occup=    0.00000
   1      -0.0215524090641
   2      0.15562991473481
   3     0.018509772230378
   4     -0.56898221621881
   5       1.3217406823806
   6     0.070102895403926
   7       0.1355900695527
   8     -0.45530874396246
   9      0.33524780712496
  10      0.22454804171925
  11      0.47398452179993
  12    -0.013309980339907
  13     -0.27669058933868
  14      0.52206563291735
  15    -0.0048498555323016
  16     -0.11559419540478
  17     -0.33736058866529
  18     -0.12142686804745
  19       1.3561443529204
  20      0.22943593658681
  21     0.022344538122828
  22      0.28594588516366
  23      -0.2895469696018
  24     0.028221167309499
  25       0.1237359679079
  26    -0.059420537176336
  27     -0.48924575710947
  28      0.75856918173341
  29     0.050322709308773
  30      0.30140242834696
  31     -0.41392165642678
  32     0.017966960340306
  33      0.32825609266176
  34     -0.27212503074342
  35     -0.26635853636719
  36     -0.26699802433414
  37      0.10651308428811
  38      0.79707179932719
  39       1.0990601429497
  40     -0.13498510765409
  41      0.53105284122903
  42      -1.0191265417188
  43    0.0083647188517231
  44      0.27247302862391
  45     -0.95345738245764
  46    0.0040434968472485
  47     0.063565405555092
  48     0.070055648919602
  49     -0.49402119839922
  50       -0.421774088948
  51     -0.11497411478306
  52    -0.0097322017079039
  53     0.055171840064431
  54      0.60107077598481
  55    -0.055880454786432
  56    -0.0015545669253928
  57    -0.079148772082002
  58     0.027507035722006
  59     -0.26560157987042
  60      0.15624380237688
  61     -0.12270490028946
  62    -0.054221413305722
 Sym= A
 Ene=              51
 Spin= Alpha
 Occup=    0.00000
   1      -0.3056817493048
   2      0.25816668770538
   3    -0.030017290879096
   4      0.79013916702471
   5      -1.6546859158421
   6       0.2132146034523
   7     -0.16868705717304
   8       0.1808940586384
   9     -0.79058832320893
  10     -0.27782710007988
  11     -0.17337492519245
  12    -0.001984385577295
  13    -0.067307060778273
  14        0.424250858262
  15    -0.099102391568072
  16    -0.015842798859153
  17      0.14957333860515
  18     0.020069081569436
  19      -0.9162938388769
  20     -0.21071016662238
  21     0.010421682947906
  22     -0.12322469740844
  23      0.68652931336512
  24    -0.039514114232692
  25    -0.0053576791860277
  26     -0.25829961021892
  27       1.5261399002146
  28      0.11087667454868
  29       0.4056676494205
  30      0.34127561814357
  31      0.62133317640439
  32     0.014337142073257
  33     0.016656196283367
  34     -0.87088249908169
  35     -0.10027746953443
  36    0.0077518213449192
  37      0.19030664295449
  38     -0.62173183485837
  39      0.67763511686704
  40     -0.26007072543156
  41      0.56027696396105
  42     0.025138523485808
  43    -0.0047894679864688
  44      0.24550795193305
  45      -0.7067875958978
  46      -0.2565321649099
  47      0.17468998770696
  48      0.10656625295409
  49     0.020574471465372
  50     -0.19101459019121
  51    -0.089021382762271
  52    -0.012330992730886
  53     -0.19265913629122
  54      0.83308944921058
  55     -0.31560293146794
  56     0.025574627529661
  57     0.056262358058114
  58      0.68946943884619
  59     -0.13946746110459
  60     -0.01758033737957
  61     -0.18800853693432
  62     -0.52657284380657
 Sym= A
 Ene=              52
 Spin= Alpha
 Occup=    0.00000
   1      0.25286028234726
   2      0.29555324422262
   3    0.0050998274560029
   4      0.54708533992683
   5      -1.5538919400504
   6     -0.02265999550706
   7     -0.02071064015561
   8    -0.075206110713276
   9     0.087936924971258
  10      -0.4573530810472
  11      0.06386684296993
  12    -0.0041256065450829
  13    -0.028912441578568
  14     0.057735080215667
  15    -0.033688034360431
  16    -0.031179388907782
  17    -0.033094976899778
  18     -0.25870422959603
  19     -0.76553567132154
  20       0.2652025252038
  21     0.015105851239495
  22     -0.63274060069307
  23       1.9260666477039
  24      0.11288032801086
  25     0.055892756607431
  26      0.20749928519623
  27       1.2539521594393
  28      0.10381541669815
  29     -0.84520375938514
  30      0.72975969156194
  31     -0.13564762338262
  32    -0.0053912063556134
  33      0.56394856241489
  34      -1.4598008279034
  35     0.036172891006794
  36     0.073354610810848
  37     -0.29679878087389
  38     -0.30392156939474
  39      0.88151095917673
  40       1.0354280422801
  41    -0.070793861484705
  42      0.42494912809281
  43     0.013162476557338
  44      0.12052893702546
  45     -0.58063060878799
  46      0.21401174877045
  47    -0.073520265992271
  48      0.20978588200437
  49     -0.57982142839128
  50       0.1189043206893
  51     -0.69538898804617
  52    -0.0048568732740157
  53      0.13125440264069
  54      0.07123355160161
  55    -0.061172240679013
  56    0.0088240066722489
  57     -0.07785248448966
  58     0.075640707049648
  59     -0.17021610961221
  60      0.28043893293043
  61     0.077863899041291
  62    -0.065438814482719
 Sym= A
 Ene=              53
 Spin= Alpha
 Occup=    0.00000
   1    -0.048887181827741
   2     -0.24407542453361
   3    -0.0069516912262903
   4     0.056380317057699
   5      0.54354634406411
   6     0.059672576007701
   7      0.09023756423029
   8     -0.10907740661484
   9     -0.24511861993755
  10      0.21952755867157
  11      0.11002656451979
  12     0.029428976731029
  13      0.75430171151626
  14      -2.9425429022752
  15    -0.028033315888737
  16    -0.0051633963126543
  17    -0.072646515228991
  18      0.90766455790236
  19     -0.72514119307942
  20     0.086296270372531
  21    -0.0070791176380313
  22     0.044721957480548
  23       2.7737764998268
  24    -0.029681765999013
  25     0.059345364479646
  26    -0.054439262845668
  27       1.8420603921315
  28     -0.96025172617102
  29    -0.048572490028265
  30      0.19021261568201
  31      0.48016968194515
  32    -0.023330939151497
  33      0.21873850531261
  34      -1.2209730459522
  35      0.22718323475821
  36     -0.25057860023452
  37      0.10646379022349
  38       0.5140239321497
  39       1.8187813240996
  40     -0.05687113852233
  41     -0.55245340998396
  42    -0.020472105067612
  43     0.024336241647439
  44      0.27249243165466
  45      -2.3409822472728
  46    -0.062261351262515
  47      0.34762176972439
  48    -0.040560534023063
  49      -0.9228628065359
  50      -2.2519280186321
  51      0.13860216640877
  52    0.00036770950604424
  53     -0.69289815705781
  54       3.2527203930088
  55       0.1633095843075
  56      -0.3237372874771
  57      0.13345042281038
  58     -0.61433327880562
  59     -0.65084050557234
  60      -0.2199675041889
  61     -0.28190581841227
  62     -0.39314039154154
 Sym= A
 Ene=              54
 Spin= Alpha
 Occup=    0.00000
   1      0.27548118187152
   2     0.032376513648011
   3    0.0067960001041544
   4      0.36296626683407
   5     -0.58987357204806
   6     0.055046478827539
   7     0.054529278494401
   8     -0.11954237615247
   9       0.2351431353643
  10     -0.39263533743109
  11      0.13782352134863
  12    -0.021008057049404
  13      0.13526094123169
  14      0.62419084845784
  15      0.11464337982668
  16     -0.15503405643205
  17    -0.082615681742507
  18     -0.46419385729044
  19      0.52810176693811
  20     -0.13995839223143
  21    0.0092842723964259
  22     -0.32390101212223
  23      -0.4428449954108
  24      0.14580201356567
  25      0.15953753038492
  26     -0.66763463837098
  27       -1.110623386523
  28     -0.11069143442084
  29      0.89432630137302
  30      0.17700837615577
  31     -0.78504754347196
  32     0.010266261800473
  33       0.4265035524381
  34     -0.87519018479339
  35     0.053872041163711
  36       0.1660332889788
  37      0.33220164631799
  38     0.077473645404418
  39      -1.3067180012804
  40     -0.60334273584299
  41     -0.17396807237022
  42      0.66812923222234
  43    -0.0047256208820595
  44     -0.64977138494782
  45       2.0733445204376
  46      0.18749046853282
  47    -0.092964947090152
  48    -0.00063978112954988
  49      0.41113845881471
  50      0.21163139350393
  51      0.16843829313993
  52     0.011295148116995
  53     -0.13338420501442
  54     -0.52467057854748
  55     0.040473555353249
  56     0.011391378055809
  57     0.091424788813743
  58     0.074078238876962
  59       0.2676264327046
  60     -0.13779845343872
  61      0.29676123927077
  62     -0.19827885732894
 Sym= A
 Ene=              55
 Spin= Alpha
 Occup=    0.00000
   1      0.22039600133543
   2      0.21189706938996
   3     0.010197515143155
   4      0.45467877374905
   5      -1.5280874277667
   6     0.052358212356584
   7     -0.06628641964105
   8      0.14289190813692
   9      0.11327068712571
  10     -0.70184047714625
  11     -0.13275931840376
  12    -0.035718924979731
  13     -0.79898879885548
  14       3.3352870836714
  15    -0.00044439926622944
  16    -0.099632727303012
  17      0.12153485035711
  18      -1.0030428817759
  19       0.6364111634115
  20     -0.11639021014512
  21     0.020568151852484
  22     -0.21500701120908
  23    -0.023671653334983
  24     0.066587096027941
  25      0.44671583621488
  26      0.18806506490318
  27      -1.8510952367313
  28        1.199652219268
  29    -0.050391413333102
  30    -0.044932903137679
  31     -0.83622574283336
  32     0.011761495293059
  33    -0.006247204461872
  34      -1.1953440604301
  35     -0.23701170386298
  36     -0.22092133068571
  37    -0.046508103741477
  38       2.8347010924687
  39     -0.42799717894098
  40     -0.06319654400279
  41    -0.052060832422674
  42      -1.5012040405017
  43    -0.039645027061017
  44     -0.21040023948752
  45       1.8448961576216
  46     -0.23346228427697
  47      0.12411727806415
  48    -0.065001242235423
  49       1.0142338577486
  50      -1.4310507130771
  51     0.069863019324251
  52     0.038069300394944
  53     0.022169411989925
  54     -0.38906586329596
  55       0.3659659503471
  56     -0.19973250451005
  57     -0.12785014325235
  58      -1.4056758339195
  59      0.51658284238186
  60      0.14154170724525
  61      0.56397273963866
  62      0.43590012037835
 Sym= A
 Ene=              56
 Spin= Alpha
 Occup=    0.00000
   1      0.25868457025931
   2      0.19597032305131
   3     0.026749044463624
   4     -0.29337027428482
   5      -1.2212647796136
   6     -0.27929957579077
   7    -0.066373156841818
   8      0.11850027681999
   9      0.47558855451356
  10     -0.60398001766525
  11     -0.12920087090671
  12    -0.035256894005882
  13     -0.94712114966009
  14       2.8215881837724
  15       0.1825026024341
  16     0.099967369883631
  17     0.080323844103355
  18      -1.5995273416077
  19     -0.33388920216203
  20    -0.051152608678932
  21     0.033670870565993
  22      0.36263201662475
  23      -2.6927763632116
  24     -0.26237003554856
  25      0.16696197806599
  26     -0.19035683314996
  27      0.55882213442643
  28      0.73149929441081
  29     0.044581670848914
  30      0.33597236003088
  31        0.707049106183
  32    -0.00098521695290908
  33     -0.37737035567216
  34       0.1769047022552
  35    0.00086334647254879
  36      0.17031574059879
  37     -0.22712195886646
  38     0.025281321965125
  39      -0.8705145781414
  40      0.36071729649114
  41     0.064143769317709
  42    -0.025818661721927
  43    0.0090411641663769
  44     -0.25996054145202
  45      0.19499426711531
  46    -0.0032151870740925
  47      0.14549367888633
  48     0.072975712541761
  49     0.031800547587082
  50       -0.652428488091
  51    -0.034739466965378
  52    0.00020308314383406
  53      -0.5496132926682
  54       1.2787026545517
  55    -0.062693701279877
  56     -0.07115496302766
  57      0.32392560532311
  58      0.17245746448089
  59     -0.25113685751493
  60     -0.42356838316679
  61     -0.18482365516496
  62     -0.22440818051476
 Sym= A
 Ene=              57
 Spin= Alpha
 Occup=    0.00000
   1       0.4373614285714
   2      0.11758016382081
   3     0.024965693826703
   4      0.63391101834264
   5      -1.7239828568642
   6      0.19579291324317
   7     0.047287357518154
   8     0.047613059160133
   9     0.081082504670275
  10     -0.95272631474612
  11    -0.050258700169998
  12    -0.035332601938085
  13     -0.54291516614097
  14       3.3305399879077
  15    -0.041756273899743
  16     -0.12134804520169
  17    -0.0029067740037116
  18     -0.68394961810415
  19      0.84345888749749
  20    -0.087727836599068
  21     0.033725231635013
  22      0.55188198744853
  23      -3.4900595788222
  24      0.16423569321732
  25      0.24879163241248
  26     0.086100914799468
  27      -2.6840484071869
  28     -0.45679460449224
  29        0.188529079214
  30     -0.23503756423441
  31     -0.80543668175939
  32    -0.035129108773838
  33       0.1673633449161
  34       3.1645438441405
  35     0.067399368313918
  36      0.13693831091507
  37      -0.3249062857565
  38      0.34972151978105
  39      -1.0989748697218
  40    -0.032496383990923
  41      -0.4353070167814
  42     -0.44270704288585
  43     0.028323914307767
  44      0.70050716534993
  45      -2.2010347067891
  46      0.21098134227595
  47     -0.10801329740285
  48     -0.10109169202113
  49      -1.1836641579268
  50     -0.19989446768538
  51      0.31778463761823
  52    -0.035899709081335
  53     -0.11793241708403
  54       1.5259823923397
  55     -0.14937938586654
  56       0.0922134286664
  57      0.13176157860886
  58      0.30013947499692
  59      -1.0758639255867
  60     -0.27700412210534
  61     -0.52387188452483
  62      0.23799820039888
 Sym= A
 Ene=              58
 Spin= Alpha
 Occup=    0.00000
   1     -0.72913192737089
   2       0.3721663447515
   3      -0.0118279334803
   4     -0.50352288293331
   5      0.29716296679404
   6      0.18482459237323
   7     -0.15873695906229
   8     0.068524811475599
   9      -0.6836972413913
  10      0.26180206016147
  11    -0.066787312206396
  12    -0.0093343273127152
  13     -0.48042491173424
  14       1.0485943371297
  15     0.044161240517538
  16     0.078291235630694
  17     0.039399535505147
  18     -0.44498397841254
  19     -0.22245762725154
  20     -0.12610879380807
  21     0.033710687728993
  22    -0.035615364259728
  23     0.038452806666763
  24     -0.10701937749725
  25    -0.025477383242433
  26     -0.11199331853587
  27      0.98161524945563
  28       1.3649866311351
  29      0.35569338904704
  30      0.51294580395692
  31      0.28686206722281
  32    -0.028982686781181
  33     -0.11763180453442
  34      0.17927374768818
  35     0.092850198803617
  36      0.17380210068622
  37      0.11784269005068
  38      0.15623730172953
  39       1.0596032241691
  40     -0.34982509730649
  41     -0.52841785080585
  42    -0.021559568284408
  43     0.022039735995187
  44      0.52283014789342
  45      -1.7082233896652
  46      0.19429744006759
  47     -0.16974573969277
  48    -0.034931256840744
  49     -0.83441173798661
  50      0.45846068164103
  51     0.078875007948397
  52    -0.004937250146651
  53       0.1492333317029
  54      0.15266494921102
  55      0.13124857054551
  56    -0.043558956323248
  57     -0.13035659259482
  58      -0.1908060985215
  59     -0.22726565642215
  60      0.16210838907097
  61    0.0066044824660503
  62      0.05640494402267
 Sym= A
 Ene=              59
 Spin= Alpha
 Occup=    0.00000
   1     -0.58015242170546
   2     -0.13310039859182
   3    -0.023472429487361
   4     -0.23603486486419
   5       1.2870245236097
   6      0.34649100349849
   7    -0.048413169734442
   8    -0.090895240183586
   9     -0.72055110242534
  10      0.48881752818215
  11     0.047446494049279
  12    0.0023731556483529
  13      0.34336205434922
  14      -0.7351771802144
  15     0.098291810909013
  16    -0.095238446416069
  17     -0.14616643049918
  18      0.36481346766056
  19      0.56682278343606
  20      0.23175512276293
  21    -0.018271669648627
  22      0.20978749530947
  23     -0.37103798053705
  24     0.041818386349662
  25     0.043550404399264
  26     0.099338944550138
  27     -0.41472341347758
  28     0.043282613214784
  29     -0.36502504565585
  30     -0.23344676072478
  31     -0.08574808600223
  32     0.033476565061128
  33      0.21318836229261
  34     -0.69151098930824
  35     0.015094611776612
  36      0.19180720560582
  37     -0.60185339978296
  38     -0.36285601676437
  39     -0.57473294785403
  40      0.77875793043634
  41      0.22030410452001
  42      0.49267547276148
  43    -0.0069312593094206
  44     -0.17337997555557
  45      0.60067751821768
  46    -0.011944889133412
  47    -0.082880631243003
  48     0.029105802774184
  49      0.35254923951735
  50      0.23784978536899
  51    -0.091301650090055
  52     0.015480234986862
  53     -0.46029482214624
  54      0.28381987095521
  55      0.10757313408489
  56     -0.10090007469828
  57         0.21482307949
  58    -0.0039117452093715
  59      0.17063245612148
  60     -0.29149137320405
  61      0.12597730475652
  62     -0.26649811905818
 Sym= A
 Ene=              60
 Spin= Alpha
 Occup=   -0.00000
   1     0.048588185940451
   2    -0.054855878366173
   3    -0.010754636756813
   4       0.3174682703511
   5    -0.035908395318708
   6     0.066601439954405
   7    -0.035943436239573
   8      -0.2117975768522
   9      0.24813909226195
  10     -0.16423018234211
  11      0.21348397477092
  12    -0.024281644135851
  13     -0.22870478135562
  14       1.2408378697986
  15      0.28443906514884
  16     -0.37552922227118
  17     -0.12997330103556
  18     -0.76240663386611
  19       1.4628572053548
  20      0.22904799350799
  21     0.022094114074076
  22     0.035408224683508
  23       -3.252649782495
  24     -0.23940168731506
  25     0.098217206862187
  26    0.0079396058444967
  27     -0.78095925092673
  28      -0.4116434606709
  29     -0.38434136594501
  30     -0.18180105146143
  31      0.33070102214389
  32    -0.043961595245104
  33      -1.1596061079127
  34       3.9722578470322
  35     0.070197881863671
  36     -0.12574283857381
  37     0.089582722835375
  38     -0.58757493604795
  39     -0.41954501700076
  40      0.26676647568082
  41     -0.24631951651253
  42     -0.50964026707875
  43    0.0067320578217818
  44     -0.17371846116023
  45      0.17174802236213
  46    -0.094814321956752
  47    -0.021340225599974
  48    -0.013896378265705
  49      0.17117646822017
  50        1.122531575169
  51     -0.13715029314555
  52    0.0079978070903876
  53      0.18832392359407
  54       -1.099475650517
  55     -0.18231278166154
  56     0.086655217103122
  57    -0.061119423774424
  58      0.56769160605082
  59      0.42516017993018
  60      0.10133906502572
  61    -0.012906754575642
  62    -0.094073646702663
 Sym= A
 Ene=              61
 Spin= Alpha
 Occup=   -0.00000
   1      0.29154614825605
   2     -0.15724662201418
   3    0.0021896602518381
   4      0.15630675564595
   5    -0.016710154480063
   6    -0.056396962481058
   7     0.018851566488136
   8     -0.04299419558221
   9      0.30611260000102
  10    -0.008637510576106
  11     0.033724826310094
  12    0.0028845910687118
  13     -0.10210953866579
  14     -0.29401875188815
  15    -0.048180754845293
  16    -0.074020476527917
  17    -0.056916398291984
  18      0.12388666132644
  19      0.26651093938978
  20    -0.012658662349288
  21    0.0061604469657065
  22      0.38552871854237
  23      -2.3081282456606
  24     -0.17153460398661
  25     -0.11460840557736
  26     -0.39866486968449
  27       1.1907702663955
  28      -1.0951508747843
  29      0.34194640513782
  30     -0.13813655388641
  31        1.281294443488
  32    -0.044797586973192
  33     -0.23354820951768
  34       3.0807312535395
  35      0.26158204468052
  36     0.034878938829104
  37    -0.078638219630995
  38      -3.2390950033518
  39       1.1202942116986
  40      0.19654715785913
  41      0.12548264449791
  42       1.1894380211425
  43     0.021331400232352
  44       1.2054513986193
  45      -4.3424969299784
  46     -0.11626827908242
  47     -0.16275561913567
  48      0.18456020396539
  49     -0.61605940930332
  50       1.4486966503413
  51     -0.42341723455416
  52    0.0096484785509993
  53     -0.22485374335233
  54      0.61939028735767
  55      0.19343014183105
  56     -0.15441177677291
  57    -0.079613249509214
  58     -0.32433352984894
  59     -0.22839461505972
  60      0.24614315101112
  61      0.24754421849128
  62     -0.23364184305967


==> anc/c2h4n4_lasscf8_natorb_r425.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -2.06095547824669   -11.10659821655295     0.00000000000000
N   2   7    -0.09529737550584   -10.82416757935547     0.00000000000000
N   3   7     1.72916753848720    -3.00297261995551     0.00000000000000
C   4   6    -0.26567883853926    -1.24140653000070     0.00000000000000
H   5   1    -2.22001178596880    -1.91836772888696     0.00000000000000
C   6   6     0.26567883853926     1.24140653000070     0.00000000000000
H   7   1     2.22001178596880     1.91836772888696     0.00000000000000
N   8   7    -1.72916753848720     3.00297261995551     0.00000000000000
N   9   7     0.09529737550584    10.82416757935547     0.00000000000000
H   10   1     2.06095547824669    11.10659821655295     0.00000000000000
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

7 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

8 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

9 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    2.00000
   1    -0.0077750074424693
   2    -0.0066219298855534
   3        0.007251065714
   4    0.0070939869081038
   5     0.012902077045982
   6     0.014021959829659
   7    0.0019786937373681
   8    1.034782764236e-08
   9    0.0083889428745403
  10    0.0011516325521587
  11    -1.1400824954298e-08
  12    -0.013723457600078
  13    0.0018478881745853
  14    0.0024987217167895
  15    -0.0019792190915293
  16    0.0029411675856964
  17    -4.0809664183463e-05
  18    -0.0014388115483201
  19    0.0013375397863227
  20    -1.320930523841e-05
  21      0.72187421107758
  22     0.024033073928628
  23     -0.00398239785186
  24    0.0063907534298695
  25    0.0057606442773832
  26    -0.00014561291082466
  27    0.0019172883924397
  28    0.0018315069875388
  29    -0.00010891181011446
  30    -0.0025250372171421
  31    -0.00065021581367875
  32      0.67371084739914
  33     0.029489057885261
  34    0.0042065632613815
  35    -0.0018509669121643
  36    -0.002142203111088
  37    -0.00014585378935715
  38    -0.00015983914098655
  39    -0.00067391069977087
  40    -0.00010903231221373
  41    0.0031157627999681
  42    0.0016982375687843
  43    0.0079458274228185
  44    -0.0010573441683349
  45    -0.0038367895592669
  46    0.0058869746053445
  47    -0.0052557565129154
  48    -4.08767454595e-05
  49    0.0029625143500533
  50    -0.0025759769573935
  51    -1.3248444623102e-05
  52    -0.011660647200282
  53    0.0094590241262968
  54     0.014778861489938
  55    -0.010361834162886
  56    -0.0014588149833503
  57    3.1250201944926e-08
  58    -0.0062706796491588
  59    -0.0008364040815787
  60    5.6341509705183e-09
  61    -0.0045353141914992
  62    -0.0052229458814091
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    2.00000
   1      0.20127273082663
   2       0.1717053819951
   3     0.030051340943632
   4     -0.17810553901945
   5     -0.33437260211846
   6     -0.36312227501328
   7     -0.05117166559631
   8    1.0708602659681e-07
   9     -0.21653667635462
  10    -0.029812654177985
  11    3.1013278469273e-07
  12     -0.01684293078573
  13     0.021044611225645
  14     0.031161646554754
  15    0.0079007804857378
  16    -0.0072244944668008
  17    0.00044294661248493
  18    0.0039449788125696
  19    -0.00073496133405601
  20    0.0001433896928023
  21     0.029776339378337
  22    -0.0026521647208177
  23    -0.0091049118601237
  24    -0.0016442600235596
  25    -0.0017856032967628
  26    0.0015804533171279
  27    -0.0069544616957614
  28    0.00075362426246291
  29    0.0011820111926997
  30    0.00026077916402759
  31    -0.00010850689614931
  32      0.02444101244252
  33    0.0047044838135568
  34    0.0015158479055135
  35    0.0027867859784696
  36    0.0065977986430667
  37    0.0015830329758506
  38    0.0064057956891083
  39    4.6250102616567e-05
  40     0.001183374255666
  41    0.0047594809374339
  42    0.0019299963072964
  43    -0.039204291783514
  44     0.011333143426055
  45     0.015926635143612
  46    -1.1639498531155e-05
  47    0.0010521886802435
  48    0.00044364035854891
  49    -2.3847176540306e-05
  50    -0.0019232859122043
  51    0.0001437841569514
  52      0.02823514387653
  53     -0.13302947746677
  54     -0.26052568701609
  55      0.30008345233592
  56     0.042306455257423
  57    -2.8078564786193e-07
  58      0.17852389397402
  59     0.024637482730972
  60    -1.832707640284e-08
  61      0.16995717665996
  62       0.1409901278746
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    2.00000
   1    -0.0025767915502971
   2    -0.0022493573413415
   3    -0.0023249913499972
   4    0.0023751232845814
   5    0.0044584791735142
   6    0.0047053328130875
   7    0.00067457391232599
   8    1.1664593187615e-09
   9    0.0027909184655697
  10    0.00036868377900915
  11    -4.6264221302758e-09
  12    -0.066962649366431
  13    -0.010609369245127
  14     -0.01053530642856
  15     0.001913452838984
  16    -0.00089280855547762
  17    -1.169656503007e-05
  18    0.00051057745689471
  19    -0.00091019731349544
  20    -3.7855476422884e-06
  21     0.017432033925819
  22    -0.0071794077494287
  23    -0.0043477955815921
  24    0.0017546941374191
  25    0.0040899309019535
  26    -4.1733656909934e-05
  27    0.0024448724233105
  28    0.00014873674078983
  29    -3.1215920157613e-05
  30    -0.0047612474397607
  31    -0.0023888073947859
  32    -0.0027121116426517
  33    0.0018721373827476
  34    -0.0051779609676698
  35    -0.0016915817339245
  36    0.0022485160086996
  37    -4.1801186541985e-05
  38    0.0031532843067446
  39    -0.0029896129191792
  40    -3.1247739293745e-05
  41    7.2651731157508e-05
  42    -0.00080285219336852
  43     -0.86254534804393
  44    -0.012076974180583
  45     0.018715529020935
  46    -0.00097582289131113
  47    0.00082271948222915
  48    -1.1714154428911e-05
  49    0.0034145272049339
  50    -0.0031552217221232
  51    -3.7964369621201e-06
  52      0.48833963822764
  53     0.028401060303675
  54     0.016271574422566
  55    0.0022993630155578
  56    0.00034673092359492
  57    8.3693223631884e-09
  58    -0.00097229045831783
  59    -0.00012858749784209
  60    1.000158500932e-09
  61    0.0054451449628874
  62    0.0010132489964706
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    2.00000
   1      0.05242182935741
   2     0.013181277921022
   3       0.5105112899228
   4      0.10906712335418
   5     0.092087411630665
   6     -0.04085259697583
   7    -0.005902186023909
   8    -2.5699114322389e-08
   9    -0.018803812916111
  10    -0.0027032791704805
  11    -9.0929041773349e-09
  12     -0.79381247710755
  13    -0.0064575630334873
  14      0.02116161184014
  15    -0.0015872393804398
  16    0.00037920741735021
  17    3.1822359941092e-05
  18    -0.0036960951656275
  19    0.0034087316106649
  20    1.0299044876211e-05
  21    -0.0075400773947087
  22     0.015163468477462
  23    0.0034459010677856
  24    -0.0032433527068329
  25    -0.0030605151601835
  26    0.00011354995216501
  27    -0.008141647585601
  28    0.00093847416208177
  29    8.4926237438946e-05
  30    0.0082645279180204
  31    0.0023206762184133
  32    -0.031351220609572
  33     0.012004325059547
  34    0.0099097699947083
  35    -0.001124116798263
  36    0.0021701345810477
  37    0.00011373396123516
  38    0.0022647605065669
  39    0.0017120313713515
  40    8.5021745334562e-05
  41    0.0048520013327834
  42    0.00075333522278781
  43      0.03707949704947
  44    0.0033586213335983
  45    -0.0026013141712615
  46    0.0063656158921239
  47    -0.0052076404738164
  48    3.1875411718604e-05
  49    0.0024886243375749
  50    -0.0018821235852375
  51    1.0329394930387e-05
  52    -0.061831465109958
  53     0.027410670827169
  54     0.023013230981446
  55     0.026286476824163
  56     0.003750518167641
  57    -1.9119848244851e-08
  58     0.014597245528989
  59    0.0020813952810819
  60    -2.6888907553132e-10
  61     0.025441925282433
  62    0.0097061908300649
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    2.00000
   1     0.014018272452248
   2    -0.0041194183661592
   3     -0.83471945184787
   4     0.027824688122179
   5     0.056073546741839
   6    -0.0013256261905177
   7    -0.00022220350392222
   8    -5.7695127181732e-10
   9    -0.0022869891710702
  10    -0.00039006619057235
  11    -1.3618671801216e-08
  12     -0.54424818021648
  13    -0.027053812000684
  14    -0.0097413515693671
  15    0.0041814353953424
  16    -0.0029088157875187
  17    -3.1112264422034e-05
  18    -0.00085529039462918
  19    0.00036263705022311
  20    -1.0070287933545e-05
  21    -0.045358778241024
  22    -0.011144061027245
  23    -0.0075193181895038
  24    0.00032278030070477
  25    0.0063422684111295
  26    -0.00011101242202251
  27    0.0014604293988937
  28    0.0022621758655387
  29    -8.3030904339321e-05
  30    -0.0053684603777064
  31    -0.0023556244545864
  32     0.049603150544396
  33    0.0087307970790922
  34    0.0027893433569712
  35    -0.0035890742295695
  36    0.0056446826126591
  37    -0.00011119381125741
  38    0.00026556490304922
  39    0.0008042097302747
  40    -8.3120988059711e-05
  41    0.0017343452488345
  42    -0.00011259520734844
  43     0.069052177550913
  44     0.014814157099061
  45     0.011996964975508
  46    0.0044953937952534
  47    -0.003753611643834
  48    -3.1161677169653e-05
  49    0.0016682730155777
  50    -0.0014472439810986
  51    -1.0100112927015e-05
  52     0.043147459173416
  53    0.0074529288305684
  54     0.013398714082962
  55    -0.017227810084482
  56    -0.002421582362365
  57    1.9960835806415e-08
  58    -0.010374288598904
  59    -0.0014370132684815
  60    1.3511486397046e-09
  61    -0.010122326768584
  62    -0.0079198786364346
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    2.00000
   1      0.20543669297425
   2     0.033794618622613
   3     -0.25765752565484
   4      0.42450729381191
   5      0.43425926265699
   6     -0.13769477800371
   7    -0.019968685087942
   8    -6.972663707113e-10
   9    -0.067294896097017
  10     -0.00984798713189
  11    -6.1036717221274e-08
  12      0.24330155474533
  13    -0.0074006674867048
  14    -0.017992911817208
  15    0.00091070520268763
  16    -0.00038638523428347
  17    -0.00011505164672824
  18    0.0013418646276512
  19    -0.002142082224305
  20    -3.7239445692416e-05
  21    0.0046735438955821
  22    -0.0078729285950021
  23    -0.0010518722859301
  24    -0.0016828960497806
  25    0.0018775483634332
  26    -0.00041053732061929
  27    0.0039360534468768
  28    -0.00093672867652094
  29    -0.00030704166069843
  30    -0.0025113707728102
  31    0.00049352778668659
  32    0.0029454140831486
  33    -0.0017752088743744
  34    -0.0061210559669848
  35    -0.0033754903214347
  36    0.0031202158924593
  37    -0.00041121117348706
  38    4.1006397979238e-05
  39    -0.001411983371092
  40    -0.00030739680962575
  41    -0.0020203244076819
  42    -0.00047799784347973
  43    -0.067401418928339
  44     0.015083976791339
  45     0.022482912698213
  46    -0.0025087678418223
  47     0.001854233834725
  48    -0.00011524052020857
  49    -0.00082260613944542
  50    0.00028785939268274
  51    -3.734935923159e-05
  52     -0.11685865379746
  53     0.068735594103222
  54      0.06263467778517
  55     0.049480066411232
  56    0.0070950582288468
  57    6.3283474005355e-08
  58     0.026879916576964
  59    0.0037771525017299
  60    -2.3015062388467e-09
  61     0.052328273763969
  62     0.017246249917557
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    2.00000
   1    -0.051265442654712
   2    -0.013436004658167
   3    -0.016653688730698
   4    -0.087390397606674
   5    -0.082237349406749
   6     0.042237056616892
   7    0.0061451967268991
   8    7.8232422460132e-08
   9     0.021653753070553
  10    0.0030148441967989
  11    -1.4299656132708e-09
  12      0.01018644442619
  13    -0.071023516426083
  14    -0.078997221857804
  15     0.014486379868755
  16    -0.0087274795275129
  17    -0.00014337401636906
  18    0.0048072147692123
  19    -0.0061837158966377
  20    -4.6400820331416e-05
  21     0.021333212176177
  22    -0.056157436217492
  23    -0.028430085380396
  24    0.0041359627402999
  25     0.025609207672743
  26    -0.0005115831226662
  27     0.018552346122079
  28    0.0029344059164436
  29    -0.00038264850242026
  30    -0.029252149687148
  31     -0.00964750572142
  32    -0.012581069016366
  33      0.01610074711969
  34    -0.012488148133311
  35     -0.01802175310661
  36     0.024790644814626
  37    -0.00051242493001815
  38    0.0048520508190252
  39    -0.0058469216286679
  40    -0.00038305731285515
  41    -2.842823188105e-05
  42    -0.0016051753204583
  43     -0.37165301666729
  44     0.095707878757638
  45      0.12943959119034
  46    -0.0013376947983863
  47    0.0005429971201335
  48    -0.00014360177691227
  49    0.00033925220125067
  50    -0.0018559696526007
  51     -4.6539096603e-05
  52     -0.75164863270304
  53      0.26674430567539
  54      0.29608196048534
  55     0.072329713019579
  56     0.010635065155982
  57    5.8682905190336e-08
  58     0.035585642048797
  59    0.0050837532749875
  60    -1.8215205052934e-08
  61      0.12360183610021
  62     0.012970191349823
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    2.00000
   1     0.010058402716026
   2    0.0098358845136016
   3    -0.014054048123196
   4    -0.015061637454783
   5    -0.023918118188088
   6    -0.020309013625871
   7    -0.0028292442360973
   8    3.1380244845516e-09
   9    -0.012283834735924
  10    -0.0016302041464205
  11    2.2940566840846e-08
  12    -0.039435177097178
  13     0.021234982086343
  14     0.038993245736108
  15     0.012121848961858
  16    0.00012045621011558
  17    4.2787658316733e-05
  18    0.0012685344433662
  19    0.0025295269339347
  20    1.3850683703905e-05
  21     0.027210795655076
  22    -0.064797696948228
  23     -0.04691580032853
  24     0.058137344714599
  25    0.0020626829732413
  26    0.00015260138772011
  27     0.035619313665863
  28     0.020462951630595
  29    0.00011418727920141
  30    -0.055883150604224
  31    -0.022715332347318
  32      0.12125439892135
  33     -0.20778934613039
  34    -0.065951353845013
  35     0.093856901199407
  36     -0.12527937578836
  37    0.00015291803784736
  38    -0.041554989235545
  39    0.00098148964880382
  40    0.0001143039210416
  41    -0.052843886873504
  42    -0.0061901143587799
  43      0.14400267145351
  44     -0.40129813253054
  45     -0.43485935498722
  46    -0.082991845113593
  47     0.069361202420967
  48    4.2842615674056e-05
  49    -0.037369352606336
  50     0.037183280523012
  51    1.3920074981262e-05
  52      -0.1026102320351
  53      0.08961969116938
  54     0.098379828393924
  55     0.014066690658254
  56     0.001809643271865
  57    7.301035201982e-08
  58    0.0059186375909034
  59    0.0013134354103646
  60    6.954198820595e-08
  61     0.033482290978961
  62    1.5530809091667e-05
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    2.00000
   1    0.0047337495013077
   2    -0.0053317400099907
   3      0.02218925785066
   4     0.035767244551922
   5     0.041640360699191
   6    0.0063922957876354
   7    0.0011336005390074
   8    2.8667416581655e-07
   9     0.004597078516466
  10    0.00017825961138469
  11    -2.2746397495625e-08
  12     0.084520950542936
  13     -0.27500866604067
  14     -0.31190273675324
  15     0.036486097940054
  16    -0.015960696285625
  17    -0.00054752100363681
  18    0.0079854332433105
  19     -0.01176949519703
  20    -0.000177207205975
  21      0.11642656089446
  22     -0.19493632980081
  23    -0.093325082142112
  24     0.035130755556249
  25     0.094122712474326
  26    -0.0019537116647882
  27      0.07859690654237
  28     0.010975575043423
  29    -0.0014612384397596
  30     -0.11426336495697
  31    -0.043218678340327
  32    0.0051590204237687
  33    -0.019758611981467
  34    -0.010332805471653
  35    0.0024139508663033
  36     0.015999970573202
  37    -0.0019568921438479
  38    -0.012432088488541
  39    -0.0013676039175669
  40    -0.0014628445925158
  41    -0.0071443460144001
  42    -0.0051780271561583
  43     -0.15406419867579
  44    -0.0028184650704425
  45    0.0069996120331708
  46    0.0029759566155759
  47    -0.00044641523477743
  48    -0.00054843988152877
  49    0.0033649130936073
  50    -0.0055022992333925
  51    -0.00017774765299302
  52     -0.14914079358841
  53     -0.27807138123821
  54     -0.28596079408862
  55    -0.059881699559538
  56    -0.0087854902964734
  57    4.1195072290751e-07
  58    -0.025515963566381
  59    -0.0038116639006054
  60    6.5458765733454e-08
  61     -0.11164826880589
  62    -0.0099303619631445
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    2.00000
   1    0.0071278312595929
   2     0.012474747226232
   3     0.078053152712582
   4    -0.032846517426876
   5    -0.048186245674172
   6    -0.023725078736602
   7    -0.0030889275501214
   8    2.049526564454e-07
   9    -0.014878452507104
  10    -0.0023912956401771
  11    2.1037534014581e-08
  12      0.13961639548054
  13     -0.23669135274747
  14     -0.27145797502953
  15     0.030069107009469
  16     -0.01435090605026
  17    -0.00031767379374823
  18    0.0070773883089749
  19    -0.010218234023115
  20    -0.0001028106429526
  21     0.092963311752565
  22     -0.15764244993308
  23    -0.072933578919451
  24     0.020150324740709
  25     0.079944841044853
  26    -0.0011335509672314
  27     0.062493168173845
  28    0.0071501973126457
  29    -0.00084783802171368
  30    -0.088927092769021
  31    -0.032698851609892
  32    -0.011776097354619
  33    0.0015041073742545
  34    -0.0049073620628869
  35    -0.014204145945191
  36     0.025166309256404
  37    -0.0011353937705107
  38    -0.010657155498884
  39    -0.0021735597843927
  40    -0.00084874953507706
  41    -0.0056598115431732
  42    -0.0050608674891278
  43      0.30673417599298
  44     0.063106804837736
  45      0.06286944406819
  46    0.0087846791638243
  47    -0.0071341567013089
  48    -0.00031820020583271
  49    0.0036291581821899
  50    -0.0052164722047976
  51    -0.00010312289570914
  52      0.41671693893848
  53      0.21993616146209
  54      0.20963874747932
  55     0.067885144390041
  56    0.0098924673660092
  57    2.3937695440187e-07
  58     0.031244542519553
  59    0.0045278195024916
  60    3.7055289927132e-08
  61      0.10018092009352
  62     0.017947517526438
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    2.00000
   1    -0.0016610926241766
   2     -0.00120638827067
   3    -0.068134562215171
   4      -0.0024855995525
   5    -0.00016453011951208
   6    0.0021700773698847
   7    0.00034747120493287
   8    -4.3642867179748e-07
   9    0.00070939749788347
  10    -0.00031653751930057
  11    -1.2746458938561e-08
  12     0.036636074137097
  13     -0.13333607360657
  14     -0.18612298349783
  15    -0.063330380832072
  16     0.031295678649518
  17    0.00072825628366909
  18    -0.025407967550188
  19     0.021033834899386
  20    0.00023569308386655
  21      0.54873713799114
  22      0.11842281481252
  23      0.11438605055838
  24     -0.10901398273681
  25    -0.056381433204046
  26    0.0025986710043312
  27    -0.046533344873345
  28     -0.03973641267268
  29    0.0019436443123315
  30      0.11225904905359
  31     0.051166694190265
  32     -0.60734152603225
  33    -0.065331258415311
  34    -0.024493878616707
  35    -0.026646338925595
  36    -0.020153075474859
  37    0.0026029245486313
  38    -0.0098236058239097
  39    -0.0018263448771548
  40    0.0019457434024694
  41    -0.033661532213099
  42    -0.015770620023911
  43     0.015404013729229
  44    -0.033306837338855
  45    -0.032946130067856
  46    -0.014306293094621
  47     0.007479227455655
  48    0.00072946037135768
  49    -0.0047939907565427
  50    0.0045564726365311
  51    0.00023641508682873
  52    -0.016670016486434
  53    5.8067693962833e-05
  54    -0.0038695913199344
  55     0.012044326262917
  56     0.001678893261452
  57    -3.8229197886507e-07
  58    0.0070476298487671
  59    0.00098686808072824
  60    2.2274170473308e-08
  61    0.0083435591421922
  62    0.0052634257073312
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    2.00000
   1    0.0023099631319468
   2    0.00028303296555815
   3    -0.027348153530819
   4    0.0055506207159104
   5    0.0071743051698236
   6    -0.00093335220281722
   7    -0.00022687583992269
   8    7.495192451723e-07
   9    9.1585115127763e-05
  10    0.00079901219747161
  11    1.8645748467153e-08
  12     -0.13180767638253
  13       0.2638482811206
  14      0.37054244478522
  15      0.11415661043561
  16     -0.05720772105687
  17    -0.0012583382692225
  18      0.04560263485284
  19    -0.036409397040788
  20    -0.00040724658099058
  21      0.41010035953683
  22     -0.17357760285978
  23     -0.23860330546868
  24      0.19657903664866
  25     0.089444630258136
  26    -0.0044901790803767
  27     0.077408236021974
  28     0.064980581252993
  29    -0.003358390982854
  30     -0.19756314254051
  31    -0.085932491838836
  32     -0.38102954739729
  33     0.048641293514993
  34     0.052552001187027
  35     0.051853801289957
  36      0.02581723680424
  37    -0.004497541900294
  38     0.013630922137893
  39    -0.0083272676141321
  40    -0.0033620093248109
  41     0.048848499476859
  42     0.023100117154839
  43    -0.0069301061910021
  44     0.062853321322274
  45     0.069742470534345
  46    0.0039847926516548
  47    0.0036901428073668
  48    -0.0012604200324417
  49    -0.0024598302140504
  50    0.0023089422587193
  51    -0.00040849299892486
  52     0.016073671766767
  53    0.0022652589697578
  54     0.010900294810573
  55    -0.023903087079107
  56    -0.0033238502443652
  57    6.3211432509806e-07
  58    -0.014073406082247
  59    -0.0020586544430216
  60    -5.8760763217369e-08
  61    -0.015822034121914
  62    -0.010596749908787
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    2.00000
   1    -0.013018007110436
   2    -0.010385879946945
   3     0.011965460224749
   4    0.0097094148842175
   5     0.018969135345833
   6     0.022658940167224
   7    0.0031177368365857
   8    -5.2019704148567e-07
   9     0.013679980774214
  10    0.0021310088434103
  11    -4.8961679517684e-08
  12    -0.054570588892355
  13     0.068307122145065
  14      0.10508925754667
  15     0.020419073117312
  16    -0.028436080806294
  17    0.00079158348051292
  18     0.011756864374374
  19     -0.01057713257481
  20    0.00025621302043577
  21     0.032963245690273
  22     -0.07562020163107
  23    -0.028206174386297
  24    -0.051038407000803
  25     -0.11476674785184
  26    0.0028246789873525
  27    -0.019905377617718
  28    0.0052038976812022
  29    0.0021126032546975
  30     0.027460427000847
  31     0.039614824853824
  32      0.20084383342463
  33     -0.32808565927862
  34     -0.31552352763249
  35    0.00030204736416706
  36    -0.046496094904374
  37    0.0028292976886257
  38    0.00047944216789573
  39    -0.042438026934449
  40    0.0021149387492022
  41     -0.12977001705206
  42    -0.025085808231761
  43    -0.083534121587392
  44      0.23169909919332
  45      0.41730837474578
  46     -0.24265837523485
  47      0.19404787091699
  48    0.00079290181909748
  49     -0.11846289529973
  50     0.097803506017652
  51    0.00025701162891233
  52     0.051789330024458
  53     -0.03304642546139
  54    -0.043122094574404
  55     0.013764640088688
  56    0.0021612619599095
  57    -7.8668208067617e-07
  58     0.007965168513612
  59    -0.00026138686912912
  60    -2.4277493868188e-07
  61    0.00052271392904879
  62     0.009070361363398
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    2.00000
   1     -0.18070677623956
   2     -0.14276342337981
   3    -0.070414840852124
   4      0.10885066659223
   5      0.23725178230624
   6      0.30711170095475
   7     0.043306495242244
   8    3.377352285641e-07
   9      0.18173583498106
  10     0.025142829653822
  11    -2.3427881765497e-07
  12    -0.0074323880431021
  13     0.013230637551657
  14     0.014064507616583
  15    0.00019887713654142
  16    0.0024765366480839
  17    -0.0010597598649565
  18    -0.0001870633047675
  19    -0.001738298354321
  20    -0.00034302916913854
  21    -0.00084529231670388
  22    -0.0019163206744588
  23    -0.0020430874568532
  24     0.015287101961883
  25    0.0045927744668324
  26    -0.0037815013626405
  27    0.0066498084903016
  28    0.0041318183890665
  29    -0.0028281831131971
  30    -0.0099150338801374
  31    -0.0053513698918795
  32    -0.0076329315659182
  33     0.014669987142698
  34     0.014264830521537
  35     0.013515602871102
  36    0.0008949336028045
  37    -0.003787703078921
  38    0.0052977387717099
  39    0.0060285244142415
  40    -0.0028314338992373
  41     0.012647562378325
  42    0.0042201480208504
  43     0.034298121404396
  44    -0.028917073328663
  45     -0.03936627028812
  46    0.0098979735803739
  47    -0.0057427387004888
  48    -0.0010615114354845
  49    0.0047059106423612
  50    -0.0061823110312384
  51    -0.00034404588719108
  52     0.094305240705377
  53      -0.1292130863962
  54     -0.28659240856786
  55      0.37713665287452
  56     0.053179802972807
  57    6.5796120124932e-07
  58      0.22307207470355
  59     0.030941771402467
  60    3.627348395432e-08
  61      0.22299443653829
  62       0.1749904607526
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    2.00000
   1    0.0043836426597117
   2    0.0026630968569809
   3    -0.0021751178702542
   4    -0.0023868483608473
   5    -0.005767107408942
   6    -0.007352928669499
   7    -0.0006620073904132
   8    7.4260507495454e-07
   9    -0.0050838428737109
  10    -0.0016504444115611
  11    -7.6033077887233e-09
  12     0.039831229482998
  13    -0.084437455374466
  14     -0.22822785531258
  15     -0.19616610961326
  16      0.20755976774392
  17    -0.0013197465873765
  18     -0.10952796161308
  19     0.092573774448895
  20    -0.00042712272323904
  21    -0.084370464119399
  22      0.16737414791164
  23      0.16427167701296
  24      0.26444664803469
  25     0.017382739660401
  26    -0.004709369950399
  27      0.10563242873703
  28     0.043586876454261
  29    -0.003522396111791
  30    -0.076602714105062
  31    -0.052993735307741
  32    -0.033061783184612
  33     0.043418958546042
  34     -0.01762638744303
  35      0.25309866040865
  36     -0.19745964964416
  37    -0.0047171349959725
  38      0.10935977317064
  39    -0.0044994920075305
  40    -0.003526129505758
  41      0.10993569197137
  42     0.046565030466043
  43    -0.026219356185525
  44     0.053811713761079
  45      0.17715974085115
  46     -0.21599656892137
  47      0.20015051846269
  48    -0.0013220836355307
  49     -0.12697652978011
  50      0.10152574245418
  51    -0.00042849740983214
  52    0.0036383424302656
  53    -0.00092196878841776
  54    -0.00045131671135823
  55    -0.00070110800286332
  56    0.00016396141752059
  57    6.624844887407e-07
  58    -0.0011425483358748
  59    -0.0012311015684601
  60    -7.9933498641999e-08
  61    -0.00071892018368389
  62    0.00047185372669573
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    2.00000
   1    0.0018579120008852
   2    0.00050672655476191
   3    0.00070666892755009
   4    -0.0011260423418691
   5    -0.0028137824469465
   6    -0.0031740222220885
   7    -0.00028089566501816
   8    1.3646237933435e-06
   9    -0.0027564963919133
  10    -0.0016841862721248
  11    5.9220545983309e-08
  12      -0.0149096511126
  13     0.042049653658553
  14    -0.097880517485399
  15     -0.25917263542311
  16      0.23424463599923
  17    -0.0022375988800384
  18     -0.15072394891114
  19      0.12058019906067
  20    -0.00072423894800619
  21     -0.02835760456649
  22     0.069901318687353
  23      0.01254914134741
  24      0.27926459795999
  25     -0.12744017201051
  26    -0.007984756122355
  27      0.15102993109444
  28     -0.02606747435232
  29    -0.0059717373314258
  30      -0.1337909832643
  31     -0.10778085964877
  32     0.029003717543301
  33    -0.047354053382583
  34    -0.099719545856422
  35     -0.29346371559898
  36     0.051559550768638
  37    -0.0079978859480417
  38     -0.16547264260967
  39      0.01332700232204
  40    -0.0059788344170791
  41       -0.201426981953
  42     -0.13459031766431
  43     -0.01446280338272
  44     0.045760709290129
  45    -0.048739332972615
  46      0.17278547500355
  47     -0.17013431464345
  48    -0.0022414411745921
  49      0.11023013886001
  50    -0.085741169724235
  51    -0.00072647371788376
  52    9.2118964562891e-05
  53    -0.003520338905064
  54    -0.0060828816263369
  55    0.0052113027005506
  56    0.00058199146746079
  57    1.8452611009028e-06
  58    0.0038028161911774
  59    0.0015001170745698
  60     3.92509100706e-07
  61    0.0026469598269696
  62    0.0016963812142673
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    2.00000
   1    -0.00096280233781016
   2    -0.00057466646924768
   3    -0.00020686930423998
   4    0.00074905378741435
   5    0.0017258962263685
   6    0.0017510146426946
   7    0.00037866529863516
   8    -7.3363048342815e-06
   9    0.0014758510483571
  10    0.00088215190199661
  11    -2.1661050644224e-07
  12    -0.00017733104744171
  13    -0.005566648362991
  14     0.044716616647211
  15      0.15720138509285
  16    -0.088763321335665
  17     0.012264820803886
  18      0.08494757443084
  19      -0.0644843738755
  20    0.0039697071284595
  21    -0.070683648675889
  22      0.12360126167088
  23     0.057620301118425
  24     0.001740089609129
  25      0.38747782646282
  26     0.043765486584208
  27     0.031443008643848
  28      0.10717801311949
  29     0.032732594886595
  30    -0.037542360739534
  31    -0.037111587717422
  32     -0.04284162410966
  33     0.076592262130689
  34      0.01546908208134
  35      -0.2068358382913
  36     -0.38045042340825
  37     0.043837715754235
  38     -0.11422635634186
  39     -0.13217567342123
  40     0.032769905657282
  41     -0.16177984591138
  42    -0.097709591967259
  43    -0.0071864294398888
  44     0.013136654943622
  45      0.02392269848735
  46     -0.09167263753624
  47    0.0040359676715096
  48     0.012285421801949
  49    -0.040437894753212
  50     0.026939974062107
  51    0.0039818587398238
  52    0.0029878317706108
  53    -0.0072764105262975
  54    -0.010528550688931
  55    0.0065201851401628
  56    0.00063100499012915
  57    -7.3769779622864e-06
  58    0.0038500807563103
  59    0.00014864962729525
  60    -2.4398085718083e-07
  61    0.0025712574382833
  62    0.0032406155220391
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    2.00000
   1    0.0021684144584008
   2    0.0019673345329057
   3    0.0011295176566884
   4    -0.0021584308854449
   5    -0.0038938977901882
   6    -0.0040054300846508
   7    -0.00055828796106873
   8    6.1933857711086e-05
   9    -0.0023178382929443
  10    -0.0002065625216166
  11    1.6755015674919e-06
  12    -3.5752202100841e-06
  13    -0.0018502803169772
  14    0.0079092699671748
  15     0.024685206634509
  16    -0.017376330322251
  17     -0.10391922083514
  18     0.013969053117043
  19    -0.010754943230631
  20    -0.033635772895319
  21    -0.0085890525582383
  22      0.01488890306423
  23    0.0086430435976502
  24    -0.013092599749329
  25     0.045065478669099
  26     -0.37082310197061
  27    -0.0030180795490331
  28     0.011517193965066
  29     -0.27733751164152
  30    0.0038126685337598
  31    0.00070335344661182
  32    -0.0034073148737262
  33    0.0058155905757991
  34    0.00091354996643924
  35    -0.022145237353334
  36    -0.044544293929948
  37     -0.37143181919633
  38    -0.011490081935694
  39    -0.016100915721105
  40     -0.27765907578045
  41    -0.018042139746964
  42    -0.0097988811654671
  43    -0.00055970903050344
  44    0.00050165462985379
  45    0.0035788728699267
  46    -0.013968364060643
  47    0.0031982204661651
  48     -0.10409327205565
  49    -0.0065328964883336
  50    0.0046040278607712
  51    -0.033736851996644
  52    9.993802613751e-05
  53    8.5441880915112e-05
  54    0.00064255552475709
  55    -0.0014457776385736
  56    -0.00023714643252626
  57    6.1874291359972e-05
  58    -0.00087378068028131
  59    -0.00018281789635889
  60    1.5777584039064e-06
  61    -0.00096070370804008
  62    -0.00064157657174692
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    1.01291
   1    0.00043386957347401
   2    -0.0011124209927629
   3    -0.00010029982439203
   4    0.00074179960470173
   5    -2.6782635768108e-05
   6       0.0671585868881
   7     -0.46797163677588
   8    -2.3079283410962e-06
   9      0.04674623813618
  10     -0.33040653298191
  11    -1.7055066408857e-06
  12    0.00065860711778185
  13    -0.002792073799067
  14     0.013984049470189
  15       0.3092758686125
  16      0.36312058976508
  17    -6.9098392046114e-07
  18      0.20659616164824
  19      0.25090725140587
  20    -1.0725866640959e-06
  21    -0.001107404157663
  22    -0.0058589469589587
  23     0.029131078952045
  24     -0.02827491997491
  25    -0.033779065114234
  26    -2.1976602766987e-06
  27    -0.021078663668669
  28      0.03413119551898
  29    3.641294863655e-06
  30     0.062089718358874
  31     0.056132809450525
  32     0.017398032324306
  33    -0.027881370182707
  34     -0.13984107218255
  35    -0.0039251236815441
  36     0.059363744289751
  37    -1.0010231925284e-06
  38     0.032055740847415
  39    0.00041915291681945
  40    7.8421592541374e-08
  41    0.0037784501152628
  42    0.0037433797205173
  43    -0.0024667996198458
  44    0.0020116043974013
  45     0.050507991571765
  46     0.021604268334587
  47    -0.023870162889914
  48    1.2803186272642e-06
  49     0.035074183399311
  50    -0.019588811078847
  51    -1.1748233085689e-06
  52    6.3057002731765e-05
  53    -0.00049703601676807
  54    -0.00019070482388134
  55    9.5316749906696e-05
  56    3.5847889055606e-05
  57    2.2467745522399e-08
  58    -0.0009121810694382
  59    0.00021837240538639
  60    -2.4533553256413e-08
  61    1.4238257432384e-05
  62    0.0010986317090592
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    1.01283
   1    -7.71355509677e-05
   2    -0.00011170539462471
   3    -1.5177281399105e-05
   4    -2.40331977815e-05
   5    0.0001763973213938
   6    6.0553258978474e-05
   7    -0.00030600376285998
   8    1.911244258783e-08
   9    -4.0395238141069e-05
  10    1.6753195973287e-05
  11    -2.1159676007129e-08
  12    -0.0016310358978284
  13    0.0030507149131849
  14     0.026180405208324
  15    -0.022069151481342
  16     0.017983724751961
  17    4.3693731168503e-07
  18    -0.018303410311494
  19     0.023440500188734
  20    2.0978246912085e-06
  21      0.01758900872038
  22    -0.037069347201969
  23     -0.14209260137192
  24    0.0072185955887144
  25    -0.060244002590692
  26    5.3866799044825e-06
  27    -0.033746594916582
  28    -0.046059264377361
  29    -1.0697100945564e-05
  30    -0.0043048787200442
  31    -0.00025067011418064
  32     -0.00133971267858
  33    -0.0057107593713918
  34      0.05505991605075
  35     0.024571485385585
  36     0.029818289992309
  37    -2.3033764042091e-06
  38    0.0037429934501487
  39    -0.055744807136156
  40    7.5586553031067e-06
  41     0.056469166307503
  42     0.081216292897477
  43    0.00073584620860271
  44    -0.0025706601789881
  45     0.010488194271291
  46      -0.3085888900306
  47     -0.36311645960173
  48    -5.028925464975e-07
  49     -0.20586212928956
  50     -0.24780558106289
  51    -1.5199849485911e-06
  52    -9.9981219517758e-05
  53    0.00074144965769708
  54    -4.6107701782767e-05
  55    -0.067170318601474
  56      0.46798142686888
  57    6.7388483082881e-08
  58    -0.046770246791596
  59      0.33039367622937
  60    2.7561004237958e-07
  61    0.00042054892428151
  62    -0.0010660721663602
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    1.00148
   1    1.1003336302618e-08
   2    -2.0886441239989e-07
   3    -1.0767324576478e-08
   4    7.7355016394609e-08
   5    4.9254014367496e-08
   6    -2.1523421250274e-08
   7    2.4455149816168e-07
   8    -0.0001112504010288
   9    -1.0033246929804e-07
  10    -2.9486265428247e-07
  11    -3.4933796713143e-05
  12    2.0950740864741e-07
  13    1.2895955743012e-06
  14    -9.203075610083e-06
  15    -4.9879768273032e-07
  16    -2.03179740447e-06
  17    0.0085939218403838
  18    4.7264686075662e-06
  19    -1.7467099105199e-06
  20     0.032570319814401
  21    -2.2882038584112e-07
  22    2.2221948478592e-06
  23    -5.0577562426347e-07
  24    -3.7524196165091e-07
  25    -2.7337907640191e-07
  26     -0.11615589528759
  27    1.1544537013394e-05
  28    -2.8478904945734e-06
  29     -0.12994247509304
  30    -3.9621047849512e-06
  31    1.2764069602484e-05
  32    1.1371515856893e-07
  33    1.9181463885947e-06
  34    -3.2576780156333e-06
  35    1.0318912191745e-06
  36    6.7282137838434e-07
  37    -0.034524834732557
  38    -5.0907879560787e-06
  39    8.1936597922952e-07
  40    -0.030430529806407
  41    1.7897034422965e-06
  42    4.8346777088963e-07
  43    -1.0237221068222e-07
  44    3.7624388383419e-07
  45    -1.1042521777766e-06
  46    5.1777337473053e-08
  47    1.1338099420588e-07
  48      0.46553609046924
  49    -2.8531677830126e-07
  50    1.4260927786463e-07
  51       0.3293560592906
  52    1.2480082607792e-09
  53    -6.4920014848389e-09
  54    3.7027771327121e-09
  55    3.1441798567516e-08
  56    -1.138004409044e-07
  57      0.47466465704552
  58    3.4700035590032e-08
  59    -2.3647788293575e-07
  60      0.33260173550346
  61    -2.1781148111994e-08
  62    5.2165102978822e-09
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    1.00148
   1    -1.6294116649876e-07
   2    -1.8769655868334e-07
   3    -8.1086000451789e-08
   4    2.1822612836441e-07
   5    2.7561401551576e-07
   6    6.2558509728567e-07
   7    -2.3277828817872e-06
   8      0.47466619434123
   9    3.3267573807733e-07
  10    -1.5920706151699e-06
  11       0.3326000429447
  12    -5.5745070911506e-09
  13    1.5652281555255e-07
  14    -6.9517740179197e-07
  15    2.3967233564349e-07
  16    2.2154224494347e-07
  17       0.4655320030276
  18    2.259316843464e-07
  19    -1.6006262340942e-07
  20      0.32928798769243
  21    8.5340562376474e-08
  22    7.1878926448808e-08
  23    3.4524565580222e-07
  24    9.268025521419e-08
  25    -6.7457474612117e-07
  26    -0.034203103597018
  27    3.2049200485466e-06
  28    1.9357208430893e-06
  29    -0.030157939874944
  30    5.1269098160369e-07
  31    2.6271094037441e-06
  32    -1.3592211838836e-07
  33    1.2806093128817e-06
  34    -2.1303271222799e-06
  35    8.9931009643373e-07
  36    -1.6398800881332e-07
  37     -0.11616746068617
  38    -3.5594564944245e-06
  39    2.6861592378347e-06
  40     -0.13005278434176
  41    -1.0018386614341e-06
  42    2.1963687480342e-06
  43    8.4287855011521e-08
  44    -2.5062816196226e-08
  45    -2.6260140310512e-06
  46    -3.3091730651944e-07
  47    2.5029799290618e-08
  48     0.008673481960739
  49    -1.021722102243e-06
  50    7.5596344302724e-07
  51     0.032680539071886
  52    4.8295529726312e-09
  53    -2.1385568370928e-08
  54    -4.2754037957921e-08
  55    1.4219226681786e-08
  56    -3.4442945146477e-07
  57    -0.00010722584271717
  58    -8.0413635421048e-08
  59    3.7950114055821e-07
  60    -3.1943484681628e-05
  61    -6.7762825370891e-09
  62    1.0267221255585e-07
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.99852
   1    1.2663475244808e-07
   2    1.1015347992422e-07
   3    6.4984023608438e-08
   4    -1.691356891852e-07
   5    -2.0867613630723e-07
   6    -5.6386486672212e-07
   7    2.2920645213215e-06
   8      -0.4751904958847
   9    -3.3352478454787e-07
  10    1.6433092856278e-06
  11     -0.33219082720698
  12    -1.7963091147937e-08
  13    1.7803451531491e-07
  14    -6.2415334991991e-07
  15    1.677894838503e-07
  16    2.1218095989014e-07
  17      0.46606877015925
  18    2.6933852089277e-07
  19    -8.6765183760252e-08
  20      0.32881434600967
  21    9.3292947983127e-08
  22    5.9987058417391e-08
  23    2.0223713818191e-07
  24    8.3177245523105e-08
  25    -6.8678283634659e-07
  26    -0.034157644136867
  27    3.176247979833e-06
  28    1.9091557717874e-06
  29     -0.02993757605704
  30    5.3563447991093e-07
  31    2.6870774196038e-06
  32    -1.3380519431875e-07
  33    1.2729501410318e-06
  34    -2.1292217914765e-06
  35    8.6570182891607e-07
  36    -1.0706922667069e-07
  37     -0.11621786542991
  38    -3.5361022176564e-06
  39    2.6037777633112e-06
  40     -0.13012388964928
  41    -1.0245517555593e-06
  42    2.208482223464e-06
  43    9.5088021525839e-08
  44    -6.3056335579241e-08
  45    -2.6003566733197e-06
  46    -2.7760148450036e-07
  47    -2.4444340881151e-08
  48    0.0085282135604756
  49    -9.5278021106938e-07
  50    7.1739701208747e-07
  51     0.032559025448193
  52    4.8065151635938e-09
  53    -2.1366108924018e-08
  54    -4.2868624194353e-08
  55    1.4313429021112e-08
  56    -3.4461386135382e-07
  57    -0.00010699133962103
  58    -8.0385541506159e-08
  59    3.7951603831233e-07
  60    -3.1951891085622e-05
  61    -6.7602276071676e-09
  62    1.0286363174985e-07
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.99852
   1    -6.4214862759968e-09
   2    2.1424535664499e-07
   3    1.2588984123317e-08
   4    -8.1765184990949e-08
   5    -5.6285957163325e-08
   6    1.3358294702673e-08
   7    -2.4652628744989e-07
   8    0.00011124778819612
   9    9.7104018768387e-08
  10    2.9677175367902e-07
  11    3.5097289512725e-05
  12    -2.7039157790468e-07
  13    -1.1880180469348e-06
  14    9.6222121632912e-06
  15    7.9159809006292e-07
  16    1.7844496756289e-06
  17    -0.0084570777026207
  18    -4.5907903423396e-06
  19    1.6513764421094e-06
  20    -0.032454824517643
  21    2.518930829059e-07
  22    -2.3016714538093e-06
  23    1.2561044492118e-07
  24    1.5850485075147e-07
  25    3.5684585750724e-07
  26       0.1162070232614
  27    -1.1915379693425e-05
  28    2.8140385714204e-06
  29      0.13001433038339
  30    4.0965259572701e-06
  31    -1.2732575613809e-05
  32    -8.340272338918e-08
  33    -2.0313176137313e-06
  34    3.1272063690788e-06
  35    -6.2057708003518e-07
  36    -9.4724807047438e-07
  37     0.034481265845534
  38    5.4219637742216e-06
  39    -1.370844701698e-06
  40        0.030212300652
  41    -1.5983471107636e-06
  42    -3.3924313865941e-07
  43    -2.411682710796e-08
  44    -1.8014341827105e-07
  45    2.0201577155336e-06
  46    -5.3506048573719e-07
  47    1.2061490493961e-07
  48     -0.46607316642443
  49    4.6798663234882e-07
  50    7.8155812078306e-08
  51     -0.32888268556489
  52    -5.2518860795233e-09
  53    2.1030561111084e-08
  54    5.6998401522712e-09
  55    1.6801500995801e-09
  56    -2.2415112642374e-07
  57      0.47518900041132
  58    3.0811654667517e-09
  59    -3.8432291353148e-08
  60      0.33219252884137
  61    2.8990357595262e-08
  62    -2.0365531169289e-08
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.98717
   1    7.8536751109173e-05
   2    0.00011349399876484
   3    1.564994060105e-05
   4    2.4106264012036e-05
   5    -0.0001800968488017
   6    -6.2104539897065e-05
   7    0.00030924227866094
   8    -1.993995102836e-08
   9    4.0539863288354e-05
  10    -2.0846912774174e-05
  11    2.1583979147391e-08
  12    0.0016639152210241
  13    -0.0030628280437224
  14    -0.025278428595936
  15     0.022128381413118
  16    -0.018540569558954
  17    -3.8960699099553e-07
  18     0.018307756742106
  19    -0.023625276968842
  20    -1.9869485158617e-06
  21    -0.017635003895994
  22     0.037710090595764
  23      0.14306621310149
  24    -0.0072015016748016
  25     0.060960595506368
  26    -5.7755483148869e-06
  27     0.029668267878386
  28     0.045694132119586
  29    1.042790434291e-05
  30    0.0042386667745122
  31    -0.0017992796625841
  32    0.0014519600252499
  33    0.0052514674975169
  34    -0.055870669505078
  35    -0.023933720955734
  36    -0.030713754522301
  37    2.6270498030566e-06
  38    0.0072748710682314
  39     0.054115207487988
  40    -7.5366534084392e-06
  41    -0.056360134487216
  42    -0.088633972968592
  43    -0.001577906396705
  44    0.0048328461262762
  45    -0.002795321786953
  46      0.30937087239866
  47      0.36836286497802
  48    4.6922224156371e-07
  49      0.20632811447319
  50      0.24163264346631
  51    1.4342345230449e-06
  52    0.00055729956247924
  53    -0.0020095351971082
  54    -0.0014476047034341
  55    -0.065942169712407
  56      0.47246622616998
  57    2.056577932039e-07
  58    -0.047575801005663
  59      0.32765047032906
  60    7.5457593790811e-08
  61    0.00075438620329488
  62    0.0019666907554966
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.98709
   1    0.00075225319830507
   2    0.0020224484203505
   3    0.00056244143113681
   4    -0.0020240835035203
   5    -0.0014813840511601
   6     0.065934169254959
   7     -0.47248405820594
   8    -2.410314974489e-06
   9     0.047596887217607
  10     -0.32763251994516
  11    -1.6144427467981e-06
  12    -0.0015021731397147
  13     0.005061029412461
  14    -0.0063131542007035
  15     -0.31007358205062
  16     -0.36838884823292
  17    7.0366348547799e-07
  18     -0.20708209781263
  19     -0.24479683410933
  20    1.0872858952597e-06
  21    0.0012161457119444
  22     0.005389149923222
  23     -0.02948405976919
  24     0.027697070986563
  25     0.034755133929738
  26    2.2318859866479e-06
  27     0.010269697893941
  28    -0.032144540062316
  29    -3.7085732376361e-06
  30    -0.062085790207363
  31    -0.063175954204768
  32    -0.017443489657029
  33     0.028335775489847
  34      0.14086352606107
  35    0.0038509776267699
  36    -0.060068795783973
  37    1.0350590876976e-06
  38    -0.027800519164047
  39    0.00069850039967716
  40    -7.0440411267777e-08
  41    -0.0039619250496953
  42    -0.0060144365570539
  43    0.0025128403532834
  44    -0.0020288876813095
  45    -0.049925678118595
  46    -0.021679745872656
  47     0.024517220110151
  48    -1.3062132297007e-06
  49    -0.035328429178471
  50     0.019684086339355
  51    1.1962639294301e-06
  52    -6.3941353353526e-05
  53    0.00050531182900652
  54    0.00019347422372614
  55    -9.6732072890919e-05
  56    -3.2334051509086e-05
  57    -2.2897255995525e-08
  58    0.00092890329941509
  59    -0.00022091848939545
  60    2.4968911366853e-08
  61    -1.4375185321021e-05
  62    -0.0011179554470876
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1    -6.4648534683033e-05
   2    -0.00083796579932225
   3    2.2677194085862e-05
   4    -0.00060086313992786
   5    0.0010465014250794
   6    0.00080517533855044
   7    -0.003875400835983
   8    -0.033005039093511
   9    -0.0014656874066851
  10    0.0040654863133084
  11     0.036736563988631
  12    0.0019891778863935
  13     0.014575228913968
  14     -0.10505596862169
  15     0.022472250684008
  16    -0.0043420625389755
  17     -0.39147424685211
  18     0.013943306314866
  19    -0.067410736231914
  20      0.11541444475904
  21     -0.01860598027741
  22     0.038121566140208
  23      0.44524481613316
  24    -0.0049221759828397
  25      0.06389136114695
  26      0.50920802065037
  27       0.1465917224639
  28      0.16827326334258
  29      0.36239390639236
  30    -0.024646637335449
  31     0.040727322022313
  32     0.010019777948803
  33    0.0053522899105708
  34     -0.28255620689648
  35     0.033030555862298
  36     0.055059228319004
  37     -0.47539110034856
  38     0.066093331844579
  39      0.30433730073913
  40     -0.41081021962956
  41    0.0099088457962788
  42        -0.12490742729
  43    -0.00032583277470892
  44     0.013242962719194
  45    -0.048057102770067
  46    -0.025767867085826
  47    -0.041509055925364
  48      0.34327157824825
  49    -0.024262952493374
  50    -0.0005153853582626
  51    -0.044430465733444
  52    0.00015844308783407
  53    -0.00076114458978443
  54    -0.0012401439378712
  55    0.0083595173773247
  56    -0.043194148540673
  57     0.004890865250309
  58    -0.010921433528436
  59     0.048280192965496
  60    -0.0053543682036948
  61    0.00021916564732291
  62    0.0029378273137484
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    0.0013187574235382
   2    0.0019050236145144
   3    0.00013008667536234
   4    -0.0007266898302922
   5    -0.00084691258206381
   6    -0.0019519529858941
   7     0.014070688085412
   8    -1.8267745291292e-05
   9    0.0049523399417137
  10    -0.015339750227943
  11    -1.8009901795452e-05
  12    -0.0005317955047218
  13    -0.069522219606135
  14      0.20577337616958
  15    -0.024319173622254
  16     0.078633814597238
  17    -0.061681102977059
  18     0.048379913000554
  19      0.26671620196934
  20     0.034972020745372
  21      0.12295583578541
  22      -0.3061291246435
  23      -2.9096006945336
  24    -0.059540450222554
  25     -0.53235814531284
  26     0.066992386062686
  27     -0.67475867278087
  28      -1.7685729630933
  29     0.029756662027774
  30      0.25329033762938
  31     -0.52750659281029
  32     -0.10425685360187
  33    -0.089822752461021
  34       2.8362876465978
  35      -0.0854194520053
  36     -0.48204442432348
  37    -0.053249473487381
  38     -0.83410986247562
  39      -2.0609116177155
  40    -0.050417749888051
  41     -0.28634492221615
  42      0.88418452011863
  43    0.00010729419875292
  44     0.013700296818801
  45     -0.10193506154108
  46      0.11044573639197
  47      0.21916568437704
  48     0.039891804053768
  49     0.085016212065869
  50      0.14832235546224
  51    -0.0031027312237359
  52    -0.0022832086788234
  53     0.018191144150578
  54    0.0067021022452398
  55    -0.0038664568235574
  56    -0.097526923282423
  57    0.0022097259208542
  58     0.023263718085642
  59      0.11087872845469
  60    -0.0024592965850733
  61    0.0054267183790999
  62    -0.042071815878104
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1    -0.0012825180848659
   2    -0.00035485614109719
   3    -6.9898178791238e-05
   4    -0.00064419540159938
   5     0.001616490792756
   6    0.0018671890347607
   7    -0.010645077825281
   8    -0.014024139863884
   9     -0.00266962597434
  10     0.012056293007387
  11     0.015656966130242
  12    -0.058520415491592
  13      0.14994973894439
  14       1.0140302563027
  15     -0.21109832838897
  16      0.37471234131838
  17    -0.029015178777405
  18     -0.42967053254761
  19      0.28967078640987
  20     0.029061735503663
  21     0.069231306939196
  22      -0.1168487941843
  23     -0.78490911772032
  24    -0.097588918959325
  25      0.12715948923865
  26       0.0173527026952
  27      -1.0804847267948
  28      0.59871897192801
  29    -0.005105633196217
  30     -0.43337726258268
  31      0.28757007995314
  32    -0.017826162329487
  33       0.4878287440823
  34     -0.60545379787458
  35     -0.57199402705371
  36    0.0084300461723409
  37    -0.010691154521728
  38      0.76048133913207
  39     -0.16474396259966
  40    -0.0072634412172438
  41      0.56997286642639
  42     -0.44545569201087
  43     0.037713550190354
  44     -0.27903531433555
  45      0.55177803744671
  46     -0.14477673433962
  47      0.24323233931148
  48     0.011711039035517
  49     0.084877658375839
  50    0.0080745489603579
  51    -0.0048518965483144
  52    0.0015019799671727
  53    -0.0066897743170338
  54    -0.0094755088079782
  55     -0.00254414056583
  56    -0.019917697491016
  57     0.042291816699373
  58    -0.015506297244966
  59     0.020337948885254
  60    -0.047290137215328
  61    0.0076826966470079
  62     0.019332512659986
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1     0.001651003247647
   2    -0.0013053772885837
   3    1.1459723451245e-05
   4    0.00051248450412734
   5    -0.00043374985460258
   6    -0.0023586122793243
   7     0.028348691745728
   8    0.0049976978021589
   9    0.0033216943503604
  10    -0.031578035031002
  11    -0.0055687519230702
  12    -0.021605405392207
  13      0.20433105962216
  14     -0.60512943612555
  15    -0.066393236300901
  16      0.22789896438658
  17     0.021108506403179
  18      0.15712726116632
  19     -0.14260706740787
  20    -0.022336953591492
  21     0.020021689036429
  22     -0.11249875116353
  23     0.097824999257616
  24     -0.32284873032259
  25     0.087760160030781
  26    -0.0091407532781915
  27      0.71843943365304
  28     -0.65865680621313
  29    0.0046196007515271
  30      0.22905079281191
  31     -0.36323141079956
  32     -0.12857425596894
  33    -0.071318553991031
  34       2.2789250341556
  35      0.30802046760413
  36      0.32998033861182
  37    0.0053014799410137
  38      -1.3411620592321
  39       0.6481843716005
  40    0.0014971180669964
  41     -0.43511017998201
  42     -0.13115280128115
  43     0.063918377006167
  44       -0.042855025977
  45      -1.6033450690101
  46     -0.28485148417905
  47      0.29447801871718
  48    -0.013917083294786
  49     -0.71100330412476
  50      0.40707523014422
  51     0.012137447206441
  52     -0.00074829980267
  53     0.010198235799053
  54    -0.0097342057145324
  55    -0.015719480045184
  56       0.1043423100882
  57     0.096174537629977
  58     0.021093353541239
  59     -0.11603252015204
  60     -0.10756627252129
  61    -0.0057503481930891
  62     0.003470982181301
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1    0.0023384804392426
   2    0.0047115312193321
   3    0.00066543154439944
   4    -0.0069777126985446
   5    0.0029551687299501
   6    0.0037842311429847
   7    -0.010020680539582
   8    -0.0075692848573145
   9    0.0013464656758681
  10     0.012709755075265
  11    0.0084664594919481
  12     0.063481889204521
  13     -0.32442596248281
  14     -0.22289082453369
  15       0.3707004519846
  16     -0.36055129683531
  17    0.0030574884152676
  18      0.36581623232681
  19     0.041462136021276
  20    -0.001017082509592
  21    -0.078688360956293
  22      0.19814391593395
  23      0.46960095253135
  24       0.3712564583221
  25     -0.58559210640738
  26    -0.0020918282526445
  27     -0.14052955000413
  28     -0.39005645631663
  29    -0.0031217191656596
  30     -0.39299969562932
  31     -0.17215843804436
  32    -0.046860941607778
  33      0.48638258545443
  34      0.26829072145423
  35     -0.29291713126845
  36      0.13255329279433
  37    0.0046887160463896
  38     -0.46357431517464
  39     0.043200276170402
  40    -5.2382482789525e-05
  41      0.27569818361666
  42    -0.061204814098628
  43     0.045050676297568
  44     -0.15173394645806
  45     -0.38287028547605
  46      -0.1716170268313
  47      0.12874457177463
  48    -0.0048757677793647
  49     -0.23697577255762
  50      0.33056468749346
  51     0.004195438014331
  52    0.0011012735228782
  53    0.0037017539498555
  54    -0.023540566854584
  55    -0.0096119736331216
  56    -0.0023893689141298
  57     0.091787275689207
  58    -0.010532081165044
  59    0.0011758102783122
  60     -0.10265211594564
  61    0.0067274630892117
  62     0.025803451600233
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1    -0.0092001889337142
   2     0.012454521450574
   3    -0.0010371797041604
   4     0.015316531836261
   5    -0.018280553900516
   6    -0.0092156246740523
   7    0.0059788328830834
   8    0.0073225186389928
   9    0.0074847266673257
  10    -0.0052138722790224
  11    -0.0083278066115801
  12     0.009828370517123
  13     -0.24813114342194
  14      0.55667085204918
  15     -0.26760642682421
  16      -0.1192257443821
  17     -0.11664972384702
  18     0.099265019624464
  19      0.15911109579847
  20      0.16126367631391
  21    -0.014916948504363
  22      0.23769252971528
  23     -0.86334843455249
  24      0.17967336805506
  25    -0.0065217416977036
  26     0.017448961580442
  27    -0.082879786337411
  28      0.20906625216778
  29    -0.079231029145901
  30      0.21065773896186
  31     -0.17683427160679
  32      0.03434800352526
  33     -0.76908950318483
  34      0.65015069153686
  35      -0.1681193881228
  36      0.30116609434776
  37     0.020103550848751
  38      -1.2226895868242
  39     -0.28734199731035
  40    -0.0038983791731928
  41     -0.19613843545809
  42       1.4543554839016
  43     0.050343434125559
  44     -0.31958204871772
  45     -0.52658943715543
  46    -0.037314050976524
  47     0.059803450743447
  48    -0.019447313084157
  49      -0.2063825914322
  50       0.4514847454787
  51     0.025190984388356
  52    -0.0026523153043569
  53     0.086865667051455
  54      -0.1193477370909
  55    -0.015447222330924
  56     0.028251645860611
  57       0.2299143657804
  58    -0.020766346774512
  59    -0.032344461434182
  60     -0.25714272004652
  61     0.028922706366935
  62     0.034477671454809
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1    0.0041224791824295
   2    -0.017614696305758
   3    0.00042079289742263
   4    -0.012841294894302
   5     0.021663899564104
   6     0.013104589402917
   7    -0.0058196267738058
   8      0.01438757277227
   9    -0.018492627307839
  10    0.0059515153453748
  11    -0.017142160001846
  12    -0.00025758693431008
  13     0.047139102632718
  14     -0.14846353314071
  15     0.032328322713756
  16    -0.020052503036387
  17     -0.84427646167013
  18    0.0016171338708041
  19    -0.035605466850482
  20        1.214222505244
  21    -0.0041833993093004
  22    -0.071769685734888
  23      0.37104232131672
  24    -0.050323416421355
  25    -0.030244153439698
  26    -0.075145288243004
  27      0.16191576623265
  28      0.13949646624214
  29     -0.55125574287804
  30    -0.078392480513463
  31      0.13822424012247
  32    -0.0017585248944862
  33    -0.025899342065233
  34     -0.11067926299489
  35     0.070761483695441
  36    -0.043058091029385
  37       0.3080340877954
  38      0.23933012202058
  39      0.25341983043829
  40     0.037883966238228
  41     0.032497934254914
  42     -0.36985564190236
  43    -0.0039863853092012
  44    -0.038224287675987
  45      0.12106467885337
  46     0.080708084998183
  47     0.071559286192403
  48    0.0050061309278759
  49    -0.062835465635271
  50     -0.20465083857033
  51    -0.065956031612184
  52    0.0022514485277774
  53    -0.053605612436436
  54     0.069579844119755
  55    -0.0025051528762432
  56    -0.043562447800564
  57    -0.040046300214606
  58     0.014214942152197
  59      0.04846378407606
  60     0.044838686467452
  61    -0.0032264922872673
  62     -0.02533045796241
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1     0.014387726008867
   2     -0.02208695500265
   3    0.0024302922093998
   4    -0.037952412619463
   5     0.043647165351345
   6     0.013087383225666
   7     0.058519571802632
   8     -0.03368448478989
   9    -0.0097345306144377
  10    -0.066690111788374
  11     0.037618570988291
  12    0.0009691016561494
  13      0.29996881300352
  14     -0.99148191263699
  15      0.31439623435263
  16      0.24909649729071
  17    -0.036863147007416
  18      0.10360631911363
  19     -0.29599378150464
  20      0.06005022403332
  21    -0.057280741206094
  22      0.15069054927205
  23      0.70342195466994
  24     -0.29645052921853
  25      0.23356189028278
  26    -0.018206293052762
  27    -0.052858206658765
  28      -1.3797617637204
  29    -0.028275862950777
  30     -0.28066141021674
  31     -0.93891797928168
  32     0.034763428135574
  33     -0.54298895857628
  34       1.5166318530094
  35      -0.3223050410167
  36     -0.23694619758778
  37     0.032173533512781
  38     -0.28706554956023
  39      0.28193704113582
  40    0.0011782493978592
  41     0.028717810825197
  42      0.34305427717069
  43    -0.014215239888005
  44      0.39846482858687
  45     -0.93479778411795
  46    -0.057440711292008
  47    -0.057457124589554
  48    -0.0027586441630251
  49     -0.26550795844572
  50      0.14669915030863
  51    -0.005084040646231
  52    -0.0017122417839047
  53     0.019073773634354
  54    -0.014669850097531
  55     0.011731616964585
  56      0.03062796929806
  57    -0.026367192021241
  58    -0.0008925166859344
  59    -0.032009970924874
  60     0.029491600407663
  61    -0.012596881681848
  62     0.002920282349722
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1    0.0024193402092846
   2    -0.0027869225547502
   3    -0.00023169397533156
   4    0.0032903783593616
   5    -0.0022437893677943
   6    -0.0099310814892473
   7     0.029637521413657
   8    -0.0082427224636039
   9    0.0099111647511106
  10    -0.032759134866038
  11    0.0090605528482766
  12    -0.011369158968638
  13     -0.18671268137322
  14      0.62779804861651
  15    -0.065921850567547
  16     0.027644980746852
  17     -0.12650060904734
  18     -0.21189359024486
  19      0.14684930750288
  20      0.17493027790902
  21     0.008389139176852
  22     0.070454654630723
  23     -0.80755204953637
  24    -0.041286971725039
  25    -0.084817614605316
  26    -0.047191423431651
  27     -0.02347989550658
  28      0.27694832600826
  29    -0.043857702761834
  30      0.35590730543411
  31      -0.2578360015689
  32    -0.013434930957755
  33      0.87757839116505
  34      -1.0430420309584
  35      0.10474495145326
  36      0.21389687831317
  37     0.067100845346013
  38      -1.4191192825058
  39     -0.72607115191622
  40    -0.0050606067207506
  41     0.059688126226963
  42       1.3318141893565
  43    -0.010279050578754
  44      0.60726035612873
  45     -0.93534601870933
  46     -0.36908484937914
  47     -0.45035016444452
  48      0.04018036974164
  49      0.36835578708036
  50       1.0590803461166
  51    -0.057937109365139
  52    -0.019884819635855
  53      0.40987115502198
  54     -0.49113925214174
  55     0.076594481687377
  56     0.070790245850085
  57    -0.0030181858843618
  58      -0.1303310067333
  59    -0.077644548042209
  60    0.0034304143508203
  61     0.016056163154516
  62      0.13814165835499
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1    0.0051322904494234
   2    -0.018015214565312
   3    0.00023047269410052
   4    -0.0094400439506184
   5     0.018256322681927
   6     0.012927667559832
   7    -0.016925615421897
   8    -0.0050008333394624
   9    -0.018238002575049
  10     0.018384030708398
  11     0.005531347392696
  12    -0.0020940781438752
  13     0.062434786040975
  14    -0.073314896638201
  15     0.064654700598687
  16    -0.024397473404345
  17    -0.052108502236848
  18      -0.0692319950439
  19    -0.0026375908450141
  20      0.11672793980727
  21    0.0020833017853062
  22     -0.11282021719819
  23      0.23633060466036
  24    -0.021571116063281
  25    -0.083471594433993
  26      0.25112387185497
  27     0.028506131089954
  28      0.17916482089973
  29     -0.29326947325514
  30     -0.12881636197569
  31      0.17702868208535
  32    0.0043249163466883
  33     -0.12122037968598
  34     -0.10085118945234
  35    0.0029143305340253
  36      -0.1309931014102
  37     -0.15045621622639
  38      0.34380840238139
  39      0.16618537517065
  40     0.073757550679974
  41     0.036238866417013
  42     -0.30341560433326
  43    -0.00010182051322906
  44      -0.1585266946201
  45      0.32898757200119
  46      0.10730017120781
  47     0.049952306742073
  48     -0.30432028538125
  49    -0.012181032981296
  50     -0.21433993168877
  51      0.37119071758065
  52    -0.056765293165609
  53       1.1489465922976
  54      -1.4028271123522
  55      0.23600671486323
  56       0.5124877401182
  57    -0.071010208110181
  58      -0.3898548390695
  59     -0.59238192421124
  60     0.079049805906202
  61    -0.013738239717944
  62      0.48085362029882
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1    0.0037616279765581
   2    -0.018361521089678
   3    0.00023736173416302
   4    -0.011384679978009
   5     0.021157024569696
   6     0.011007695791425
   7    -0.0038199239767035
   8    -0.015585538492258
   9    -0.017400436931442
  10    0.0045775699713191
  11     0.017333270704121
  12     -0.01083387255532
  13     0.011912574091116
  14      0.16700212058092
  15      0.05466322907242
  16    -0.048843357351721
  17    -0.073200398043727
  18     -0.21101584286597
  19      0.06281922323673
  20       0.1962280137244
  21    -0.011589356927084
  22    -0.054955185311088
  23       0.2654150267127
  24    -0.059766343654053
  25     -0.13491854430976
  26      0.42138946405832
  27      0.15827905470384
  28      0.54582287885817
  29     -0.53032812010214
  30      0.11622449760284
  31     -0.12679694792068
  32    0.0088658035721244
  33      0.27491306945135
  34     -0.85991913626057
  35     0.067755376386977
  36     0.065735198738535
  37     -0.25123819953033
  38     -0.57854962902278
  39      0.11847805012208
  40      0.15945505956245
  41     0.075996974301171
  42      0.55103340443099
  43    -0.0045574436249611
  44      0.27531182429493
  45     -0.50363444154875
  46     0.073299145960021
  47     0.028129890162874
  48      -0.5287617186642
  49     -0.13722490899434
  50       0.1503622313468
  51      0.62783245410358
  52     0.042896521710789
  53     -0.88246565724851
  54       1.0818053189795
  55     -0.25843584093598
  56      0.22465180363479
  57     -0.13325333795333
  58       0.3979946745214
  59     -0.23550517330017
  60      0.14840114798933
  61    -0.0073773692120165
  62     -0.36340420742288
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1      0.30367392474894
   2      -1.3345672307886
   3     0.026642216210582
   4     -0.89178392481367
   5       1.5657885594083
   6      0.93852797785106
   7     0.017663198636243
   8     0.081842621930396
   9       -1.354794638923
  10    -0.064799003768253
  11    -0.091507172209419
  12    -0.00086975553554893
  13    -0.0024460792520893
  14     0.086299977848521
  15     0.060349674050186
  16     0.065586857476396
  17     0.014893266984057
  18      -0.1137900876265
  19     -0.10704039071358
  20    -0.027990224358878
  21    -0.00016583777841552
  22    8.7663928698994e-05
  23     0.035395774422774
  24     0.057637415748131
  25    -0.060323797602572
  26     -0.01983868956647
  27     0.019716359211636
  28      0.25594031046565
  29     0.038192744037423
  30     0.048095977142566
  31     0.022315882844242
  32    0.00039772749029011
  33    -0.00071583170866159
  34     -0.21724814523162
  35     0.048241688038021
  36    -0.00013353296043719
  37    0.0027441279814008
  38     -0.11297754335406
  39       0.0464064461156
  40     -0.01039755977941
  41    -0.0066158186665967
  42      0.11930304299106
  43    0.0024433818969459
  44    -0.016733393688318
  45    -0.028696363150733
  46    0.0093977318627984
  47    -0.0055875669676888
  48     0.018057921116334
  49    0.0036328060389343
  50      0.03540234667659
  51     -0.01920440644255
  52    -0.00038700712843014
  53     0.012295921321444
  54    -0.017733770451043
  55    0.0044967212230257
  56    -0.024150364634845
  57      -0.0265794090753
  58    -0.010031737561353
  59     0.026720316147531
  60     0.029744332443363
  61    0.0021491530863788
  62    0.0076427084377622
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1     0.027579443100749
   2    -0.083452686343801
   3    0.0031872380813155
   4    -0.069555672880069
   5      0.10608072305646
   6      0.05711491037903
   7     0.064947716621962
   8     -0.01554416746723
   9     -0.07409703990859
  10    -0.079259361268472
  11      0.01729116912891
  12     0.050046610446831
  13     -0.61656583136612
  14      0.35573417162377
  15     -0.26628168475923
  16      0.28214063872742
  17     -0.07004441749605
  18      0.56778888378556
  19     -0.13554853285744
  20      0.13947053294773
  21     0.041009868925873
  22      0.57073130329121
  23      -2.5091237174664
  24      0.13122897761347
  25      0.48462303859747
  26      0.15321968393386
  27     -0.42824397984769
  28      -2.0911132639716
  29     -0.23429056516356
  30    -0.066322852803497
  31      0.15800433080346
  32    -0.019128880560874
  33     -0.23748507822104
  34       2.4298165385691
  35    -0.015503687434665
  36     0.081804970554986
  37    -0.074252735930745
  38      0.12677313130138
  39      -1.4145858178212
  40     0.057912868964897
  41    -0.056856059975034
  42      -0.2662067713767
  43    -0.012405104155219
  44     -0.12738416914671
  45      0.47519753025018
  46     -0.15778145979474
  47    -0.062737096449265
  48     -0.22112741164338
  49      0.34777731846121
  50     -0.03532473066549
  51      0.25873308037315
  52    0.0064725631678461
  53    -0.089360680979384
  54     0.060612592874532
  55    -0.035471430341128
  56     0.049341128500431
  57      0.31204253666643
  58     0.013700864262102
  59    -0.059350097343412
  60     -0.34921988235873
  61    -0.023904842065178
  62     0.055926143843696
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1    -0.011298990185793
   2    -0.011180536099903
   3    -0.002318629373736
   4     0.020859756461195
   5    -0.0075844836241639
   6    -0.011659413650796
   7    -0.0071857596061547
   8    -0.026552394556515
   9    -0.0060584938757832
  10    0.0069178054519831
  11     0.029673843005268
  12     -0.03439878849224
  13      0.32595851979049
  14      0.94010885695728
  15      0.02587823636122
  16     0.016648036427395
  17     -0.01547914624331
  18     -0.34671894484216
  19      0.27033656898842
  20     0.026316196218266
  21     0.032066220527907
  22       1.1972520962802
  23      -2.3019712270281
  24     0.090670030169859
  25     -0.41230799842404
  26    0.0088710524792268
  27      -1.0444173914801
  28      0.80012181184947
  29    -0.025119877749742
  30     -0.14181162878712
  31      0.50002814567783
  32    -0.030200016028527
  33    -0.093266211516191
  34      0.57839469078564
  35    -0.063928278841576
  36     -0.49301969120068
  37    0.0053838833125167
  38       1.3512803368317
  39      0.27251404761976
  40    0.0034034436924042
  41     -0.35829125745893
  42     -0.72888889791518
  43    -0.018726349999091
  44     0.083271746517873
  45      0.34412208862917
  46     -0.22527555344617
  47     -0.02269420613848
  48    -0.0073029448859292
  49      0.37051528958051
  50     -0.31232934565557
  51    0.0074039621574927
  52    0.0061399389771071
  53    -0.091425198830225
  54     0.067314778749926
  55    -0.031697271727741
  56     0.088871418954421
  57       0.2948795576195
  58     0.016464341788664
  59     -0.10301037854946
  60     -0.32977937329552
  61    -0.029936998434823
  62     0.053327047132257
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1     0.012140408240444
   2     -0.15380780968474
   3    -0.0040947047529114
   4    -0.011232295009448
   5      0.10455589281147
   6      0.15690511744325
   7    -0.073003249058666
   8    -0.059076548524555
   9     -0.22683192734122
  10     0.083541805020631
  11     0.066060857618442
  12     -0.02363534962774
  13      0.10977734367487
  14     -0.12431804522154
  15     -0.25650755132648
  16     -0.60225964856574
  17    -0.0073624555687517
  18      0.20734729897327
  19      0.96319555885102
  20    0.0035582012539427
  21    0.00010346970503615
  22     -0.19411271890115
  23      0.60058356137995
  24     -0.43033503785963
  25      0.23479629467779
  26    -0.013293354306152
  27     -0.12778827161767
  28     -0.34923542894629
  29     0.017742758960836
  30     -0.16119557434701
  31     -0.13095889439276
  32    0.0030724472243075
  33      0.40017062432899
  34     -0.23841207324651
  35     -0.37825605249497
  36    -0.048396883344038
  37      0.01035388941769
  38       1.0356504270561
  39       0.4980606486775
  40    -0.0037930033961474
  41     -0.12831872127504
  42     -0.58493535599569
  43    5.4445398954114e-05
  44     0.032896610467088
  45      0.26060686073459
  46     0.037825598613176
  47    -0.026994463471042
  48     0.039910723428209
  49     -0.24305437683207
  50     -0.17999489808988
  51    -0.046200232509773
  52    0.0054832717791023
  53    -0.073197137873237
  54      0.03704317053746
  55    -0.015269285738769
  56      0.14274030936194
  57      0.20949673183994
  58    -0.0050468840241377
  59      -0.1641543783148
  60     -0.23424152210306
  61    -0.036623834222022
  62     0.078225673430022
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1    -0.019763026014447
   2    -0.025881178014062
   3    -0.0050211295129458
   4     0.051646408582372
   5    -0.024568194684722
   6     0.035152307271106
   7     0.032428118641648
   8    -0.080635426263676
   9    -0.067001564211469
  10    -0.036957405318447
  11     0.090169930709818
  12    -0.013894104418296
  13       0.6626053910782
  14     -0.82022484920491
  15     -0.17672815192429
  16    -0.0062625785126715
  17    -0.0041896382253458
  18      0.64590389699418
  19    -0.028699161778961
  20     0.014866047103674
  21    0.00041935871539047
  22     -0.18679114523375
  23      0.23178541247816
  24      0.52374436469478
  25     0.055654252931347
  26     0.029844573710808
  27      -1.4658200867825
  28      -1.2726003844389
  29    -0.040710185341573
  30      0.40461921554642
  31      -1.7315263642319
  32    -0.0041583064623414
  33     -0.68110239270694
  34       2.8779955678623
  35    -0.097283446276695
  36      0.11981048889907
  37    -0.0087067289143134
  38      0.38946896690828
  39     -0.84266108112323
  40    0.0067967268194878
  41      0.44744405199219
  42      -1.0982684845871
  43    -0.015043611895566
  44      0.38503100623329
  45     -0.51788076206921
  46      0.23295501062013
  47    -0.066179779895973
  48    -0.034828406387242
  49     -0.33350744106621
  50      0.28027214469521
  51     0.041664224911935
  52    -0.0012974554437379
  53     0.087277566099438
  54     -0.14281063577393
  55    0.0051340801640141
  56    -0.023458656743866
  57      0.30873113327462
  58     -0.07042579447473
  59     0.014929505311057
  60     -0.34530279745259
  61     0.045700591320874
  62     0.062327937036223
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1    -0.00040741453057512
   2     0.032193409132547
   3     0.010220932787683
   4     -0.14552517652489
   5      0.11919026382444
   6    -0.071196968183564
   7    0.0048846324193599
   8     0.033597343791793
   9     0.094978605593677
  10    -0.0075371968643076
  11    -0.037562113197152
  12     0.026143270193552
  13     -0.23300987351078
  14     -0.46383898516565
  15    0.0082558827032777
  16      0.25777575088446
  17    0.0058726012171137
  18     0.066894061371414
  19     -0.85196472943819
  20    -0.027191977458672
  21    -0.020853496226462
  22     -0.40118840075487
  23       4.0457296782341
  24     -0.16420786076374
  25     -0.15433237797975
  26    -0.054412486624617
  27       1.3782620999482
  28       1.7784121184447
  29     0.091353084246413
  30      0.52579059904886
  31     -0.15978567784235
  32     0.045307930572331
  33      0.98696415022704
  34      -4.4570561102595
  35     -0.21425063078703
  36      -0.3584161073042
  37     0.074200803304666
  38       0.9285153117879
  39       2.1625268265548
  40    -0.075265886365799
  41      0.16422826106132
  42     -0.15898014081472
  43    0.0026981086436307
  44     -0.38296637701791
  45       0.9544212799378
  46      0.33292661913818
  47     0.076510463916504
  48     0.096966922750891
  49     -0.36430572200435
  50     -0.71896193732533
  51    -0.099768955539369
  52    0.0033805115207303
  53    -0.030038155634624
  54     -0.03935438351848
  55     0.017843764266295
  56      0.16512495331702
  57      0.25339687514437
  58    -0.046373118307055
  59     -0.19102197107525
  60     -0.28327312506814
  61    -0.087238008383951
  62      0.16863828143404
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1     -0.27017840485576
   2      0.19234906447055
   3    -0.059885124207685
   4      0.88685247420215
   5      -0.8654862373322
   6      0.28243661715425
   7     0.035024499979321
   8    -0.033939926214564
   9     -0.43277820693339
  10     -0.05657426542799
  11     0.037948783521513
  12    0.0068930936005165
  13      0.48189404369258
  14      -1.5178782987559
  15     -0.14587365020406
  16     0.033228923474818
  17    -0.0063634514070664
  18      0.73626141021698
  19     -0.35750052018498
  20    0.0056777245341706
  21    0.0072932213044053
  22      0.69681121629958
  23     -0.90699802770062
  24     0.024771829415296
  25      0.14004021578596
  26    -0.0088426551267191
  27        1.070822272178
  28      -1.4632425671659
  29     0.011548028342454
  30      0.23512366722866
  31      0.27327509137051
  32    0.00026334194164286
  33      0.23728490454424
  34      0.38743314696579
  35      0.12838394275026
  36    -0.0045904187393299
  37      0.01772852441062
  38       -1.257968253165
  39     -0.51231468858315
  40    -0.017389279190316
  41     0.090745913478768
  42      0.87554074761627
  43     0.017848120249341
  44     -0.46291049593847
  45      0.22673112693467
  46      0.12403819967094
  47     0.040261520188125
  48     0.013903747600893
  49     -0.14260971038435
  50    -0.0014296932848954
  51    -0.013389005305762
  52    -0.0029466872461401
  53     0.029993339424809
  54    -0.045956742674644
  55     0.027983025147614
  56    -0.0031916625136295
  57      -0.2770673071549
  58    -0.0052427233292161
  59     0.007984981870305
  60      0.30986757328688
  61    -0.087975017523066
  62     0.086091856180473
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1     -0.28193767376084
   2     0.095583067249181
   3    -0.059855831979444
   4      0.82597246845687
   5     -0.74092291433783
   6      0.25503724122774
   7      0.14809474146609
   8    -0.076726779398115
   9     -0.46639609412053
  10     -0.19411772360214
  11     0.085816873616539
  12    0.0074932459694663
  13     -0.56823173052986
  14       1.2024977140346
  15      0.12891846447075
  16     0.087635537993957
  17    0.0095597485284864
  18     -0.61908036200804
  19    -0.037430633805752
  20    -0.014371388813834
  21    -0.013149878883535
  22     -0.81890554798611
  23        1.943865676489
  24    -0.097640260180939
  25     -0.24197270980731
  26    -0.012442535519808
  27     -0.28814275119959
  28       1.9147608517508
  29     0.014295698222995
  30     -0.17414259425673
  31     0.022667198648129
  32    0.0074861063522634
  33    -0.090253239505427
  34      -1.4155161146043
  35     -0.12698239068357
  36     -0.11469389527369
  37    -0.003419623647975
  38       1.0570876256106
  39       1.1376163419043
  40    0.0064312457935981
  41    -0.014418356695535
  42     -0.75779838060336
  43    -0.015724320760364
  44      0.40099370407207
  45     -0.26420803032597
  46     -0.11787169193938
  47     -0.02530645141649
  48    0.0064314153031291
  49      0.10288920768364
  50    -0.079904558978574
  51    -0.010439870608914
  52    0.0034865454994691
  53    -0.052752742058631
  54     0.082989209776043
  55    -0.031557519233573
  56     0.030621131365362
  57      0.23140973024633
  58     0.022238748181476
  59    -0.036658869531117
  60     -0.25878313613291
  61      0.08538388833839
  62     -0.10807844000791
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1     0.013575383112158
   2    -0.0082985182597669
   3    -0.0059227007455646
   4      0.10209225444593
   5    -0.099607290518965
   6    0.0039667994288902
   7     -0.13377886594385
   8    -0.004794757550667
   9    -0.0094944189121566
  10       0.1458046614315
  11    0.0053644941676841
  12    -0.0020198289643716
  13      0.26692911865615
  14      -0.4818972584257
  15      0.35248479615941
  16      0.02970343451838
  17     0.042100920084182
  18     -0.38457341314947
  19     -0.31238949485734
  20      0.10788841452267
  21     0.015594982700204
  22     -0.10622982207998
  23      0.23900327587783
  24       0.4259242930186
  25      0.22514185722477
  26      0.39843122044189
  27      0.29804304661121
  28       0.2057273343828
  29     -0.58225717894663
  30      0.34897438378711
  31       0.4101578622583
  32    -0.019540397297171
  33      0.16842241516769
  34     -0.15903027974833
  35     -0.43361004147898
  36      0.35927008665796
  37      0.11474937626116
  38      0.54073925160445
  39      0.26922048660703
  40      0.14952052452771
  41     -0.41655148558411
  42       0.1666977425582
  43    0.0089285187831725
  44      0.33316671192119
  45     -0.44383419296629
  46    -0.029711452581193
  47      0.16913497622657
  48      0.13997549389524
  49     -0.39635169151219
  50    -0.057986255187715
  51     -0.20153324732182
  52    -0.001563518288767
  53      0.07592424851303
  54     -0.13545114056411
  55    -0.011541546192061
  56    -0.012431447726249
  57     0.010873726799653
  58    -0.039511583712454
  59    0.0044077790016311
  60    -0.011990184372397
  61    -0.0066710644658942
  62      0.10338220654165
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1      0.16356035499938
   2     -0.16411447663396
   3    -0.0017795365529929
   4     0.059622592858594
   5    -0.023754048401938
   6     -0.02354777413792
   7      0.33501070874607
   8      0.32907462241089
   9     0.057929046801416
  10     -0.37110068094948
  11     -0.36809606223663
  12    0.0070752590093486
  13      0.13531684932363
  14     -0.65394057363941
  15    -0.016931052610724
  16    -0.045239861689347
  17    -0.072502195428839
  18     0.088768461353692
  19     -0.31737390454066
  20      0.10250562656575
  21    -0.012271182452855
  22      0.24944261321389
  23       0.0899968473112
  24     -0.21316254805905
  25    -0.054761347962872
  26     -0.12698801916595
  27       1.2294164366572
  28      0.28138324505993
  29     -0.12792266545039
  30      0.16772674797158
  31      0.65476275611552
  32    -0.00097714665951821
  33    -0.0083743708442236
  34     -0.42701735237183
  35     -0.21738961266503
  36         0.15953179035
  37     -0.57825309272572
  38    -0.0098691291043068
  39      0.22792762781625
  40      0.76098983635922
  41      0.11596894518133
  42     -0.10448730258269
  43    -0.010798532343326
  44      0.18352820727046
  45     -0.18718869146739
  46      -0.0668805125557
  47      0.25984561354193
  48    -0.065627313926618
  49    -0.046738781646803
  50     -0.31535293221801
  51     -0.11809877644842
  52    0.0069007459144262
  53      0.35164804731478
  54     -0.78949215969139
  55     -0.09484547529958
  56      -0.2400912594001
  57    -0.022674900861338
  58     -0.38395406507157
  59      0.19449576478218
  60     0.025333493271671
  61      0.19423639367993
  62      0.57935693787744
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1      0.29602321962891
   2     -0.32443031540441
   3    0.00095391097069166
   4     0.024155566499238
   5     0.055512694977482
   6    -0.0043530798858477
   7      0.11894486810995
   8     -0.15634916115433
   9     0.047079458447361
  10      -0.1291910993205
  11      0.17491007339937
  12     0.013887455143254
  13      0.58376165580072
  14      -2.2888887475438
  15     -0.10170726888202
  16     0.042942560663148
  17     0.083568889663632
  18      0.70287995495868
  19     -0.81308628214597
  20     0.019859204483338
  21    -0.022382701487113
  22     -0.11199847717849
  23       1.1812010285019
  24     -0.35386931076495
  25     -0.13758044034979
  26      0.34183578901238
  27       2.4898435163092
  28     -0.32242736498148
  29     -0.43355243944928
  30     -0.11684138469919
  31       1.1759581188455
  32     0.014528971333214
  33      0.15537959712767
  34      -1.3110995796013
  35      0.23458356733955
  36     0.011695396232519
  37      0.16007171287093
  38       -1.522903574706
  39     0.040118489539175
  40     0.013214243346516
  41      0.21820785150681
  42      0.91709629492426
  43    -0.0053527943400048
  44     -0.16786735512105
  45    -0.033973124199984
  46    -0.025243789645443
  47     0.021037206898476
  48      0.10292099429332
  49      0.19107307497301
  50    -0.020085099543086
  51     -0.12231690473487
  52     0.024516029693909
  53    -0.064089323527721
  54     0.036768864548089
  55    -0.015872838803062
  56    -0.031667561477601
  57      0.16999183473139
  58     -0.35162613723297
  59    -0.016992637542894
  60     -0.18998806320978
  61      0.86052621804137
  62     -0.53867660105267
 Sym= A
 Ene=              48
 Spin= Alpha
 Occup=    0.00000
   1      -0.2204226508521
   2      0.26645461835668
   3     0.009795772331762
   4     -0.16981736295681
   5     0.088302245974838
   6     0.023633987500433
   7    -0.045876727578149
   8     -0.11057608903882
   9    -0.026887873201837
  10     0.051282619886849
  11      0.12370981441712
  12     0.012960839846399
  13     -0.13267349356498
  14     -0.29988320675712
  15    -0.051758152309351
  16     -0.11608632860431
  17      0.05567761130739
  18     0.088647832547279
  19    -0.093288038588995
  20    -0.020654939565407
  21     0.010625769772648
  22     0.030083742733946
  23     -0.27278363866522
  24     -0.14011668599171
  25    -0.067164348309316
  26      0.19284731906588
  27       1.0248783295221
  28    -0.075087866970987
  29     -0.14851564542411
  30      0.48109134342869
  31      0.22048096485297
  32    -0.0072799964700276
  33     -0.54975231981184
  34      0.33345892358526
  35     -0.25310955180154
  36     -0.12036375337825
  37      0.25340079506006
  38    -0.034359372447422
  39    -0.076419982761379
  40     -0.23747443019641
  41      0.56602539835853
  42     -0.70615800968417
  43    -0.0097072699852055
  44     -0.28369578255099
  45      0.46470656527902
  46     -0.50816699200169
  47       0.2380064227052
  48      0.07394842497084
  49      0.75052205720011
  50     -0.42613671652345
  51    -0.024210210693528
  52      0.01062121820027
  53     0.082746180425396
  54     -0.37752358052637
  55     -0.15606561017081
  56     0.048366974340597
  57     -0.23799461197731
  58     -0.11135946557847
  59    -0.096784625330186
  60      0.26622342865223
  61    -0.026239408887383
  62      0.48543468273063
 Sym= A
 Ene=              49
 Spin= Alpha
 Occup=    0.00000
   1    -0.044542007986671
   2       0.1222669728997
   3    -0.0028941465855326
   4     0.084288225406598
   5     -0.14085226197408
   6     0.018353921954429
   7     -0.12375041162759
   8     0.089783349288253
   9    0.0096127301523137
  10      0.13929353789279
  11     -0.10040575870811
  12    -0.0019548559229093
  13      0.39675191063523
  14     -0.77661100071729
  15      0.27318426136474
  16     0.094491547119826
  17    -0.022368798044489
  18     -0.28443553035059
  19     -0.43348963952518
  20    -0.070514220286484
  21    -0.018981880193432
  22      0.24971558073462
  23      -1.3098360661405
  24       -0.229123160239
  25    0.0049730667289301
  26     -0.23310200106072
  27      0.56302951224511
  28     -0.41707023382914
  29      0.37358139237934
  30    -0.058170544680754
  31      0.39525267250215
  32     0.010307461098503
  33    -0.092762169407344
  34     -0.55595220618831
  35      0.10050117488461
  36       0.4256068665542
  37     0.055112813475899
  38      0.11614343382244
  39      -2.0232617635209
  40     -0.19494156713581
  41     0.069050085774676
  42      0.43660295866782
  43    -0.015884696312413
  44     -0.54752944764669
  45        1.810721026449
  46    -0.056110788647344
  47     0.035774109085977
  48      0.04282293629279
  49      0.83308163034658
  50     -0.34082609306474
  51    -0.004503733207778
  52    -0.015062801476051
  53    0.0068332008831802
  54      0.24593243832839
  55     -0.51684032966005
  56      0.17878693379369
  57      0.25867378295866
  58      0.76892176265894
  59     -0.17272014997395
  60      -0.2892461890942
  61     -0.10227106575679
  62     -0.33829288728199
 Sym= A
 Ene=              50
 Spin= Alpha
 Occup=    0.00000
   1      0.16690342053869
   2     -0.18484601756016
   3    -0.00058783304542484
   4      0.02997792034265
   5     0.017055175384334
   6    0.0024129435980803
   7       0.1161955803946
   8     -0.13836131392556
   9     0.020785481480377
  10      -0.1264981141359
  11      0.15477692080796
  12    -0.0014554706900786
  13     -0.38100011136561
  14       1.6794351416855
  15    -0.081408279372098
  16      0.11808695722727
  17     0.080880732968499
  18     -0.33481706911313
  19      0.35879106995637
  20     0.070428890619708
  21    -0.0074188345207028
  22      0.47507462595289
  23      -1.9091165612251
  24    -0.084283651411212
  25    -0.090695367830338
  26      0.29240264824576
  27      -1.9559598725399
  28     0.071962562927699
  29     -0.62415554427699
  30     -0.32774669513745
  31     -0.74003833496192
  32    -0.0038939482275709
  33     -0.19520985092908
  34       1.1044351041307
  35     0.039894502645341
  36       0.1995375048678
  37     -0.10439466189886
  38       1.2459414900979
  39      -1.3016561536459
  40      0.62512762964868
  41     -0.17763319678008
  42     -0.53022360567071
  43    -0.0088479594185129
  44    -0.043554832710195
  45      0.85010970991103
  46      0.20147715782914
  47    -0.073205261293045
  48      0.44975845338531
  49      0.10486999337427
  50    -0.039454909026574
  51     -0.70420825940999
  52     0.016458770429822
  53    -0.013502335672012
  54     -0.37182070067291
  55     0.016788669296013
  56      0.23970252511202
  57     -0.12533546286246
  58     -0.27960715398154
  59     -0.30658172535863
  60      0.14072806028659
  61     -0.22440916255059
  62      0.75860201789343
 Sym= A
 Ene=              51
 Spin= Alpha
 Occup=    0.00000
   1     -0.12449497086382
   2      0.20980500402892
   3    -0.0030157161896629
   4     0.070223818959693
   5     -0.14670040290597
   6    0.0066129683597101
   7    -0.074261831489967
   8       0.3473840499836
   9     0.012072840917217
  10     0.088942003139957
  11     -0.38848526171262
  12    -0.013457852074776
  13     -0.55144221991431
  14       2.3702334817202
  15     0.021338993591827
  16    -0.018859562225668
  17    -0.0021726458462212
  18     -0.56366629900433
  19      0.86825489633409
  20    -0.017796215815068
  21     0.012832856512927
  22       0.2652912952283
  23      -1.1052164437699
  24      0.30216126386156
  25      0.17694602491534
  26    -0.018649218449118
  27       -3.107400401604
  28      0.07628934627628
  29      0.07598514153172
  30    0.0029248809438075
  31      -1.6805177170171
  32    -0.0021831334949866
  33     0.045177179374654
  34      0.57190192429909
  35     -0.13897737286477
  36    -0.051928554000363
  37     0.082302533708941
  38       2.1797577543168
  39     -0.53832829274226
  40      -0.1136085960657
  41     -0.25031006766522
  42     -0.96863112440659
  43    -0.0056909602585057
  44     -0.19227268634695
  45       1.2454912969586
  46     0.023657040950372
  47    0.0074455182412705
  48     0.071709055977991
  49      0.22574007039809
  50     -0.39962642111703
  51    -0.054222845674102
  52     0.015163581137307
  53    -0.021166953642371
  54      0.13000173053752
  55     -0.34109842684295
  56      0.10740285306509
  57     -0.16955069770828
  58      0.08930703022986
  59     -0.16404427143373
  60      0.18968444725991
  61      0.85582584863532
  62     -0.75205331316288
 Sym= A
 Ene=              52
 Spin= Alpha
 Occup=    0.00000
   1     0.019111927213937
   2     -0.11534264437886
   3    0.00040479793645686
   4    -0.053104065433583
   5      0.11538731022212
   6    -0.021502221967992
   7      0.35015459480755
   8     0.096289288616718
   9    -0.019809625422222
  10     -0.39909708545095
  11      -0.1075927270521
  12    0.0031651840763213
  13     -0.12660940511519
  14      0.59453900543519
  15    -0.066968674117657
  16     0.051650376837884
  17     0.051315472754098
  18     -0.18061406701783
  19    -0.044839956385044
  20     -0.17493156565952
  21    -0.0096924960011308
  22      0.56177866562341
  23       -1.361251474491
  24       -0.226969825959
  25     -0.13325656872165
  26    0.00038143180926157
  27      -0.1163257676771
  28       0.4298941205438
  29      0.46778910655464
  30     -0.11891817387927
  31      0.37774443689489
  32    -0.012401722594319
  33     -0.15549379160355
  34      0.94476372874386
  35     -0.23695287353935
  36      0.28787497759572
  37      0.60522143794551
  38       0.6936531246323
  39     -0.33401786213626
  40      -1.1094562089818
  41     -0.11936677557379
  42     -0.49859384903044
  43    -0.0024281472389518
  44       0.3205522997172
  45     -0.26850964062869
  46      0.19578214035732
  47     0.053218298493714
  48     -0.21778061670157
  49     -0.41086140256269
  50     0.063607865071884
  51      0.55680257499785
  52    -0.0087646022937933
  53     0.075316574683209
  54    -0.041912184534876
  55      0.12962630947498
  56    -0.088073846838499
  57    -0.093690807678606
  58    -0.054626552730614
  59      0.10906208406248
  60      0.10444481749152
  61    -0.092393826071888
  62     0.016564165345509
 Sym= A
 Ene=              53
 Spin= Alpha
 Occup=    0.00000
   1     0.047289718873073
   2     0.088798082634801
   3    -0.0021942983017015
   4      0.11629245845464
   5     -0.18799171489067
   6     0.028079283297557
   7       -0.350279328267
   8     0.022137569142127
   9      0.04554055869181
  10      0.40317983812651
  11     -0.02470561186451
  12    0.0026529656903506
  13     -0.32604601563429
  14       0.1626535004359
  15    -0.039727558662432
  16    -0.068229994213214
  17     0.030450981189585
  18      0.04465448780474
  19       0.2457752781307
  20    -0.098288426748581
  21     0.007281221804119
  22      0.32626648533058
  23       -1.314943576237
  24     -0.11246476104546
  25     0.054726851317972
  26    -0.087454861439853
  27       1.1771688638366
  28     -0.42309851963737
  29      0.24930998785125
  30     -0.02483377085391
  31      0.84199715657126
  32     0.002707742896377
  33    -0.030657601689361
  34       1.3334733014725
  35      0.38184934506483
  36    -0.056327857092841
  37      0.17543944459484
  38      -2.6923990244482
  39      0.69171127636083
  40     -0.31271327703152
  41      0.19727161321072
  42       1.0876328085749
  43    -0.010177825256746
  44      0.98259115675748
  45      -2.8909199287706
  46      0.26138160667043
  47      0.23772274832694
  48     0.032329875604039
  49     -0.92686727783102
  50      0.47485257825886
  51     0.041609689875153
  52     0.013242949217317
  53      0.30008210207697
  54     -0.82115108962415
  55      -0.2356804856637
  56     0.013811826729745
  57      0.09835974503302
  58     -0.29575657195403
  59    -0.098442235948372
  60     -0.10998349897673
  61      0.12351251924785
  62       0.7526639949904
 Sym= A
 Ene=              54
 Spin= Alpha
 Occup=    0.00000
   1     -0.14996082963604
   2      0.15404172657952
   3    0.00011579493036753
   4    -0.025143465935628
   5    -0.0099753086185365
   6    0.0011189829691806
   7    -0.070066288153388
   8    0.0014531111547139
   9    -0.028262849182532
  10     0.072697111539082
  11    -0.0016586102850051
  12    0.00023652429269398
  13     0.084121225134198
  14     -0.13344373553989
  15      0.16633902065832
  16     0.022527123005042
  17    -0.066799175057523
  18     -0.21778125527918
  19    -0.094223482592258
  20    -0.072974240305302
  21     0.010005512743052
  22      0.14942390362899
  23      -1.2857482039273
  24     0.061531260163436
  25     0.047161288487368
  26     -0.40797529089843
  27      0.15592991708803
  28     -0.41228242868809
  29      0.57936311677044
  30      0.12130963213943
  31      0.23196635263006
  32    -0.0097643875856122
  33     -0.21129511445571
  34      0.70201694146321
  35    -0.045055920580103
  36      0.21777018197703
  37    -0.025228035122225
  38     -0.21316264223682
  39     -0.95624511881705
  40     -0.18173756637972
  41     0.015814514187697
  42      0.21891258164928
  43    -0.0022923672572814
  44    -0.051799229577391
  45      0.22149268980067
  46    -0.065430756698603
  47     0.069158233484385
  48    0.0072592381446032
  49      0.21362230366763
  50    -0.0052398598168153
  51     0.030448959375642
  52     0.052345878895511
  53     -0.33951801133179
  54     -0.17597787688875
  55      0.56042410290336
  56      0.35539947835878
  57    0.0074922317597878
  58      -1.1157297122127
  59     -0.46849923773739
  60    -0.0083809013600382
  61      0.25480794520056
  62      0.63392817152041
 Sym= A
 Ene=              55
 Spin= Alpha
 Occup=    0.00000
   1     -0.73947245813247
   2       1.2686186483171
   3     0.032289413084723
   4     -0.34989329394818
   5      -0.1543506458042
   6      0.10957749537593
   7      0.34102296631316
   8     0.011556791777745
   9     0.097856297510643
  10     -0.34985163237687
  11     -0.01291686146683
  12    -0.00084987895906184
  13      0.22968786837541
  14     -0.72891893289067
  15    -0.036865460896823
  16    -0.017562407799204
  17     0.017530346457177
  18      0.25670373390533
  19     -0.14518948058189
  20     0.024301796900637
  21    -0.00066360180251374
  22    -0.091763630101643
  23      0.32776389059041
  24    -0.0006270324566043
  25    -0.0098572391900729
  26     0.079557820823094
  27      0.71797803297153
  28     -0.18942094686757
  29     -0.17408070077627
  30     -0.14781770770153
  31      0.53403014738209
  32    0.0015193420206488
  33      0.13456528395517
  34    -0.0027866297558908
  35      0.14824379206263
  36    -0.00028607253309722
  37    -0.047458412483394
  38     -0.95898649390377
  39      0.30984785636499
  40      0.18767444971724
  41    -0.061980077040515
  42      0.58750334795145
  43    0.0043408566498688
  44      0.24026067854153
  45      -0.8629107927675
  46       0.1423013995793
  47    -0.050165377245218
  48      0.11231844955831
  49     -0.37303203710459
  50      0.30292894367997
  51     -0.18302420767168
  52    0.0025314111053283
  53     0.012927951047576
  54    -0.036715547915536
  55     -0.10853228217333
  56     0.051240189678111
  57     0.071979770844528
  58     0.052409365731755
  59    -0.066261816907768
  60    -0.080355286022293
  61     0.077897436721581
  62     -0.01636139157459
 Sym= A
 Ene=              56
 Spin= Alpha
 Occup=    0.00000
   1     0.050119050670905
   2    -0.049313890423187
   3    -0.0011873073428356
   4      0.02763684989953
   5    -0.016379698006231
   6    -0.0056648579542394
   7      0.13504847533884
   8    -0.084637554033523
   9     0.017168225773967
  10     -0.14789578684621
  11     0.094649644531869
  12    -0.016043617400512
  13      0.18599735468798
  14      0.19922190971432
  15      0.11891196855745
  16    0.0083898021736136
  17    -0.0090126401157849
  18     -0.17695045410592
  19       0.1612352717038
  20    -0.017230439825221
  21    -0.0078876459095485
  22     -0.48837377347013
  23       1.5058339122958
  24      0.21220993987047
  25     0.099837116945853
  26     0.028492356456738
  27      -1.4263923251529
  28      0.22800748890284
  29       0.1198436264435
  30      -0.1619993279687
  31       -1.003906089219
  32     0.013814858581655
  33      0.41876588235806
  34      -1.7878243802964
  35      0.11030205754981
  36    -0.073438203932057
  37      0.18534778113835
  38       1.3154883767058
  39     -0.20006049933249
  40     -0.40548883458077
  41     -0.32118002098307
  42    -0.013933932092276
  43    0.0037472897761078
  44     -0.59981500610899
  45        1.763598585379
  46    -0.046456966831093
  47     -0.19094125584864
  48     -0.22173101497025
  49      0.54134908407375
  50     -0.29776460228575
  51      0.37411557331137
  52     0.032928310069205
  53      0.32324981048017
  54       -1.245513622089
  55       -0.161055440621
  56     -0.19784752510842
  57     0.054999207251938
  58     -0.72955808440507
  59     0.092943694980439
  60    -0.061790234001057
  61     0.095857933420281
  62       1.4037622293685
 Sym= A
 Ene=              57
 Spin= Alpha
 Occup=    0.00000
   1       0.3619288333448
   2     -0.46020370865552
   3    0.0029567671748416
   4    -0.036461518157931
   5      0.17262103167061
   6    -0.036692045736901
   7      0.39119190889625
   8      -0.2014104129465
   9      0.06146945398962
  10      -0.4346887522821
  11      0.22522525525591
  12     0.011881237143433
  13      0.20638009478982
  14     -0.91729996399687
  15     -0.13692423052729
  16    -0.012850989047095
  17    -0.046568708529982
  18      0.54776342604522
  19     -0.25161047422266
  20    -0.075708118386955
  21     0.016443748627502
  22     -0.35606900321113
  23       1.1662355774035
  24      0.30504884451067
  25     0.028529933075975
  26     -0.35369763594991
  27      0.50491482393764
  28     -0.30455083800806
  29      0.51452766687356
  30      0.05068603728992
  31      0.27592141556964
  32    -0.008348177951375
  33     0.014567833273434
  34      0.17467843598519
  35    -0.096706896185092
  36     -0.10545763355064
  37      0.06886464060615
  38     -0.49391538000126
  39      0.71217516220401
  40     -0.21409940465599
  41    -0.046574441024104
  42      0.20044390210425
  43    0.0058593247221894
  44      0.28288249731289
  45     -0.92997921850671
  46    -0.044937611156946
  47     0.036561341543346
  48      0.12038752731143
  49     -0.29236226921892
  50      0.15941198848062
  51    -0.098681975875436
  52    0.0043608772710984
  53     -0.14378827664942
  54      0.26117453581636
  55     -0.39243729574839
  56      0.37958398247059
  57     -0.18980536983118
  58      0.46263514269482
  59     -0.42074094704566
  60      0.21239148317576
  61     0.052042280370474
  62      -0.2342061028151
 Sym= A
 Ene=              58
 Spin= Alpha
 Occup=    0.00000
   1      0.75329929616454
   2       1.2909727967984
   3      0.04692387646012
   4      0.51932232480613
   5       -1.644061192255
   6      0.34045099605555
   7    -0.093374244441781
   8     -0.06515450639016
   9      0.98944673414256
  10      0.30060530245441
  11     0.072853827718166
  12    0.0057822565356579
  13     0.036418058504005
  14    -0.040016544727712
  15    -0.072265522256082
  16     0.073245816030433
  17    -0.014591258081177
  18     0.098554340947327
  19     -0.18741970052351
  20    -0.0056986807734523
  21    -0.0057275426826833
  22    -0.075836626057079
  23      0.62392060119118
  24    -0.0058588035863435
  25    -0.084256229388972
  26     -0.05651952859406
  27     -0.17545549992957
  28      0.33800280892984
  29     0.087990297249712
  30    -0.034870944713281
  31     -0.11572482382173
  32    -0.0031128609562179
  33    -0.011294420714336
  34     -0.30530995798259
  35     -0.14310061891221
  36     0.021906439308063
  37    -0.0086406962283303
  38      0.72906400412984
  39      0.11511827947291
  40    -0.050503035976568
  41    -0.082671138297954
  42     -0.36438817136606
  43    -0.0014721265521539
  44    -0.014862892869097
  45      0.32045347020933
  46    -0.034839311438026
  47    -0.024628948816978
  48    -0.059494429657577
  49     0.061043313419406
  50    -0.095024176354395
  51     0.083253864334242
  52    -0.00034603907147082
  53    -0.004396355847893
  54     0.015279097097792
  55     0.031320645586228
  56    -0.026211562611619
  57    -0.051219991287216
  58    -0.021440999597378
  59     0.031067594550323
  60     0.057209836190978
  61    0.0024746843315176
  62    -0.018463034899624
 Sym= A
 Ene=              59
 Spin= Alpha
 Occup=   -0.00000
   1      0.12010224547969
   2     0.023009911249217
   3    -0.0041486963336104
   4      0.16584471227418
   5     -0.22542961498404
   6    -0.0074987435266017
   7     0.038521124804276
   8      0.65498481954276
   9      0.10286379546695
  10    -0.028604625522316
  11     -0.73244338056701
  12    0.0097852377264356
  13      0.44427738133196
  14      -1.3952766336354
  15     -0.20857452032267
  16    0.0073267256867597
  17     0.046013787189779
  18      0.78034355692724
  19     -0.36139711793228
  20    -0.019394626537337
  21    -0.017657544394097
  22     -0.52753199282154
  23       2.2064610419814
  24      0.12017241480705
  25    -0.0022404337968231
  26       0.1847369010298
  27      0.22877367834979
  28     -0.41153432714679
  29     -0.13798646076049
  30     -0.19709755193123
  31      -0.3025009497358
  32     0.015188054310539
  33      0.20997729324866
  34      -1.4569560706577
  35      0.14778686372996
  36    -0.064419774533264
  37      0.19538890372079
  38     -0.14702953285574
  39     0.019635905307074
  40     -0.17102340816014
  41     0.017821926248331
  42      0.45442866171216
  43    -0.021830404427225
  44    -0.012022265478705
  45      0.42868824129005
  46     -0.19870502868023
  47      0.11871323563488
  48      0.12332741947855
  49      0.52700925027663
  50     -0.36916831845274
  51    -0.093550944587765
  52    0.0014158576229853
  53      -0.1552298164792
  54      0.14469938478825
  55      0.17483611360988
  56      0.17943635260538
  57     0.064773014166613
  58    -0.039055582948587
  59     -0.17916557329517
  60    -0.072315943937058
  61     -0.35755662586285
  62       0.2521922780597
 Sym= A
 Ene=              60
 Spin= Alpha
 Occup=   -0.00000
   1     -0.32076166648374
   2    -0.067804338707719
   3    -0.0073883491223118
   4     -0.15271481942645
   5      0.32658878977847
   6    -0.055881216666714
   7     -0.39392327925847
   8    0.0021687392802151
   9     -0.23960323416451
  10      0.39336835120895
  11    -0.0024470852837127
  12     0.032030306109859
  13      0.53673182282329
  14      -1.7415187372867
  15     -0.40827653425572
  16       0.2961793056729
  17    -0.025840954418089
  18       1.0699925751142
  19       -1.119065216104
  20    0.0031893728714056
  21    -0.027435634800367
  22     -0.37048769174137
  23       2.8111571282354
  24     -0.10547075063948
  25      -0.3184893486576
  26     -0.09218637951542
  27      0.72565798378335
  28      0.43643996172618
  29     0.099470446561185
  30     -0.34196674257536
  31      0.30465985232304
  32     -0.01095407152255
  33     0.023454337340784
  34     -0.80064447347156
  35     -0.33102500023926
  36     0.079984238058078
  37    -0.073478931808552
  38       1.1244680879607
  39      0.55168176352274
  40     0.032237826908948
  41     -0.26661979269825
  42     -0.51194612432746
  43    -0.00060184989042869
  44      0.14894309141991
  45      0.16394706354588
  46    -0.010681814059919
  47     -0.15393857809621
  48      -0.0564312960416
  49     -0.12601636250481
  50      0.04337699275584
  51     0.057140560760059
  52      0.00902048496407
  53     0.057067579311388
  54     -0.22144575041405
  55     -0.14562764522251
  56    -0.016665853026258
  57     -0.18650219861501
  58    -0.068147653037099
  59    -0.013709230136757
  60      0.20850925404177
  61      0.14360094791563
  62      0.16298547633608
 Sym= A
 Ene=              61
 Spin= Alpha
 Occup=   -0.00000
   1     -0.11335373606086
   2    0.0058015168948118
   3    0.0023986242080095
   4     -0.11714453078688
   5      0.15749174082829
   6     0.019708522040676
   7    0.0084285984283626
   8     -0.32476878082732
   9    -0.095340771586735
  10    -0.018571401457329
  11      0.36319442938486
  12    0.0081003955339814
  13     0.092958150595955
  14     0.043265018052486
  15     -0.14079052000515
  16     0.030229389580271
  17    -0.0092234620889578
  18       0.2831747310781
  19    -0.060020008704678
  20    -0.015163733859877
  21    -0.036805889891341
  22    -0.048848869879195
  23       1.7334701876134
  24      0.19567418478883
  25      0.14279534459992
  26    -0.079784267250841
  27      -1.3628230204393
  28      0.16043492716191
  29      0.10252594638819
  30     -0.16138616740037
  31      -1.2098938166735
  32     0.028893309128565
  33      0.65457558232587
  34      -3.1273994500027
  35      0.10337337409833
  36      0.22689661560058
  37    -0.026309241540301
  38       1.6445987288105
  39     -0.60620944374904
  40    -0.018126345247217
  41     -0.30472836484914
  42       0.3238935306285
  43    -0.051669348495026
  44     -0.10439309168749
  45       2.0168955284753
  46      -0.1971004307928
  47        0.569097030299
  48    -0.043585811814334
  49      0.97555883519251
  50      -1.4559311744799
  51     0.053670712597119
  52    -0.015363263810731
  53      0.10273975980331
  54     0.039704502956499
  55      0.11936331060953
  56    -0.064392539631405
  57    -0.0051080726370258
  58      0.03195056762315
  59     0.087499302828913
  60    0.0056637467884474
  61    -0.037821382690783
  62     -0.18691095767214


==> anc/c2h4n4_locints_r125.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -2.08616818542927    -5.23879350327032     0.00000000000000
N   2   7    -0.10999462569506    -5.43454054285438     0.00000000000000
N   3   7     0.96100739863287    -3.32931369986868     0.00000000000000
C   4   6    -0.55479132555633    -1.14187652706560     0.00000000000000
H   5   1    -2.61429987060325    -1.33192464488016     0.00000000000000
C   6   6     0.55479132555633     1.14187652706560     0.00000000000000
H   7   1     2.61429987060325     1.33192464488016     0.00000000000000
N   8   7    -0.96100739863287     3.32931369986868     0.00000000000000
N   9   7     0.10999462569506     5.43454054285438     0.00000000000000
H   10   1     2.08616818542927     5.23879350327032     0.00000000000000
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

7 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

8 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

9 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    1.00000
   1      0.66952840587869
   2      0.74756329263538
   3    0.00073101886450453
   4     -0.18506036985537
   5     -0.19429217501837
   6      0.24286123486571
   7    -0.0019826330281335
   8    -1.4287466313812e-17
   9      0.14094310771748
  10    -0.0011506095676528
  11    -8.2916481289862e-18
  12    7.6623960481212e-05
  13    -0.018489329205109
  14    -0.019411744880097
  15     0.010372105475154
  16     0.034699604334539
  17    -7.0937925760362e-17
  18    0.0060193911969942
  19      0.02013771392615
  20    -4.1168413383166e-17
  21    0.0037361801192637
  22    -0.0046998067952384
  23    -0.0067268336387888
  24    0.0045082395721376
  25     0.046061164232135
  26    7.6695991821321e-18
  27    0.0032453957728584
  28     0.033158554531082
  29    5.5211983229648e-18
  30     -0.03813853803374
  31    -0.042583661601907
  32    -0.00098183985314146
  33    -0.0086436667788403
  34    -0.011862860391432
  35    0.0033067878758211
  36    0.0075202623701569
  37    -2.2052186752906e-17
  38     0.002380493587842
  39     0.005413693597326
  40    -1.5874949084889e-17
  41    -0.00080875859220572
  42    -0.00090302103813353
  43    -6.8406456896202e-05
  44    -0.00042490007606012
  45    -0.00044475579302326
  46    -0.0010820159157478
  47    -5.8576938111624e-05
  48    -1.8276202894734e-18
  49    -0.00062794165503443
  50    -3.3994785963237e-05
  51    -1.0606488247017e-18
  52    1.1281771488139e-05
  53    8.2307029974499e-05
  54    8.6190930396614e-05
  55    1.9616512099091e-06
  56     4.16520845237e-05
  57    7.8007026431639e-19
  58    1.1384328912568e-06
  59    2.4172545441136e-05
  60    4.5270924917905e-19
  61    -0.00018190439937228
  62    -0.00020310572418676
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    1.00000
   1      -1.1685871438788
   2        1.986518114655
   3    0.0046620294429851
   4     0.061874367224765
   5     -0.55027699224228
   6     -0.11941256890411
   7     0.022768479584648
   8    -2.3550504649374e-16
   9      0.44729380240872
  10      0.20937396262809
  11    2.1046290279914e-17
  12    0.0056169883712565
  13    -0.012067714973346
  14    -0.052144854436566
  15     0.023363169920654
  16     0.022125603950181
  17    -7.7668338507114e-17
  18    -0.013146233314934
  19      0.23828660279184
  20    -4.4912505322499e-17
  21    0.0047588404081564
  22     0.028981420690814
  23      0.11784501405339
  24    -0.007848990438341
  25     0.018103251835005
  26    -7.58623946306e-17
  27    -0.068910985256618
  28      0.49217765705795
  29    -6.8709677409012e-17
  30     0.022005181368555
  31     -0.36650183807773
  32    0.0025970291125993
  33    -0.022996839094825
  34     -0.30819626972607
  35     0.019750172426983
  36     0.027503823359621
  37    3.6714431243111e-17
  38      0.11778184616326
  39     0.091779399023339
  40    -2.9587884174371e-17
  41    -0.0010241329385928
  42    -0.026492912416057
  43    -0.00013537374508489
  44    -0.00052471248782649
  45     0.048752621709317
  46    0.0015743692445675
  47    -0.0042944075363856
  48    -1.9966488522658e-17
  49    0.0070610978496645
  50     0.013325794643285
  51    1.7113291130633e-17
  52    0.00031253186643907
  53    0.0034913421760509
  54     -0.02848483277603
  55    0.00024585818738267
  56    0.00033273410809463
  57    1.8533773345465e-17
  58    0.0075195221368857
  59     0.015862547180063
  60    1.2790410699866e-18
  61    0.00090428192796404
  62    -0.0064844298931063
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3      0.99508189668638
   4     0.019808623436171
   5    0.0017613998650977
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -0.00032902232915113
  13    -6.5496914796158e-06
  14    -5.8240421025725e-07
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    2.0508894557004e-05
  22    8.5724207377103e-07
  23    -1.4597563101176e-07
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32    5.1828019657295e-07
  33    2.1663361195298e-08
  34    -3.6889496177063e-09
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43    -1.4210254576368e-10
  44    -2.8287679915869e-12
  45    -2.5153648737021e-13
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52    2.7441101009279e-11
  53    5.4625698485405e-13
  54    4.857364180459e-14
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    1.00000
   1     -0.18054307576178
   2     -0.20158573556243
   3      -0.2529088087495
   4      0.70591048693358
   5      0.74590938544472
   6     -0.03216332712128
   7      0.11611668787031
   8    7.9381197330493e-17
   9    -0.018665800169854
  10     0.067387645687266
  11    4.6068417021273e-17
  12    0.0098516456722756
  13     -0.15005127496527
  14     -0.15771374267836
  15     0.093793519253823
  16      0.20687868743844
  17    3.8856901543866e-18
  18      0.05443252437839
  19      0.12006084521563
  20    2.2550377226292e-18
  21    0.0021260901368451
  22    -0.011962554954413
  23    -0.016643606581893
  24     -0.01983875751946
  25     0.015009358304261
  26    -1.1125634582055e-16
  27    -0.014281543552019
  28     0.010804951071149
  29    -8.0091323598071e-17
  30     0.004542947715171
  31    0.0050724374386573
  32    0.00047603127609345
  33    -0.00088319401672988
  34    -0.0012494678826074
  35    0.00023553444993765
  36    0.0045121576214091
  37    7.5410307366512e-18
  38    0.00016955676289131
  39    0.0032482163018786
  40    5.4286443486673e-18
  41    -0.0023539648990245
  42    -0.0026283242581073
  43    0.00013307282796783
  44    -0.0012320794019894
  45    -0.0012959944574027
  46    0.0001788886655764
  47    0.0016270939526407
  48    -2.6384119658088e-17
  49    0.00010381699852475
  50    0.00094427452928136
  51    -1.531187066992e-17
  52    2.0456951327182e-05
  53    -0.00036811484330047
  54    -0.00038684187426328
  55    4.5709599553963e-05
  56    0.00027772770766996
  57    -1.7704999020388e-17
  58    2.6527300732946e-05
  59    0.00016117766279127
  60    -1.0274993394678e-17
  61    8.0072533189369e-05
  62    8.9405148512168e-05
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    1.00000
   1     -0.37251297406186
   2     -0.92876138594583
   3    -0.00071102560541114
   4      -1.8274513595678
   5       4.6570167691112
   6     0.020862174589281
   7      0.14109251994932
   8    -1.036697378847e-16
   9     -0.00753597926747
  10       1.3115606459152
  11    8.2987047489898e-16
  12     0.037740729489878
  13      0.12347773980654
  14      -2.4015546069963
  15     0.048102321967671
  16     0.082769381409542
  17    -4.0011169908564e-17
  18      0.79586902884699
  19       1.2882732129433
  20    -2.2135943205737e-16
  21     0.008470061621602
  22     0.081066512440336
  23      0.10107750758045
  24     0.010528669387257
  25     -0.05745158727239
  26    -4.6511412899848e-16
  27    -0.026714119681648
  28     0.086844536241655
  29    -3.6012097670189e-16
  30    -0.0058033423157958
  31     0.055606674427928
  32    0.0062050111894038
  33     0.049150626462704
  34    -0.064370884940291
  35    0.0099880518393313
  36    -0.017382755117658
  37    9.3483382741941e-17
  38     -0.11979463534595
  39      0.34440357674293
  40    6.8476725723802e-17
  41     0.041255366076721
  42    -0.021496621009467
  43    0.0037473157945939
  44     0.041079340301302
  45     -0.22832506551495
  46    -0.0021088792330475
  47    -0.0019027128097261
  48    -1.9226161596576e-16
  49    -0.057757046297648
  50      0.12513529553651
  51    5.1723436870721e-18
  52    0.0012713518334266
  53     0.014708918693017
  54    -0.048664512303865
  55    -0.00040684773901286
  56    -0.0053930677620415
  57    3.2992266852158e-17
  58     0.020117573725593
  59     0.030971916500016
  60    -6.075491709724e-17
  61    0.0022388433541156
  62    -0.024297999004378
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    1.00000
   1      0.17543951418845
   2      0.19588734358917
   3    0.0035901143156239
   4    -0.023746074370026
   5    -0.024997533439642
   6      0.84508199810588
   7     0.037564748907517
   8    1.8604696215549e-17
   9      0.49043843145658
  10     0.021800483945411
  11    1.0797127438676e-17
  12    -0.0071564994607012
  13    -0.079456085151448
  14    -0.083276888588511
  15    -0.038582119464293
  16      0.12408232646316
  17    -2.1833841762761e-17
  18    -0.022390909041666
  19     0.072010457799916
  20    -1.2671143310117e-17
  21    -0.0012364979100632
  22    -0.0099677726480978
  23    -0.013673353438187
  24    -0.017725610637709
  25    0.0055157225532406
  26    -1.8976755237287e-17
  27    -0.012760329373463
  28    0.0039706635754628
  29    -1.3661004532742e-17
  30    -0.0079938272689772
  31    -0.0089255239680418
  32    0.0005509145238418
  33    0.00079252815682945
  34    0.0010578308352915
  35    0.0001292732413248
  36    0.00032058228143919
  37    -2.0560673066585e-17
  38    9.3061343397128e-05
  39    0.00023078107637983
  40    -1.4801236799796e-17
  41    -0.00016500652007759
  42    -0.0001842383629618
  43    -2.9309642293361e-06
  44    -0.00017062577819714
  45    -0.00017906855279227
  46    5.8678589308422e-06
  47    0.00015283161677141
  48    -1.7780043662288e-17
  49    3.405377864516e-06
  50    8.8694941525608e-05
  51    -1.0318545116931e-17
  52    7.4092957918535e-07
  53    -3.3834058060103e-05
  54    -3.5533498608931e-05
  55    -3.0637550478659e-07
  56    3.1192381684668e-05
  57    -1.8531076066424e-17
  58    -1.7780324553242e-07
  59    1.8102317622564e-05
  60    -1.0754402412535e-17
  61    -1.417069033693e-06
  62    -1.582231289095e-06
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    1.00000
   1    -0.0014322260012473
   2    -0.0015991548318033
   3    -0.010182528588603
   4     0.085783865128581
   5     0.090251514344361
   6     0.037564748907517
   7       0.8145726093815
   8    5.1899213533201e-17
   9     0.021800483945411
  10      0.47273248483338
  11    3.0119407271842e-17
  12     -0.01561502449067
  13     -0.14117756008679
  14     -0.14791090426323
  15     0.099022546304885
  16      0.12310473677483
  17    -3.9162081672465e-17
  18     0.057467159870229
  19     0.071443119299718
  20    -2.2727486742194e-17
  21    0.0026673013758191
  22    -0.0097529673969599
  23    -0.013629897779414
  24    -0.0060911327060292
  25     0.030824056393331
  26    -1.1592854891396e-16
  27    -0.0043848903812122
  28     0.022189650909309
  29    -8.3454753585907e-17
  30    -0.0074378480683561
  31    -0.0083047442696694
  32    -0.00020626801326961
  33    -0.0045052969275119
  34    -0.0062030148779715
  35    0.0017027253024868
  36    0.0062834124720705
  37    3.6354021681489e-18
  38     0.001225759503373
  39    0.0045233089212946
  40    2.6170567558273e-18
  41    -0.0018934073876547
  42    -0.0021140878394214
  43    6.7213094153583e-05
  44    -0.001051341048816
  45    -0.0011049937984074
  46    -0.00032718553754107
  47     0.001118662588314
  48    -5.2577492770692e-17
  49    -0.00018988022722833
  50    0.00064920933870504
  51    -3.0513042689553e-17
  52    1.4848045420674e-05
  53    -0.00020536695251253
  54    -0.00021588025467228
  55    3.1192381684244e-05
  56     0.000201116381649
  57    4.5312905952023e-17
  58    1.8102317622318e-05
  59    0.00011671672450394
  60    2.6297081904075e-17
  61    -3.0088875558519e-05
  62    -3.3595794721663e-05
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    1.00000
   1    -1.0321063180235e-17
   2    -1.1524003920922e-17
   3    -2.3615605559656e-17
   4    5.8313146236223e-17
   5    6.1669431471742e-17
   6    1.8604696215549e-17
   7    5.1899213533201e-17
   8      0.73647952173415
   9    1.0797127438676e-17
  10    3.0119407271842e-17
  11      0.42741161478857
  12    1.8601148429898e-18
  13    -4.6433233263173e-17
  14    -4.8781644094092e-17
  15    1.6256289366139e-16
  16    -9.5924793598716e-17
  17    -0.095230573341456
  18    9.4342431573538e-17
  19    -5.5669397071284e-17
  20    -0.055266510375295
  21    2.0817119398184e-17
  22    -3.2832065038724e-17
  23    -4.6650231176209e-17
  24    8.1757643021174e-17
  25    -7.053030101829e-17
  26    -0.0033031287739899
  27    5.8855769489192e-17
  28    -5.0773419894954e-17
  29    -0.0023778594701503
  30    9.5593913693227e-17
  31    1.0673557723458e-16
  32    -4.8561189220956e-17
  33    1.3934952871363e-16
  34    1.9541989718604e-16
  35    -2.1840548765712e-17
  36    1.1732219171568e-16
  37    0.0022167528984027
  38    -1.5722594930229e-17
  39    8.4458010485898e-17
  40    0.0015957981759466
  41    -4.5562987644475e-17
  42    -5.0873445796682e-17
  43    2.2713187354387e-17
  44    -1.3740855265772e-16
  45    -1.446873038108e-16
  46    -8.3639767312362e-17
  47    -1.326128876324e-17
  48    -0.00034630780133807
  49    -4.8539853387018e-17
  50    -7.6961119450105e-18
  51    -0.00020097772200816
  52    -2.368287965237e-18
  53    3.4664413139475e-17
  54    3.6436341566047e-17
  55    -9.9173657590435e-17
  56    -9.9191207304143e-17
  57    -1.7291691752156e-05
  58    -5.7554856427518e-17
  59    -5.7565041301984e-17
  60    -1.0035132921025e-05
  61    -6.8031333104075e-18
  62    -7.5960522258814e-18
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    1.00000
   1      0.42357871630118
   2        1.284374190583
   3     0.019207386988839
   4     0.066171411872394
   5     0.032090367005008
   6     -0.83451103869858
   7     0.043755290279871
   8    -3.9578245740487e-16
   9       2.4362373224327
  10      0.39730924480085
  11    3.5806666538932e-16
  12    0.0025097588546262
  13    -0.087720270622869
  14     -0.61209262937024
  15    -0.054973875511903
  16     0.022095437965123
  17    -4.8082731515156e-17
  18      -0.3076622727854
  19       1.1922527098347
  20    -2.3676921984609e-16
  21    -0.0022906462494997
  22    -0.088429211460578
  23     -0.46307173993896
  24    -0.055423858850155
  25     0.050327325783047
  26    -1.0893423407534e-16
  27     -0.48249890544744
  28      0.13268737201216
  29    -1.9784486733146e-16
  30    -0.013526285012931
  31     -0.32838873532855
  32    0.00062877040123784
  33      0.03085227643772
  34      0.20349479061688
  35    0.0032525326975938
  36    -0.031014340427021
  37    -5.1110083690005e-17
  38    -0.026089896790536
  39    -0.0029394864865744
  40    -3.5299194843963e-17
  41    0.0002101560937862
  42    -0.004724668966534
  43    0.0014375521381959
  44     0.017716405397012
  45     -0.06193032031166
  46    0.0017098001894262
  47    -0.0053764303293547
  48    -1.1887192620174e-16
  49    -0.013411326590703
  50     0.082621739402815
  51    -5.2686430141854e-17
  52    0.0002442440118996
  53    0.0036285576020736
  54    -0.034543588763651
  55    -0.00015010094723943
  56    -0.00085141083888461
  57    -2.206834894486e-17
  58       0.0231534217584
  59     0.014878945977096
  60    2.0755376483748e-17
  61    -0.00051030579503176
  62    -0.012156756832636
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    1.00000
   1     -0.18234866109773
   2       0.1045119512018
   3    -0.055820115069041
   4     -0.24116770623304
   5       2.0647145541954
   6     0.039262132346758
   7     -0.82497947341872
   8    -9.7392075211844e-17
   9       0.3947016666795
  10       2.3068564713989
  11    5.5741928549453e-16
  12     0.020578206475943
  13     0.018380883775915
  14      -2.0496955322955
  15     0.033250493033894
  16     0.059803319167002
  17    -2.1928778806267e-16
  18      0.64940728552435
  19      0.90654250455982
  20    -1.6935648641892e-16
  21     0.011516671271567
  22     0.086359792687973
  23      0.27173842652867
  24      0.02341301274804
  25    -0.030032472905103
  26    -3.6793264710277e-16
  27     0.091909362604836
  28      0.43095385169962
  29    -2.9568648830995e-16
  30     0.040517234269521
  31    -0.094640984823039
  32    0.0061778542996283
  33     0.010316412793365
  34     -0.36325231767469
  35     0.022914676212567
  36     0.015745387202276
  37    1.4067503707094e-16
  38     0.013026541428087
  39      0.33562485262381
  40    -2.1404368485208e-17
  41     0.028133003359168
  42    -0.031114928160334
  43    0.0022353694131169
  44     0.028061411656989
  45     -0.11548331376522
  46    -1.508668662245e-05
  47    -0.0043085639680412
  48    -1.5102301324098e-16
  49    -0.032834148705108
  50     0.084106168970451
  51    1.431149320586e-17
  52    0.0011417209551268
  53     0.012761558186553
  54      -0.0508754618847
  55    -9.9530414322104e-07
  56    -0.003449202446655
  57    1.0948240191852e-17
  58     0.015372479695576
  59     0.032807090051776
  60    -2.4605873432703e-17
  61    0.0027200059646479
  62    -0.021575336658526
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    1.00000
   1    -4.7021197315035e-17
   2    1.9523329591467e-16
   3    -1.774163332443e-17
   4    -1.4284282091159e-16
   5    1.5272884853086e-15
   6    -5.3813428813602e-17
   7    1.1868561500988e-16
   8     -0.91432108005399
   9    5.5652640582272e-16
  10    6.828187185704e-16
  11        1.280264442832
  12    3.4504280408824e-17
  13    2.0638525269972e-16
  14    -1.4754580013979e-15
  15    -9.6412089444447e-17
  16    -2.1075251391409e-16
  17    -0.047872963654553
  18    7.3537307491113e-16
  19    1.1823710376169e-15
  20     -0.40401258523491
  21    1.9495858079555e-17
  22    1.6407476388438e-16
  23    -5.8466890581206e-16
  24    5.6584609378022e-17
  25    8.156636920365e-18
  26     0.020642637218682
  27    -5.5509355818972e-16
  28    -4.9682890493282e-16
  29     0.011282427546239
  30    -2.5500334505964e-17
  31    -1.7001173471674e-16
  32    -2.5982470212236e-17
  33    -1.1996921942384e-16
  34    1.6505341388237e-15
  35    -2.6886614027368e-17
  36    3.5102166742685e-17
  37    -0.0054688014921706
  38    3.3099014467435e-16
  39    1.2235574956578e-16
  40     0.033584211429707
  41    2.777854244376e-17
  42    -8.670595336381e-16
  43    2.3123661935043e-17
  44    3.4164261971973e-16
  45    -1.6833153894735e-15
  46    4.8570304683727e-17
  47    -2.4149909999704e-17
  48    0.0017359843507082
  49    -7.1379216613488e-16
  50    -5.4952647865789e-16
  51    -0.016854886523498
  52    -1.3662720556462e-17
  53    -1.404977129465e-16
  54    1.2448937660492e-15
  55    3.1495361624712e-17
  56    -6.4263691730515e-17
  57    0.00041214742667139
  58    -2.430599326107e-16
  59    -6.0029990893048e-16
  60    0.0032740263137191
  61    -1.9828609984768e-16
  62    1.2478436225112e-16
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3    -0.00032902232915115
   4    -6.5496914796162e-06
   5    -5.8240421025728e-07
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12      0.99508195359822
  13     0.019808624569088
  14    0.0017613999658376
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    -0.00019399192028528
  22    -8.1085811611131e-06
  23    1.3807712988196e-06
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32    1.6826763539683e-05
  33    7.0333433289249e-07
  34    -1.1976742182587e-07
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43    -4.5148670700103e-08
  44    -8.9875317752253e-10
  45    -7.9917907003752e-11
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52    -1.4210281502908e-10
  53    -2.8287733517255e-12
  54    -2.5153696399836e-13
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    1.00000
   1    -0.018038077307084
   2    -0.020140451616534
   3     0.009736555201671
   4     -0.15005356601669
   5     -0.15771394640063
   6     -0.10710551645923
   7     -0.19022712530117
   8    -6.2753674842572e-17
   9    -0.062158064673421
  10     -0.11039720780031
  11    -3.6418730876895e-17
  12      -0.2546763063353
  13      0.72912743357991
  14        0.770316572467
  15     -0.11616757619054
  16    -0.016242875588509
  17    6.5965729066226e-17
  18    -0.067417178428482
  19    -0.0094264585493806
  20    3.8282827897933e-17
  21     0.012110580909072
  22     -0.11036016189505
  23     -0.15305888582663
  24      -0.1240241378741
  25      0.17673018288207
  26    3.6442160913094e-17
  27     -0.08928261383371
  28      0.12722469143094
  29    2.6234017311796e-17
  30    -0.013878390997735
  31    -0.015495945473936
  32    0.00058052818124444
  33    -0.0077739523136163
  34    -0.010764061519277
  35     0.025575597245316
  36    0.0074536615763865
  37    -2.9296975118783e-17
  38      0.01841138516712
  39    0.0053657489548302
  40    -2.1090334195118e-17
  41    -0.0081338589340776
  42    -0.0090818766062816
  43    0.00041176855644591
  44    -0.0011425674139114
  45    -0.0012073547749448
  46    0.0033012241265837
  47    0.0050586539434893
  48    1.9260001236255e-18
  49    0.0019158462565256
  50     0.002935760447965
  51    1.1177429903053e-18
  52    4.3744854542611e-05
  53    -0.0012338576115973
  54    -0.0012961525773347
  55    0.0002303351182707
  56    0.0014215430479325
  57    -5.2374539179567e-18
  58    0.00013367364867225
  59    0.00082498425506475
  60    -3.0395259751196e-18
  61    -0.00041316734882792
  62    -0.00046132283707047
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    1.00000
   1      0.13502884719451
   2      0.11794604498393
   3     0.036183137539938
   4      0.08455866876324
   5      -2.4423824361006
   6    -0.048475378052419
   7     -0.17017909900024
   8    -1.468822221784e-16
   9     -0.30410357327021
  10      -1.1966910796201
  11    -9.8300277381068e-16
  12    -0.031347577768427
  13      -2.0536148740015
  14       6.1452015431652
  15    -0.075813140165593
  16    -0.027938825112626
  17    3.9079095256612e-16
  18      -1.5676223464008
  19    -0.062954959106308
  20    6.5646889765893e-17
  21     0.043256634275203
  22    -0.015537150511461
  23       -2.429851630622
  24    -0.070774219058824
  25      0.24773250916515
  26    2.1831940038087e-16
  27      -1.3832629271113
  28       1.3668734439788
  29    2.7269896883934e-16
  30    -0.00054547828346872
  31      -0.2316120182304
  32    -0.0057173691300896
  33     -0.03329848385082
  34      0.36748438850889
  35    -0.0068012988546702
  36    -0.015415578273983
  37    -1.2020645865062e-16
  38      0.62460973118437
  39     -0.63466371360667
  40    -1.3740965834259e-16
  41     -0.10164687647674
  42     -0.28158036004732
  43    -0.0037914432658911
  44    -0.019950970367338
  45      0.53626554499359
  46    -0.010487963119545
  47    -0.040979727476126
  48    3.939307125168e-17
  49      0.22643231188511
  50      0.18495301036481
  51    -2.1139349712235e-16
  52    0.0013127219410205
  53    -0.0062451233120182
  54      -0.2779601829565
  55     0.009278587929955
  56     0.023235301634621
  57    -2.1727179165958e-17
  58     0.048111821306072
  59     0.090391393569104
  60    4.4008285738669e-17
  61    0.0028715115559926
  62     0.044307182710534
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    1.00000
   1    0.0074926619996749
   2    0.0083659468752933
   3     0.008791288629009
   4      0.06963084696209
   5     0.072930986947483
   6    -0.038582119464293
   7     0.099022546304885
   8    1.6256289366139e-16
   9    -0.022390909041666
  10     0.057467159870229
  11    9.4342431573538e-17
  12      0.01043456503747
  13     -0.08581653170475
  14    -0.090290628979835
  15       0.7959121371356
  16    0.0011939729499506
  17    -3.1081157004965e-17
  18       0.4619029880993
  19    0.00069291526986475
  20    -1.8037769025416e-17
  21     0.012385414856044
  22      0.06381134437802
  23     0.087244011176064
  24     -0.01132689296755
  25     -0.11310990448939
  26    1.2145888095866e-17
  27    -0.0081540144369646
  28    -0.081425665168063
  29    8.7435934255915e-18
  30    -0.0048126988302573
  31    -0.0053736285905417
  32    0.0034458711675536
  33     0.013770221044704
  34     0.018776799241614
  35    -0.020076765756979
  36    0.00078290408138236
  37    -4.1800199734452e-18
  38    -0.014452881147457
  39    0.00056359773157911
  40    -3.0091167373012e-18
  41    -0.0035665268284313
  42    -0.0039822127272335
  43    -7.5838495635085e-05
  44    -0.0024461274573069
  45    -0.0025665179707414
  46    -0.0015606205332266
  47    0.0007944659073797
  48    -5.5404205598221e-18
  49    -0.00090569706623742
  50    0.00046106367705658
  51    -3.2153509068459e-18
  52    4.7753726860436e-06
  53    -0.00013237531811542
  54    -0.00013906025098784
  55    5.8678589318793e-06
  56    -0.0003271855375422
  57    1.2338190829316e-17
  58    3.4053778651178e-06
  59    -0.00018988022722899
  60    7.1603974181254e-18
  61    0.00078163296298736
  62    0.00087273386209255
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    1.00000
   1      0.02506650240146
   2     0.027988053838426
   3     0.014754890013715
   4      0.15349122881446
   5      0.16085436713582
   6      0.12408232646316
   7      0.12310473677483
   8    -9.5924793598716e-17
   9     0.072010457799916
  10     0.071443119299718
  11    -5.5669397071284e-17
  12    0.00073517792074749
  13    -0.012013516199056
  14    -0.012625969638806
  15    0.0011939729499506
  16      0.90012187691617
  17    8.397518392148e-17
  18    0.00069291526986474
  19      0.52238050558876
  20    4.873451046885e-17
  21    -0.013399497493273
  22     -0.10238475236566
  23     -0.14040164344666
  24     -0.12840427883401
  25      0.08874836309127
  26    -1.1287700461228e-16
  27    -0.092435793856282
  28     0.063888255674031
  29    -8.1258004983951e-17
  30    -0.021288934641158
  31    -0.023770202932849
  32    0.0029170185344662
  33    -0.00021391189540961
  34    -0.00048415090029904
  35     0.003931338634209
  36     0.015628715078687
  37    -4.2668818302076e-17
  38    0.0028300957792905
  39     0.011250814212504
  40    -3.0716469330125e-17
  41    -0.0083162877026794
  42    -0.0092855678159898
  43    0.00017738993992249
  44    -0.0037424959774738
  45    -0.003932302106959
  46    0.00079446590737855
  47    0.0049324980889425
  48    -2.0347431833698e-17
  49    0.00046106367705592
  50    0.0028625466301797
  51    -1.1808513937174e-17
  52    5.7384925215393e-05
  53    -0.0012037509559584
  54    -0.0012648072215687
  55    0.00015283161677282
  56    0.0011186625883143
  57    1.7474495940552e-17
  58    8.8694941526426e-05
  59    0.00064920933870522
  60    1.0141222270486e-17
  61    4.2315149929262e-05
  62     4.72470660419e-05
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    1.00000
   1    -5.1244552222654e-17
   2    -5.7217208191363e-17
   3    7.1002665076088e-18
   4    3.0187673630014e-18
   5    3.0333179798342e-18
   6    -2.1833841762761e-17
   7    -3.9162081672465e-17
   8    -0.095230573341456
   9    -1.2671143310117e-17
  10    -2.2727486742194e-17
  11    -0.055266510375295
  12    -1.6810184249493e-17
  13    4.8514215128168e-17
  14    5.1252243614545e-17
  15    -3.1081157004965e-17
  16    8.397518392148e-17
  17       0.7531644843779
  18    -1.8037769025416e-17
  19    4.873451046885e-17
  20      0.43709463599391
  21    -1.2387607365563e-17
  22    1.2623631569209e-17
  23    1.8220610150657e-17
  24    -4.3860830278755e-17
  25    -3.9691866942155e-17
  26    -0.084011642057402
  27    -3.1574576040829e-17
  28    -2.8573418765731e-17
  29    -0.060478380450111
  30    -4.752779821778e-17
  31    -5.3067259007127e-17
  32    6.7101537412136e-18
  33    -3.7902815437445e-18
  34    -5.6645635001194e-18
  35    -8.4769404930428e-17
  36    2.5627839011589e-17
  37    0.0048202518177601
  38    -6.1023879504808e-17
  39    1.8448993019302e-17
  40     0.003470007443738
  41    6.3426349038729e-17
  42    7.0818818008184e-17
  43    4.8617313221154e-18
  44    -2.30340955418e-17
  45    -2.4274414519801e-17
  46    1.9598781289569e-17
  47    9.046554349208e-17
  48    0.0014163630538494
  49    1.1374038940198e-17
  50    5.2501152965707e-17
  51    0.00082197807557121
  52    4.0296234367354e-18
  53    -4.0892616737848e-17
  54    -4.3006548775382e-17
  55    -1.8296335725507e-17
  56    7.8302661854615e-18
  57    -0.00034630780133824
  58    -1.0618172218474e-17
  59    4.544249521931e-18
  60    -0.00020097772200825
  61    4.4503686207309e-17
  62    4.9690680639434e-17
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    1.00000
   1     -0.14130388032888
   2     -0.19971916149239
   3     -0.01329048463135
   4     0.019185246583732
   5       1.4672892814937
   6    -0.011381768729622
   7       0.1345459602125
   8    3.8728824508665e-17
   9     -0.28236384668934
  10      0.70819352182814
  11    8.1380131975995e-16
  12     0.070042647227522
  13      0.34940011236804
  14      -2.5051848090468
  15     -0.88250807642423
  16    0.0010292989878634
  17    -1.2122856011268e-16
  18       2.3625468026293
  19     0.095424290631051
  20    -1.6132034263292e-16
  21    -0.0061557289345701
  22      0.16345084716168
  23       1.3247477691218
  24     0.027388321533279
  25     -0.22366067093654
  26    -2.2843231207387e-16
  27     0.058721609655516
  28      -1.0518626662414
  29    -1.2818261198086e-17
  30     -0.11935485444366
  31     -0.17948969570819
  32    0.0054227993043764
  33     0.095878555331791
  34      0.28625251885291
  35    0.0014258851719787
  36    -0.043022951324782
  37    1.8529542436202e-16
  38      -0.3617178493895
  39      0.36031938337953
  40    2.3090695304221e-17
  41     0.066325336063118
  42    0.0019754694804428
  43    0.0056074534646571
  44     0.024788039253159
  45     -0.41217156576108
  46    0.0022152976899379
  47     0.026660646548177
  48    8.5084280565996e-19
  49     -0.15372977697841
  50    -0.016063875360782
  51    5.8739504533911e-17
  52    0.00026703677169196
  53    0.0073514560245198
  54      0.11422620681992
  55    -0.0047012004181093
  56    -0.012709097674289
  57    3.8906089677107e-18
  58    -0.017131913574062
  59    -0.040201044286409
  60    -8.6622134595434e-18
  61    -0.0021767191490774
  62    -0.012086318618969
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    1.00000
   1     0.062801606221022
   2      0.42423475332588
   3    -0.018775817506578
   4     0.070528581120624
   5       2.4111239194163
   6     0.077391825666197
   7     0.077422020822303
   8    -4.7738466040459e-16
   9       1.2243436474125
  10      0.91676741577967
  11    1.0276326193405e-15
  12    -0.0041198960484068
  13    -0.098350526984743
  14     -0.19123454746621
  15    -0.00035630604767899
  16     -0.83357914074234
  17    2.8412592805489e-16
  18     0.094620162792838
  19       4.0579696728108
  20    -4.6385183629581e-16
  21     0.017745486464416
  22     -0.10279136346721
  23      -2.1127619603482
  24      -0.1554194751043
  25      0.11447723046083
  26    -4.6317787060668e-16
  27      -1.8546514562072
  28      0.40903996770097
  29    -5.2423248934689e-16
  30     -0.11627505723119
  31     -0.69094391931364
  32    0.0084622490305228
  33      0.15754248260643
  34      0.98267804043844
  35    -0.015199384572385
  36      -0.1115653032879
  37    -9.7703868381376e-17
  38     -0.14739517099572
  39      0.11051568824856
  40    -1.3681633762596e-17
  41     0.034598094602188
  42     -0.16749525940633
  43    0.0088679214685703
  44     0.066439082191299
  45     -0.32369780395344
  46    -0.011668923704189
  47     -0.01253406660477
  48    -3.4488536537154e-16
  49     -0.03830821893348
  50      0.41406604489678
  51    -2.4423326992842e-16
  52     0.002604219435119
  53     0.020278329133982
  54     -0.21660827871131
  55    0.0018961586088956
  56    -5.0097664496825e-05
  57    1.1819838698508e-17
  58     0.086842344171941
  59     0.086577545167077
  60    -1.8244572163079e-17
  61    0.00053134617797738
  62    -0.024252470762915
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    1.00000
   1    -2.5552102224847e-17
   2    -2.8276007711241e-17
   3    -7.5015474301737e-18
   4    8.0763835243602e-17
   5    -2.8838225567827e-16
   6    3.4933976493741e-17
   7    2.5445884327946e-17
   8    -0.065580984433976
   9    -1.8859095530865e-16
  10    -2.7326720454342e-17
  11     -0.41428933228991
  12    -7.617577446545e-18
  13    6.8426304230422e-17
  14    -2.3163424464994e-16
  15    -1.1595246350768e-16
  16    2.6684975141299e-16
  17     -0.91758422702289
  18    -1.5825839059872e-16
  19    -4.7387796511267e-16
  20       1.4882212642514
  21    -4.6947328347062e-17
  22    -2.2369162383799e-17
  23    1.2402441929709e-15
  24    -2.4122281907114e-16
  25    1.3200278236505e-16
  26    -0.070885491077103
  27    1.0619244030069e-15
  28    4.3492845360761e-16
  29     -0.46059066058133
  30    -1.5766817247716e-16
  31    2.5498526956268e-16
  32    5.1585497164201e-17
  33    9.1169248089631e-17
  34    -1.9195452890739e-15
  35    1.2537702628011e-16
  36    -1.1221130104372e-16
  37     0.030269763147217
  38    -2.6598894718433e-16
  39    5.0362122370828e-16
  40      0.07385525189259
  41    -5.619367858557e-17
  42    7.183775443706e-16
  43    -3.8104476039635e-17
  44     -1.0984142884e-16
  45    1.061887846547e-15
  46    1.1007628230902e-16
  47    1.7139255075587e-16
  48    -0.0066521294222994
  49    3.2438609732909e-16
  50    2.9522478575039e-16
  51     0.022812961616068
  52    3.797459096031e-17
  53    1.6265481879377e-18
  54    -8.4795566983213e-16
  55    3.130630246925e-16
  56    2.0199483525532e-16
  57    0.0016667273465489
  58    1.7197100610065e-16
  59    4.1141554031921e-16
  60    -0.016895079423788
  61    1.2868255711096e-17
  62    -3.7209670379601e-17
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3    2.0580805312494e-05
   4    4.0969233166226e-07
   5    3.6430195164583e-08
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -0.00019467211811385
  13    -3.8752455391664e-06
  14    -3.4459017265399e-07
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21      0.99160519892364
  22     0.041447660415082
  23    -0.0070579228063753
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32    -0.00043965284845526
  33    -1.837685198008e-05
  34    3.1293057654079e-06
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43    1.688576356263e-05
  44     3.36136887786e-07
  45    2.9889581712148e-08
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52    5.2009745424631e-07
  53    1.0353333384502e-08
  54    9.2062732604994e-10
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    1.00000
   1    -0.0055481978487276
   2    -0.0061948515037894
   3    0.0010104165066332
   4    -0.014094878912911
   5    -0.014816269391345
   6    -0.015683637800651
   7    -0.015601974643372
   8    -5.3304579813594e-17
   9    -0.0091019081458657
  10    -0.0090545154066363
  11    -3.093500343378e-17
  12    0.0094410752293531
  13     -0.12966212423633
  14     -0.13630115880599
  15      0.10010748492663
  16     -0.16104951407653
  17    2.0784929033377e-17
  18      0.05809679770072
  19    -0.093464150517427
  20    1.2062412897107e-17
  21     -0.27574825643119
  22      0.74884326182387
  23       1.0511150454304
  24     0.028604869301035
  25     0.073181260199068
  26    -5.8243332088617e-17
  27     0.020592100403557
  28     0.052681794900685
  29    -4.1928265065106e-17
  30     -0.20886176400496
  31     -0.23320502406506
  32    0.0074250172855608
  33     -0.19347220669131
  34     -0.26743275842555
  35      0.13544013210108
  36      0.26265130522136
  37    1.1492696368172e-16
  38     0.097500770569698
  39      0.18907767035481
  40    8.273373146034e-17
  41     -0.02676085520034
  42    -0.029879886875075
  43    -0.00019120196315981
  44    -0.0091373159308863
  45    -0.009588786617525
  46    -0.021551663230646
  47    0.00053117494252607
  48    7.8881067243679e-17
  49    -0.012507382637198
  50    0.00030826429414591
  51    4.5778169428907e-17
  52    0.00058470052575215
  53    -0.0010460888208258
  54    -0.0011093784371666
  55    -0.0012170696447203
  56    0.0071121010249729
  57    -3.3214301846891e-17
  58    -0.00070631930258589
  59    0.0041274665403669
  60    -1.9275727250403e-17
  61    -0.0098289408269957
  62    -0.010974523714351
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.00000
   1    -0.041788847683193
   2    0.0045982902000891
   3    0.0032495693338065
   4     0.007047693791671
   5    -0.00070927194705081
   6    0.0049137137459371
   7    0.0060082061726042
   8    -4.6321297315668e-16
   9     -0.13959891879575
  10       0.0674990606661
  11    -6.0690530101162e-16
  12     0.033273169424169
  13      0.16127250343587
  14      -1.7235649422632
  15    -0.004033917126353
  16    -0.042481383615516
  17    -2.2425650282388e-16
  18      0.45640689445884
  19     -0.84702030823113
  20    3.9926102262426e-16
  21    -0.054396617534106
  22      -2.1253317584634
  23       7.1427256450032
  24     0.056296067422921
  25     0.018424846265252
  26    -3.9490764472736e-16
  27       1.0536566592534
  28      0.92413087028038
  29    -3.5553894963236e-18
  30     -0.18711251564537
  31     -0.83534966082726
  32     0.052103396831748
  33      0.20219540784089
  34      -3.6524821767293
  35     0.002091440691417
  36     0.069352516385471
  37    5.1474350324617e-16
  38       1.1057226177156
  39       1.7741614279537
  40    1.5225304042382e-16
  41      0.03195077682211
  42     -0.19454483302741
  43    -0.0018239092467247
  44    -0.012426603511861
  45      0.31189814776932
  46     0.015169836632391
  47     0.012882303361519
  48    3.3333933668271e-16
  49    -0.055619876322955
  50     -0.31225960131158
  51    2.3975581239045e-16
  52    0.0061326754048446
  53     0.058465675221835
  54    -0.042401706603771
  55    0.0007228792589819
  56    -0.016929728469837
  57    -4.1897559598452e-18
  58    -0.066782277780398
  59      0.14760527272043
  60    -5.1163074962176e-17
  61     0.042605455347398
  62     -0.13361428075234
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.00000
   1    0.0035760136931326
   2    0.0039928053051595
   3    -0.0015507428000463
   4    -0.016162319421924
   5    -0.016937698969298
   6    -0.019463644984186
   7    -0.0066883814027541
   8    8.9774156221317e-17
   9    -0.011295613369906
  10    -0.0038815633175268
  11    5.2099910376985e-17
  12    -0.0068850401986824
  13     -0.10098455826267
  14     -0.10588288336383
  15    -0.012437519248293
  16     -0.14099459526426
  17    -4.816147926894e-17
  18    -0.0072180420894253
  19    -0.081825394814048
  20    -2.7950234891085e-17
  21    -0.001303305924111
  22     0.019804485541117
  23     0.027410542006186
  24      0.89620283169743
  25     0.022219446645929
  26    -9.9471875191301e-18
  27      0.64515934325901
  28     0.015995356295087
  29    -7.1607907720635e-18
  30      0.23985942974339
  31      0.26781553029597
  32    -0.016460845712682
  33    -0.094717499542575
  34     -0.12962407027258
  35    -0.069602749097988
  36      0.15330414035956
  37    -1.5104447844051e-17
  38      -0.0501056929401
  39      0.11036072975348
  40    -1.0873404219111e-17
  41    -2.6731422226511e-05
  42    -2.9847023428753e-05
  43    -0.00048266555196633
  44    -0.020805842812874
  45     -0.02183294552776
  46    -0.022045335932924
  47     0.004316814864819
  48    4.7059554578479e-17
  49    -0.012793882723937
  50    0.0025052384454236
  51    2.7310739294227e-17
  52    0.00045682286291489
  53    -0.00018242590362498
  54    -0.00020025059337503
  55    0.00014194876140126
  56    0.0018696811901475
  57    3.6087317490917e-17
  58    8.237913959222e-05
  59    0.0010850586242223
  60    2.0943065200051e-17
  61    -0.002623001403321
  62    -0.0029287175098724
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.00000
   1     0.036536513062381
   2     0.040794917387385
   3    -0.00090631311181621
   4     0.012186488177918
   5     0.012810830786649
   6     0.006056551043672
   7     0.033846421591592
   8    -7.7445949124446e-17
   9    0.0035148842367401
  10     0.019642574274454
  11    -4.4945306960024e-17
  12    0.0083174549109917
  13      0.14386983441498
  14      0.15087686789393
  15     -0.12420057453441
  16     0.097450331469052
  17    -4.3583740087247e-17
  18    -0.072079082381576
  19     0.056554734117785
  20    -2.5293570533166e-17
  21    -0.00046311972035615
  22     0.050786812307777
  23     0.070105317049824
  24     0.022219446645929
  25      0.89796521104108
  26    -8.1270570237488e-17
  27     0.015995356295087
  28      0.64642804657003
  29    -5.8505135072374e-17
  30     0.025687077526744
  31     0.028680958246829
  32    -0.032678969973872
  33     -0.18371188989546
  34     -0.25136715813898
  35      0.15330414035956
  36      0.15593625058873
  37    1.9016347816909e-17
  38      0.11036072975348
  39      0.11225553575807
  40    1.3689506476458e-17
  41    -0.031404347983572
  42    -0.035064588112368
  43    0.00018354375385131
  44    -0.0060571273230653
  45    -0.0063623425150318
  46    0.00085966951481281
  47     0.017161144293864
  48    2.6969791818774e-19
  49    0.00049890421208926
  50    0.0099593704615016
  51    1.5651762108241e-19
  52    0.00018854922625262
  53    -0.0036652084096935
  54    -0.0038513783143344
  55    0.00035201606543415
  56    0.0068995146144875
  57    -4.2075300915892e-17
  58    0.00020429047993684
  59    0.0040040932512172
  60    -2.4418156617351e-17
  61    -0.0059652023325992
  62    -0.0066604587017358
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.00000
   1    6.0836588777688e-18
   2    6.7927215962803e-18
   3    2.4321895083765e-17
   4    -8.9981487193265e-17
   5    -9.4928676421881e-17
   6    -2.0837467009716e-17
   7    -1.2729559312292e-16
   8    -0.0036270076731358
   9    -1.2092903006665e-17
  10    -7.3875258451214e-17
  11    -0.0021049128464227
  12    1.4339976519582e-18
  13    2.9660687874096e-17
  14    3.1110651715297e-17
  15    1.3336818615019e-17
  16    -1.2394483832212e-16
  17    -0.092249164723563
  18    7.7399452560002e-18
  19    -7.1930667355456e-17
  20    -0.053536267192542
  21    1.0080488582169e-17
  22    -4.0014147274908e-17
  23    -5.5864383724533e-17
  24    -9.9471875191302e-18
  25    -8.1270570237488e-17
  26      0.69888286004682
  27    -7.1607907720636e-18
  28    -5.8505135072374e-17
  29      0.50311245518917
  30    1.0398171435678e-16
  31    1.1610099299134e-16
  32    1.7823706546486e-17
  33    -2.8802463855397e-17
  34    -4.0896267516423e-17
  35    -5.0525637211554e-17
  36    -3.187524397862e-17
  37     -0.11819616872066
  38    -3.6372443567724e-17
  39    -2.2946380823767e-17
  40     -0.08508716987997
  41    3.7873376454519e-17
  42    4.2287594905554e-17
  43    -2.4225525200972e-18
  44    -3.945480387182e-17
  45    -4.1373701752616e-17
  46    -4.0001738890763e-18
  47    -1.2611276763418e-16
  48    0.0052928879028669
  49    -2.3214776934183e-18
  50    -7.3188812545747e-17
  51    0.0030716967664389
  52    -2.3447866858115e-17
  53    7.4820762841635e-17
  54    7.8996080860385e-17
  55    -2.2013213719092e-16
  56    -6.3059672859458e-17
  57    0.0024341103002896
  58    -1.2775240783625e-16
  59    -3.6596315049516e-17
  60    0.0014126217814863
  61    4.4715533138524e-17
  62    4.9927218757972e-17
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1    -0.041129057457598
   2     -0.13294346649884
   3    -0.0058085305609282
   4      -0.1353600064277
   5     -0.19857643105368
   6    0.0087743097746468
   7    -0.039974864580192
   8    6.1313334517488e-16
   9     -0.38252341046803
  10     0.042531450386952
  11    -1.6597893330228e-16
  12     0.027115948364269
  13      0.07523339452172
  14      -2.1198941444376
  15    -0.035915412296458
  16    -0.062813890696048
  17    -7.0976266513484e-16
  18     0.013316302935647
  19       -1.562715360745
  20    6.7017229718211e-16
  21    -0.023968426060932
  22    -0.098785211582897
  23       1.9904865159142
  24     -0.95141673977115
  25    -0.012759837750675
  26    4.3055105459692e-16
  27       5.4403117018629
  28    -0.00082916012007923
  29    2.9764164236911e-16
  30      0.53910004660261
  31       2.5774114590308
  32      0.01733190059469
  33    -0.021250626905737
  34      -2.3467534702195
  35    -0.044033463480521
  36      0.14564206991555
  37    -1.4919615803789e-16
  38      -1.3764357551451
  39         2.03424631973
  40    -2.7009321825654e-16
  41      0.25631483660493
  42      0.63481216541321
  43    0.0098876213244042
  44    0.0031160519891849
  45      -1.0356206124493
  46    -0.024695857765406
  47     0.077785004775793
  48    1.256052598902e-16
  49     -0.33201223179518
  50    -0.074359567213208
  51    3.2919684256867e-16
  52    0.0011211933367777
  53     0.035184736950083
  54      0.24644447513355
  55    -0.018147218183068
  56    -0.040148876459407
  57    2.7834852217548e-16
  58    -0.035430905547667
  59    -0.026338469575025
  60    3.9324953117644e-17
  61     0.014032702078171
  62     -0.12679349711119
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1      -0.0528130339703
   2      0.60013938209012
   3    -0.018340060032847
   4     -0.18454705517229
   5     0.018149865753102
   6    -0.021512801391234
   7    -0.063891554783027
   8    -7.1919630580376e-16
   9     0.071989799608695
  10      0.35927076910908
  11    -8.5763097127878e-16
  12    -0.031147929115813
  13     -0.14768725144327
  14       1.8066700338203
  15    -0.0069591893061025
  16     0.035439031223702
  17    -1.7762084504285e-16
  18     -0.78422047095377
  19      0.30661917199666
  20    1.9459446573569e-16
  21     -0.02478774958637
  22     -0.14566700931546
  23       1.7113359196396
  24    -0.010602709326264
  25     -0.88586362819907
  26    -4.9130779833531e-16
  27    0.00072371553306135
  28       4.4707767719411
  29    -8.0907742822947e-17
  30    -0.012230991660646
  31    -0.0025010853250101
  32     0.032516230215449
  33     0.062486749854686
  34      -3.5328065805861
  35    -0.0026004727922099
  36     0.034059394106695
  37    1.9231072467807e-16
  38       1.9275293376878
  39      0.89070311862024
  40    3.7861018169926e-17
  41      -0.1056989543253
  42     -0.55879655218072
  43    -0.0055631326730002
  44    -0.0019100479688596
  45       1.0270035832489
  46    0.0078365130850173
  47    -0.048986624067603
  48    1.1176242865023e-17
  49      0.34722811455286
  50      0.13869334208607
  51    1.5520391583451e-16
  52    0.0079165455052387
  53     0.038839139817017
  54     -0.54830116888698
  55     0.019499556555097
  56     0.026625832830606
  57    4.2573596459208e-17
  58     0.028295111143339
  59      0.29945523519819
  60    -1.4692975398905e-16
  61     0.042869829404715
  62    -0.051148489003068
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1    4.6603008630191e-17
   2    3.2641906571261e-17
   3    1.4535853613654e-17
   4    -7.7286971337064e-17
   5    -1.2315078068711e-16
   6    2.8485501290298e-17
   7    -3.5884529091825e-17
   8     0.016864863670436
   9    -8.8057451120605e-17
  10    -4.7815507443773e-17
  11    0.0066540883319009
  12    4.6212756130348e-18
  13    -4.6586954744405e-17
  14    1.4164021766143e-16
  15    -7.1751790773378e-17
  16    -3.6312971087924e-17
  17    -0.031737860839496
  18    9.1148407867928e-17
  19    -1.8817031712505e-16
  20      -0.3771000832913
  21    3.4091647728398e-17
  22    -1.9525266850051e-16
  23    3.1727065657086e-16
  24    6.5555167753974e-17
  25    -6.9430811875577e-17
  26      -1.0112494848087
  27    3.4888057667948e-17
  28    2.2279346174136e-16
  29       1.5403135770296
  30    9.6317209832508e-17
  31    1.1517019999468e-16
  32    2.3030888154263e-17
  33    2.7253136027137e-17
  34    -5.9304908778233e-16
  35    -5.5653444455372e-17
  36    -8.8194489943198e-18
  37    -0.043381360575219
  38    3.4352126495373e-16
  39    -7.8774993148169e-17
  40     -0.50173402390096
  41    1.1747809289627e-16
  42    -6.4951657514193e-17
  43    5.4455206134095e-18
  44    1.0519961442001e-16
  45    -4.5887638568284e-16
  46    -5.8115189409744e-17
  47    -1.2178533295864e-16
  48    0.0098313704439879
  49    -1.1079437851544e-16
  50    -6.3938437660837e-16
  51     0.051302150887386
  52    -2.5864884794302e-17
  53    -1.0674095040694e-16
  54    9.7226353464166e-16
  55    -7.2477611494395e-17
  56    -1.7514863530609e-16
  57    -0.0070528488456531
  58    -2.1343038970984e-16
  59    -3.0631531419923e-16
  60     0.028766724408599
  61    4.8792997911774e-17
  62    -1.8899955240652e-16
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1     -0.03813853803374
   2    -0.042583661601907
   3    -0.00053389207308434
   4    0.0046463531749141
   5    0.0048879994204159
   6    -0.011065869458357
   7    -0.010296226451495
   8    1.3233082656764e-16
   9    -0.0064220130969823
  10    -0.0059753552461309
  11    7.6797426948687e-17
  12    -0.00066074662118512
  13    -0.014239908303757
  14    -0.014936556726325
  15    -0.0066622276421579
  16    -0.029470310493299
  17    -6.5792816510081e-17
  18    -0.0038663851344011
  19    -0.017102923604179
  20    -3.8182479099823e-17
  21    -0.0033496830235213
  22     -0.18294301617627
  23     -0.25220654625326
  24      0.30238804034675
  25     0.032383404912856
  26    1.310885582855e-16
  27      0.21768338887078
  28     0.023312196198374
  29    9.4368155490044e-17
  30      0.72578328274518
  31      0.81037478891822
  32    -0.00049698116006682
  33    -0.023442794595524
  34    -0.032314014539204
  35    3.3699998333218e-05
  36     0.039591102402265
  37    -7.292795698765e-17
  38    2.4259986716745e-05
  39     0.028500880293323
  40    -5.249944674495e-17
  41    -0.0059052393398465
  42    -0.0065935069011776
  43    0.0012413406612204
  44    -0.0083133176968596
  45    -0.0087511468052097
  46    0.0049371494998787
  47     0.011512252016394
  48    -9.6168311414237e-19
  49    0.0028652460495126
  50    0.0066810686230544
  51    -5.5810721221772e-19
  52    2.0528834061244e-05
  53    -0.0024126435626387
  54    -0.0025332095600613
  55    0.00022841882236354
  56    0.0026210472503701
  57    2.2895830068675e-17
  58    0.00013256153746763
  59    0.0015211095551985
  60    1.3287462058055e-17
  61    -0.00080875859220534
  62    -0.0009030210381331
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1    -0.026463028375005
   2     -0.42061911547164
   3    -0.0040585170959825
   4    -0.019751947899106
   5     0.053814854812671
   6    -0.011848073172671
   7    -0.0065423132368141
   8    2.710741131694e-16
   9     -0.20632925742971
  10    -0.092851681345436
  11    6.7205389513387e-17
  12    0.0051192724916203
  13     0.033206475717826
  14     -0.24232685341474
  15    0.0058104345623255
  16    0.0047832554506164
  17    -2.3464468352365e-16
  18     -0.02605629678118
  19      -0.3544587106601
  20    1.3824029466628e-16
  21     0.012068095876579
  22       0.1284109591463
  23     -0.77886805774039
  24     -0.15903114352706
  25    -0.0089912292443778
  26    2.150356185326e-16
  27       1.3216113670097
  28    0.0016369604171596
  29    1.6034459150634e-16
  30      -1.0890520765585
  31       2.5889386461852
  32    0.0086738604252778
  33     0.026777807825236
  34       -0.314685277851
  35     0.010735679419242
  36     0.011141119581963
  37    -1.6663706645502e-16
  38     -0.24570701009562
  39      0.32844865024886
  40    -1.1852972015894e-16
  41     0.027289204358563
  42     0.088809324167204
  43    0.0032694900879928
  44     0.032367545261097
  45     -0.16770332170172
  46    -0.0067204535308337
  47    0.0053973303401245
  48    -7.4141258468596e-17
  49     0.041989650351901
  50      0.13436219296221
  51    1.091342246512e-16
  52    0.0016608691459187
  53    -0.00078147562147532
  54    -0.081891247766722
  55    0.0020929546450485
  56    0.0063673876535213
  57    1.0344380401644e-16
  58    0.0043719815724779
  59     0.043502982299444
  60    -2.9221854520796e-18
  61    0.0068947767209421
  62     -0.01765103785602
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3    5.2009745301639e-07
   4    1.0353333360018e-08
   5    9.2062732387286e-10
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    1.6885763564084e-05
  13    3.3613688781495e-07
  14    2.9889581714722e-08
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    -0.00043965284845529
  22    -1.8376851980081e-05
  23    3.1293057654082e-06
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32      0.99160519892364
  33     0.041447660415082
  34    -0.0070579228063753
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43    -0.00019467211811359
  44    -3.8752455391612e-06
  45    -3.4459017265352e-07
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52    2.0580805311656e-05
  53    4.0969233164558e-07
  54     3.64301951631e-08
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1    -0.0098289408269952
   2     -0.01097452371435
   3    0.00058470052575075
   4    -0.0010460888208247
   5    -0.0011093784371655
   6    0.0012170696447213
   7    -0.0071121010249716
   8    2.2361054082327e-16
   9    0.00070631930258648
  10    -0.0041274665403661
  11    1.2977107919033e-16
  12    -0.00019120196316034
  13    -0.0091373159308852
  14    -0.0095887866175239
  15     0.021551663230645
  16    -0.0005311749425278
  17    -6.4384524644858e-18
  18     0.012507382637198
  19    -0.00030826429414691
  20    -3.7365185091713e-18
  21    0.0074250172855608
  22     -0.19347220669131
  23     -0.26743275842555
  24     -0.13544013210108
  25     -0.26265130522136
  26    -4.256020504082e-17
  27    -0.097500770569698
  28     -0.18907767035481
  29    -3.0638280712747e-17
  30    -0.026760855200339
  31    -0.029879886875075
  32     -0.27574825643118
  33      0.74884326182386
  34       1.0511150454304
  35    -0.028604869301035
  36    -0.073181260199069
  37    5.094217979286e-17
  38    -0.020592100403557
  39    -0.052681794900686
  40    3.6672304635653e-17
  41     -0.20886176400496
  42     -0.23320502406506
  43    0.0094410752293548
  44     -0.12966212423633
  45     -0.13630115880599
  46     -0.10010748492663
  47      0.16104951407653
  48    -1.0417694115002e-17
  49    -0.058096797700723
  50     0.093464150517427
  51    -6.0458482994639e-18
  52    0.0010104165066347
  53    -0.014094878912914
  54    -0.014816269391348
  55     0.015683637800649
  56     0.015601974643371
  57    -4.5136481389384e-17
  58    0.0091019081458643
  59    0.0090545154066358
  60    -2.6194694933384e-17
  61    -0.0055481978487281
  62     -0.00619485150379
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1     0.042605455347381
   2     -0.13361428075234
   3    0.0061326754048439
   4     0.058465675221821
   5    -0.042401706603763
   6    -0.00072287925896999
   7      0.01692972846984
   8    7.4107836761902e-16
   9     0.066782277780402
  10     -0.14760527272042
  11    1.1875697440839e-15
  12    -0.0018239092467216
  13    -0.012426603511865
  14      0.31189814776932
  15    -0.015169836632378
  16     -0.01288230336152
  17    3.4239047746965e-16
  18     0.055619876322953
  19      0.31225960131158
  20    -6.5381186518552e-16
  21     0.052103396831753
  22      0.20219540784089
  23      -3.6524821767293
  24    -0.0020914406914097
  25    -0.069352516385468
  26    1.3204634862421e-16
  27      -1.1057226177157
  28      -1.7741614279537
  29    -2.0487203343147e-16
  30     0.031950776822102
  31     -0.19454483302742
  32    -0.054396617534102
  33      -2.1253317584634
  34       7.1427256450032
  35    -0.056296067422923
  36    -0.018424846265251
  37    -8.2444338125474e-17
  38      -1.0536566592534
  39     -0.92413087028038
  40    1.8055496670666e-16
  41     -0.18711251564538
  42     -0.83534966082728
  43      0.03327316942417
  44      0.16127250343588
  45      -1.7235649422632
  46    0.0040339171263235
  47     0.042481383615519
  48    -2.3227542833643e-16
  49     -0.45640689445885
  50      0.84702030823112
  51    -2.3977789569852e-16
  52    0.0032495693338057
  53    0.0070476937916727
  54    -0.00070927194705096
  55    -0.0049137137459496
  56    -0.0060082061726158
  57    -1.2160544417008e-16
  58      0.13959891879575
  59    -0.067499060666119
  60    3.0122158944753e-17
  61    -0.041788847683192
  62    0.0045982902000934
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1    0.0026230014033203
   2    0.0029287175098716
   3    -0.00045682286291404
   4    0.00018242590362385
   5    0.00020025059337382
   6    0.00014194876140109
   7     0.001869681190147
   8    -2.3982061669078e-17
   9    8.2379139592122e-05
  10     0.001085058624222
  11    -1.3917850261205e-17
  12    0.0004826655519666
  13     0.020805842812873
  14      0.02183294552776
  15    -0.022045335932923
  16    0.0043168148648191
  17    -9.3081227880327e-17
  18    -0.012793882723936
  19    0.0025052384454237
  20    -5.4019150215007e-17
  21     0.016460845712683
  22     0.094717499542575
  23      0.12962407027258
  24    -0.069602749097988
  25      0.15330414035956
  26    -5.0525637211554e-17
  27      -0.0501056929401
  28      0.11036072975348
  29    -3.6372443567724e-17
  30    2.6731422225875e-05
  31    2.9847023428044e-05
  32    0.0013033059241113
  33    -0.019804485541117
  34    -0.027410542006186
  35      0.89620283169743
  36      0.02221944664593
  37    6.8553106019961e-17
  38      0.64515934325901
  39     0.015995356295087
  40    4.9350074886993e-17
  41     -0.23985942974339
  42     -0.26781553029597
  43    0.0068850401986823
  44      0.10098455826267
  45      0.10588288336383
  46    -0.012437519248291
  47     -0.14099459526426
  48    3.4863852099814e-17
  49    -0.0072180420894242
  50    -0.081825394814047
  51    2.0233034163183e-17
  52    0.0015507428000461
  53     0.016162319421924
  54     0.016937698969298
  55    -0.019463644984188
  56    -0.0066883814027526
  57    -3.7115019404604e-17
  58    -0.011295613369907
  59    -0.003881563317526
  60    -2.1539486039311e-17
  61    -0.0035760136931322
  62    -0.003992805305159
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1    0.0059652023325992
   2    0.0066604587017359
   3    -0.00018854922625194
   4    0.0036652084096927
   5    0.0038513783143336
   6    0.00035201606543689
   7    0.0068995146144872
   8    1.2882588560659e-16
   9    0.00020429047993844
  10    0.0040040932512171
  11    7.4763354809961e-17
  12    -0.00018354375385098
  13    0.0060571273230644
  14    0.0063623425150308
  15    0.00085966951481373
  16     0.017161144293863
  17    2.8140703890465e-17
  18    0.00049890421208979
  19    0.0099593704615014
  20    1.6331294131288e-17
  21     0.032678969973874
  22      0.18371188989546
  23      0.25136715813898
  24      0.15330414035956
  25      0.15593625058873
  26    -3.187524397862e-17
  27      0.11036072975348
  28      0.11225553575807
  29    -2.2946380823767e-17
  30     0.031404347983571
  31     0.035064588112367
  32    0.00046311972035721
  33    -0.050786812307778
  34    -0.070105317049826
  35      0.02221944664593
  36      0.89796521104108
  37    2.9514956627765e-17
  38     0.015995356295087
  39      0.64642804657003
  40    2.124725493025e-17
  41    -0.025687077526745
  42    -0.028680958246831
  43    -0.0083174549109921
  44     -0.14386983441498
  45     -0.15087686789393
  46     -0.12420057453441
  47     0.097450331469051
  48    1.3519988114104e-17
  49    -0.072079082381578
  50     0.056554734117785
  51    7.8462466113993e-18
  52    0.00090631311181733
  53    -0.012186488177919
  54    -0.012810830786651
  55    0.0060565510436703
  56     0.033846421591588
  57    4.2093061251934e-17
  58    0.0035148842367391
  59     0.019642574274451
  60    2.4428463725265e-17
  61    -0.036536513062379
  62    -0.040794917387383
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1    -1.7492176387272e-17
   2    -1.9530924842936e-17
   3    -3.1882564110833e-18
   4    6.0683562449236e-18
   5    6.4316047729126e-18
   6    -2.2576691397732e-17
   7    3.9918611901054e-18
   8    0.0024341103002898
   9    -1.3102251783141e-17
  10    2.3166534668301e-18
  11    0.0014126217814864
  12    8.1667524606022e-18
  13    -2.3659619553207e-17
  14    -2.4994314079077e-17
  15    -4.589879945623e-18
  16    -4.6852587947496e-17
  17    0.0052928879028669
  18    -2.6637101797822e-18
  19    -2.7190627411486e-17
  20    0.0030716967664389
  21    -2.1959207571288e-17
  22    7.8870307347371e-17
  23    1.1024749351055e-16
  24    -1.5104447844051e-17
  25    1.9016347816909e-17
  26     -0.11819616872066
  27    -1.0873404219111e-17
  28    1.3689506476458e-17
  29     -0.08508716987997
  30    -5.7847718300465e-17
  31    -6.4589986600172e-17
  32    -1.3934432143727e-17
  33    3.4784225041128e-17
  34    4.8897872290699e-17
  35    6.8553106019961e-17
  36    2.9514956627765e-17
  37      0.69888286004682
  38    4.9350074886993e-17
  39    2.124725493025e-17
  40      0.50311245518917
  41    -1.0468659625788e-16
  42    -1.168880303004e-16
  43    -8.1719416090719e-18
  44    4.1328411301188e-17
  45    4.3543284283152e-17
  46    4.8717287093813e-17
  47    3.967613828702e-17
  48    -0.092249164723563
  49    2.8272794735494e-17
  50    2.3025816514083e-17
  51    -0.053536267192541
  52    3.7830270741858e-18
  53    -3.4028197219822e-17
  54    -3.5795496924971e-17
  55    1.366231290439e-18
  56    9.4024111281401e-17
  57    -0.0036270076731356
  58    7.9288439771718e-19
  59    5.4566347122887e-17
  60    -0.0021049128464226
  61    1.4029089523504e-17
  62    1.5664208216981e-17
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1    -0.014032702078157
   2      0.12679349711118
   3    -0.0011211933367771
   4     -0.03518473695007
   5     -0.24644447513355
   6     -0.01814721818308
   7    -0.040148876459409
   8    -8.9445871964113e-16
   9    -0.035430905547676
  10    -0.026338469575029
  11    -2.1227245739261e-16
  12    -0.009887621324406
  13    -0.003116051989175
  14       1.0356206124493
  15    -0.024695857765406
  16     0.077785004775789
  17    -3.6634287136996e-16
  18     -0.33201223179517
  19    -0.074359567213209
  20    -5.2459361408814e-16
  21    -0.017331900594694
  22      0.02125062690575
  23       2.3467534702195
  24    -0.044033463480523
  25      0.14564206991555
  26    -2.1456148256782e-16
  27      -1.3764357551451
  28         2.03424631973
  29    2.2912639597856e-16
  30     -0.25631483660493
  31     -0.63481216541321
  32     0.023968426060926
  33     0.098785211582895
  34      -1.9904865159141
  35     -0.95141673977114
  36    -0.012759837750673
  37    7.3525083499767e-16
  38       5.4403117018628
  39    -0.00082916012008367
  40    1.6982935340717e-16
  41      -0.5391000466026
  42      -2.5774114590307
  43    -0.027115948364271
  44     -0.07523339452173
  45       2.1198941444376
  46    -0.035915412296432
  47    -0.062813890696052
  48    2.6800345737824e-16
  49      0.01331630293565
  50       -1.562715360745
  51    8.8383809475072e-17
  52    0.0058085305609291
  53      0.13536000642769
  54      0.19857643105368
  55    0.0087743097746523
  56    -0.039974864580183
  57    -2.305415332414e-16
  58     -0.38252341046803
  59     0.042531450386963
  60    4.6439508919846e-18
  61     0.041129057457595
  62      0.13294346649884
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1    -0.042869829404701
   2     0.051148489003072
   3    -0.007916545505242
   4    -0.038839139816994
   5      0.54830116888697
   6     0.019499556555114
   7       0.0266258328306
   8    2.6978821836982e-16
   9     0.028295111143329
  10      0.29945523519819
  11    2.4159523309428e-16
  12    0.0055631326729947
  13      0.00191004796889
  14      -1.0270035832489
  15    0.0078365130850174
  16    -0.048986624067596
  17    -1.8782592951323e-16
  18      0.34722811455284
  19      0.13869334208606
  20    4.0279556623962e-16
  21    -0.032516230215457
  22    -0.062486749854668
  23       3.5328065805862
  24    -0.0026004727922004
  25     0.034059394106691
  26    -2.6301655882349e-16
  27       1.9275293376878
  28      0.89070311862024
  29    -2.6176664931724e-16
  30      0.10569895432532
  31      0.55879655218074
  32     0.024787749586365
  33      0.14566700931546
  34      -1.7113359196396
  35    -0.010602709326262
  36     -0.88586362819909
  37    1.2516458547997e-16
  38    0.0007237155330566
  39       4.4707767719412
  40    1.345010186996e-16
  41     0.012230991660642
  42    0.0025010853250184
  43      0.03114792911581
  44      0.14768725144326
  45      -1.8066700338203
  46    -0.0069591893061269
  47      0.03543903122369
  48    2.5121923324147e-17
  49     -0.78422047095378
  50      0.30661917199666
  51    3.4015008337587e-16
  52     0.018340060032851
  53      0.18454705517227
  54    -0.018149865753089
  55     -0.02151280139123
  56    -0.063891554783042
  57    3.5921881555601e-17
  58     0.071989799608698
  59      0.35927076910906
  60    -3.1978305403967e-17
  61     0.052813033970288
  62     -0.60013938209009
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1    1.5113677118142e-17
   2    -6.0182480572358e-17
   3    -2.9577649999855e-17
   4    1.1745129008631e-16
   5    1.2581401316966e-16
   6    4.1433966312373e-17
   7    1.9809034140893e-16
   8    -0.0070528488456532
   9    2.535434332122e-17
  10    7.526833761586e-18
  11     0.028766724408599
  12    4.0571968743231e-18
  13    3.5220267517753e-17
  14    -4.7048761157512e-17
  15    5.789660587476e-17
  16    1.2211307575752e-16
  17    0.0098313704439882
  18    -6.2997289591089e-17
  19    1.2048299612144e-16
  20     0.051302150887386
  21    -9.4858262219533e-18
  22    1.168474837262e-16
  23    -2.9608863083841e-16
  24    -1.7902401533031e-17
  25    5.4215307254404e-17
  26    -0.043381360575219
  27    -1.7557734447801e-16
  28    -6.1551241712566e-17
  29     -0.50173402390096
  30    -1.292982530978e-16
  31    -1.4240232927919e-16
  32    -1.8776860310908e-17
  33    -3.4404260169402e-17
  34    4.5699314989552e-16
  35    1.0232422455297e-16
  36    -3.6653447731526e-17
  37      -1.0112494848087
  38    -2.8580245435252e-16
  39    1.8011299696527e-17
  40       1.5403135770296
  41    -1.9840437640845e-16
  42    2.412982108187e-16
  43    4.0384659743223e-19
  44    -1.4731015460137e-16
  45    3.8474613903224e-16
  46    1.7999226141164e-17
  47    9.812459227115e-17
  48    -0.031737860839496
  49    2.2031518757944e-17
  50    5.6558781500206e-16
  51      -0.3771000832913
  52    2.0895932685772e-17
  53    -2.5712627364622e-16
  54    -3.6335841782261e-17
  55    8.5085833234988e-17
  56    1.7974178060778e-16
  57     0.016864863670437
  58    6.6919684492821e-16
  59    1.4222021010876e-16
  60    0.0066540883319004
  61    -1.366161767169e-16
  62    -4.9602758335221e-16
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1    -0.00080875859220573
   2    -0.00090302103813353
   3    2.0528834061056e-05
   4    -0.0024126435626379
   5    -0.0025332095600604
   6    -0.00022841882236343
   7    -0.0026210472503689
   8    -6.3072925701459e-17
   9    -0.00013256153746757
  10    -0.0015211095551978
  11    -3.6604006259432e-17
  12    0.0012413406612196
  13    -0.0083133176968589
  14    -0.008751146805209
  15    -0.004937149499879
  16    -0.011512252016394
  17    8.7801208991169e-17
  18    -0.0028652460495128
  19    -0.0066810686230544
  20    5.0954921905963e-17
  21    -0.00049698116006655
  22    -0.023442794595525
  23    -0.032314014539205
  24    -3.3699998334016e-05
  25    -0.039591102402266
  26    4.7746532623915e-17
  27    -2.4259986717319e-05
  28    -0.028500880293324
  29    3.4371819125137e-17
  30    -0.0059052393398465
  31    -0.0065935069011776
  32    -0.0033496830235193
  33     -0.18294301617627
  34     -0.25220654625326
  35     -0.30238804034675
  36    -0.032383404912858
  37    -1.3197719483807e-16
  38     -0.21768338887078
  39    -0.023312196198375
  40    -9.5007868013118e-17
  41      0.72578328274518
  42      0.81037478891822
  43    -0.00066074662118426
  44    -0.014239908303758
  45    -0.014936556726326
  46    0.0066622276421589
  47     0.029470310493299
  48    -1.9116357691544e-17
  49    0.0038663851344017
  50     0.017102923604179
  51    -1.1094067205806e-17
  52    -0.00053389207308393
  53    0.0046463531749144
  54    0.0048879994204161
  55     0.011065869458355
  56     0.010296226451497
  57    5.1936764703736e-18
  58    0.0064220130969812
  59     0.005975355246132
  60    3.0141199875658e-18
  61    -0.038138538033743
  62     -0.04258366160191
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1    0.0068947767209377
   2     -0.01765103785602
   3    0.0016608691459194
   4    -0.00078147562147238
   5    -0.081891247766727
   6    -0.002092954645045
   7    -0.0063673876535236
   8    1.4258739663134e-16
   9    -0.0043719815724783
  10    -0.043502982299444
  11    -4.890095861141e-16
  12    0.0032694900879929
  13     0.032367545261101
  14     -0.16770332170173
  15     0.006720453530839
  16    -0.005397330340124
  17    -6.9336895727178e-18
  18    -0.041989650351906
  19     -0.13436219296221
  20    4.9327609143014e-16
  21    0.0086738604252784
  22     0.026777807825236
  23     -0.31468527785099
  24    -0.010735679419239
  25     -0.01114111958196
  26    7.7025303411482e-17
  27      0.24570701009562
  28     -0.32844865024886
  29    -8.7123964376825e-17
  30     0.027289204358562
  31     0.088809324167202
  32     0.012068095876578
  33       0.1284109591463
  34      -0.7788680577404
  35      0.15903114352705
  36    0.0089912292443706
  37    -4.3205021406708e-16
  38      -1.3216113670097
  39    -0.0016369604171554
  40    2.5432296051453e-17
  41      -1.0890520765585
  42       2.5889386461852
  43    0.0051192724916192
  44     0.033206475717825
  45     -0.24232685341474
  46    -0.0058104345623261
  47    -0.0047832554506206
  48    -1.6090167941326e-16
  49     0.026056296781187
  50      0.35445871066009
  51    8.4679831258187e-17
  52    -0.0040585170959838
  53    -0.019751947899105
  54     0.053814854812674
  55     0.011848073172665
  56    0.0065423132368114
  57    1.1893530907174e-16
  58      0.20632925742971
  59     0.092851681345433
  60    -1.1413382206392e-16
  61    -0.026463028375008
  62     -0.42061911547163
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3    -1.4210252245201e-10
   4    -2.8287675275325e-12
   5    -2.5153644610609e-13
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -4.5148670647141e-08
  13    -8.9875317646826e-10
  14    -7.9917906910005e-11
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    1.682676353827e-05
  22    7.033343328334e-07
  23    -1.1976742181581e-07
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32    -0.00019399192028498
  33    -8.1085811611005e-06
  34    1.3807712988174e-06
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43      0.99508195359822
  44     0.019808624569088
  45    0.0017613999658376
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52    -0.00032902232915218
  53    -6.5496914796368e-06
  54    -5.8240421025912e-07
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1    -0.00041316734882763
   2    -0.00046132283707015
   3    4.3744854541803e-05
   4    -0.0012338576115959
   5    -0.0012961525773332
   6    -0.00023033511827095
   7    -0.0014215430479342
   8    -1.8616777283527e-16
   9    -0.00013367364867239
  10    -0.00082498425506572
  11    -1.080413861634e-16
  12    0.0004117685564459
  13    -0.0011425674139114
  14    -0.0012073547749448
  15    -0.0033012241265845
  16    -0.0050586539434923
  17    -3.123605078091e-17
  18    -0.001915846256526
  19    -0.0029357604479668
  20    -1.8127660729046e-17
  21    0.00058052818124499
  22    -0.0077739523136172
  23    -0.010764061519278
  24    -0.025575597245317
  25    -0.0074536615763876
  26    -4.8462946232668e-17
  27     -0.01841138516712
  28    -0.005365748954831
  29    -3.4887551632308e-17
  30    -0.0081338589340783
  31    -0.0090818766062824
  32     0.012110580909073
  33     -0.11036016189505
  34     -0.15305888582663
  35       0.1240241378741
  36     -0.17673018288207
  37    5.1026511823428e-17
  38      0.08928261383371
  39     -0.12722469143094
  40    3.6733013657689e-17
  41    -0.013878390997736
  42    -0.015495945473937
  43      -0.2546763063353
  44      0.72912743357991
  45        0.770316572467
  46      0.11616757619055
  47     0.016242875588506
  48    2.5808025022592e-17
  49     0.067417178428484
  50    0.0094264585493786
  51    1.4977537492742e-17
  52    0.0097365552016719
  53     -0.15005356601669
  54     -0.15771394640063
  55      0.10710551645922
  56      0.19022712530117
  57    -7.1679349735459e-18
  58     0.062158064673418
  59      0.11039720780031
  60    -4.1598694482759e-18
  61    -0.018038077307083
  62    -0.020140451616534
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1    0.0028715115559638
   2     0.044307182710544
   3    0.0013127219410224
   4    -0.0062451233120276
   5      -0.2779601829565
   6    -0.0092785879299562
   7     -0.02323530163463
   8    -8.4904967916798e-16
   9    -0.048111821306084
  10    -0.090391393569106
  11    -1.5763044084475e-15
  12    -0.0037914432658919
  13    -0.019950970367339
  14      0.53626554499358
  15     0.010487963119564
  16     0.040979727476124
  17    -1.5145278389131e-16
  18     -0.22643231188512
  19     -0.18495301036482
  20    5.3652896165958e-16
  21    -0.0057173691300921
  22    -0.033298483850817
  23      0.36748438850888
  24    0.0068012988546742
  25     0.015415578274005
  26    -2.3148586272106e-16
  27     -0.62460973118438
  28      0.63466371360665
  29    -5.1161311242467e-16
  30     -0.10164687647675
  31     -0.28158036004732
  32     0.043256634275199
  33    -0.015537150511441
  34       -2.429851630622
  35     0.070774219058815
  36     -0.24773250916515
  37    1.9530904075858e-16
  38       1.3832629271113
  39      -1.3668734439788
  40    4.6750357242096e-16
  41    -0.00054547828346119
  42     -0.23161201823039
  43     -0.03134757776843
  44      -2.0536148740015
  45       6.1452015431652
  46     0.075813140165599
  47     0.027938825112614
  48    1.269306845002e-16
  49       1.5676223464008
  50     0.062954959106304
  51    -1.4843837379675e-17
  52     0.036183137539932
  53     0.084558668763253
  54      -2.4423824361006
  55     0.048475378052394
  56      0.17017909900026
  57    -7.7447349276802e-18
  58      0.30410357327022
  59       1.1966910796201
  60    -6.8455808612583e-17
  61      0.13502884719451
  62      0.11794604498394
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1    -0.00078163296298782
   2    -0.00087273386209306
   3    -4.7753726855801e-06
   4    0.00013237531811463
   5    0.00013906025098699
   6    5.8678589308537e-06
   7    -0.00032718553754108
   8    -8.3639767312362e-17
   9    3.4053778645227e-06
  10    -0.00018988022722834
  11    -4.8539853387018e-17
  12    7.5838495635286e-05
  13    0.0024461274573063
  14    0.0025665179707408
  15    -0.0015606205332266
  16    0.00079446590737853
  17    1.9598781289569e-17
  18    -0.00090569706623743
  19    0.00046106367705591
  20    1.1374038940198e-17
  21    -0.003445871167553
  22    -0.013770221044704
  23    -0.018776799241615
  24     -0.02007676575698
  25    0.00078290408138153
  26    -3.6429725726352e-18
  27    -0.014452881147458
  28    0.0005635977315785
  29    -2.6225065457787e-18
  30    0.0035665268284311
  31    0.0039822127272333
  32    -0.012385414856041
  33    -0.063811344378023
  34    -0.087244011176068
  35    -0.011326892967548
  36     -0.11310990448939
  37    4.4367006439546e-17
  38    -0.0081540144369634
  39    -0.081425665168065
  40    3.1938962614849e-17
  41     0.004812698830258
  42    0.0053736285905426
  43     -0.01043456503747
  44     0.085816531704753
  45     0.090290628979837
  46      0.79591213713559
  47    0.0011939729499527
  48    -1.7926000313881e-17
  49      0.46190298809929
  50    0.00069291526986592
  51    -1.0403250212329e-17
  52    -0.0087912886290073
  53    -0.069630846962094
  54    -0.072930986947487
  55    -0.038582119464286
  56     0.099022546304875
  57    3.3322127834624e-17
  58    -0.022390909041662
  59     0.057467159870224
  60    1.9338303436397e-17
  61    -0.0074926619996733
  62    -0.0083659468752914
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1    -4.231514992762e-05
   2    -4.7247066040067e-05
   3    -5.7384925215197e-05
   4    0.0012037509559577
   5    0.0012648072215679
   6    0.00015283161677142
   7     0.001118662588314
   8    -1.326128876324e-17
   9    8.869494152561e-05
  10    0.00064920933870503
  11    -7.6961119450105e-18
  12    -0.00017738993992103
  13    0.0037424959774716
  14    0.0039323021069567
  15    0.00079446590737969
  16    0.0049324980889425
  17    9.046554349208e-17
  18    0.00046106367705658
  19    0.0028625466301797
  20    5.2501152965707e-17
  21    -0.0029170185344656
  22    0.00021391189540854
  23    0.00048415090029752
  24     0.003931338634209
  25     0.015628715078688
  26    -1.1485134553901e-16
  27    0.0028300957792904
  28     0.011250814212505
  29    -8.2679295400151e-17
  30    0.0083162877026794
  31    0.0092855678159897
  32     0.013399497493273
  33      0.10238475236566
  34      0.14040164344666
  35     -0.12840427883401
  36      0.08874836309127
  37    3.6133200099726e-17
  38     -0.09243579385628
  39      0.06388825567403
  40    2.6011602308858e-17
  41     0.021288934641159
  42      0.02377020293285
  43    -0.00073517792074626
  44     0.012013516199054
  45     0.012625969638803
  46    0.0011939729499527
  47      0.90012187691616
  48    -9.9256711576759e-18
  49    0.00069291526986593
  50      0.52238050558876
  51    -5.760305632631e-18
  52    -0.014754890013715
  53     -0.15349122881446
  54     -0.16085436713582
  55      0.12408232646315
  56      0.12310473677483
  57    -1.8646972591232e-17
  58     0.072010457799914
  59     0.071443119299718
  60    -1.0821662287867e-17
  61    -0.025066502401455
  62     -0.02798805383842
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1    -1.3202469957112e-18
   2    -1.4741244472077e-18
   3    5.8916949953873e-18
   4    -1.9420647436471e-17
   5    -2.0500682347687e-17
   6    -1.7780043662288e-17
   7    -5.2577492770692e-17
   8    -0.00034630780133806
   9    -1.0318545116931e-17
  10    -3.0513042689553e-17
  11    -0.00020097772200815
  12    -4.7394983124247e-20
  13    1.4252953919214e-18
  14    1.4971956570552e-18
  15    -5.540420559822e-18
  16    -2.0347431833698e-17
  17    0.0014163630538494
  18    -3.2153509068459e-18
  19    -1.1808513937174e-17
  20    0.0008219780755712
  21    -1.9795065693137e-17
  22    4.9045697053857e-17
  23    6.8955474530853e-17
  24    4.2857303548225e-17
  25    2.4561485227874e-19
  26    0.0048202518177602
  27    3.0852156267634e-17
  28    1.7681345247558e-19
  29     0.003470007443738
  30    -6.9470625248883e-19
  31    -7.7567566807469e-19
  32    -4.7985067557561e-18
  33    -6.7872300209686e-18
  34    -9.0540752876874e-18
  35    3.1750633971905e-17
  36    1.2312701209449e-17
  37    -0.084011642057402
  38    2.2856676454117e-17
  39    8.8636790077832e-18
  40    -0.060478380450111
  41    -1.3809385875484e-17
  42    -1.5418897665441e-17
  43    -8.393668955129e-18
  44    1.8944233050463e-17
  45    2.0048395510097e-17
  46    -1.7926000313881e-17
  47    -9.9256711576759e-18
  48       0.7531644843779
  49    -1.0403250212328e-17
  50    -5.760305632631e-18
  51      0.43709463599391
  52    4.4779316853525e-18
  53    -1.6607238591875e-17
  54    -1.7520095727989e-17
  55    -2.8872702955989e-17
  56    -7.0871352549706e-18
  57    -0.095230573341456
  58    -1.6756105539326e-17
  59    -4.1129778006854e-18
  60    -0.055266510375295
  61    2.335043841428e-17
  62    2.6071979130669e-17
 Sym= A
 Ene=              48
 Spin= Alpha
 Occup=    0.00000
   1    0.0021767191491033
   2     0.012086318618951
   3    -0.00026703677169194
   4    -0.0073514560244901
   5     -0.11422620681994
   6    -0.0047012004181074
   7    -0.012709097674291
   8    -3.9867514333716e-16
   9    -0.017131913574064
  10     -0.04020104428641
  11    -9.7334846539943e-16
  12    -0.0056074534646581
  13    -0.024788039253133
  14      0.41217156576107
  15    0.0022152976899427
  16     0.026660646548168
  17    3.8258177311787e-17
  18      -0.1537297769784
  19    -0.016063875360781
  20    2.8270687703571e-16
  21    -0.0054227993043779
  22    -0.095878555331783
  23     -0.28625251885292
  24    0.0014258851719804
  25    -0.043022951324793
  26    2.7001288121646e-17
  27     -0.36171784938951
  28      0.36031938337954
  29    -6.856219171962e-17
  30    -0.066325336063113
  31    -0.001975469480451
  32     0.006155728934568
  33     -0.16345084716169
  34      -1.3247477691218
  35     0.027388321533287
  36     -0.22366067093655
  37    6.4766002881731e-17
  38     0.058721609655508
  39      -1.0518626662414
  40    5.9853071464219e-17
  41      0.11935485444366
  42       0.1794896957082
  43    -0.070042647227524
  44     -0.34940011236806
  45       2.5051848090469
  46     -0.88250807642421
  47    0.0010292989878587
  48    -1.2736066608885e-17
  49       2.3625468026293
  50     0.095424290631052
  51    1.8491051763426e-17
  52     0.013290484631348
  53    -0.019185246583756
  54      -1.4672892814937
  55    -0.011381768729606
  56       0.1345459602125
  57    -6.65040372582e-18
  58     -0.28236384668934
  59      0.70819352182814
  60    3.2730708668278e-17
  61      0.14130388032886
  62       0.1997191614924
 Sym= A
 Ene=              49
 Spin= Alpha
 Occup=    0.00000
   1    -0.00053134617797222
   2     0.024252470762924
   3    -0.0026042194351221
   4     -0.02027832913398
   5      0.21660827871132
   6     0.001896158608913
   7    -5.0097664486509e-05
   8    4.6551332071555e-16
   9     0.086842344171946
  10     0.086577545167089
  11    -2.6535326546413e-16
  12    -0.0088679214685725
  13     -0.06643908219129
  14      0.32369780395343
  15    -0.011668923704177
  16    -0.012534066604771
  17    4.191329660014e-16
  18     -0.03830821893348
  19      0.41406604489678
  20    4.389994974751e-16
  21    -0.0084622490305244
  22     -0.15754248260643
  23     -0.98267804043843
  24     -0.01519938457238
  25     -0.11156530328791
  26    -5.4943673413861e-16
  27     -0.14739517099572
  28      0.11051568824856
  29    -1.0449093334176e-15
  30    -0.034598094602187
  31      0.16749525940634
  32    -0.017745486464413
  33      0.10279136346721
  34       2.1127619603482
  35      -0.1554194751043
  36      0.11447723046082
  37    -9.5299641978636e-17
  38      -1.8546514562072
  39      0.40903996770097
  40    5.1219022787238e-16
  41      0.11627505723118
  42      0.69094391931363
  43    0.0041198960484119
  44      0.09835052698473
  45       0.1912345474662
  46    -0.00035630604767887
  47     -0.83357914074236
  48    -9.880090351198e-17
  49     0.094620162792842
  50       4.0579696728108
  51    -1.8404036072458e-16
  52     0.018775817506577
  53    -0.070528581120632
  54      -2.4111239194162
  55      0.07739182566615
  56     0.077422020822299
  57    -1.9854016541241e-16
  58       1.2243436474125
  59      0.91676741577966
  60    -7.1722622819872e-17
  61    -0.062801606221011
  62     -0.42423475332586
 Sym= A
 Ene=              50
 Spin= Alpha
 Occup=    0.00000
   1    -1.3666184452257e-17
   2    2.9821893626508e-17
   3    -3.3674336353174e-18
   4    -4.585097461648e-17
   5    1.7189781195522e-16
   6    2.2650231058531e-17
   7    -4.883320024699e-17
   8    0.0016667273465488
   9    2.9445132213806e-17
  10    7.361675791147e-17
  11    -0.016895079423789
  12    -5.6609877664702e-18
  13    1.3619045170812e-16
  14    -2.9827564379355e-16
  15    -1.4483057556013e-17
  16    5.1971242123251e-17
  17    -0.0066521294222993
  18    4.9840564480347e-17
  19    -1.391984172954e-17
  20     0.022812961616068
  21    4.6276539658521e-18
  22    1.7416807775498e-17
  23    1.3464250684263e-16
  24    -4.6027735231151e-18
  25    -4.3470649753146e-17
  26     0.030269763147217
  27    2.8934664144336e-16
  28    1.3852037031634e-16
  29      0.07385525189259
  30    7.0097064882911e-18
  31    2.4683058318717e-16
  32    3.8529831430873e-18
  33    -5.3762674840165e-17
  34    -3.2588108392387e-16
  35    -1.5194237518356e-17
  36    -1.2416588302651e-16
  37    -0.070885491077103
  38    -8.7614038732803e-17
  39    2.8236956134152e-16
  40     -0.46059066058133
  41    5.4612462879126e-18
  42    2.8577790270253e-16
  43    7.4481691364442e-18
  44    -3.0303993552265e-17
  45    -1.9871182171791e-16
  46    -7.8668804185835e-17
  47    6.9687185138623e-18
  48     -0.91758422702289
  49    -1.9772629715239e-17
  50    -1.2265757463001e-16
  51       1.4882212642514
  52    2.8109981790008e-18
  53    6.9724956158839e-17
  54    1.3881931635688e-17
  55    6.753762902865e-17
  56    -9.1813937801641e-17
  57    -0.065580984433977
  58    -2.0104223161626e-16
  59    -4.9146807468997e-17
  60     -0.41428933228991
  61    4.7168922920155e-17
  62    -2.6378765042281e-17
 Sym= A
 Ene=              51
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3    2.7441104414113e-11
   4    5.4625705263246e-13
   5    4.8573647831504e-14
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -1.4210286729222e-10
  13    -2.828774392103e-12
  14    -2.5153705650962e-13
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    5.1828019780514e-07
  22    2.1663361246801e-08
  23    -3.6889496264765e-09
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32    2.0508894556162e-05
  33    8.5724207373584e-07
  34    -1.4597563100577e-07
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43    -0.00032902232915216
  44    -6.5496914796364e-06
  45    -5.8240421025908e-07
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52      0.99508189668638
  53     0.019808623436171
  54    0.0017613998650977
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=              52
 Spin= Alpha
 Occup=    0.00000
   1    8.007253318947e-05
   2    8.9405148512282e-05
   3    2.0456951327108e-05
   4    -0.00036811484330047
   5    -0.00038684187426327
   6    -4.5709599556364e-05
   7    -0.00027772770767059
   8    4.6874661667668e-17
   9    -2.652730073434e-05
  10    -0.00016117766279164
  11    2.7203437766838e-17
  12    0.00013307282796866
  13    -0.0012320794019908
  14    -0.0012959944574042
  15    -0.00017888866557752
  16    -0.0016270939526417
  17    -5.5329918904743e-17
  18    -0.0001038169985254
  19    -0.00094427452928195
  20    -3.2110397217173e-17
  21    0.00047603127609459
  22    -0.00088319401673075
  23    -0.0012494678826086
  24    -0.00023553444993905
  25     -0.00451215762141
  26    9.2590006771305e-17
  27    -0.00016955676289232
  28    -0.0032482163018793
  29    6.6653781764762e-17
  30    -0.0023539648990254
  31    -0.0026283242581082
  32    0.0021260901368469
  33    -0.011962554954415
  34    -0.016643606581896
  35      0.01983875751946
  36    -0.015009358304263
  37    -4.1941125529848e-17
  38     0.014281543552019
  39     -0.01080495107115
  40    -3.019261716807e-17
  41    0.0045429477151713
  42    0.0050724374386576
  43    0.0098516456722767
  44     -0.15005127496527
  45     -0.15771374267836
  46    -0.093793519253827
  47     -0.20687868743844
  48    -2.2546873615227e-17
  49    -0.054432524378393
  50     -0.12006084521563
  51    -1.3084947206172e-17
  52      -0.2529088087495
  53      0.70591048693358
  54      0.74590938544471
  55     0.032163327121282
  56     -0.11611668787031
  57    1.7541640725281e-17
  58     0.018665800169855
  59    -0.067387645687268
  60    1.0180189356493e-17
  61     -0.18054307576178
  62     -0.20158573556242
 Sym= A
 Ene=              53
 Spin= Alpha
 Occup=    0.00000
   1    0.0022388433540935
   2    -0.024297999004371
   3    0.0012713518334272
   4     0.014708918693014
   5    -0.048664512303867
   6    0.00040684773901589
   7    0.0053930677620351
   8    1.489397856889e-16
   9    -0.020117573725606
  10     -0.03097191650001
  11    8.253219342693e-16
  12    0.0037473157945937
  13     0.041079340301309
  14     -0.22832506551495
  15    0.0021088792330644
  16    0.0019027128097293
  17    -1.8872941899147e-16
  18     0.057757046297629
  19     -0.12513529553651
  20    -5.6010949158224e-16
  21    0.0062050111894047
  22     0.049150626462715
  23    -0.064370884940306
  24    -0.0099880518393275
  25     0.017382755117671
  26    1.2406655470152e-16
  27      0.11979463534594
  28     -0.34440357674294
  29    7.4616625366079e-16
  30     0.041255366076717
  31    -0.021496621009465
  32    0.0084700616215993
  33     0.081066512440345
  34      0.10107750758046
  35    -0.010528669387267
  36      0.05745158727238
  37    -4.5530381935289e-16
  38      0.02671411968165
  39    -0.086844536241643
  40    -1.8595032250637e-16
  41    -0.0058033423157924
  42     0.055606674427933
  43     0.037740729489875
  44      0.12347773980654
  45      -2.4015546069963
  46    -0.048102321967695
  47    -0.082769381409543
  48    -8.441663154426e-17
  49     -0.79586902884698
  50      -1.2882732129433
  51    -8.044471198244e-17
  52    -0.00071102560540926
  53      -1.8274513595678
  54       4.6570167691112
  55    -0.020862174589279
  56     -0.14109251994933
  57    5.6869546885659e-17
  58    0.0075359792674844
  59      -1.3115606459152
  60    -4.1408460282759e-17
  61     -0.37251297406188
  62     -0.92876138594581
 Sym= A
 Ene=              54
 Spin= Alpha
 Occup=    0.00000
   1    1.4170690331439e-06
   2    1.5822312884819e-06
   3    -7.4092957818999e-07
   4    3.3834058058328e-05
   5    3.5533498607048e-05
   6    -3.0637550476585e-07
   7    3.1192381684282e-05
   8    -9.9173657590435e-17
   9    -1.7780324552039e-07
  10    1.810231762234e-05
  11    -5.7554856427518e-17
  12    2.9309642293425e-06
  13    0.00017062577819693
  14    0.00017906855279205
  15    5.8678589319006e-06
  16    0.0001528316167728
  17    -1.8296335725507e-17
  18    3.4053778651302e-06
  19    8.8694941526414e-05
  20    -1.0618172218474e-17
  21    -0.00055091452384242
  22    -0.00079252815682883
  23    -0.0010578308352906
  24    0.00012927324132496
  25    0.00032058228143669
  26    -2.0047511942718e-16
  27    9.3061343397238e-05
  28    0.00023078107637803
  29    -1.4431821883941e-16
  30    0.00016500652007767
  31    0.00018423836296188
  32    0.0012364979100641
  33    0.0099677726480962
  34     0.013673353438185
  35    -0.017725610637711
  36    0.0055157225532389
  37    1.2442316901616e-18
  38    -0.012760329373464
  39    0.0039706635754616
  40    8.956986875017e-19
  41    0.0079938272689758
  42    0.0089255239680402
  43    0.0071564994607027
  44     0.079456085151444
  45     0.083276888588506
  46    -0.038582119464286
  47      0.12408232646315
  48    -2.8872702955989e-17
  49    -0.022390909041662
  50     0.072010457799914
  51    -1.6756105539326e-17
  52    -0.0035901143156248
  53     0.023746074370027
  54     0.024997533439644
  55      0.84508199810587
  56      0.03756474890752
  57    -5.2962056486026e-18
  58      0.49043843145657
  59     0.021800483945412
  60    -3.0736222009153e-18
  61     -0.17543951418844
  62     -0.19588734358916
 Sym= A
 Ene=              55
 Spin= Alpha
 Occup=    0.00000
   1    3.0088875558154e-05
   2    3.3595794721255e-05
   3    -1.4848045420313e-05
   4    0.00020536695251207
   5    0.00021588025467179
   6    3.1192381684671e-05
   7    0.00020111638164901
   8    -9.9191207304143e-17
   9    1.8102317622565e-05
  10    0.00011671672450394
  11    -5.7565041301984e-17
  12    -6.721309415314e-05
  13    0.0010513410488148
  14    0.0011049937984061
  15    -0.00032718553754223
  16    0.0011186625883143
  17    7.8302661854613e-18
  18    -0.00018988022722901
  19    0.00064920933870524
  20    4.544249521931e-18
  21    0.00020626801326834
  22    0.0045052969275127
  23    0.0062030148779726
  24    0.0017027253024873
  25    0.0062834124720707
  26    -5.7428668112075e-17
  27    0.0012257595033733
  28    0.0045233089212947
  29    -4.134180399012e-17
  30    0.0018934073876556
  31    0.0021140878394224
  32    -0.0026673013758191
  33    0.0097529673969594
  34     0.013629897779413
  35    -0.0060911327060278
  36     0.030824056393327
  37    8.5628092193671e-17
  38    -0.0043848903812113
  39     0.022189650909306
  40    6.1642032105118e-17
  41    0.0074378480683575
  42    0.0083047442696709
  43     0.015615024490669
  44      0.14117756008679
  45      0.14791090426323
  46     0.099022546304875
  47      0.12310473677483
  48    -7.0871352549706e-18
  49     0.057467159870224
  50     0.071443119299718
  51    -4.1129778006854e-18
  52     0.010182528588604
  53    -0.085783865128584
  54    -0.090251514344364
  55      0.03756474890752
  56      0.81457260938149
  57    1.2596001994587e-17
  58     0.021800483945412
  59      0.47273248483338
  60    7.3100166311613e-18
  61    0.0014322260012529
  62    0.0015991548318095
 Sym= A
 Ene=              56
 Spin= Alpha
 Occup=    0.00000
   1    5.6351170362861e-19
   2    6.2919012980533e-19
   3    7.4541352337496e-18
   4    -1.2962494658027e-17
   5    -1.3750736487803e-17
   6    -1.8531076066424e-17
   7    4.5312905952023e-17
   8    -1.729169175206e-05
   9    -1.0754402412535e-17
  10    2.6297081904075e-17
  11    -1.0035132920969e-05
  12    -3.3970714437583e-18
  13    -3.9460557869598e-18
  14    -4.0776290355557e-18
  15    1.2338190829316e-17
  16    1.7474495940551e-17
  17    -0.00034630780133824
  18    7.1603974181255e-18
  19    1.0141222270486e-17
  20    -0.00020097772200825
  21    1.4170449958674e-17
  22    -2.0407668540239e-17
  23    -2.9076485616699e-17
  24    3.2864848250321e-17
  25    -3.8318126029606e-17
  26    0.0022167528984025
  27    2.3658778084114e-17
  28    -2.7584488856561e-17
  29    0.0015957981759465
  30    1.6539623157277e-17
  31    1.8467349611814e-17
  32    1.691079890854e-17
  33    -2.7831006668061e-17
  34    -3.9496709014683e-17
  35    -3.3800780034345e-17
  36    3.8334300430739e-17
  37    -0.0033031287739897
  38    -2.43325375432e-17
  39    2.7596132499767e-17
  40    -0.0023778594701502
  41    3.7518382763645e-18
  42    4.1891225983662e-18
  43    -7.0025660300979e-19
  44    -5.3219286475053e-18
  45    -5.5736184330666e-18
  46    3.3322127834624e-17
  47    -1.8646972591232e-17
  48    -0.095230573341456
  49    1.9338303436397e-17
  50    -1.0821662287867e-17
  51    -0.055266510375295
  52    -9.1472943932575e-18
  53    1.2807819890127e-17
  54    1.3620744080578e-17
  55    -5.2962056486026e-18
  56    1.2596001994587e-17
  57      0.73647952173415
  58    -3.0736222009153e-18
  59    7.3100166311613e-18
  60      0.42741161478857
  61    2.7331398506346e-17
  62    3.0516928154704e-17
 Sym= A
 Ene=              57
 Spin= Alpha
 Occup=    0.00000
   1    0.00051030579505325
   2     0.012156756832628
   3    -0.00024424401190162
   4    -0.003628557602057
   5     0.034543588763641
   6    -0.0001501009472335
   7    -0.00085141083888433
   8    8.7465005540654e-17
   9     0.023153421758404
  10     0.014878945977097
  11    -2.1057827469722e-16
  12    -0.0014375521381967
  13    -0.017716405396998
  14     0.061930320311652
  15    0.0017098001894259
  16    -0.0053764303293644
  17    4.6437514890634e-17
  18      -0.0134113265907
  19     0.082621739402814
  20    1.723643938804e-17
  21    -0.00062877040123892
  22    -0.030852276437716
  23     -0.20349479061688
  24    0.0032525326975954
  25    -0.031014340427038
  26    -3.9745040551049e-16
  27    -0.026089896790533
  28    -0.0029394864865626
  29    -4.8179469202604e-16
  30    -0.00021015609378375
  31     0.004724668966533
  32    0.0022906462494993
  33     0.088429211460566
  34      0.46307173993895
  35    -0.055423858850153
  36     0.050327325783036
  37    -2.7370099890164e-16
  38     -0.48249890544743
  39      0.13268737201216
  40    5.1070924293688e-16
  41     0.013526285012929
  42      0.32838873532855
  43    -0.0025097588546224
  44     0.087720270622837
  45      0.61209262937025
  46    -0.054973875511883
  47     0.022095437965093
  48    -2.4546808125901e-17
  49     -0.30766227278539
  50       1.1922527098347
  51    -2.5448290012046e-16
  52    -0.019207386988837
  53    -0.066171411872411
  54    -0.032090367005002
  55     -0.83451103869862
  56      0.04375529027986
  57    -1.6932553316175e-16
  58       2.4362373224327
  59      0.39730924480084
  60    6.879289319049e-18
  61     -0.42357871630116
  62      -1.2843741905829
 Sym= A
 Ene=              58
 Spin= Alpha
 Occup=    0.00000
   1    -0.0027200059646552
   2     0.021575336658534
   3    -0.0011417209551279
   4     -0.01276155818656
   5      0.05087546188471
   6    -9.9530413907346e-07
   7    -0.0034492024466549
   8    -1.3659055079082e-16
   9     0.015372479695577
  10     0.032807090051777
  11    -6.4227438169079e-16
  12    -0.0022353694131179
  13    -0.028061411656995
  14      0.11548331376522
  15    -1.5086686622454e-05
  16    -0.0043085639680443
  17    6.2214949687879e-17
  18    -0.032834148705107
  19     0.084106168970444
  20    3.3029509522569e-16
  21    -0.0061778542996294
  22     -0.01031641279337
  23       0.3632523176747
  24     0.022914676212568
  25     0.015745387202279
  26    -3.1198721623552e-16
  27     0.013026541428091
  28      0.33562485262381
  29    -4.5829555449738e-16
  30    -0.028133003359169
  31     0.031114928160336
  32    -0.011516671271565
  33    -0.086359792687967
  34     -0.27173842652869
  35     0.023413012748039
  36    -0.030032472905105
  37    2.7330956237088e-16
  38     0.091909362604842
  39      0.43095385169961
  40    2.4003587326632e-16
  41    -0.040517234269522
  42     0.094640984823036
  43    -0.020578206475942
  44    -0.018380883775906
  45       2.0496955322955
  46      0.03325049303389
  47      0.05980331916699
  48    6.3330880832981e-17
  49      0.64940728552435
  50       0.9065425045598
  51    4.0890587328573e-17
  52     0.055820115069042
  53      0.24116770623304
  54      -2.0647145541954
  55     0.039262132346736
  56     -0.82497947341872
  57    -1.6358436863021e-17
  58      0.39470166667949
  59       2.3068564713989
  60    -4.0418351383468e-17
  61      0.18234866109774
  62      -0.1045119512018
 Sym= A
 Ene=              59
 Spin= Alpha
 Occup=    0.00000
   1    2.1206310754873e-17
   2    8.7923197953425e-18
   3    -1.1634882003371e-18
   4    4.950376350605e-17
   5    -9.8550512597487e-17
   6    1.1930597654717e-18
   7    3.4135541313874e-17
   8    0.00041214742667121
   9    3.4254999984113e-17
  10    -1.1149257840981e-17
  11    0.0032740263137191
  12    -2.115588726373e-18
  13    -2.5308635078694e-17
  14    8.0143834853965e-17
  15    1.0137502457295e-17
  16    4.162798465246e-17
  17    0.0017359843507082
  18    -5.0368650893574e-18
  19    -9.4558771062051e-19
  20    -0.016854886523498
  21    2.1095426258822e-17
  22    -4.0211322562879e-17
  23    -1.7357489429108e-16
  24    -1.2357098228666e-17
  25    4.4479248682003e-17
  26    -0.0054688014921704
  27    -1.4844503191316e-16
  28    -1.6396473008091e-16
  29     0.033584211429706
  30    3.4281168980463e-17
  31    -6.0608483722076e-17
  32    3.3297099067771e-19
  33    2.5288836549619e-17
  34    2.7606289402448e-16
  35    -1.102506121916e-16
  36    -2.1124692528603e-17
  37     0.020642637218682
  38    7.8707967384782e-17
  39    -7.5526110739648e-17
  40     0.011282427546239
  41    9.4352393812052e-17
  42    -1.8233998013816e-16
  43    2.5971070023639e-18
  44    5.9427305520006e-17
  45    -5.8171076298254e-17
  46    -3.2167549107964e-17
  47    -1.7327359518888e-17
  48    -0.047872963654554
  49    1.7921981486162e-17
  50    3.3443177045063e-17
  51     -0.40401258523491
  52    -1.0903322787376e-17
  53    8.4512410806487e-17
  54    -5.1269224260841e-17
  55    -3.6203977956495e-17
  56    1.3090114588492e-17
  57     -0.91432108005399
  58    8.413561104198e-17
  59    -2.3328055512867e-17
  60        1.280264442832
  61    -5.1919572477129e-17
  62    2.0547196479753e-17
 Sym= A
 Ene=              60
 Spin= Alpha
 Occup=    0.00000
   1    -0.00018190439937228
   2    -0.00020310572418676
   3    1.1281771488368e-05
   4    8.2307029974419e-05
   5    8.6190930396525e-05
   6    -1.9616512106189e-06
   7    -4.1652084524197e-05
   8    -9.4175896710867e-18
   9    -1.1384328916687e-06
  10    -2.4172545441424e-05
  11    -5.4654434915684e-18
  12    -6.8406456895786e-05
  13    -0.00042490007606044
  14    -0.0004447557930236
  15    0.0010820159157472
  16    5.8576938113912e-05
  17    6.1606532817763e-17
  18    0.00062794165503407
  19    3.3994785964564e-05
  20    3.5752993662558e-17
  21    -0.00098183985314113
  22    -0.0086436667788407
  23    -0.011862860391433
  24    -0.0033067878758219
  25    -0.0075202623701568
  26    5.6372361317143e-17
  27    -0.0023804935878426
  28    -0.005413693597326
  29    4.0581388854177e-17
  30    -0.00080875859220535
  31    -0.00090302103813311
  32    0.0037361801192651
  33    -0.0046998067952388
  34    -0.0067268336387895
  35    -0.004508239572137
  36    -0.046061164232133
  37    1.7686312743259e-17
  38    -0.003245395772858
  39    -0.033158554531081
  40    1.2732039567988e-17
  41    -0.038138538033743
  42     -0.04258366160191
  43    7.6623960482243e-05
  44    -0.018489329205109
  45    -0.019411744880097
  46    -0.010372105475152
  47    -0.034699604334532
  48    3.2324053872245e-17
  49    -0.0060193911969929
  50    -0.020137713926146
  51    1.8759077006673e-17
  52    0.00073101886450365
  53     -0.18506036985537
  54     -0.19429217501837
  55      -0.2428612348657
  56    0.0019826330281412
  57    3.7834904083968e-17
  58     -0.14094310771748
  59    0.0011506095676573
  60    2.1957266933672e-17
  61      0.66952840587868
  62      0.74756329263537
 Sym= A
 Ene=              61
 Spin= Alpha
 Occup=    0.00000
   1    0.00090428192796104
   2    -0.0064844298931099
   3    0.00031253186643873
   4    0.0034913421760694
   5    -0.028484832776048
   6    -0.00024585818736999
   7    -0.00033273410810206
   8    -1.3001389806992e-16
   9    -0.0075195221368988
  10    -0.015862547180058
  11    1.4494317738337e-16
  12    -0.00013537374508651
  13    -0.00052471248779625
  14     0.048752621709298
  15    -0.0015743692445459
  16    0.0042944075363889
  17    1.8631526129156e-17
  18    -0.0070610978496815
  19    -0.013325794643281
  20    -2.2024242954242e-17
  21    0.0025970291125982
  22    -0.022996839094808
  23     -0.30819626972608
  24    -0.019750172426974
  25    -0.027503823359616
  26    1.6620621231215e-16
  27     -0.11778184616327
  28    -0.091779399023344
  29    -5.7351301643171e-17
  30    -0.0010241329385913
  31     -0.02649291241606
  32    0.0047588404081548
  33     0.028981420690817
  34       0.1178450140534
  35    0.0078489904383371
  36    -0.018103251835018
  37    1.518414159435e-16
  38     0.068910985256621
  39     -0.49217765705793
  40    -1.403948801587e-16
  41     0.022005181368547
  42     -0.36650183807773
  43    0.0056169883712561
  44     -0.01206771497335
  45    -0.052144854436565
  46    -0.023363169920657
  47    -0.022125603950176
  48    5.859447488987e-17
  49     0.013146233314951
  50     -0.23828660279183
  51    -1.6319191595364e-17
  52    0.0046620294429816
  53     0.061874367224753
  54     -0.55027699224226
  55      0.11941256890411
  56    -0.022768479584632
  57    -6.7601920283401e-19
  58     -0.44729380240871
  59     -0.20937396262809
  60    4.9596176046112e-17
  61      -1.1685871438789
  62        1.986518114655


==> anc/c2h4n4_locints_r425.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -2.06095547824669   -11.10659821655295     0.00000000000000
N   2   7    -0.09529737550584   -10.82416757935547     0.00000000000000
N   3   7     1.72916753848720    -3.00297261995551     0.00000000000000
C   4   6    -0.26567883853926    -1.24140653000070     0.00000000000000
H   5   1    -2.22001178596880    -1.91836772888696     0.00000000000000
C   6   6     0.26567883853926     1.24140653000070     0.00000000000000
H   7   1     2.22001178596880     1.91836772888696     0.00000000000000
N   8   7    -1.72916753848720     3.00297261995551     0.00000000000000
N   9   7     0.09529737550584    10.82416757935547     0.00000000000000
H   10   1     2.06095547824669    11.10659821655295     0.00000000000000
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

7 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

8 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

9 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    1.00000
   1      0.65886485870925
   2       0.7356568875252
   3    0.0019958106942754
   4     -0.19890398290649
   5     -0.20884952872372
   6      0.23110448203473
   7     0.033206298851942
   8    -2.8174375452208e-18
   9      0.13412014446614
  10     0.019271082758746
  11    -1.6350835226664e-18
  12    2.7569868700825e-05
  13    -3.7827187541827e-05
  14    -4.0238708012468e-05
  15    5.2952505724396e-05
  16    0.00026530189734006
  17    -9.9803193595704e-19
  18    3.0730679280088e-05
  19    0.00015396641590466
  20    -5.792020399339e-19
  21    2.9447949630209e-06
  22    3.3136255320833e-05
  23    4.5530391764847e-05
  24    -9.0549553038405e-05
  25    7.4928335672961e-05
  26    -5.7360362280249e-18
  27    -6.5184897999047e-05
  28    5.3939481247453e-05
  29    -4.1292631923214e-18
  30    -0.0001516249948099
  31    -0.00016929719392137
  32    -1.3148236527966e-08
  33    -2.0630932111776e-05
  34    -2.8465573136671e-05
  35    5.6748431037739e-06
  36    2.309418966736e-05
  37    1.3651099244418e-18
  38    4.0852114280807e-06
  39    1.6625067129807e-05
  40    9.8271662527681e-19
  41    -4.5272788415654e-06
  42    -5.0549423262144e-06
  43    -6.7181652112845e-08
  44    -1.3761151386448e-06
  45    -1.4433741272279e-06
  46    -2.7728726140124e-06
  47    -2.0884663924322e-07
  48    -1.3595734303488e-19
  49    -1.6092205235624e-06
  50    -1.2120293462054e-07
  51    -7.8902054726618e-20
  52    1.8613972867761e-10
  53    -1.6746829895742e-10
  54    -1.7937033688257e-10
  55    2.8572942524833e-10
  56    2.5058733851649e-09
  57    1.3426587181965e-22
  58    1.6582141313371e-10
  59    1.4542690711713e-09
  60    7.7920419226734e-23
  61    -9.0946626264683e-10
  62    -1.0154663907841e-09
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    1.00000
   1      -1.1328033249603
   2       1.7477717686872
   3     0.014054654201994
   4     0.097185127038681
   5     -0.78150182479959
   6      -0.1240933303367
   7    -0.017848979632373
   8    -1.001024811415e-16
   9      0.31426165958022
  10     0.045198602067896
  11    -5.7298604555778e-17
  12    -1.7551371790811e-05
  13    0.00022096374073438
  14     0.001853043964025
  15    -0.00020776091232498
  16    -0.00057285876326561
  17    -4.6360285452201e-17
  18    2.1809993489266e-05
  19    0.0031042380601206
  20    2.420782582965e-17
  21    -7.3120947680061e-05
  22    -0.00030716616919941
  23    0.0023231302284717
  24    -5.4509397624398e-05
  25    -7.0797071702981e-05
  26    -7.4742283667616e-17
  27    -0.0043976605587227
  28    0.0011390193487263
  29    -2.0203842768733e-17
  30    8.8159490663975e-05
  31    -0.0047341798813793
  32    3.7223065879068e-05
  33    0.00021154809618748
  34    -0.00097973502691811
  35    8.8032292453843e-05
  36    -1.9606216053798e-05
  37    5.3844183534083e-17
  38    0.0015427175548174
  39    0.00069303968446466
  40    1.4186155179976e-17
  41    -7.459465894311e-05
  42    -0.00074795255063961
  43    2.6028518033383e-06
  44    5.7344810807076e-05
  45    0.00033936684132768
  46    3.9427594089831e-05
  47    -4.3949686400806e-05
  48    1.4801813587071e-17
  49    -4.2030354273978e-05
  50    -0.00010426525768101
  51    1.2196856066535e-17
  52    6.8766300124489e-09
  53    2.792272052734e-08
  54    -3.2777686033903e-07
  55    9.5047480774032e-08
  56    1.4684216798908e-07
  57    -2.1380455267545e-17
  58    -3.4082574299889e-07
  59    -2.7557856868867e-07
  60    -1.2324071288576e-17
  61    -1.1988775086342e-07
  62    6.1793430886496e-07
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3      0.99508173286668
   4      0.01980862017509
   5    0.0017613995751195
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -2.8457357255317e-09
  13    -5.6648711602161e-11
  14    -5.0372522500377e-12
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    1.3626453666394e-09
  22    5.6956601764451e-11
  23    -9.6988658597645e-12
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32    6.0479716955891e-12
  33    2.5279645297434e-13
  34    -4.3047492498976e-14
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43    3.1112635236573e-14
  44    6.1934447562608e-16
  45    5.5072644463759e-17
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52    3.2056557089866e-18
  53    6.3813468033919e-20
  54    5.6743485658429e-21
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    1.00000
   1     -0.19407226760228
   2     -0.21669178201269
   3     -0.24303611377152
   4      0.60773650246271
   5      0.64265652872596
   6    -0.093919660465487
   7    -0.013494151561634
   8    1.0360147461334e-16
   9    -0.054505729698263
  10    -0.007831252518168
  11    6.0124514330962e-17
  12    2.4133591305691e-05
  13    -4.5278331990743e-05
  14    -4.7995263587981e-05
  15    3.5313961892388e-05
  16    0.00025228171966755
  17    1.9548351777003e-17
  18    2.0494252768179e-05
  19    0.00014641023138138
  20    1.134477246535e-17
  21    2.0953535055254e-06
  22    -2.4602775158706e-05
  23    -3.4082508185992e-05
  24    -2.6633140637306e-05
  25    1.373418075307e-05
  26    4.980204413267e-17
  27    -1.9172690505725e-05
  28    9.8869750479018e-06
  29    3.5851542696795e-17
  30    1.4130354622348e-05
  31    1.577727596744e-05
  32    8.8354149213591e-07
  33    -7.2063261596105e-07
  34    -1.051569737539e-06
  35    -2.5786016267762e-06
  36    6.9411646955459e-06
  37    -4.2171835372647e-17
  38    -1.8562861812282e-06
  39    4.9968122148747e-06
  40    -3.0358700788205e-17
  41    -3.6093708195335e-06
  42    -4.0300502719542e-06
  43    2.0067548654859e-07
  44    -2.2385331613265e-06
  45    -2.3538725904464e-06
  46    -4.3537320466446e-07
  47    2.0808108799865e-06
  48    -1.7809121285752e-17
  49    -2.5266631175725e-07
  50    1.2075865140018e-06
  51    -1.0335420146898e-17
  52    3.8556064271024e-10
  53    -8.4929556896077e-10
  54    -8.9897381053877e-10
  55    9.5437437048647e-10
  56    3.1474742775028e-09
  57    2.1804587020325e-17
  58    5.5386562526811e-10
  59     1.82661842421e-09
  60    1.2654165490183e-17
  61    -1.6698213970227e-10
  62    -1.8644424504036e-10
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    1.00000
   1     -0.24724583975898
   2      -1.0124151109136
   3      0.05231824396643
   4      -1.6243247088059
   5       2.3174522615767
   6    -0.044783306235681
   7    -0.0064496167514564
   8    7.5909218795177e-17
   9     -0.54999122467477
  10     -0.07898160430862
  11    -3.7740717702683e-17
  12    3.0773671763267e-05
  13    0.00047330314639504
  14    -0.00018156939676064
  15    -0.00028723065819005
  16    -0.00045173926413341
  17    -8.4150859839874e-18
  18    0.0007222676383772
  19    0.0036151344492382
  20    1.8765927884935e-17
  21    1.9841879270259e-05
  22    1.4372915252617e-06
  23    -0.001605279981255
  24    -0.00035078250249689
  25    5.3892621020095e-05
  26    1.2933187906382e-17
  27    -0.0011759793118841
  28    -0.0010544819101283
  29    1.7722968538921e-17
  30    -0.00048026028769528
  31    9.6757695831451e-05
  32    1.6939847616921e-05
  33    0.00026863578526667
  34    0.0013002974461462
  35    4.1180552559415e-05
  36    -0.00016414299272258
  37    -2.1983579325403e-17
  38    -0.00064149812574669
  39    0.00027880996099725
  40    -1.3568509165102e-18
  41    0.00010660439410209
  42    -0.00015375591789807
  43    1.5209600199547e-05
  44    7.6906356497368e-05
  45    -0.00078011610227146
  46    -3.1694035945309e-05
  47    1.6211687744961e-05
  48    -4.59199986934e-18
  49    -0.00021778320915192
  50    0.00024964211419859
  51    -1.9951789629072e-18
  52    -8.9359727903496e-10
  53    3.3950987609526e-07
  54    -2.3798964185327e-07
  55    -2.1964039444848e-07
  56    -4.7093089953351e-07
  57    5.6655851645488e-18
  58    6.7239158675954e-07
  59    1.1049635112993e-06
  60    2.1439318671686e-18
  61    -9.5060580691387e-08
  62    -4.0372834228501e-07
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    1.00000
   1      0.16694660256243
   2      0.18640456597516
   3    0.0088823149768161
   4    -0.069372436826111
   5    -0.072997765445847
   6      0.79883607218268
   7     0.011609141642155
   8    1.0953510676078e-16
   9       0.4635998768289
  10    0.0067372979548692
  11    6.3568063299883e-17
  12    3.1501486320531e-05
  13    -5.6167808622544e-05
  14    -5.9568075811528e-05
  15    -9.5423545224261e-06
  16    0.00032133462234849
  17    2.8024475914491e-17
  18    -5.5378500487178e-06
  19    0.00018648468256395
  20    1.6263841900196e-17
  21    -1.1937596280733e-06
  22    -1.9226489191983e-05
  23    -2.6451238951818e-05
  24    -6.2729011815005e-05
  25    1.3753497638099e-05
  26    4.2980491704796e-17
  27    -4.515742043484e-05
  28    9.9008809053907e-06
  29    3.0940837074455e-17
  30    -2.5929193905637e-05
  31    -2.8951293778253e-05
  32    2.1537786024699e-06
  33    -2.1458139891047e-06
  34    -3.1003256481493e-06
  35    -4.0260178817286e-07
  36    9.0250150102448e-06
  37    -4.4797418344201e-17
  38    -2.8982535656638e-07
  39    6.4969363529951e-06
  40    -3.2248807944406e-17
  41    -3.7102929665087e-06
  42    -4.1427350988118e-06
  43    1.7345455944982e-07
  44    -2.0081111950528e-06
  45    -2.1114526684894e-06
  46    -7.9309453253889e-07
  47    1.4792952561251e-06
  48    -1.2767736465642e-17
  49    -4.6026780762927e-07
  50    8.585004138075e-07
  51    -7.4096817344298e-18
  52    3.2675185190631e-10
  53    -7.0022735193407e-10
  54    -7.4135564138363e-10
  55    7.1458283077119e-10
  56    2.7437214098585e-09
  57    8.963743627661e-18
  58    4.1470399730999e-10
  59    1.5923027914698e-09
  60    5.2020565750806e-18
  61    -2.0640696371086e-10
  62    -2.304641118431e-10
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    1.00000
   1     0.023987759684259
   2     0.026783581480724
   3    0.0012760320812134
   4    -0.0099672684803377
   5    -0.010488144142671
   6     0.011609141642155
   7      0.71971331695617
   8    6.0375605509026e-17
   9    0.0067372979548692
  10      0.41768144518228
  11    3.5038632145111e-17
  12    9.6398191231103e-05
  13    -0.00016883034292562
  14    -0.0001790836514062
  15    0.00015458954413277
  16    0.00091524330912298
  17    -4.2888507560219e-17
  18    8.9715144464081e-05
  19    0.00053115614098214
  20    -2.4890096372295e-17
  21    7.2801793625473e-06
  22    -1.6245495200505e-05
  23    -2.288711829328e-05
  24    -0.00016984822314502
  25    0.00012291157723318
  26    4.3505228595906e-17
  27    -0.00012227049973766
  28    8.8481702625841e-05
  29    3.1318585164595e-17
  30    -0.00013269809644619
  31    -0.00014816432736049
  32    3.1175931657393e-06
  33    -2.9433332017982e-05
  34    -4.0813910879018e-05
  35    2.2145288125134e-06
  36    4.7425184321344e-05
  37    -1.3284979072845e-17
  38    1.5941970988903e-06
  39    3.414048660474e-05
  40    -9.563603316911e-18
  41    -1.4220729824754e-05
  42    -1.5878184582056e-05
  43    5.0762572837832e-07
  44    -7.061959348837e-06
  45    -7.423424062534e-06
  46    -4.301863218433e-06
  47    4.7346707463312e-06
  48    -5.5443814157845e-17
  49    -2.4965613442457e-06
  50    2.7477386803867e-06
  51    -3.2176495666089e-17
  52    1.2173957540793e-09
  53    -2.3065297415312e-09
  54    -2.4447038528297e-09
  55    2.7437225133542e-09
  56    1.1360246193055e-08
  57    1.1448773726474e-16
  58    1.5923034318771e-09
  59    6.5928529259527e-09
  60    6.6442293660236e-17
  61    -1.8102075372989e-09
  62    -2.0211908786163e-09
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    1.00000
   1    -2.0352769533727e-18
   2    -2.2724925893045e-18
   3    -3.331263341868e-17
   4    7.6055677375828e-17
   5    8.0481199122369e-17
   6    1.0953510684299e-16
   7    6.0375605380261e-17
   8      0.71804339048508
   9    6.3568063347593e-17
  10    3.5038632070383e-17
  11      0.41671231304958
  12    -6.8869948978881e-17
  13    1.8766629799763e-16
  14    1.9833126272729e-16
  15    -1.8616836072005e-17
  16    1.6686684929686e-16
  17    -6.926667564214e-05
  18    -1.0804172733892e-17
  19    9.6840207239866e-17
  20    -4.0198513079539e-05
  21    -1.8895383717997e-17
  22    -6.250515041142e-17
  23    -8.5019945634398e-17
  24    -1.3207785007077e-16
  25    -2.9769443535953e-18
  26    -4.2557481107623e-07
  27    -9.5080327797368e-17
  28    -2.1430455206736e-18
  29    -3.0636319805137e-07
  30    -1.2318974928541e-16
  31    -1.3754776315108e-16
  32    -4.1974033702002e-17
  33    1.0479557549444e-16
  34    1.4731579014925e-16
  35    -8.9140725649796e-17
  36    -1.9113058467643e-16
  37    1.9713751814714e-06
  38    -6.4170710004261e-17
  39    -1.3759126631301e-16
  40    1.4191554326896e-06
  41    -2.830940415048e-17
  42    -3.1608922330194e-17
  43    -1.3038862410364e-17
  44    2.5267827536384e-17
  45    2.677582012733e-17
  46    -4.1585491124075e-17
  47    -4.6200168721774e-17
  48    -3.7706886490984e-07
  49    -2.4133898348273e-17
  50    -2.6811999701474e-17
  51    -2.1882972666792e-07
  52    -9.6842438860908e-18
  53    2.2628457446799e-17
  54    2.3940816498135e-17
  55    -8.097491291724e-17
  56    -1.1339290338271e-16
  57    5.4785827816112e-12
  58    -4.6993320609686e-17
  59    -6.5806913172889e-17
  60    3.179463711262e-12
  61    -2.3465229089536e-18
  62    -2.6200148890762e-18
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    1.00000
   1      0.36344892109363
   2       1.0125462597036
   3     0.038969648705779
   4      0.10942182615611
   5     -0.87314022923867
   6       -0.858920552741
   7    0.0093034815757667
   8    -9.2334489112397e-17
   9       1.6846470123065
  10     0.085036618422997
  11    7.1820944946817e-17
  12    -3.905688212768e-05
  13    0.00037104414960482
  14    0.0027725127002955
  15    -5.3638213120243e-05
  16    -0.0014075754487047
  17    -2.4749601095632e-17
  18    -0.0012896310469292
  19    0.0076257357563402
  20    2.1191579584791e-17
  21    4.7593140130304e-05
  22    -0.00035142206898957
  23    -0.0046388659263386
  24    -0.00034690203239388
  25    0.00035722825422603
  26    -4.1555150058002e-17
  27    -0.0055311821460359
  28    -0.001826058647493
  29    -7.156265425779e-18
  30    -0.00036996111598054
  31    -0.0026848282067571
  32    3.6660923031028e-06
  33    0.00041986288509657
  34    0.0036063564870474
  35    8.6445996454412e-05
  36    -0.00042164978695888
  37    -7.7201981600474e-18
  38    -7.2132053163146e-05
  39    -0.0003705999686172
  40    3.0792006947221e-17
  41    3.2909209791766e-05
  42    -0.00057403738050344
  43    2.2953645663172e-05
  44    0.00018005923112727
  45    -0.0009767234437739
  46    -1.1303311638416e-05
  47    -6.2686317845467e-06
  48    2.0852230983874e-18
  49    -0.00030635288952112
  50    0.00044785658437793
  51    -3.9616508031922e-18
  52    -7.4118385803098e-09
  53    7.1166610300895e-07
  54    -7.5975124118469e-07
  55    -5.488825491457e-07
  56    -8.3185351166253e-07
  57    -1.4851560839185e-17
  58    1.4793100293408e-06
  59    1.814558962015e-06
  60    1.0227228621582e-17
  61    -5.9044708257215e-07
  62    -3.7280461982041e-08
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    1.00000
   1     0.052224404039018
   2      0.14557617788189
   3    0.0055988809284949
   4     0.015664089878353
   5     -0.12541922324963
   6    0.0093172223778614
   7     -0.92267990092409
   8    1.6553637244781e-16
   9      0.08504459281772
  10       1.1058619171236
  11    -1.9275077533869e-16
  12    4.6350281181473e-05
  13    0.0018703206386422
  14    0.0027689530993211
  15    -0.0009528505852623
  16    -0.0028631596971074
  17    5.1461092437785e-17
  18    0.0012008100379231
  19     0.016506408687059
  20    -2.523164603425e-17
  21    -2.1789162912425e-05
  22    -0.00061188385808069
  23    -0.0029629505155993
  24    -0.00083568461601577
  25    0.00015057886891175
  26    1.2603669640965e-16
  27    -0.011254653190715
  28    -0.0021029935690505
  29    -1.3874298035615e-16
  30    -0.001051614425715
  31    -0.0071990825163312
  32    8.6838852960554e-05
  33     0.001149457038263
  34    0.0037143476716931
  35    0.00023840896457166
  36    -0.00066433678359087
  37    6.2188885362886e-17
  38    0.00041262907679952
  39    0.0014125566382918
  40    -3.5402827521202e-17
  41    0.00018634190503397
  42    -0.0016312074405496
  43    5.1438155989101e-05
  44    0.00036604096553556
  45    -0.0019667789918766
  46    -2.2163516139685e-05
  47    -2.1576290516236e-05
  48    -1.2133827884297e-17
  49    -0.00075834747016984
  50    0.00069486523038719
  51    3.2134390363461e-17
  52    2.3243807431455e-09
  53    1.1889415527858e-06
  54    -1.3486607522938e-06
  55    -6.7685040004308e-07
  56    -1.3386355163067e-06
  57    8.1159598252848e-17
  58    1.9045141169308e-06
  59    3.1490405844212e-06
  60    -9.6694617448537e-17
  61    -6.7588805977152e-07
  62    -1.8795104214092e-07
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    1.00000
   1    3.6164390059281e-17
   2    4.1628601991884e-17
   3    -8.8264863213093e-19
   4    5.7009262116444e-17
   5    -9.4242002255807e-17
   6    -4.8096870985358e-17
   7    1.6695812193178e-16
   8     -0.92393411470642
   9    9.7493989804265e-17
  10    -1.9192567127991e-16
  11        1.093431736708
  12    8.5882884256042e-19
  13    8.7778650554472e-17
  14    -2.1897008136448e-16
  15    -4.7045796746271e-17
  16    1.0560520621227e-16
  17    0.00024672218126899
  18    1.4281669943872e-16
  19    -2.1653196533657e-16
  20    -0.0010403101032456
  21    -3.1984563510975e-18
  22    2.079593954664e-16
  23    8.9166027464896e-17
  24    3.4121924945381e-17
  25    -5.5903650464577e-17
  26    5.5229442633663e-05
  27    3.341936757305e-16
  28    1.4070834155998e-16
  29    0.00028414445877477
  30    -6.1246056663601e-17
  31    3.5453769736959e-16
  32    -3.889964429761e-19
  33    -2.5431802273431e-17
  34    1.5881452852095e-16
  35    2.2801142094697e-17
  36    -1.3115369808269e-16
  37    -2.497523015473e-05
  38    -1.5002533346702e-16
  39    5.0567435954014e-16
  40    -1.7534194203535e-05
  41    6.3010932077534e-17
  42    -1.6054375795943e-16
  43    1.4668744069161e-17
  44    -1.019447072019e-16
  45    -2.2967938195964e-16
  46    8.7541924843955e-17
  47    -7.2098447387396e-17
  48    5.8761884403075e-06
  49    -2.6852790660842e-16
  50    1.3968166235755e-16
  51    -2.1563607770768e-05
  52    -4.2625597477738e-18
  53    1.7591966765484e-17
  54    7.2170584596188e-17
  55    -6.9146726277733e-17
  56    1.0894757551954e-16
  57    -1.3306485048259e-08
  58    1.1638720789189e-16
  59    -1.247682195072e-16
  60    2.960145763351e-08
  61    1.0096376655474e-16
  62    -2.0073188360576e-16
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3    -2.8457357255321e-09
   4    -5.6648711602168e-11
   5    -5.0372522500383e-12
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12      0.99508179041146
  13     0.019808621320607
  14    0.0017613996769799
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    -0.0001939817431288
  22    -8.1081557707195e-06
  23    1.3806988611348e-06
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32    1.6827019384662e-05
  33    7.0334502684187e-07
  34    -1.1976924284709e-07
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43    -4.5148768605671e-08
  44    -8.9875512648225e-10
  45    -7.991808030693e-11
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52    3.1112631088126e-14
  53    6.193443930449e-16
  54    5.5072637120571e-17
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    1.00000
   1    -3.7436311848455e-05
   2    -4.1799589537694e-05
   3    2.3802328711564e-05
   4    -4.5284926278114e-05
   5    -4.7995849957695e-05
   6    -7.669610987971e-05
   7    -0.00023058070714593
   8    2.552768648077e-16
   9    -4.4510142107551e-05
  10    -0.00013381617475021
  11    1.4814844647508e-16
  12     -0.24526349381985
  13      0.63589757923814
  14      0.67226290868409
  15    -0.088573648258994
  16     0.077660164435961
  17    6.8115623867605e-17
  18     -0.05140320255063
  19     0.045069625572429
  20    3.9530506864647e-17
  21     0.014132095685399
  22     -0.11705641095481
  23      -0.1624293024754
  24     -0.17540150833658
  25      0.15374323988803
  26    -6.0132789637843e-17
  27     -0.12626820394077
  28      0.11067682913789
  29    -4.3288449555112e-17
  30    -0.018632062261181
  31    -0.020803666715643
  32    0.00085178227082338
  33    -0.0097798812646956
  34    -0.013549403984871
  35     0.023013919217777
  36     0.016801351903326
  37    2.2975869402848e-17
  38     0.016567281962538
  39     0.012094973120407
  40    1.6539890625731e-17
  41    -0.0094763359321054
  42    -0.010580822007434
  43    0.00058647160488068
  44    -0.0026163997460677
  45    -0.0027579401317778
  46    0.0013852267333568
  47    0.0053653253561633
  48    -1.6956280066634e-17
  49    0.00080390829273601
  50     0.003113735421922
  51    -9.840478696573e-18
  52    1.1198693362761e-06
  53    -2.2202352051232e-06
  54    -2.3522455202877e-06
  55    2.7164262296446e-06
  56    9.5501513128296e-06
  57    -3.7667782166636e-17
  58    1.5764621920954e-06
  59    5.542374870764e-06
  60    -2.1860278699178e-17
  61    -1.341114221865e-06
  62    -1.497423790678e-06
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    1.00000
   1    -0.00022855365421923
   2    0.0010959795896269
   3    6.6773697129914e-05
   4    -5.420305326538e-05
   5    -0.00073603918821486
   6    -0.00056557504328069
   7    -0.00075796969846635
   8    8.377160968324e-16
   9    0.00093616869491482
  10    -1.1900601662786e-05
  11    3.2104192129446e-16
  12     0.021729650272848
  13      -1.8324517190482
  14       3.8848417341399
  15    -0.063348940787285
  16     0.070441820364182
  17    8.5614686757144e-17
  18     -0.95114616985333
  19      0.87786138299222
  20    1.4322525818256e-16
  21     0.043361738336453
  22     0.040471487336416
  23      -2.0199467696319
  24     -0.12451295897444
  25      0.14973007022663
  26    -3.2262540704791e-16
  27      -1.6661760584892
  28      0.95160925649248
  29    -3.4851730803571e-16
  30    -0.022150820259603
  31     -0.33481262347534
  32    0.0012012474042553
  33     0.037681041981806
  34        0.264503095232
  35     0.010567716587282
  36    -0.036849470832919
  37    1.6405761732934e-16
  38      0.57650387557206
  39    -0.072351645543269
  40    7.5803840733109e-18
  41    -0.062154276072931
  42     -0.32289950791124
  43    0.0049828629865806
  44     0.059797875235083
  45     0.024172566937627
  46    -0.00085279306756692
  47     -0.02942745520963
  48    1.0392476146577e-16
  49     0.028725297916811
  50     0.093864629548506
  51    5.4757699907854e-17
  52    3.8821571536484e-07
  53    0.00037939590098373
  54    -0.00046227610753187
  55    -0.00018422306166663
  56    -0.00044331487147545
  57    -2.1873417118613e-18
  58    0.00051158803552217
  59    0.00099004641956539
  60    6.4380678884319e-17
  61    -0.00019929947351882
  62    1.0247186594675e-05
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    1.00000
   1    3.8252139681684e-05
   2    4.2710503751157e-05
   3    -1.5518995898049e-05
   4    2.584171534305e-05
   5    2.7425733073665e-05
   6    -9.5423545224237e-06
   7    0.00015458954413277
   8    -1.8616836072443e-17
   9    -5.5378500487164e-06
  10    8.971514446408e-05
  11    -1.0804172734146e-17
  12    0.0081768062362002
  13    -0.065427659728569
  14    -0.068843004798574
  15      0.78153548739416
  16     -0.03932935928815
  17    1.050588898183e-16
  18      0.45355958288585
  19    -0.022824565335322
  20    6.0970316784101e-17
  21     0.014159437636262
  22     0.086466097414889
  23      0.11838795027706
  24     0.050898007738388
  25     -0.12861974836166
  26    2.0311737880157e-17
  27     0.036640506015246
  28    -0.092590906263911
  29    1.4622033102028e-17
  30    0.0022432298077469
  31    0.0025046827684872
  32     0.002683162936805
  33     0.014855042349002
  34     0.020323045233596
  35    -0.019214152739475
  36    -0.0093155881531148
  37    -4.5545413898353e-17
  38    -0.013831902471452
  39    -0.0067061144222807
  40    -3.2787275692341e-17
  41    -0.00099729220879444
  42    -0.0011135286281805
  43    -0.00016827842150085
  44    -0.0010291359613303
  45    -0.001077178207235
  46    -0.0012397044694974
  47    -0.00062635338856572
  48    1.0013098239646e-17
  49    -0.00071945529173824
  50    -0.00036350055274422
  51    5.811043432092e-18
  52    -3.8421520324359e-07
  53    3.1475355430748e-07
  54    3.3778062302456e-07
  55    -7.9309453285696e-07
  56    -4.3018632196764e-06
  57    -3.8186379360123e-17
  58    -4.6026780781386e-07
  59    -2.4965613449673e-06
  60    -2.2161243569689e-17
  61    2.0030838787224e-06
  62    2.2365473468408e-06
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    1.00000
   1    0.00019165033072632
   2    0.00021398756350658
   3    -0.00010166515033874
   4    0.00018479549887355
   5    0.00019594477495985
   6    0.00032133462234849
   7    0.00091524330912298
   8    1.6686684929678e-16
   9    0.00018648468256395
  10    0.00053115614098214
  11    9.6840207239818e-17
  12    -0.0073290013984942
  13      0.05736289912037
  14      0.06036032320168
  15     -0.03932935928815
  16       0.7714186556692
  17    -3.9075574326265e-17
  18    -0.022824565335322
  19      0.44768833832778
  20    -2.2677282706047e-17
  21    -0.011992922503289
  22     -0.07732232533884
  23     -0.10591180421629
  24     -0.12423557527457
  25      0.01527061507664
  26    -1.2438345353779e-17
  27    -0.089434823589811
  28      0.01099302484388
  29    -8.9541278333988e-18
  30    -0.016445472932935
  31    -0.018362225988838
  32    0.0033951916193107
  33    0.0049745607478254
  34    0.0066438883437245
  35    -0.0044472617976948
  36     0.011039595642048
  37    1.2609920010286e-17
  38    -0.0032014990348416
  39    0.0079471945661884
  40    9.0776411596201e-18
  41    -0.0076503126664053
  42    -0.0085419720453568
  43    0.00012378515913172
  44    -0.0039706589390341
  45    -0.0041708044726404
  46    -0.00062635338856628
  47    0.0036278043624235
  48    2.596264250957e-17
  49    -0.00036350055274455
  50    0.0021053752004257
  51    1.5067268853674e-17
  52    6.3585205252116e-07
  53    -1.5282214961633e-06
  54    -1.6165044748968e-06
  55    1.4792952560609e-06
  56    4.7346707458429e-06
  57    -4.1406687987035e-17
  58    8.585004137702e-07
  59    2.7477386801033e-06
  60    -2.4030130985737e-17
  61    1.5086785234315e-07
  62    1.6845180497227e-07
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    1.00000
   1    -7.2096412622492e-19
   2    -8.0499394998088e-19
   3    -6.2426541613401e-18
   4    1.4351647988397e-17
   5    1.5185910122331e-17
   6    2.8024475914498e-17
   7    -4.2888507560193e-17
   8    -6.926667564214e-05
   9     1.62638419002e-17
  10    -2.489009637228e-17
  11    -4.0198513079539e-05
  12    -2.3416220263779e-17
  13    4.9974748930345e-17
  14    5.2911886328148e-17
  15    1.050588898183e-16
  16    -3.9075574326265e-17
  17      0.73480898430628
  18    6.0970316784101e-17
  19    -2.2677282706047e-17
  20      0.42644212809065
  21    1.1215880990173e-17
  22    -2.6745258656823e-17
  23    -3.7629621357824e-17
  24    -2.2390599558011e-17
  25    -6.8427387747335e-17
  26    -0.084320673259988
  27    -1.6118566015532e-17
  28    -4.925957269783e-17
  29    -0.060700846124906
  30    9.7446091537831e-18
  31    1.0880363014451e-17
  32    -2.3440192158442e-17
  33    9.6423852841208e-17
  34    1.3456371516551e-16
  35    1.4200183984174e-17
  36     1.46371098071e-17
  37    0.0052769952431374
  38    1.0222441895251e-17
  39    1.0536976470463e-17
  40    0.0037988083333716
  41    -5.913882588577e-17
  42    -6.603157537989e-17
  43    2.3048331146116e-17
  44    -6.6322700407682e-17
  45    -7.0067089229388e-17
  46    -3.2307417798171e-17
  47    -3.9358940364996e-17
  48    0.0012514964201751
  49    -1.8749422357666e-17
  50    -2.2841732541536e-17
  51    0.0007262986818556
  52    6.9547893334457e-18
  53    -2.0810146078032e-17
  54    -2.1979726482285e-17
  55    5.0851378511775e-17
  56    6.091788696653e-17
  57    -3.7706886497977e-07
  58    2.9511302300389e-17
  59    3.5353342040746e-17
  60    -2.1882972670851e-07
  61    1.7146151549384e-17
  62    1.9144570111944e-17
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    1.00000
   1    -0.00035876936190528
   2    -0.00017694062648894
   3    -5.7044389536901e-05
   4    -0.00052149648013158
   5    0.0011285018185588
   6    0.00034027925986559
   7    -0.000248583660506
   8    -4.2459324151076e-16
   9    -0.0010610233283794
  10    0.0016095272590666
  11    -7.6290768269443e-17
  12     0.046069278391646
  13      0.21476750515143
  14      -1.4981957851013
  15     -0.88015175122683
  16    -0.046631120025048
  17    1.3692273019106e-16
  18       1.8713502256465
  19     -0.43487431118528
  20    -1.2742375220399e-16
  21    -0.0098098460724016
  22      0.11112810888844
  23       1.2916227062456
  24     0.085617495824041
  25     -0.16243206028173
  26    2.4529167344609e-16
  27       0.5154772553487
  28     -0.99495267756938
  29    1.182114273095e-16
  30    -0.090515746889642
  31     -0.05550205724482
  32    -0.00022242665727075
  33      0.03796402844759
  34      0.24471254932946
  35    0.0051627703455739
  36    -0.023390543716368
  37    -1.6736861578978e-16
  38     -0.32099767203081
  39     0.016227638393492
  40    2.9706658265963e-17
  41     0.036215186475191
  42     0.066623473759902
  43    -0.00048728119373049
  44    -0.028953031347364
  45    -0.085439417006812
  46    -0.0029153114157364
  47     0.019082238951671
  48    -6.5826330200831e-17
  49    -0.043153726893665
  50    -0.024222851042258
  51    -7.5939233735686e-18
  52    1.7676978157033e-06
  53    -0.00019507025503873
  54    0.00017084813427853
  55    8.3914930579412e-05
  56    0.00027381228727163
  57    -9.8794213460219e-17
  58    -0.00025109353544143
  59    -0.00058657963095398
  60    3.6861542054839e-17
  61    3.8956962674711e-05
  62    0.00014545615352516
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    1.00000
   1    0.00084552915092185
   2    0.0063421714404953
   3    -0.00014594417702994
   4    -0.0040519201738615
   5    0.0030542328359456
   6    -0.0013905866419525
   7    -0.0045722568936596
   8    6.7507391721049e-16
   9    0.0076355951117099
  10     0.015514544051245
  11    1.1395589502674e-16
  12    -0.041794600070546
  13     -0.21213311167838
  14       1.3550488551361
  15    -0.036394196563445
  16     -0.88904290596358
  17    1.7075875333929e-16
  18     -0.42893337208504
  19        1.809242404832
  20    1.0775314681726e-16
  21     0.014278934324014
  22    -0.057432665693414
  23      -1.4264622179409
  24      -0.1239888177043
  25     0.057945654759678
  26    -2.0832244512366e-16
  27      -1.1518441472212
  28     -0.10689521018416
  29    -2.3016618310986e-16
  30    -0.083287461316327
  31     -0.32803512478523
  32    0.0036821873490686
  33     0.089176119877412
  34      0.66259758722984
  35    -0.010457797082854
  36    -0.064122440642052
  37    9.5848276764972e-17
  38     0.028770113931618
  39    -0.072626579564562
  40    -4.6047965291473e-17
  41    0.00040935450743581
  42     -0.15236358568403
  43    0.0058670070703257
  44     0.028256970041025
  45      -0.1794739796806
  46     -0.01130739326884
  47    -0.000356268818228
  48    8.9548715842952e-17
  49    -0.041859297673682
  50      0.10075365574511
  51    4.7486987478236e-17
  52    -7.3431988673095e-07
  53    0.00021002419231535
  54    -0.00023212294923192
  55    -0.00013560885833059
  56    -0.00025236254890049
  57    3.4534088780828e-18
  58    0.00037279473478849
  59    0.00056092976516912
  60    5.8176389363883e-17
  61    -0.00013467785784995
  62    -2.6665749462133e-05
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    1.00000
   1    -2.9292935468878e-17
   2    4.7576896937466e-17
   3    1.3734518158593e-17
   4    -5.7065969988879e-17
   5    -1.5613159311117e-17
   6    -4.8778629836558e-17
   7    -1.0025573886279e-17
   8    0.00028296993625347
   9    7.2464722561073e-18
  10    -6.0915075873073e-17
  11    -0.0010192739290776
  12    -2.0165877698114e-17
  13    6.4720136014647e-17
  14    2.4456614266402e-16
  15    5.2496660589847e-17
  16    4.2340662790975e-17
  17     -0.92122200875517
  18    -1.7641993155944e-16
  19    3.3226453501899e-17
  20       1.2688523090045
  21    2.4118278506556e-17
  22    -3.4954097566172e-17
  23    -2.6997270491544e-16
  24    -4.1149286733826e-17
  25    -2.584080858264e-17
  26    -0.057647196688113
  27    -1.5909944049816e-16
  28    1.8562542817249e-16
  29     -0.43130910283398
  30    1.2640130438152e-17
  31    1.4330751972687e-17
  32    -2.3191721740297e-17
  33    5.2074270456307e-17
  34    1.7532039815034e-16
  35    3.6517498913187e-17
  36    7.4191746868423e-18
  37     0.025078756928389
  38    -1.0272928809715e-16
  39    8.8129071023239e-17
  40     0.085773082301197
  41    -2.0744169989609e-16
  42    1.4914822362701e-16
  43    1.9237850973724e-17
  44    2.8479964696067e-17
  45    -2.9164595110541e-16
  46    7.8528532280791e-17
  47    -7.8190925185299e-17
  48    -0.0043419364208409
  49    -1.1307803302921e-16
  50    1.0095984673926e-16
  51    0.0058370603913698
  52    -3.1074779791928e-18
  53    -2.7121042951243e-16
  54    4.0204864264183e-16
  55    -4.6495985440121e-17
  56    -7.4474228287072e-17
  57    7.8485018705202e-06
  58    1.1329740444656e-16
  59    1.0904000588197e-16
  60    -2.0418987121886e-05
  61    -1.1043211488661e-16
  62    -3.5131094267855e-17
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3    1.3674232378943e-09
   4    2.7220645946346e-11
   5    2.4204832936656e-12
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -0.00019466190527304
  13    -3.8750422369874e-06
  14    -3.4457209484904e-07
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21      0.99160519828632
  22     0.041447660388443
  23    -0.007057922801839
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32    -0.00043965288047843
  33    -1.8376853318602e-05
  34    3.1293059933384e-06
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43    1.6886020306884e-05
  44    3.3614199867212e-07
  45    2.9890036176546e-08
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52    6.0691778005898e-12
  53    1.2081624439093e-13
  54    1.0743084558981e-14
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    1.00000
   1    3.7719228714521e-05
   2    4.2115480935402e-05
   3    7.5758661327449e-06
   4    -2.8767289543781e-05
   5    -3.0345093702076e-05
   6    -3.0330377712631e-05
   7    -2.6175744589308e-05
   8    -9.7611187718302e-17
   9    -1.7602058621777e-05
  10    -1.519094140848e-05
  11    -5.6648086108183e-17
  12    0.0098296637405212
  13     -0.13759620425629
  14     -0.14463786676726
  15      0.13582176509463
  16     -0.12150287932939
  17    -4.3042732398429e-17
  18     0.078823372856097
  19    -0.070513490630877
  20    -2.4979599861794e-17
  21     -0.27557644280344
  22      0.74732042297534
  23       1.0490027103758
  24    0.0088555137127741
  25     0.078342517406163
  26    7.9734490138269e-17
  27    0.0063749155984405
  28     0.056397285627057
  29    5.7399340275756e-17
  30     -0.20934213995142
  31     -0.23374138879744
  32    0.0076154315428023
  33     -0.19339708990253
  34     -0.26734144991027
  35     0.069012976586536
  36      0.28567537346773
  37    -8.6484505438923e-18
  38     0.049681126945994
  39      0.20565225840966
  40    -6.2258547683203e-18
  41    -0.027967167639083
  42     -0.03122679746279
  43    9.7030165999924e-05
  44    -0.011494262719696
  45    -0.012068645776015
  46    -0.023317877777866
  47    -0.0076434853623302
  48    -2.0297455795512e-17
  49    -0.013532394995876
  50    -0.0044358523555874
  51    -1.177951063355e-17
  52    3.2876148114026e-06
  53    -8.2183628932093e-07
  54    -9.256571673403e-07
  55    3.5362819702345e-06
  56    4.6758906188535e-05
  57    -5.3545204540891e-17
  58    2.0522607114543e-06
  59    2.7136259746545e-05
  60    -3.1074648597314e-17
  61    -2.3571265172776e-05
  62    -2.6318543693476e-05
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.00000
   1    -0.0008941570983313
   2    0.00079987313510261
   3    -2.4178428204391e-06
   4    0.00045938918786822
   5    -0.00078093134250012
   6    0.00056676648564087
   7    0.00031539100989655
   8    -7.9039600484119e-16
   9    -0.0014040416391379
  10    -0.00070208323185225
  11    -5.4135757563007e-16
  12     0.030728221452281
  13      0.10286534275903
  14      -1.5231875884378
  15     0.030826064089769
  16    -0.042821213896521
  17    -4.7707843303857e-16
  18      0.49285001749717
  19     -0.58691611292339
  20    -3.6879318197864e-16
  21    -0.048882574108185
  22      -2.1082318500044
  23       6.5178981983344
  24     0.043455668692611
  25       0.0594997162949
  26    1.0053585174743e-16
  27      0.61067738849662
  28      0.90247163455031
  29    7.2759367962516e-16
  30     -0.19764391836433
  31     -0.87194778124158
  32     0.048590006210458
  33       0.1885737091413
  34      -3.1306086429488
  35    -0.017487268687008
  36      0.10194075543958
  37    -1.9840681496855e-16
  38      0.54153858116693
  39       1.6341025807038
  40    1.0600162122271e-16
  41       0.0481453841622
  42     -0.19438719670642
  43    0.00068068145852165
  44     0.003393879102282
  45      0.17077058028052
  46     0.023134683235977
  47    -0.0057918152364995
  48    -9.6342723636227e-17
  49    -0.066864009674586
  50     -0.22871948878271
  51    -1.1234152702544e-16
  52    1.3571676141376e-05
  53    -0.00033556263625918
  54    0.00037957052345726
  55    0.0004205365599132
  56    0.00040301948589508
  57    -1.5236202791348e-16
  58    -0.001019802769098
  59    -0.00065701992618088
  60    -1.9603525527867e-17
  61    0.00052167582925906
  62    -0.00024982696235435
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.00000
   1    -7.1825473422842e-05
   2    -8.0196877287986e-05
   3    1.8028379244486e-05
   4    -2.1297270381323e-05
   5    -2.2702929547927e-05
   6    -6.8879726692104e-05
   7    -0.00018650220768455
   8    -1.4502836808235e-16
   9    -3.9973949502828e-05
  10    -0.00010823547348661
  11    -8.4166371450861e-17
  12    -0.0075998953458523
  13     -0.14277516780133
  14     -0.14974140159301
  15     0.055888667153436
  16     -0.13641714133144
  17    -2.4586046127691e-17
  18     0.032434663519475
  19    -0.079168895998655
  20    -1.4268369135314e-17
  21    -0.00095350483501472
  22    0.0061080949731996
  23    0.0084896880156764
  24      0.88406902656465
  25     0.020689656385429
  26    7.1189692183675e-17
  27      0.63642444812833
  28     0.014894089433523
  29    5.1248103031588e-17
  30      0.22590437350459
  31      0.25223398409241
  32    -0.0081185970345305
  33    -0.048251680169584
  34    -0.066051339963856
  35     -0.12786476239476
  36     0.083655333672991
  37    1.8461899539806e-17
  38    -0.092047406251025
  39     0.060221880832888
  40    1.3290369725629e-17
  41    0.0072208473537782
  42    0.0080624516839184
  43    -0.00053044303606973
  44    -0.018723821727182
  45    -0.019646305477016
  46    -0.021098141848918
  47    -0.0048833254070196
  48    -4.4819456375855e-17
  49    -0.012244184136242
  50    -0.0028340095496989
  51    -2.6010711307279e-17
  52    -3.2869906398699e-07
  53     2.09018996553e-06
  54    2.2005892778845e-06
  55    -4.4207776167963e-07
  56    2.431668138211e-06
  57    9.2052525455987e-18
  58    -2.5655726249754e-07
  59    1.411204486902e-06
  60    5.3422148735198e-18
  61    -4.501383815213e-06
  62    -5.0260291822867e-06
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.00000
   1    5.9434453312139e-05
   2    6.6361658779353e-05
   3    -1.1878172654912e-05
   4    1.0931193982119e-05
   5    1.1702879920561e-05
   6    1.5102057739513e-05
   7    0.00013496332242702
   8    -3.2688401668616e-18
   9    8.7643915337615e-06
  10    7.8325180637659e-05
  11    -1.8970524135067e-18
  12    0.0059018543809849
  13      0.12513042087479
  14      0.13125025319703
  15     -0.14123119204373
  16     0.016767931814409
  17    -7.5136840672559e-17
  18    -0.081962702381446
  19    0.0097311718818547
  20    -4.3605229275556e-17
  21    -0.0015180842755369
  22     0.054325924786695
  23     0.075056913523969
  24     0.020689656385429
  25      0.90166318145639
  26    -3.3230913989915e-17
  27     0.014894089433523
  28      0.64909014501488
  29    -2.3922301835426e-17
  30     0.085812299739263
  31     0.095813896435815
  32    -0.035441903760338
  33     -0.19981186111996
  34     -0.27340277964608
  35      0.08365533367299
  36       0.2114976590386
  37    3.1349449493019e-17
  38     0.060221880832888
  39      0.15225313509412
  40    2.2567871391502e-17
  41    -0.031045580260557
  42    -0.034664005287272
  43    0.00040240728644781
  44    -0.013653639390192
  45    -0.014341421834425
  46    -0.010229001659631
  47     0.012122051800499
  48    3.0310019930566e-17
  49    -0.0059363417284482
  50    0.0070349623875518
  51    1.7590244101143e-17
  52    4.6575812434172e-06
  53    -5.5513392090077e-06
  54    -5.9169404031534e-06
  55    9.9099371935658e-06
  56    5.2075325911375e-05
  57    -1.2673827422271e-17
  58    5.7511745179036e-06
  59    3.0221613068091e-05
  60    -7.3551821663005e-18
  61    -1.8318711142382e-05
  62    -2.0453793891632e-05
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.00000
   1    -4.5499232610649e-18
   2    -5.0802259985011e-18
   3    -1.7135428451982e-17
   4    4.0154330436557e-17
   5    4.2482175894982e-17
   6    4.7194821599476e-17
   7    4.7771010074231e-17
   8    -4.6730333901042e-07
   9    2.7389240724567e-17
  10    2.7723628360815e-17
  11    -2.7119677985375e-07
  12    8.7103422104614e-18
  13    -4.8722263218328e-17
  14    -5.1315721081038e-17
  15    2.2303347579472e-17
  16    -1.3657951937725e-17
  17    -0.092588497101956
  18    1.2943618285118e-17
  19    -7.9263131154851e-18
  20     -0.05373319676834
  21    -2.1198964642219e-17
  22    5.446967109998e-17
  23    7.6530398474935e-17
  24    7.1189692183675e-17
  25    -3.3230913989914e-17
  26      0.69883193285404
  27    5.1248103031588e-17
  28    -2.3922301835426e-17
  29       0.5030757936734
  30    -7.1078391800885e-18
  31    -7.9362721795442e-18
  32    1.7255134923378e-17
  33    -4.2216356846423e-17
  34    -5.9367830876128e-17
  35    -8.1526440060626e-18
  36    -2.2059316918453e-17
  37     -0.11818174043936
  38    -5.8689330882984e-18
  39    -1.5880081955215e-17
  40    -0.085076783235163
  41    5.3707126983212e-17
  42    5.9966801009531e-17
  43    -1.1650000430625e-17
  44    3.6021004356305e-17
  45    3.8038044567575e-17
  46    -6.6062269945574e-17
  47    6.2644850639794e-17
  48    0.0057944160060226
  49    -3.8338854836793e-17
  50    3.6355575382594e-17
  51    0.0033627556894716
  52    2.061166275066e-17
  53    -3.1953090810763e-17
  54    -3.39389273368e-17
  55    5.1238450570674e-17
  56    8.9564798679759e-18
  57    2.1646727688748e-06
  58    2.9735937322615e-17
  59    5.1978410943173e-18
  60    1.2562552743559e-06
  61    -4.993952201603e-17
  62    -5.5760074080717e-17
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1    0.0005629788416968
   2    -0.0053668056794322
   3    -3.2320189559603e-05
   4    0.0017039754139158
   5    0.00026573664622497
   6    0.0010764660617123
   7     0.003237289179197
   8    -1.5785331254679e-15
   9    -0.0040006114804082
  10    -0.0074508747611471
  11    -6.449283015438e-16
  12     0.036825041429873
  13      0.10015114717577
  14      -2.4969035732011
  15    0.0010631309957381
  16     -0.10060439807975
  17    -2.6068027387057e-16
  18      0.39807836488958
  19      -0.9889656232833
  20    -2.646760642127e-16
  21    -0.016039283862784
  22    -0.078073726444096
  23       1.1087057037776
  24     -0.94696215403578
  25    -0.022458461928581
  26    2.1193624460871e-16
  27       4.9957245208048
  28      0.17294690626837
  29    4.9721769980668e-16
  30      0.50760863463222
  31       2.3202782174622
  32    0.0089957296583655
  33    -0.027696037705042
  34       -1.201187037089
  35     -0.06668829469935
  36      0.10770279942354
  37    -3.4281534678999e-17
  38      -2.2004265418019
  39       1.0983314317905
  40    -2.7855587597719e-17
  41      0.29348565830072
  42      0.73763786991194
  43    0.0047010497949534
  44     -0.03647180921901
  45     -0.97707374802129
  46    -0.043734709600434
  47     0.072876915644862
  48    -2.4201908504171e-17
  49     -0.30975577681494
  50     0.074082771522428
  51    1.6579879041294e-17
  52    -1.2605478910654e-05
  53    -0.00023607564238948
  54    0.00085981218266715
  55    6.6871098464401e-05
  56    -0.00014967114402538
  57    1.7987960914715e-16
  58    -7.886255570092e-05
  59    0.00012420211949758
  60    -4.0811933559259e-17
  61    0.00062437401647445
  62    -0.0013378263286557
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    -0.000754060433734
   2    0.00079498391388548
   3    -6.8225755453892e-06
   4    0.0006907526260017
   5    -0.0010786510139962
   6    0.00058628309728478
   7    0.00088259952752401
   8    -4.3812768614134e-16
   9    -0.0014841733709287
  10    -0.0014244568526304
  11    -9.5792478353628e-17
  12    -0.023939491674139
  13    -0.086846580265108
  14       1.3016151204555
  15    -0.016056937151516
  16    -0.030386080064906
  17    -4.105977249965e-16
  18     -0.77826183744063
  19     -0.14778166240781
  20    -5.943174035178e-17
  21    -0.027761324400499
  22     -0.17488732021584
  23       1.5637494083408
  24    -0.035230113070143
  25     -0.84282041117909
  26    -3.7224210218167e-17
  27       0.1637528379488
  28       3.8266971826313
  29    -1.30326318703e-17
  30     0.072274957476292
  31      0.68271159186446
  32     0.029829453694467
  33     0.062598261143182
  34      -3.1894669218644
  35    -0.033382524259889
  36     0.069107648328582
  37    -1.4751567438096e-17
  38      0.99676679535803
  39       1.3698109030386
  40    3.125117983177e-16
  41    -0.030664241356718
  42      -0.3968782611242
  43    0.0071749608488943
  44     0.082492035531292
  45      0.16207530455208
  46     0.020342965579626
  47    -0.029181015112992
  48    -6.9183019586685e-17
  49     0.040764130740937
  50    -0.040113177510344
  51    -2.2832230427835e-17
  52    1.294181020528e-05
  53    0.00034611590630948
  54    -0.00029190914505238
  55    8.4709799040031e-05
  56    -0.00050740234305258
  57    -3.5621236174123e-17
  58    -9.5702440939519e-06
  59    0.0013614355605982
  60    1.8200021822268e-17
  61    0.00030751270765699
  62    -0.00062940003805674
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1    -2.6724645028671e-17
   2    1.6382722002253e-17
   3    -1.4052197560841e-17
   4    2.4828975345698e-17
   5    4.0215544873787e-17
   6    2.5037829179027e-17
   7    1.6677392068892e-16
   8    -8.4265680834145e-05
   9    3.4461737651353e-17
  10    -1.0418022707742e-16
  11    0.00016512237687109
  12    2.8091362662454e-17
  13    -1.1154826066354e-16
  14    -3.0948307883028e-16
  15    5.5615153652882e-17
  16    -2.5959684451662e-17
  17    -0.036856832974036
  18    -1.8842142461781e-17
  19    -8.5301175376756e-17
  20     -0.36277304858273
  21    -2.6444758152081e-17
  22    -3.0304876596946e-16
  23    9.5801916391254e-16
  24    -4.261565381154e-17
  25    3.8570285479586e-17
  26      -1.0112931476649
  27    3.1397063809064e-16
  28    4.1530381476123e-17
  29       1.5352466863142
  30    1.4655378738147e-16
  31    -2.6859068090825e-16
  32    2.7283105202458e-17
  33    -3.2439567900167e-16
  34    -4.8493316132199e-17
  35    -3.4919395635564e-17
  36    -3.9213718614103e-17
  37    -0.043664034857703
  38    1.1423067308858e-16
  39    2.1009272182408e-16
  40     -0.50286862324396
  41    3.0235154891401e-16
  42    -4.4707556408916e-16
  43    -2.5808892130753e-17
  44    -3.4805311448953e-17
  45    1.9648296067679e-16
  46    -8.6705766848105e-17
  47    5.689189042442e-17
  48    0.0096691498622906
  49    1.0845815284116e-16
  50    -5.7783102862008e-17
  51     0.064917936339122
  52    2.4359173133566e-18
  53    5.4229788120835e-17
  54    -7.6307207347104e-17
  55    7.3959143221797e-17
  56    -7.9053376383527e-18
  57    4.8137924955327e-06
  58    -1.1087334211964e-16
  59    -3.4030398600735e-17
  60    3.1833719839652e-06
  61    -2.1571728327129e-17
  62    -5.5121478945572e-18
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1    -0.0001516249948099
   2    -0.00016929719392137
   3    1.2369298246621e-05
   4    1.4731273100168e-05
   5    1.5228435595952e-05
   6    -3.5893829734568e-05
   7    -0.00018369421345201
   8    -1.7053179138492e-16
   9    -2.0830775703952e-05
  10    -0.00010660587033563
  11    -9.8967135103757e-17
  12    -2.8470931705815e-05
  13    -0.019100315962879
  14    -0.020051154522547
  15    0.0031053070553523
  16    -0.022765497743873
  17    1.3489479968745e-17
  18    0.0018021469216378
  19    -0.013211824450004
  20    7.828541386356e-18
  21    -0.0028417234195903
  22      -0.1833422257624
  23     -0.25279028425753
  24      0.28479506051896
  25      0.10818258503976
  26    -8.9607715780289e-18
  27      0.20501853789038
  28     0.077878581776093
  29    -6.4506887301678e-18
  30      0.72245455507492
  31       0.8066580913209
  32    -0.00049061908170107
  33    -0.024498334834069
  34    -0.033770854253744
  35    -0.0091032396903805
  36     0.039138808036278
  37    5.9091126445942e-19
  38    -0.0065532488098164
  39     0.028175282196776
  40    4.2538576069987e-19
  41    -0.0061752129280422
  42    -0.0068949464558614
  43    0.0014058600031751
  44    -0.0096862174572428
  45    -0.010195577364291
  46     0.001380553397392
  47     0.010590341576506
  48    2.9893459638831e-17
  49    0.00080119614933998
  50    0.0061460432514389
  51    1.7348495754186e-17
  52    2.1257383038333e-06
  53    -3.6576542596679e-06
  54    -3.8805023700023e-06
  55    5.1361652231231e-06
  56    1.9685781859258e-05
  57    2.2566819513297e-17
  58    2.9807436691069e-06
  59    1.1424529215733e-05
  60    1.309652269232e-17
  61    -4.5272788415093e-06
  62    -5.0549423261519e-06
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1    0.0007282970639924
   2    -0.0040194329821361
   3    -3.4919728905056e-05
   4    0.00046831283899316
   5      0.00125158653835
   6    0.00015792226419908
   7    0.0011690884186318
   8    -6.1900446389169e-16
   9    -0.0013546572964809
  10    -0.0031572753875121
  11    -8.9982549373098e-17
  12    0.0077769624332882
  13      0.04638671845749
  14     -0.32339440949341
  15    0.0038401831870713
  16    -0.0018219558068366
  17    1.3644097522555e-17
  18     0.031236591108124
  19     -0.15069565008641
  20    8.0566732475751e-18
  21     0.013163663961718
  22       0.1378522616561
  23     -0.80379039312516
  24     -0.15588336944915
  25    -0.047362837989178
  26    1.1735339942231e-16
  27       1.1625128936427
  28      0.40354402129785
  29    -2.2973051739615e-16
  30      -1.0788235723467
  31        2.450086449437
  32    0.0097081647937309
  33     0.030782671244897
  34     -0.33656018345678
  35     0.012082120039055
  36     0.022361687279147
  37    -8.9018257813155e-17
  38     -0.28931681072989
  39      0.27972277948121
  40    2.3054507069977e-16
  41      0.02975907669925
  42     0.061067042624947
  43    0.0058815337749612
  44     0.046177431206773
  45     -0.25571095578397
  46    -0.0067975911954592
  47    -0.0014812884012448
  48    6.3560418277688e-17
  49    -0.020617092765194
  50     0.096433516248257
  51    -3.32310434634e-17
  52    2.6492874763921e-06
  53    0.00023100648238498
  54    -8.4745342006523e-05
  55    -7.5827282143385e-05
  56    -0.00037613365942683
  57    8.3029382302155e-18
  58    0.00034484820387221
  59    0.00095268176967939
  60    1.5062224647526e-16
  61    0.0001004354170944
  62    -0.00055252236604454
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3    6.0691778224747e-12
   4    1.2081624482658e-13
   5    1.0743084597719e-14
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    1.6886020306076e-05
  13    3.3614199865603e-07
  14    2.9890036175115e-08
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    -0.0004396528804784
  22    -1.83768533186e-05
  23    3.1293059933382e-06
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32      0.99160519828632
  33     0.041447660388443
  34    -0.007057922801839
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43    -0.00019466190527336
  44    -3.8750422369938e-06
  45    -3.4457209484961e-07
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52    1.3674232379052e-09
  53    2.7220645946562e-11
  54    2.4204832936848e-12
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1    -2.357126517279e-05
   2    -2.6318543693492e-05
   3    3.2876148114127e-06
   4    -8.2183628933958e-07
   5    -9.2565716736007e-07
   6    -3.5362819702474e-06
   7    -4.6758906188459e-05
   8    1.685233055084e-16
   9    -2.0522607114618e-06
  10    -2.7136259746501e-05
  11    9.7801521985637e-17
  12    9.7030165999881e-05
  13    -0.011494262719697
  14    -0.012068645776015
  15     0.023317877777866
  16    0.0076434853623304
  17    1.5405701845041e-16
  18     0.013532394995876
  19    0.0044358523555876
  20    8.9406096275913e-17
  21    0.0076154315428023
  22     -0.19339708990253
  23     -0.26734144991027
  24    -0.069012976586536
  25     -0.28567537346773
  26    -6.1847358656766e-17
  27    -0.049681126945994
  28     -0.20565225840966
  29    -4.452273512429e-17
  30    -0.027967167639083
  31     -0.03122679746279
  32     -0.27557644280344
  33      0.74732042297534
  34       1.0490027103758
  35    -0.0088555137127738
  36    -0.078342517406163
  37    -3.0411235633463e-17
  38    -0.0063749155984402
  39    -0.056397285627057
  40    -2.189246910972e-17
  41     -0.20934213995142
  42     -0.23374138879744
  43    0.0098296637405216
  44      -0.1375962042563
  45     -0.14463786676726
  46     -0.13582176509463
  47      0.12150287932939
  48    2.6675141836264e-17
  49    -0.078823372856097
  50     0.070513490630877
  51    1.5480763701489e-17
  52    7.5758661326965e-06
  53    -2.8767289543685e-05
  54    -3.0345093701974e-05
  55    3.0330377712665e-05
  56    2.6175744589337e-05
  57    1.6406756533027e-17
  58    1.7602058621797e-05
  59    1.5190941408497e-05
  60    9.5215659041168e-18
  61    3.7719228714568e-05
  62    4.2115480935454e-05
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1    0.00052167582925934
   2    -0.00024982696235323
   3    1.3571676141283e-05
   4    -0.00033556263625773
   5    0.00037957052345531
   6    -0.00042053655991394
   7    -0.00040301948589428
   8    6.6598199965521e-16
   9    0.0010198027690993
  10    0.00065701992618091
  11    4.6744197376798e-16
  12    0.0006806814585215
  13    0.0033938791022797
  14      0.17077058028051
  15    -0.023134683235975
  16    0.0057918152365002
  17    6.5424389703145e-16
  18     0.066864009674584
  19       0.2287194887827
  20    4.2225657904459e-16
  21     0.048590006210458
  22       0.1885737091413
  23      -3.1306086429488
  24     0.017487268687006
  25     -0.10194075543958
  26    -4.728395196495e-16
  27     -0.54153858116693
  28      -1.6341025807038
  29    -1.4928617659475e-16
  30     0.048145384162198
  31     -0.19438719670642
  32    -0.048882574108186
  33      -2.1082318500044
  34       6.5178981983343
  35     -0.04345566869261
  36      -0.0594997162949
  37    1.6084996472185e-16
  38     -0.61067738849662
  39     -0.90247163455031
  40    -3.5907614183862e-16
  41     -0.19764391836433
  42     -0.87194778124159
  43     0.030728221452283
  44      0.10286534275903
  45      -1.5231875884378
  46     -0.03082606408977
  47     0.042821213896523
  48    2.3646529947325e-16
  49     -0.49285001749717
  50      0.58691611292339
  51    5.2791938861638e-17
  52    -2.4178428202414e-06
  53    0.00045938918786872
  54    -0.00078093134250241
  55    -0.00056676648563902
  56    -0.00031539100989327
  57    1.765615202897e-16
  58    0.0014040416391371
  59    0.00070208323185428
  60    5.4828518878724e-17
  61    -0.00089415709833063
  62    0.00079987313510365
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1    4.5013838152913e-06
   2    5.0260291823742e-06
   3    3.2869906403861e-07
   4    -2.0901899656701e-06
   5    -2.2005892780325e-06
   6    -4.4207776167337e-07
   7    2.4316681379831e-06
   8    -9.7881166022455e-17
   9    -2.565572624939e-07
  10    1.4112044867697e-06
  11    -5.6804766449633e-17
  12    0.00053044303606983
  13     0.018723821727182
  14     0.019646305477016
  15    -0.021098141848917
  16    -0.0048833254070197
  17    1.5592542645053e-17
  18    -0.012244184136241
  19    -0.002834009549699
  20    9.0490416011694e-18
  21    0.0081185970345305
  22     0.048251680169584
  23     0.066051339963856
  24     -0.12786476239476
  25      0.08365533367299
  26    -8.1526440060626e-18
  27    -0.092047406251025
  28     0.060221880832888
  29    -5.8689330882985e-18
  30    -0.0072208473537785
  31    -0.0080624516839188
  32    0.00095350483501457
  33    -0.0061080949731994
  34    -0.0084896880156761
  35      0.88406902656465
  36     0.020689656385428
  37    -2.6139506860723e-18
  38      0.63642444812832
  39     0.014894089433522
  40    -1.8817332955127e-18
  41     -0.22590437350459
  42     -0.25223398409241
  43    0.0075998953458521
  44      0.14277516780133
  45      0.14974140159301
  46     0.055888667153436
  47     -0.13641714133144
  48    -8.4707760327292e-18
  49     0.032434663519475
  50    -0.079168895998655
  51    -4.9159656932973e-18
  52    -1.8028379244512e-05
  53    2.1297270381348e-05
  54    2.2702929547955e-05
  55    -6.8879726692327e-05
  56    -0.00018650220768482
  57    6.6680482247189e-19
  58    -3.9973949502957e-05
  59    -0.00010823547348676
  60    3.8697630756988e-19
  61    7.182547342295e-05
  62    8.0196877288107e-05
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1    1.8318711142302e-05
   2    2.0453793891542e-05
   3    -4.6575812434191e-06
   4    5.5513392090359e-06
   5    5.916940403183e-06
   6    9.9099371935128e-06
   7    5.2075325911567e-05
   8    -2.0987135065725e-16
   9    5.7511745178728e-06
  10    3.0221613068202e-05
  11    -1.2179761994068e-16
  12    -0.0004024072864477
  13     0.013653639390192
  14     0.014341421834425
  15    -0.010229001659632
  16     0.012122051800499
  17    1.6072309987102e-17
  18    -0.0059363417284484
  19    0.0070349623875517
  20    9.3274717928265e-18
  21     0.035441903760338
  22      0.19981186111996
  23      0.27340277964608
  24     0.083655333672991
  25       0.2114976590386
  26    -2.2059316918453e-17
  27     0.060221880832888
  28      0.15225313509412
  29    -1.5880081955215e-17
  30     0.031045580260558
  31     0.034664005287273
  32    0.0015180842755369
  33    -0.054325924786695
  34    -0.075056913523969
  35     0.020689656385428
  36      0.90166318145639
  37    2.5086094301719e-18
  38     0.014894089433522
  39      0.64909014501488
  40    1.8059001324485e-18
  41    -0.085812299739262
  42    -0.095813896435814
  43    -0.0059018543809846
  44     -0.12513042087479
  45     -0.13125025319703
  46     -0.14123119204373
  47     0.016767931814409
  48    4.4003171273646e-17
  49    -0.081962702381446
  50    0.0097311718818547
  51    2.5536984987175e-17
  52    1.1878172654862e-05
  53    -1.0931193982004e-05
  54    -1.170287992044e-05
  55    1.510205773959e-05
  56    0.00013496332242706
  57    1.726588113788e-17
  58    8.7643915338058e-06
  59    7.8325180637679e-05
  60    1.0020153880874e-17
  61    -5.9434453312142e-05
  62    -6.6361658779357e-05
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1    1.0828288302612e-18
   2    1.2090347154848e-18
   3    1.4867775098076e-17
   4    -3.399513503386e-17
   5    -3.597281654198e-17
   6    -4.9189901813814e-17
   7    -1.4587599918674e-17
   8    2.1646727690817e-06
   9    -2.8547073944471e-17
  10    -8.4658289241349e-18
  11    1.2562552744759e-06
  12    -6.7320970008823e-18
  13    1.8548310416179e-17
  14    1.9600969560773e-17
  15    -5.0011239945069e-17
  16    1.3846349859285e-17
  17    0.0057944160060224
  18    -2.9023732760646e-17
  19    8.035648755514e-18
  20    0.0033627556894715
  21    2.930115678891e-20
  22    -6.0029715159478e-18
  23    -8.2847592392448e-18
  24    1.8461899539806e-17
  25    3.1349449493019e-17
  26     -0.11818174043936
  27    1.3290369725629e-17
  28    2.2567871391502e-17
  29    -0.085076783235163
  30    4.6872104716734e-19
  31    5.2335143105401e-19
  32    4.4775903587154e-18
  33    -2.0925876856106e-17
  34    -2.9163495592439e-17
  35    -2.6139506860723e-18
  36    2.5086094301719e-18
  37      0.69883193285404
  38    -1.8817332955127e-18
  39    1.8059001324485e-18
  40       0.5030757936734
  41    7.4226251467621e-18
  42    8.2877470858451e-18
  43    7.1763580503538e-18
  44    -1.4053635925809e-17
  45    -1.4890913986147e-17
  46    1.2613595893227e-17
  47    -1.1082383867379e-17
  48    -0.092588497101956
  49    7.3202271480956e-18
  50    -6.4315971383834e-18
  51     -0.05373319676834
  52    -1.6551022295659e-20
  53    -1.1497173485056e-17
  54    -1.2069528949547e-17
  55    -1.8846420322315e-17
  56    -1.0743004131264e-17
  57    -4.6730333914747e-07
  58    -1.0937410620702e-17
  59    -6.234640078806e-18
  60    -2.7119677993329e-07
  61    3.9097545713646e-17
  62    4.3654443562102e-17
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1    -0.00062437401647445
   2    0.0013378263286554
   3    1.2605478911095e-05
   4    0.00023607564238784
   5    -0.00085981218266725
   6    6.6871098464193e-05
   7    -0.00014967114402805
   8    3.4484352759404e-16
   9    -7.8862555702269e-05
  10    0.0001242021194968
  11    5.4365479181551e-17
  12    -0.0047010497949525
  13     0.036471809219012
  14      0.97707374802128
  15    -0.043734709600427
  16     0.072876915644856
  17    -4.4294251890974e-18
  18     -0.30975577681494
  19     0.074082771522434
  20    -1.1556011971403e-16
  21    -0.0089957296583654
  22     0.027696037705033
  23        1.201187037089
  24     -0.06668829469935
  25      0.10770279942354
  26    -2.267086704702e-16
  27      -2.2004265418019
  28       1.0983314317905
  29    -2.3834771719352e-17
  30     -0.29348565830072
  31     -0.73763786991195
  32     0.016039283862784
  33     0.078073726444102
  34      -1.1087057037776
  35     -0.94696215403578
  36    -0.022458461928585
  37    -2.0321861674127e-16
  38       4.9957245208047
  39      0.17294690626836
  40    1.5256236397828e-16
  41     -0.50760863463221
  42      -2.3202782174622
  43    -0.036825041429875
  44     -0.10015114717577
  45       2.4969035732011
  46    0.0010631309957417
  47     -0.10060439807975
  48    2.8991814340107e-17
  49      0.39807836488958
  50     -0.98896562328328
  51    1.4022644093976e-17
  52    3.2320189559125e-05
  53    -0.0017039754139154
  54    -0.00026573664622313
  55    0.0010764660617101
  56    0.0032372891791925
  57    -2.3510101760652e-17
  58    -0.0040006114804089
  59    -0.0074508747611501
  60    -2.940267140637e-18
  61    -0.00056297884169662
  62    0.0053668056794323
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1    -0.00030751270765769
   2    0.00062940003805548
   3    -1.2941810205319e-05
   4    -0.00034611590631028
   5    0.00029190914505432
   6    8.4709799040692e-05
   7    -0.0005074023430515
   8    -8.9004009900963e-16
   9    -9.5702440952013e-06
  10    0.0013614355605987
  11    9.0099415321944e-18
  12    -0.0071749608488948
  13    -0.082492035531291
  14     -0.16207530455208
  15     0.020342965579623
  16    -0.029181015112993
  17    -7.483290292946e-17
  18      0.04076413074094
  19    -0.040113177510344
  20    2.9074431910051e-17
  21    -0.029829453694468
  22    -0.062598261143184
  23       3.1894669218645
  24    -0.033382524259884
  25     0.069107648328584
  26    -5.69350245728e-17
  27      0.99676679535805
  28       1.3698109030386
  29    1.9733549130702e-16
  30     0.030664241356725
  31      0.39687826112421
  32     0.027761324400498
  33      0.17488732021584
  34      -1.5637494083408
  35    -0.035230113070146
  36     -0.84282041117909
  37    -8.7629029564886e-17
  38      0.16375283794878
  39       3.8266971826314
  40    1.6139308236042e-16
  41     -0.07227495747629
  42     -0.68271159186446
  43      0.02393949167414
  44     0.086846580265113
  45      -1.3016151204555
  46    -0.016056937151514
  47    -0.030386080064901
  48    -3.8166980968144e-17
  49     -0.77826183744064
  50     -0.14778166240781
  51    5.0621397728368e-17
  52    6.8225755455252e-06
  53    -0.00069075262600263
  54    0.0010786510139972
  55    0.00058628309728491
  56    0.00088259952752688
  57    -1.2495654512832e-16
  58    -0.0014841733709265
  59    -0.0014244568526293
  60    -8.1415743020433e-17
  61    0.00075406043373345
  62    -0.00079498391388645
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1    2.2496075437559e-17
   2    -8.6874335007348e-18
   3    1.6332979662218e-17
   4    -4.7302868234751e-17
   5    -2.609764640255e-17
   6    -6.2515991068982e-17
   7    3.0279988498433e-17
   8    4.8137924954433e-06
   9    -4.4469222961916e-18
  10    -5.263880916365e-17
  11    3.1833719839662e-06
  12    -1.603819193231e-17
  13    1.3011275600175e-16
  14    -4.5463337226858e-17
  15    -1.136350263967e-16
  16    2.5778857548231e-17
  17    0.0096691498622903
  18    6.5586150061163e-17
  19    -8.5794230730447e-17
  20     0.064917936339123
  21    1.1740865742268e-17
  22    -6.8374869144724e-17
  23    4.2686711224699e-16
  24    -1.725063681588e-17
  25    -9.2919793747979e-18
  26    -0.043664034857704
  27    -1.5595368714378e-17
  28    3.1644205174338e-16
  29     -0.50286862324396
  30    -1.7797732140724e-16
  31    2.0656596871418e-16
  32    4.9045520167101e-19
  33    1.9305738095992e-16
  34    -7.2978207972379e-16
  35    -2.2691452886013e-17
  36    -3.4166929788732e-18
  37      -1.0112931476649
  38    2.8252042966825e-16
  39    2.2201593897786e-16
  40       1.5352466863142
  41    -2.3132996831313e-16
  42    1.9100268161516e-16
  43    8.5202832049671e-18
  44    3.3670322439931e-17
  45    6.5839477614062e-17
  46    8.7612556533868e-17
  47    -2.0692759152654e-17
  48    -0.036856832974037
  49    -3.244863452228e-17
  50    -1.5294302169098e-16
  51     -0.36277304858273
  52    -8.6629478983722e-18
  53    -2.1714025387147e-17
  54    9.0645840622677e-17
  55    -3.9918014045699e-17
  56    -3.4963942561644e-17
  57    -8.4265680834001e-05
  58    -2.9891420640305e-17
  59    4.4875052566481e-18
  60    0.0001651223768711
  61    1.595869984739e-16
  62    -1.0187980600585e-16
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1    -4.5272788415656e-06
   2    -5.0549423262147e-06
   3    2.1257383038655e-06
   4    -3.6576542597244e-06
   5    -3.8805023700622e-06
   6    -5.1361652232568e-06
   7    -1.9685781859963e-05
   8    -3.9188759055013e-17
   9    -2.9807436691845e-06
  10    -1.1424529216142e-05
  11    -2.274296880628e-17
  12    0.0014058600031753
  13    -0.0096862174572428
  14    -0.010195577364291
  15    -0.0013805533973926
  16    -0.010590341576506
  17    -8.1865982983165e-17
  18    -0.00080119614934031
  19    -0.0061460432514388
  20    -4.7510447949317e-17
  21    -0.00049061908170112
  22    -0.024498334834069
  23    -0.033770854253744
  24    0.0091032396903801
  25    -0.039138808036277
  26    6.7707960860583e-17
  27     0.006553248809816
  28    -0.028175282196776
  29    4.8741670989239e-17
  30    -0.0061752129280423
  31    -0.0068949464558614
  32    -0.0028417234195899
  33      -0.1833422257624
  34     -0.25279028425753
  35     -0.28479506051896
  36     -0.10818258503976
  37    9.3576186467179e-18
  38     -0.20501853789038
  39    -0.077878581776093
  40    6.736371373822e-18
  41      0.72245455507491
  42       0.8066580913209
  43    -2.8470931705973e-05
  44    -0.019100315962879
  45    -0.020051154522546
  46    -0.0031053070553528
  47     0.022765497743873
  48    -4.0691953052298e-17
  49    -0.0018021469216381
  50     0.013211824450003
  51    -2.3615338715774e-17
  52    1.236929824659e-05
  53    1.4731273100279e-05
  54    1.5228435596069e-05
  55    3.589382973453e-05
  56    0.00018369421345151
  57    -3.8649780335657e-17
  58    2.083077570393e-05
  59    0.00010660587033534
  60    -2.2430175635555e-17
  61    -0.00015162499481003
  62    -0.00016929719392152
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1    0.0001004354170941
   2    -0.00055252236604443
   3    2.6492874763487e-06
   4    0.00023100648238535
   5    -8.4745342006762e-05
   6    7.5827282143423e-05
   7    0.00037613365942675
   8    -8.892942841331e-17
   9    -0.00034484820387237
  10    -0.00095268176968007
  11    -1.9861121872832e-16
  12    0.0058815337749612
  13     0.046177431206773
  14     -0.25571095578396
  15    0.0067975911954572
  16    0.0014812884012452
  17    -2.1003423318745e-16
  18     0.020617092765193
  19    -0.096433516248256
  20    1.2052335578441e-16
  21    0.0097081647937311
  22       0.0307826712449
  23     -0.33656018345679
  24    -0.012082120039056
  25    -0.022361687279145
  26    3.3319234523764e-16
  27      0.28931681072989
  28     -0.27972277948121
  29    -3.3056303555259e-16
  30      0.02975907669925
  31     0.061067042624948
  32     0.013163663961718
  33       0.1378522616561
  34     -0.80379039312516
  35      0.15588336944916
  36     0.047362837989179
  37    -5.6435271890117e-17
  38      -1.1625128936427
  39     -0.40354402129785
  40    2.8599281953934e-16
  41      -1.0788235723467
  42        2.450086449437
  43     0.007776962433288
  44     0.046386718457488
  45      -0.3233944094934
  46    -0.0038401831870726
  47    0.0018219558068379
  48    -2.8796309078298e-17
  49    -0.031236591108121
  50      0.15069565008641
  51    -1.527026759919e-16
  52    -3.491972890504e-05
  53    0.00046831283899344
  54    0.0012515865383496
  55    -0.0001579222641989
  56    -0.0011690884186315
  57    -5.6518271116338e-17
  58    0.0013546572964807
  59    0.0031572753875119
  60    5.8573822014334e-17
  61    0.00072829706399241
  62    -0.0040194329821363
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3    3.1112635998701e-14
   4    6.193444907974e-16
   5    5.5072645812807e-17
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -4.514876858868e-08
  13    -8.9875512614403e-10
  14    -7.9918080276855e-11
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    1.6827019385414e-05
  22    7.0334502687329e-07
  23    -1.1976924285244e-07
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32    -0.0001939817431291
  33    -8.108155770732e-06
  34    1.3806988611369e-06
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43      0.99508179041146
  44     0.019808621320607
  45    0.0017613996769799
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52    -2.845735725522e-09
  53    -5.6648711601967e-11
  54    -5.0372522500204e-12
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1    -1.3411142217827e-06
   2    -1.4974237905862e-06
   3    1.1198693363224e-06
   4    -2.2202352052524e-06
   5    -2.3522455204242e-06
   6    -2.7164262296121e-06
   7    -9.5501513130313e-06
   8    3.4472310283637e-17
   9    -1.5764621920766e-06
  10    -5.5423748708811e-06
  11    2.0005805143269e-17
  12    0.00058647160488073
  13    -0.0026163997460677
  14    -0.0027579401317777
  15    -0.0013852267333561
  16    -0.0053653253561632
  17    -9.0182090124093e-17
  18    -0.00080390829273558
  19    -0.003113735421922
  20    -5.2336652449191e-17
  21    0.00085178227082332
  22    -0.0097798812646951
  23    -0.013549403984871
  24    -0.023013919217777
  25    -0.016801351903326
  26    4.4584511571175e-17
  27    -0.016567281962539
  28    -0.012094973120407
  29      3.2095540415e-17
  30    -0.0094763359321054
  31    -0.010580822007434
  32     0.014132095685399
  33     -0.11705641095481
  34      -0.1624293024754
  35      0.17540150833658
  36     -0.15374323988803
  37    -1.7459111015494e-17
  38      0.12626820394077
  39     -0.11067682913789
  40    -1.2568481373026e-17
  41    -0.018632062261181
  42    -0.020803666715642
  43     -0.24526349381985
  44      0.63589757923814
  45      0.67226290868409
  46     0.088573648258993
  47    -0.077660164435961
  48    -1.2496387044797e-17
  49     0.051403202550629
  50    -0.045069625572429
  51    -7.2522056733676e-18
  52    2.3802328711353e-05
  53    -4.5284926277644e-05
  54    -4.7995849957198e-05
  55    7.6696109878946e-05
  56    0.00023058070714369
  57    1.187217173506e-18
  58    4.4510142107108e-05
  59    0.00013381617474892
  60    6.8899459422593e-19
  61    -3.7436311848423e-05
  62    -4.1799589537658e-05
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1    -0.00019929947351824
   2    1.0247186594841e-05
   3    3.8821571553247e-07
   4    0.00037939590098284
   5    -0.0004622761075318
   6    0.00018422306166682
   7    0.00044331487147428
   8    -4.2511730760007e-17
   9    -0.00051158803552201
  10    -0.00099004641956483
  11    -8.962381459055e-17
  12     0.004982862986581
  13     0.059797875235084
  14     0.024172566937629
  15    0.00085279306756839
  16     0.029427455209629
  17    -2.3666998016976e-16
  18     -0.02872529791681
  19    -0.093864629548504
  20    -3.078175991115e-16
  21    0.0012012474042556
  22     0.037681041981802
  23        0.264503095232
  24    -0.010567716587284
  25     0.036849470832917
  26    6.566229041737e-17
  27     -0.57650387557207
  28     0.072351645543263
  29    1.8819278879031e-16
  30    -0.062154276072934
  31     -0.32289950791125
  32     0.043361738336453
  33     0.040471487336418
  34      -2.0199467696319
  35      0.12451295897444
  36     -0.14973007022663
  37    -3.909464347552e-17
  38       1.6661760584892
  39      -0.9516092564925
  40    -9.5650133578272e-18
  41    -0.022150820259598
  42     -0.33481262347533
  43     0.021729650272845
  44      -1.8324517190482
  45       3.8848417341399
  46     0.063348940787286
  47    -0.070441820364188
  48    -1.3222833216034e-16
  49      0.95114616985334
  50     -0.87786138299221
  51    -1.540274049593e-18
  52    6.6773697129842e-05
  53    -5.4203053265214e-05
  54    -0.00073603918821488
  55    0.00056557504327885
  56    0.00075796969846398
  57    2.3973828089358e-18
  58    -0.00093616869491471
  59    1.1900601661981e-05
  60    -1.7012945247323e-17
  61    -0.00022855365421952
  62    0.0010959795896275
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1    -2.003083878652e-06
   2    -2.2365473467622e-06
   3    3.8421520309408e-07
   4    -3.1475355398963e-07
   5    -3.3778062268802e-07
   6    -7.930945325383e-07
   7    -4.301863218432e-06
   8    -4.1585491125288e-17
   9    -4.6026780762893e-07
  10    -2.496561344245e-06
  11    -2.4133898348977e-17
  12    0.00016827842150075
  13    0.0010291359613309
  14    0.0010771782072356
  15    -0.0012397044694974
  16    -0.00062635338856627
  17    -3.2307417798171e-17
  18    -0.00071945529173827
  19    -0.00036350055274454
  20    -1.8749422357666e-17
  21    -0.0026831629368051
  22    -0.014855042349002
  23    -0.020323045233595
  24    -0.019214152739475
  25    -0.0093155881531145
  26    -6.0163143946055e-17
  27    -0.013831902471452
  28    -0.0067061144222805
  29    -4.3310301043256e-17
  30    0.00099729220879398
  31      0.00111352862818
  32    -0.014159437636262
  33    -0.086466097414889
  34     -0.11838795027706
  35     0.050898007738388
  36     -0.12861974836166
  37    1.1487246593658e-17
  38     0.036640506015246
  39    -0.092590906263912
  40    8.2694499571954e-18
  41    -0.0022432298077472
  42    -0.0025046827684876
  43      -0.0081768062362
  44     0.065427659728568
  45     0.068843004798573
  46      0.78153548739417
  47     -0.03932935928815
  48    3.2473891254133e-17
  49      0.45355958288585
  50    -0.022824565335322
  51    1.8846034261367e-17
  52    1.5518995898375e-05
  53    -2.5841715343813e-05
  54    -2.7425733074472e-05
  55    -9.542354521815e-06
  56    0.00015458954413538
  57    1.6039790571097e-17
  58    -5.5378500483632e-06
  59    8.9715144465594e-05
  60    9.3085993385404e-18
  61    -3.8252139681605e-05
  62    -4.2710503751069e-05
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1    -1.5086785237281e-07
   2    -1.6845180500539e-07
   3    -6.3585205259263e-07
   4    1.5282214963339e-06
   5    1.6165044750772e-06
   6    1.4792952561218e-06
   7    4.7346707463383e-06
   8    -4.6200168721838e-17
   9    8.5850041380555e-07
  10    2.7477386803908e-06
  11    -2.6811999701511e-17
  12    -0.00012378515913183
  13    0.0039706589390342
  14    0.0041708044726405
  15    -0.00062635338856572
  16    0.0036278043624235
  17    -3.9358940364996e-17
  18    -0.00036350055274423
  19    0.0021053752004257
  20    -2.2841732541536e-17
  21    -0.0033951916193107
  22    -0.0049745607478253
  23    -0.0066438883437243
  24    -0.0044472617976947
  25     0.011039595642048
  26    5.7050888042843e-17
  27    -0.0032014990348416
  28    0.0079471945661885
  29    4.1069847316093e-17
  30    0.0076503126664054
  31    0.0085419720453569
  32     0.011992922503289
  33      0.07732232533884
  34      0.10591180421629
  35     -0.12423557527457
  36      0.01527061507664
  37    -1.0092766361614e-17
  38    -0.089434823589811
  39     0.010993024843881
  40    -7.265590207066e-18
  41     0.016445472932935
  42     0.018362225988838
  43    0.0073290013984942
  44     -0.05736289912037
  45     -0.06036032320168
  46     -0.03932935928815
  47       0.7714186556692
  48    4.8692246049561e-18
  49    -0.022824565335322
  50      0.44768833832778
  51    2.8258262310839e-18
  52    0.00010166515033851
  53    -0.000184795498873
  54    -0.00019594477495927
  55    0.00032133462234799
  56    0.00091524330912096
  57    6.6140909466916e-17
  58    0.00018648468256366
  59    0.00053115614098097
  60    3.838449282646e-17
  61    -0.00019165033072641
  62    -0.00021398756350668
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1    -9.8213657793436e-20
   2    -1.0966065779609e-19
   3    5.7846665001829e-18
   4    -1.3072832451687e-17
   5    -1.3834636653965e-17
   6    -1.2767736465728e-17
   7    -5.5443814157849e-17
   8    -3.770688649099e-07
   9    -7.4096817344797e-18
  10    -3.2176495666091e-17
  11    -2.1882972666796e-07
  12    1.2093009929249e-17
  13    -1.2315710488756e-17
  14    -1.3160468333277e-17
  15    1.0013098239645e-17
  16    2.596264250957e-17
  17    0.0012514964201751
  18    5.811043432092e-18
  19    1.5067268853674e-17
  20    0.00072629868185561
  21    7.746503768081e-18
  22    -1.250941463714e-17
  23    -1.7762312441693e-17
  24    -4.0817238156454e-17
  25    2.7603442836475e-17
  26    0.0052769952431375
  27    -2.9383552061298e-17
  28    1.9871192571817e-17
  29    0.0037988083333717
  30    2.1594611586935e-17
  31    2.4111507143487e-17
  32    -7.6964276332531e-18
  33    1.6543844000634e-17
  34    2.3325747172764e-17
  35    -7.714365828055e-18
  36    4.0073844413768e-17
  37    -0.084320673259988
  38    -5.5534249784294e-18
  39    2.884839706976e-17
  40    -0.060700846124906
  41    -2.9395290190392e-17
  42    -3.2821370579283e-17
  43    -1.0158151050473e-18
  44    -9.2740280401682e-18
  45    -9.7165351635454e-18
  46    3.2473891254133e-17
  47    4.869224604956e-18
  48      0.73480898430628
  49    1.8846034261367e-17
  50    2.8258262310839e-18
  51      0.42644212809065
  52    -7.7526266205993e-18
  53    1.2198514842649e-17
  54    1.2954412512826e-17
  55    -1.1793453462983e-17
  56    1.4438665831295e-17
  57    -6.9266675642135e-05
  58    -6.8442622500602e-18
  59    8.3793958911648e-18
  60    -4.0198513079536e-05
  61    1.817149977577e-17
  62    2.0289424743181e-17
 Sym= A
 Ene=              48
 Spin= Alpha
 Occup=    0.00000
   1    -3.8956962674925e-05
   2    -0.00014545615352439
   3    -1.7676978156828e-06
   4    0.0001950702550389
   5    -0.00017084813427916
   6    8.3914930579756e-05
   7    0.00027381228727189
   8    2.1419418678766e-16
   9    -0.00025109353544163
  10    -0.00058657963095471
  11    -1.9502600167219e-16
  12    0.00048728119373096
  13     0.028953031347364
  14     0.085439417006812
  15    -0.0029153114157359
  16     0.019082238951672
  17    -1.6855172776343e-16
  18    -0.043153726893665
  19     -0.02422285104226
  20    -2.5646962751539e-16
  21     0.000222426657271
  22     -0.03796402844759
  23     -0.24471254932947
  24    0.0051627703455701
  25    -0.023390543716368
  26    9.0714246417806e-18
  27     -0.32099767203081
  28     0.016227638393486
  29    1.878308805412e-16
  30    -0.036215186475192
  31    -0.066623473759903
  32    0.0098098460724016
  33     -0.11112810888844
  34      -1.2916227062456
  35     0.085617495824041
  36     -0.16243206028173
  37    2.4888933149623e-17
  38      0.51547725534869
  39     -0.99495267756939
  40    -7.7192597836731e-17
  41     0.090515746889645
  42     0.055502057244829
  43    -0.046069278391648
  44     -0.21476750515143
  45       1.4981957851013
  46     -0.88015175122683
  47    -0.046631120025052
  48    -9.4511277752681e-17
  49       1.8713502256465
  50     -0.43487431118527
  51    2.5970751495475e-17
  52    5.7044389536953e-05
  53    0.00052149648013119
  54    -0.0011285018185585
  55    0.00034027925986498
  56    -0.00024858366050675
  57    1.2062511863676e-17
  58    -0.0010610233283799
  59    0.0016095272590659
  60    4.9726550271403e-18
  61    0.00035876936190571
  62    0.00017694062648875
 Sym= A
 Ene=              49
 Spin= Alpha
 Occup=    0.00000
   1    0.00013467785785025
   2    2.666574946183e-05
   3    7.3431988667836e-07
   4    -0.00021002419231528
   5    0.00023212294923219
   6    -0.00013560885833147
   7    -0.00025236254890063
   8    1.9521634730159e-16
   9    0.00037279473478927
  10    0.00056092976516907
  11    2.9481625155273e-16
  12    -0.0058670070703258
  13    -0.028256970041027
  14      0.17947397968061
  15    -0.011307393268842
  16    -0.0003562688182272
  17    1.2174989276595e-16
  18    -0.041859297673681
  19      0.10075365574511
  20    2.1699433967597e-16
  21    -0.0036821873490686
  22     -0.08917611987741
  23     -0.66259758722985
  24    -0.010457797082853
  25    -0.064122440642051
  26    -4.7526590577077e-17
  27     0.028770113931608
  28     -0.07262657956456
  29    -1.3789380449052e-16
  30    -0.00040935450743782
  31      0.15236358568403
  32    -0.014278934324014
  33     0.057432665693412
  34       1.4264622179409
  35      -0.1239888177043
  36     0.057945654759679
  37    9.0895293192738e-17
  38      -1.1518441472212
  39     -0.10689521018416
  40    -9.5492368376416e-17
  41     0.083287461316323
  42      0.32803512478522
  43     0.041794600070547
  44      0.21213311167838
  45      -1.3550488551361
  46    -0.036394196563447
  47     -0.88904290596357
  48    7.5129290690612e-17
  49     -0.42893337208504
  50        1.809242404832
  51    3.4831606742458e-17
  52    0.00014594417702991
  53     0.004051920173862
  54    -0.003054232835946
  55    -0.0013905866419517
  56    -0.0045722568936588
  57    2.0829949472836e-17
  58      0.00763559511171
  59     0.015514544051246
  60    -1.1101235049135e-17
  61    -0.00084552915092205
  62    -0.0063421714404954
 Sym= A
 Ene=              50
 Spin= Alpha
 Occup=    0.00000
   1    -3.4512149878314e-18
   2    1.8116814497616e-18
   3    -9.849375438305e-18
   4    2.1691286711409e-17
   5    2.4222016261686e-17
   6    3.6494478425767e-17
   7    -2.0552520292791e-17
   8    7.8485018703618e-06
   9    1.6007560762281e-17
  10    2.7248651099111e-17
  11    -2.0418987121948e-05
  12    5.0482874423824e-18
  13    -7.6784528555125e-18
  14    -1.8622538620019e-17
  15    2.7549844895924e-17
  16    -2.2539794240716e-18
  17    -0.0043419364208407
  18    4.6596397746169e-17
  19    -5.790173757192e-18
  20    0.0058370603913699
  21    -1.2323482322373e-18
  22    8.7634473161056e-17
  23    -1.4166201961496e-17
  24    -1.9992465668986e-17
  25    -3.3797022863987e-17
  26      0.02507875692839
  27    2.0577443175487e-17
  28    -4.5555105485198e-18
  29     0.085773082301197
  30    6.7196500422984e-17
  31    -3.5107528210951e-17
  32    -7.8610167785711e-18
  33    9.1669337265616e-17
  34    -7.5260043858454e-17
  35    1.7228709235866e-17
  36    -4.4369713670928e-17
  37    -0.057647196688113
  38    9.2024744247625e-18
  39    5.1153380484147e-17
  40     -0.43130910283398
  41    7.9247413124879e-17
  42    -1.2512022006124e-16
  43    -5.0620575245512e-18
  44    -4.2454959171423e-17
  45    9.7206510635993e-17
  46    -3.6448210778299e-17
  47    -6.2560246230367e-18
  48     -0.92122200875517
  49    5.9667315327504e-17
  50    -1.2399888515383e-17
  51       1.2688523090045
  52    -2.6041735302943e-18
  53    5.4200995134598e-18
  54    1.7034479613434e-17
  55    6.980013683937e-18
  56    9.4157361592258e-18
  57    0.00028296993625357
  58    3.5656768305932e-17
  59    1.0797147184444e-17
  60    -0.0010192739290775
  61    -9.2170093037889e-17
  62    1.5099205566793e-17
 Sym= A
 Ene=              51
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3    1.5943983255488e-18
   4    3.1738931381658e-20
   5    2.8222531279944e-21
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    3.1112627306634e-14
  13    6.1934431776855e-16
  14    5.5072630426932e-17
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    6.0479716743306e-12
  22    2.5279645208576e-13
  23    -4.3047492347664e-14
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32    1.3626453666508e-09
  33    5.6956601764928e-11
  34    -9.6988658598457e-12
  35                     0
  36                     0
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43    -2.8457357255145e-09
  44    -5.6648711601817e-11
  45    -5.0372522500071e-12
  46                     0
  47                     0
  48                     0
  49                     0
  50                     0
  51                     0
  52      0.99508173286668
  53      0.01980862017509
  54    0.0017613995751195
  55                     0
  56                     0
  57                     0
  58                     0
  59                     0
  60                     0
  61                     0
  62                     0
 Sym= A
 Ene=              52
 Spin= Alpha
 Occup=    0.00000
   1    -1.6698226562909e-10
   2    -1.864443856442e-10
   3    3.8556066037204e-10
   4    -8.4929557180899e-10
   5    -8.9897381386669e-10
   6    -9.5437419943002e-10
   7    -3.1474752070933e-09
   8    3.0817913508771e-17
   9    -5.538655259965e-10
  10    -1.8266189636924e-09
  11    1.7884997190666e-17
  12    2.0067548650371e-07
  13    -2.2385331611904e-06
  14    -2.3538725903026e-06
  15    4.3537320509578e-07
  16    -2.0808108797482e-06
  17    -2.8289083570561e-17
  18    2.5266631200756e-07
  19    -1.2075865138635e-06
  20    -1.6417405417209e-17
  21    8.8354149214427e-07
  22    -7.2063261594468e-07
  23    -1.0515697375169e-06
  24    2.578601626602e-06
  25    -6.9411646955116e-06
  26    -3.980110980409e-17
  27    1.8562861811028e-06
  28    -4.99681221485e-06
  29    -2.8652060620643e-17
  30    -3.6093708194781e-06
  31    -4.0300502718924e-06
  32    2.0953535055516e-06
  33    -2.4602775158622e-05
  34    -3.4082508185878e-05
  35    2.6633140637339e-05
  36    -1.3734180752926e-05
  37    -1.4139033215776e-17
  38    1.9172690505748e-05
  39    -9.886975047798e-06
  40    -1.0178420622182e-17
  41    1.4130354622457e-05
  42    1.5777275967561e-05
  43    2.4133591305467e-05
  44    -4.5278331990277e-05
  45    -4.7995263587487e-05
  46    -3.5313961893425e-05
  47    -0.0002522817196668
  48    1.6681340846936e-17
  49    -2.0494252768781e-05
  50    -0.00014641023138094
  51    9.6809193165878e-18
  52     -0.24303611377153
  53      0.60773650246273
  54      0.64265652872598
  55     0.093919660465458
  56     0.013494151561651
  57    1.9687755660061e-17
  58     0.054505729698247
  59    0.0078312525181775
  60    1.142567469957e-17
  61     -0.19407226760227
  62     -0.21669178201269
 Sym= A
 Ene=              53
 Spin= Alpha
 Occup=    0.00000
   1    -9.5060580828386e-08
   2    -4.0372834225622e-07
   3    -8.9359718502783e-10
   4    3.3950987580937e-07
   5    -2.3798964197237e-07
   6    2.1964039478122e-07
   7    4.7093089941039e-07
   8    -1.2906302421786e-17
   9    -6.7239158669387e-07
  10    -1.1049635111601e-06
  11    2.0969678345197e-17
  12    1.5209600199477e-05
  13    7.6906356497889e-05
  14    -0.00078011610227192
  15    3.1694035945446e-05
  16    -1.6211687745058e-05
  17    -2.2727390911391e-16
  18    0.00021778320915158
  19    -0.00024964211419854
  20    2.3258013926248e-16
  21    1.693984761689e-05
  22    0.00026863578526576
  23    0.0013002974461494
  24    -4.1180552559832e-05
  25    0.00016414299272266
  26    7.0466598634134e-17
  27    0.00064149812574738
  28    -0.00027880996099551
  29    -2.9993200907608e-17
  30    0.00010660439410185
  31    -0.00015375591789782
  32    1.9841879270307e-05
  33    1.437291525606e-06
  34    -0.0016052799812581
  35    0.00035078250249646
  36    -5.389262101992e-05
  37    -1.0496597117993e-16
  38    0.0011759793118846
  39    0.0010544819101296
  40    -6.9122383831752e-18
  41    -0.00048026028769482
  42     9.67576958314e-05
  43    3.0773671763212e-05
  44    0.00047330314639535
  45    -0.00018156939676053
  46    0.00028723065818946
  47    0.00045173926413391
  48    -3.3976287468378e-17
  49    -0.00072226763837721
  50    -0.0036151344492384
  51    -1.3723226213196e-17
  52     0.052318243966429
  53      -1.6243247088059
  54       2.3174522615767
  55     0.044783306235674
  56    0.0064496167514606
  57    -2.9846808902185e-17
  58      0.54999122467476
  59     0.078981604308622
  60    4.6935007809172e-17
  61     -0.24724583975898
  62      -1.0124151109136
 Sym= A
 Ene=              54
 Spin= Alpha
 Occup=    0.00000
   1    2.0640685769794e-10
   2    2.3046399347416e-10
   3    -3.267518927408e-10
   4    7.0022747569967e-10
   5    7.4135577209506e-10
   6    7.1458284552507e-10
   7    2.7437224909918e-09
   8    -8.097491308825e-17
   9    4.1470400587232e-10
  10    1.5923034188992e-09
  11    -4.6993320708931e-17
  12    -1.7345455945348e-07
  13    2.0081111950796e-06
  14    2.1114526685176e-06
  15    -7.9309453286179e-07
  16    1.4792952560577e-06
  17    5.0851378511643e-17
  18    -4.6026780781667e-07
  19    8.5850041376836e-07
  20    2.9511302300313e-17
  21    -2.1537786024736e-06
  22    2.145813989096e-06
  23    3.1003256481376e-06
  24    -4.0260178818146e-07
  25    9.025015010293e-06
  26    4.6663038975064e-17
  27    -2.8982535657257e-07
  28    6.4969363530298e-06
  29    3.3591832691046e-17
  30    3.7102929664116e-06
  31    4.1427350987033e-06
  32    1.1937596280243e-06
  33    1.9226489192002e-05
  34    2.6451238951848e-05
  35    -6.2729011815209e-05
  36    1.3753497638169e-05
  37    -1.7163501945106e-17
  38    -4.5157420434987e-05
  39    9.9008809054414e-06
  40    -1.2355678035469e-17
  41    2.5929193905611e-05
  42    2.8951293778223e-05
  43    -3.1501486320304e-05
  44    5.6167808621976e-05
  45    5.9568075810927e-05
  46    -9.5423545218153e-06
  47     0.000321334622348
  48    -1.1793453462846e-17
  49    -5.5378500483634e-06
  50    0.00018648468256366
  51    -6.8442622499806e-18
  52    -0.0088823149768068
  53      0.06937243682609
  54     0.072997765445825
  55      0.79883607218272
  56     0.011609141642133
  57    -3.4910676188415e-18
  58      0.46359987682892
  59    0.0067372979548567
  60    -2.0260208251164e-18
  61     -0.16694660256243
  62     -0.18640456597516
 Sym= A
 Ene=              55
 Spin= Alpha
 Occup=    0.00000
   1    1.8102074172076e-09
   2    2.0211907445281e-09
   3    -1.2173954334999e-09
   4    2.3065290508359e-09
   5    2.4447031215989e-09
   6    2.7437213749282e-09
   7    1.1360246121594e-08
   8    -1.1339290330442e-16
   9    1.5923027711982e-09
  10    6.5928528844808e-09
  11    -6.5806913127449e-17
  12    -5.0762572833144e-07
  13    7.0619593486786e-06
  14    7.4234240623667e-06
  15    -4.301863219696e-06
  16    4.7346707458448e-06
  17    6.0917886966655e-17
  18    -2.4965613449786e-06
  19    2.7477386801044e-06
  20    3.5353342040818e-17
  21    -3.117593165754e-06
  22    2.943333201803e-05
  23    4.0813910879085e-05
  24    2.2145288127208e-06
  25    4.7425184321171e-05
  26    8.1566980364905e-18
  27    1.5941970990395e-06
  28    3.4140486604615e-05
  29    5.8718515075624e-18
  30    1.4220729824246e-05
  31    1.5878184581488e-05
  32    -7.2801793626804e-06
  33    1.6245495200517e-05
  34    2.2887118293305e-05
  35    -0.00016984822314527
  36    0.00012291157723321
  37    -9.7836920302927e-18
  38    -0.00012227049973784
  39    8.8481702625864e-05
  40    -7.0430934847158e-18
  41    0.00013269809644582
  42    0.00014816432736009
  43    -9.63981912304e-05
  44     0.000168830342924
  45    0.00017908365140448
  46    0.00015458954413537
  47    0.00091524330912098
  48    1.4438665831208e-17
  49    8.9715144465591e-05
  50    0.00053115614098098
  51    8.3793958911146e-18
  52    -0.0012760320812187
  53    0.0099672684803497
  54     0.010488144142684
  55     0.011609141642133
  56      0.71971331695619
  57    -5.4994781091495e-17
  58    0.0067372979548567
  59      0.41768144518229
  60    -3.1915901932905e-17
  61    -0.023987759684259
  62    -0.026783581480724
 Sym= A
 Ene=              56
 Spin= Alpha
 Occup=    0.00000
   1    9.6991762932685e-23
   2    1.0829634862364e-22
   3    -7.066923225405e-18
   4    1.6006023867972e-17
   5    1.6938456739967e-17
   6    8.9637437082425e-18
   7    1.1448773733933e-16
   8    5.4786203460126e-12
   9    5.2020566218456e-18
  10    6.6442293703525e-17
  11    3.1794855115443e-12
  12    1.3626255558438e-17
  13    -2.76224408558e-17
  14    -2.9258951926958e-17
  15    -3.8186379360124e-17
  16    -4.1406687987045e-17
  17    -3.7706886497964e-07
  18    -2.216124356969e-17
  19    -2.4030130985743e-17
  20    -2.1882972670843e-07
  21    1.9680712922497e-17
  22    -3.3031701836212e-17
  23    -4.6852059763344e-17
  24    8.3832561977426e-18
  25    -1.1542099661164e-17
  26    1.9713751812829e-06
  27    6.0349464112534e-18
  28    -8.3089376353817e-18
  29    1.4191554325539e-06
  30    1.6301950594728e-17
  31    1.8201975832497e-17
  32    7.7473301047598e-18
  33    1.0697112835455e-17
  34    1.4257848656074e-17
  35    6.0726152073163e-19
  36    1.5724099294576e-17
  37    -4.2557481120106e-07
  38    4.3715599867013e-19
  39    1.1319479492175e-17
  40    -3.0636319814123e-07
  41    -2.7920053562041e-17
  42    -3.1174192144996e-17
  43    -1.4845368354795e-18
  44    8.4960439526313e-19
  45    9.2031919281442e-19
  46    1.6039790571285e-17
  47    6.6140909466918e-17
  48    -6.9266675642135e-05
  49    9.3085993386496e-18
  50    3.8384492826461e-17
  51    -4.0198513079536e-05
  52    -6.3327043999702e-18
  53    1.4453086469731e-17
  54    1.5294123712789e-17
  55    -3.4910679158173e-18
  56    -5.4994781091495e-17
  57      0.71804339048505
  58    -2.0260209974645e-18
  59    -3.1915901932905e-17
  60      0.41671231304956
  61    -3.7433644960304e-19
  62    -4.1796611818347e-19
 Sym= A
 Ene=              57
 Spin= Alpha
 Occup=    0.00000
   1    5.9044708225443e-07
   2    3.7280462285928e-08
   3    7.4118386812168e-09
   4    -7.1166610325231e-07
   5     7.59751240883e-07
   6    -5.4888254889666e-07
   7    -8.3185351100131e-07
   8    -8.7438327988788e-17
   9    1.4793100295558e-06
  10    1.8145589613531e-06
  11    1.0577178303123e-16
  12    -2.2953645663195e-05
  13    -0.00018005923112741
  14    0.00097672344377384
  15    -1.1303311638689e-05
  16    -6.2686317839776e-06
  17    -9.9976132377795e-17
  18    -0.00030635288952088
  19    0.00044785658437698
  20    8.2260511651581e-17
  21    -3.6660923031341e-06
  22    -0.00041986288509684
  23    -0.0036063564870436
  24    8.6445996454038e-05
  25    -0.00042164978695877
  26    1.6762297019055e-16
  27    -7.2132053162009e-05
  28    -0.00037059996861524
  29    -5.4942962100479e-17
  30    -3.2909209791553e-05
  31    0.00057403738050339
  32    -4.7593140130236e-05
  33    0.00035142206899003
  34    0.0046388659263347
  35    -0.00034690203239415
  36    0.00035722825422574
  37    -6.9479979295736e-17
  38    -0.0055311821460354
  39    -0.0018260586474908
  40    -5.7696547109635e-17
  41    0.00036996111598095
  42    0.0026848282067572
  43    3.9056882127691e-05
  44    -0.00037104414960576
  45    -0.0027725127002943
  46    -5.3638213120528e-05
  47    -0.0014075754487045
  48    -4.3991772800648e-17
  49    -0.0012896310469295
  50      0.00762573575634
  51    6.0755879375536e-18
  52     -0.03896964870578
  53     -0.10942182615611
  54      0.87314022923867
  55     -0.85892055274102
  56    0.0093034815757672
  57    -1.9282565329697e-17
  58       1.6846470123065
  59     0.085036618423002
  60    3.467572381666e-17
  61     -0.36344892109363
  62      -1.0125462597036
 Sym= A
 Ene=              58
 Spin= Alpha
 Occup=    0.00000
   1    6.7588806042309e-07
   2    1.8795104183546e-07
   3    -2.3243807016006e-09
   4    -1.1889415530705e-06
   5    1.3486607524575e-06
   6    -6.7685040049042e-07
   7    -1.3386355162266e-06
   8    1.0654452451605e-16
   9    1.9045141177493e-06
  10    3.1490405843843e-06
  11    -1.2616281620618e-16
  12    -5.1438155989071e-05
  13    -0.00036604096553641
  14     0.001966778991878
  15    -2.2163516140268e-05
  16    -2.1576290516073e-05
  17    -8.4239273380715e-17
  18    -0.00075834747016931
  19    0.00069486523038724
  20    1.0337291865307e-16
  21    -8.683885296054e-05
  22    -0.0011494570382628
  23    -0.0037143476716938
  24    0.00023840896457175
  25    -0.000664336783591
  26    7.7579424964678e-18
  27    0.0004126290767987
  28    0.0014125566382918
  29    -2.8034333422447e-17
  30    -0.00018634190503374
  31    0.0016312074405489
  32    2.1789162912428e-05
  33    0.00061188385808069
  34    0.0029629505155996
  35    -0.00083568461601555
  36    0.00015057886891185
  37    -2.266828127343e-17
  38    -0.011254653190715
  39    -0.0021029935690511
  40    1.1975108644839e-17
  41    0.0010516144257153
  42     0.007199082516331
  43    -4.6350281181443e-05
  44    -0.0018703206386427
  45    -0.0027689530993205
  46    -0.0009528505852621
  47    -0.0028631596971074
  48    -8.8048786947037e-18
  49     0.001200810037923
  50     0.016506408687059
  51    2.2291913419374e-19
  52    -0.0055988809284951
  53    -0.015664089878352
  54      0.12541922324963
  55    0.0093172223778578
  56     -0.92267990092408
  57    3.2784795134115e-17
  58     0.085044592817723
  59       1.1058619171236
  60    -3.651003063418e-17
  61    -0.052224404039019
  62     -0.14557617788189
 Sym= A
 Ene=              59
 Spin= Alpha
 Occup=    0.00000
   1    -2.4730542164345e-19
   2    -1.4426432001555e-19
   3    -1.5225213832642e-19
   4    1.3153264286456e-18
   5    -7.7175468490253e-19
   6    -1.0702248899459e-17
   7    8.2577778210981e-17
   8    -1.330648501315e-08
   9    1.2635257716848e-17
  10    -9.5871584943017e-17
  11    2.9601457591971e-08
  12    2.6316589035213e-18
  13    -3.9117264015865e-17
  14    8.2574771555097e-17
  15    -4.8888704879791e-17
  16    -1.8182611409151e-17
  17    5.8761884403278e-06
  18    6.5823914231842e-17
  19    4.562005059863e-17
  20    -2.1563607770783e-05
  21    2.0151200422639e-18
  22    -6.3218776749307e-17
  23    7.7479710073604e-17
  24    3.5642971405023e-17
  25    -1.4757009298976e-17
  26    -2.4975230154686e-05
  27    -1.401430887243e-16
  28    3.3763541502845e-17
  29    -1.7534194203566e-05
  30    -1.4174187843841e-16
  31    7.0755059451399e-17
  32    2.8081428201137e-18
  33    1.4612156855848e-17
  34    -9.4125412306934e-17
  35    2.090395182825e-17
  36    1.0996828645308e-17
  37    5.5229442633705e-05
  38    2.7270400445377e-17
  39    -2.2437376812621e-18
  40    0.00028414445877471
  41    -5.7647110660138e-17
  42    7.9157069997752e-17
  43    2.9767310171698e-19
  44    2.2906723097826e-17
  45    -1.0633292675007e-17
  46    7.8615325882152e-18
  47    1.8499144858699e-17
  48    0.00024672218126896
  49    2.5346410935224e-18
  50    -1.2453903975404e-17
  51    -0.0010403101032456
  52    1.1483046042371e-18
  53    -4.7707414882931e-17
  54    7.0959337271448e-17
  55    -1.2453885728353e-17
  56    3.2955858568486e-17
  57     -0.92393411470642
  58    3.8638708379254e-17
  59    -3.6410754963321e-17
  60        1.093431736708
  61    -2.1842446810208e-17
  62    -2.5623440202803e-17
 Sym= A
 Ene=              60
 Spin= Alpha
 Occup=    0.00000
   1    -9.0946624360328e-10
   2    -1.015466369521e-09
   3    1.8613966714356e-10
   4    -1.6746816520067e-10
   5    -1.793701952864e-10
   6    -2.8572958345067e-10
   7    -2.5058735411541e-09
   8    -3.2482958810351e-18
   9    -1.6582150494553e-10
  10    -1.4542691616988e-09
  11    -1.8851296564977e-18
  12    -6.718165209262e-08
  13    -1.3761151387309e-06
  14    -1.4433741273185e-06
  15    2.7728726141119e-06
  16    2.0884663920354e-07
  17    2.373544841218e-17
  18    1.6092205236202e-06
  19    1.2120293459751e-07
  20    1.3774729689284e-17
  21    -1.3148236528346e-08
  22    -2.0630932111764e-05
  23    -2.8465573136654e-05
  24    -5.6748431036734e-06
  25    -2.3094189667462e-05
  26    -6.2958184360048e-17
  27    -4.0852114280084e-06
  28    -1.662506712988e-05
  29    -4.5322397383611e-17
  30    -4.5272788415082e-06
  31    -5.0549423261506e-06
  32    2.9447949630125e-06
  33    3.3136255320874e-05
  34    4.5530391764904e-05
  35    9.0549553038542e-05
  36    -7.4928335672967e-05
  37    4.9289828810837e-17
  38    6.5184897999145e-05
  39    -5.3939481247458e-05
  40    3.5482808645805e-17
  41    -0.00015162499481003
  42    -0.00016929719392152
  43    2.7569868700822e-05
  44    -3.7827187541796e-05
  45    -4.0238708012435e-05
  46    -5.2952505724289e-05
  47    -0.00026530189734019
  48    2.515483980516e-17
  49    -3.0730679280026e-05
  50    -0.00015396641590474
  51    1.4598465243888e-17
  52    0.0019958106942749
  53     -0.19890398290649
  54     -0.20884952872372
  55     -0.23110448203473
  56    -0.033206298851942
  57    -5.1819462010251e-19
  58     -0.13412014446614
  59    -0.019271082758746
  60    -3.0073123938497e-19
  61      0.65886485870925
  62       0.7356568875252
 Sym= A
 Ene=              61
 Spin= Alpha
 Occup=    0.00000
   1    -1.1988775074871e-07
   2    6.1793430914559e-07
   3    6.8766299566318e-09
   4    2.7922720939532e-08
   5    -3.277768607214e-07
   6    -9.5047481093148e-08
   7    -1.4684216680703e-07
   8    7.086382473044e-17
   9    3.4082574305594e-07
  10    2.7557856873236e-07
  11    -1.584407314701e-16
  12    2.602851803416e-06
  13    5.7344810806594e-05
  14    0.00033936684132778
  15    -3.9427594090485e-05
  16    4.3949686400781e-05
  17    1.6873159261543e-17
  18    4.2030354274254e-05
  19    0.00010426525768059
  20    6.5926957202583e-17
  21    3.7223065879069e-05
  22    0.00021154809618793
  23    -0.00097973502691875
  24    -8.8032292453564e-05
  25    1.9606216053675e-05
  26    4.5999348656531e-18
  27    -0.0015427175548174
  28    -0.00069303968446509
  29    1.6813833005444e-17
  30    -7.4594658942944e-05
  31    -0.00074795255063988
  32    -7.3120947680099e-05
  33    -0.00030716616919942
  34    0.0023231302284722
  35    5.4509397624498e-05
  36    7.0797071702826e-05
  37    1.2689171085384e-16
  38    0.0043976605587227
  39    -0.0011390193487267
  40    -1.122507471325e-16
  41    8.8159490663856e-05
  42    -0.0047341798813796
  43    -1.7551371790573e-05
  44    0.00022096374073348
  45    0.0018530439640251
  46    0.00020776091232629
  47    0.00057285876326473
  48    -2.0591333114814e-17
  49    -2.180999348893e-05
  50    -0.003104238060121
  51    6.3182148400225e-17
  52        0.014054654202
  53     0.097185127038673
  54     -0.78150182479961
  55      0.12409333033673
  56     0.017848979632356
  57    -1.6770194682506e-17
  58      -0.3142616595802
  59    -0.045198602067905
  60    -1.0518882171619e-17
  61      -1.1328033249603
  62       1.7477717686872


==> anc/c2h6n4_casscf_r124.molden <==
[Molden Format]
made by pyscf v[1.5.0]
[Atoms] (AU)
H   1   1    -4.65205370847044     1.17289453213602     2.26029772030203
N   2   7    -5.19190339742878    -0.13164763197706     0.85841006397181
N   3   7    -3.49176406896976    -0.45795686503793    -0.71186163868778
C   4   6    -1.10289880854493     0.93690644506039    -0.41986304764611
H   5   1    -1.11243374586102     2.11165109502419     1.30249381351847
H   6   1    -0.90727562280819     2.17435081745496    -2.06945222493207
C   7   6     1.10289880854494    -0.93690644506039    -0.41986304764611
H   8   1     1.11243374586102    -2.11165109502418     1.30249381351847
H   9   1     0.90727562280819    -2.17435081745496    -2.06945222493207
N   10   7     3.49176406896976     0.45795686503793    -0.71186163868778
N   11   7     5.19190339742878     0.13164763197706     0.85841006397181
H   12   1     4.65205370847044    -1.17289453213602     2.26029772030203
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= B
 Ene=    -15.63781712
 Spin= Alpha
 Occup=    2.00000
   1    -0.00034816582218519
   2    -0.00027537874388463
   3     0.078638404656497
   4    0.0014440577561458
   5    0.0035576767660021
   6    0.00056299152851965
   7    8.4402338653853e-05
   8    -0.00022175148217184
   9    0.0017650997776904
  10    0.00016791331496298
  11    -0.00076321957515458
  12      0.69987258218596
  13     0.017138846737533
  14    -0.011632726306334
  15    -0.00021415061276576
  16    0.0013283479226969
  17    0.0020597988658328
  18    -0.0012922330375213
  19    -0.0022292247079102
  20    -0.0026789497829604
  21    2.6056396512709e-05
  22    -0.00030886097860919
  23    0.0045234845738698
  24    7.5813485310926e-05
  25    1.4242460347376e-05
  26    -1.9248067836496e-05
  27    -0.002558102995851
  28    -0.0010227586251911
  29    0.00082016436080823
  30    -0.00030228136633675
  31    -0.00065436917667462
  32    -0.00012978908629024
  33    0.0004131284938755
  34    -2.6056396512763e-05
  35    0.0003088609786093
  36    -0.0045234845738697
  37    7.5813485310846e-05
  38    1.4242460347419e-05
  39    1.9248067836409e-05
  40    -0.002558102995851
  41    -0.0010227586251911
  42    -0.00082016436080825
  43    0.00030228136633673
  44    0.00065436917667462
  45    0.00012978908629029
  46    -0.00041312849387549
  47     -0.69987258218596
  48    -0.017138846737533
  49     0.011632726306334
  50    -0.00021415061276581
  51     0.001328347922697
  52    -0.0020597988658329
  53    -0.0012922330375214
  54    -0.0022292247079101
  55    0.0026789497829602
  56    -0.078638404656497
  57    -0.0014440577561458
  58    -0.003557676766002
  59    0.00056299152851966
  60    8.4402338653795e-05
  61    0.00022175148217199
  62    0.0017650997776903
  63    0.00016791331496296
  64    0.00076321957515457
  65    0.00034816582218532
  66    0.00027537874388469
 Sym= A
 Ene=    -15.63780608
 Spin= Alpha
 Occup=    2.00000
   1    -0.00034398889887859
   2    -4.3544715142413e-05
   3     0.078350877321978
   4    0.0013879555865942
   5    0.0040204893058433
   6    0.00055215821505988
   7    9.6081854185068e-05
   8    -0.00021377593779345
   9     0.001859058434777
  10    8.6884459448411e-05
  11    -0.0011896970437441
  12      0.69988610925307
  13     0.016723116441921
  14    -0.010598656773057
  15    -0.00038643142735774
  16    0.0013526135727721
  17    0.0020647686601643
  18    2.1739255735814e-05
  19    -0.0022469139894938
  20    -0.0027229880638281
  21    2.1761286764223e-06
  22    -0.00059256018390363
  23     0.004029827623008
  24    -8.8795436547972e-05
  25    -9.2852225560592e-06
  26    -6.541485198072e-05
  27    -0.0018739107708764
  28    -0.00041512971236426
  29    0.00060654702979119
  30    -0.00036326993094354
  31    -0.00071593562051287
  32    -0.00015017711626385
  33    2.3018487725349e-06
  34    2.1761286758918e-06
  35    -0.00059256018390363
  36    0.0040298276230083
  37    8.8795436548039e-05
  38    9.2852225560948e-06
  39    -6.5414851980739e-05
  40    0.0018739107708764
  41    0.00041512971236431
  42    0.00060654702979126
  43    -0.00036326993094357
  44    -0.00071593562051295
  45    -0.00015017711626383
  46    2.3018487725489e-06
  47      0.69988610925307
  48     0.016723116441921
  49    -0.010598656773057
  50    0.00038643142735766
  51    -0.0013526135727723
  52    0.0020647686601643
  53    -2.1739255735905e-05
  54    0.0022469139894938
  55    -0.0027229880638282
  56     0.078350877321978
  57    0.0013879555865942
  58    0.0040204893058436
  59    -0.00055215821505985
  60    -9.6081854184948e-05
  61    -0.00021377593779345
  62    -0.001859058434777
  63    -8.6884459448308e-05
  64    -0.0011896970437442
  65    -0.00034398889887864
  66    -4.3544715142464e-05
 Sym= B
 Ene=    -15.63235928
 Spin= Alpha
 Occup=    2.00000
   1    0.00010106934025639
   2    0.0018579638318306
   3       0.6998581443532
   4     0.016336188341525
   5    -0.0090573754041175
   6    0.0023689578478276
   7    0.00075117996470891
   8    -0.00056323247352448
   9    -0.0027032608132657
  10    -0.00092986029237512
  11    0.00058078076373717
  12    -0.078926279625101
  13    -0.0021334248183001
  14    0.0047277806944308
  15    -0.0001293240659502
  16    -4.6915830857577e-05
  17    3.3743976881068e-05
  18    -0.0011175510013915
  19    0.00076633320882308
  20    0.0015572075539391
  21    -2.5470752995903e-05
  22    -0.00058929416230746
  23    0.00064219238291517
  24    0.00023517939103022
  25    8.1685612616242e-05
  26    -0.00013105437612987
  27    -4.7199417436215e-05
  28    0.00022744354299204
  29    0.00095795409987881
  30    -0.00019765143240194
  31    -0.00070914795930574
  32    6.1730802733811e-05
  33    8.0375683352778e-05
  34    2.5470752995709e-05
  35    0.00058929416230757
  36    -0.000642192382915
  37    0.00023517939103013
  38    8.1685612616282e-05
  39    0.00013105437612989
  40    -4.7199417436244e-05
  41    0.00022744354299203
  42    -0.00095795409987878
  43    0.00019765143240197
  44    0.00070914795930577
  45    -6.1730802733798e-05
  46    -8.0375683352784e-05
  47     0.078926279625102
  48    0.0021334248183002
  49    -0.0047277806944309
  50    -0.00012932406595022
  51    -4.6915830857481e-05
  52    -3.3743976881093e-05
  53    -0.0011175510013915
  54    0.00076633320882322
  55    -0.0015572075539392
  56      -0.6998581443532
  57    -0.016336188341525
  58    0.0090573754041175
  59    0.0023689578478277
  60    0.00075117996470895
  61    0.00056323247352448
  62    -0.0027032608132657
  63    -0.00092986029237508
  64    -0.00058078076373723
  65    -0.00010106934025641
  66    -0.0018579638318305
 Sym= A
 Ene=    -15.63235788
 Spin= Alpha
 Occup=    2.00000
   1    8.8817857554024e-05
   2    0.0018178396264597
   3      0.69988826704035
   4     0.016322101716513
   5    -0.0092424872335031
   6    0.0023632413598987
   7    0.00075070130568037
   8    -0.00057008934450346
   9    -0.0027386230182146
  10    -0.00079744151646066
  11    0.00065326083910712
  12    -0.078633281281846
  13    -0.0021480634562299
  14    0.0045066241105595
  15    -0.00015485230773529
  16    -3.0116036055263e-05
  17    -7.7872171502542e-06
  18    -0.0014087049615117
  19    0.00054495249970973
  20    0.0018894576647399
  21    -3.0339150136521e-05
  22    -0.00042312251245709
  23    0.00045015586117973
  24    0.00031112811511554
  25    0.00011209478757343
  26    -5.1475951297347e-05
  27    -0.00045244862255342
  28    -0.00024370745002303
  29    2.5650736374388e-05
  30    -5.1145412576879e-05
  31    -0.00019444503998051
  32    3.0716101226545e-06
  33    0.00012857087100133
  34    -3.0339150136342e-05
  35    -0.00042312251245715
  36    0.00045015586117987
  37    -0.00031112811511557
  38    -0.00011209478757343
  39    -5.1475951297299e-05
  40    0.00045244862255334
  41    0.00024370745002305
  42    2.5650736374492e-05
  43    -5.1145412576862e-05
  44    -0.00019444503998051
  45    3.0716101226287e-06
  46    0.00012857087100134
  47    -0.078633281281846
  48    -0.0021480634562298
  49    0.0045066241105592
  50    0.00015485230773526
  51    3.0116036055362e-05
  52    -7.7872171502508e-06
  53    0.0014087049615116
  54    -0.00054495249970961
  55    0.0018894576647397
  56      0.69988826704035
  57     0.016322101716513
  58    -0.0092424872335028
  59    -0.0023632413598989
  60    -0.00075070130568044
  61    -0.00057008934450341
  62    0.0027386230182144
  63    0.00079744151646065
  64    0.00065326083910705
  65    8.8817857554149e-05
  66    0.0018178396264598
 Sym= A
 Ene=    -11.29926076
 Spin= Alpha
 Occup=    2.00000
   1    -0.00012313886356791
   2    -0.00014081969505493
   3    -3.0612169903875e-05
   4    -0.0003102252882765
   5      0.00130724037099
   6    5.5200247683393e-06
   7    -4.2533603518489e-05
   8    -2.8523666481539e-05
   9    0.00056307888215749
  10    0.00016444396210414
  11    -0.00029735999956451
  12    -9.7582283335166e-05
  13    -0.00024153977606152
  14    0.0016386940178563
  15    -0.00011136974848006
  16    1.5269286542411e-06
  17    8.5279485664814e-05
  18    0.0013395096664016
  19    0.00029988791745461
  20    -0.00029895214594756
  21      0.70441459783977
  22     0.018097641619722
  23    -0.010356322954065
  24    -0.00013577961729762
  25    -0.00016401107622318
  26    -9.9492543183586e-06
  27    0.0011205382536639
  28    -0.00029313931257033
  29    0.0002945657007886
  30    -6.5831977550549e-05
  31    0.0023290601591028
  32    3.426252902196e-05
  33    0.0025388408260438
  34      0.70441459783977
  35     0.018097641619722
  36    -0.010356322954065
  37    0.0001357796172975
  38    0.00016401107622318
  39    -9.9492543185319e-06
  40    -0.0011205382536639
  41    0.00029313931257032
  42    0.00029456570078846
  43    -6.5831977550673e-05
  44    0.0023290601591027
  45    3.4262529021996e-05
  46    0.0025388408260439
  47    -9.7582283335232e-05
  48    -0.00024153977606141
  49    0.0016386940178565
  50    0.00011136974848011
  51    -1.5269286540569e-06
  52    8.527948566445e-05
  53    -0.0013395096664016
  54    -0.00029988791745444
  55    -0.00029895214594784
  56    -3.0612169903725e-05
  57    -0.00031022528827659
  58      0.00130724037099
  59    -5.5200247683951e-06
  60    4.2533603518328e-05
  61    -2.8523666481305e-05
  62    -0.00056307888215764
  63    -0.00016444396210425
  64    -0.00029735999956444
  65    -0.00012313886356771
  66    -0.00014081969505474
 Sym= B
 Ene=    -11.29868274
 Spin= Alpha
 Occup=    2.00000
   1    -0.00019018677572968
   2    -0.00015084996695282
   3    -3.5182107245793e-05
   4    -0.00034432966019589
   5    0.0016176024717328
   6    -8.1869209528922e-06
   7    3.7739621809641e-06
   8    -8.6047261986419e-05
   9    0.00083423462548047
  10    -1.11121566757e-05
  11    -0.00020422723270853
  12    -8.1904374047964e-05
  13     0.000152916982543
  14    0.00098315986770028
  15    -7.4447245677293e-06
  16    3.5511318610418e-05
  17    0.00012494036633783
  18     0.001196401517801
  19    0.00024270992261843
  20    -0.00066816973510658
  21      0.70454285074679
  22     0.018895911641479
  23    -0.017343473295015
  24    -0.00017852138025738
  25    -0.00023401093405042
  26    -1.7185216544968e-05
  27    -0.0021549851059915
  28    0.0022000017757869
  29    0.00065293168368387
  30    0.00020622142409483
  31    0.0018085569204439
  32    0.00029492370884255
  33    0.0024187928532837
  34     -0.70454285074679
  35    -0.018895911641479
  36     0.017343473295015
  37    -0.0001785213802574
  38    -0.00023401093405025
  39    1.7185216544835e-05
  40    -0.0021549851059915
  41    0.0022000017757869
  42    -0.00065293168368392
  43    -0.00020622142409493
  44    -0.001808556920444
  45    -0.00029492370884254
  46    -0.0024187928532837
  47    8.1904374048432e-05
  48    -0.0001529169825429
  49    -0.00098315986770013
  50    -7.4447245679423e-06
  51    3.5511318610479e-05
  52    -0.00012494036633804
  53    0.0011964015178009
  54    0.00024270992261849
  55    0.00066816973510646
  56    3.5182107245711e-05
  57    0.00034432966019582
  58    -0.0016176024717328
  59    -8.1869209528227e-06
  60    3.7739621809385e-06
  61    8.6047261986619e-05
  62    0.00083423462548048
  63    -1.1112156675698e-05
  64    0.0002042272327086
  65    0.00019018677572976
  66    0.0001508499669529
 Sym= A
 Ene=    -1.223407998
 Spin= Alpha
 Occup=    2.00000
   1     0.059446997639692
   2     0.020113898881998
   3     -0.05395694964218
   4      0.11263687337943
   5     0.088811679727855
   6    -0.014097927504638
   7     0.024927213192258
   8     0.043714825000827
   9     -0.03096365382833
  10    0.0062024974991377
  11     0.029546914294242
  12    -0.088885880689234
  13      0.18642018730302
  14      0.18000104191613
  15      0.10281457774489
  16     0.031737834894557
  17    -0.020263955510499
  18     0.041773677183649
  19    0.0088462901313013
  20    -0.014547305844796
  21     -0.10483372331421
  22      0.20490601193176
  23       0.1412103021017
  24    -0.033470283670729
  25    -0.053173158637152
  26    -0.0043139134269402
  27    -0.0094825295977839
  28    -0.0044882702328276
  29    0.0024593764575635
  30     0.050222027951044
  31    0.0061609005712258
  32     0.044056706265444
  33    -0.0045493350995148
  34     -0.10483372331421
  35      0.20490601193177
  36      0.14121030210166
  37     0.033470283670726
  38     0.053173158637148
  39    -0.0043139134269397
  40    0.0094825295977976
  41    0.0044882702328222
  42    0.0024593764575489
  43     0.050222027951048
  44     0.006160900571235
  45     0.044056706265444
  46    -0.0045493350995166
  47    -0.088885880689235
  48      0.18642018730301
  49      0.18000104191617
  50     -0.10281457774489
  51    -0.031737834894553
  52    -0.020263955510506
  53    -0.041773677183633
  54    -0.0088462901313098
  55    -0.014547305844768
  56     -0.05395694964218
  57      0.11263687337944
  58     0.088811679727818
  59     0.014097927504638
  60    -0.024927213192256
  61     0.043714825000825
  62     0.030963653828349
  63    -0.006202497499143
  64     0.029546914294261
  65      0.05944699763969
  66     0.020113898881996
 Sym= B
 Ene=    -1.173614562
 Spin= Alpha
 Occup=    2.00000
   1     0.090042468272198
   2     0.030922251867233
   3     -0.08034763200192
   4      0.16801532849769
   5      0.15919832491533
   6    -0.022390667068579
   7     0.037059565137166
   8     0.066008168473028
   9    -0.033307968454415
  10     0.012029438934334
  11      0.03680821981626
  12    -0.098366495673341
  13      0.20310240111573
  14      0.20180638953609
  15      0.10124904565149
  16     0.026032514513849
  17    -0.029093665464195
  18     0.056588247884035
  19    0.0025814305267087
  20    -0.028495277077381
  21    -0.063680809168648
  22      0.12015215056207
  23      0.12226807513672
  24     -0.10199601646102
  25    -0.034095508895623
  26    -0.006493407930405
  27    0.00064229714041089
  28     -0.01320844388451
  29    0.00064937973047621
  30     0.032876978351653
  31    0.0085984319800727
  32     0.023675206230944
  33    -0.0076493249459081
  34     0.063680809168649
  35     -0.12015215056207
  36     -0.12226807513673
  37     -0.10199601646102
  38    -0.034095508895625
  39    0.0064934079304061
  40    0.0006422971404089
  41    -0.013208443884503
  42    -0.00064937973048111
  43    -0.032876978351648
  44    -0.0085984319800726
  45     -0.02367520623094
  46    0.0076493249459111
  47      0.09836649567334
  48     -0.20310240111574
  49     -0.20180638953604
  50      0.10124904565149
  51     0.026032514513856
  52     0.029093665464185
  53      0.05658824788405
  54    0.0025814305266926
  55     0.028495277077411
  56      0.08034763200192
  57     -0.16801532849769
  58     -0.15919832491536
  59    -0.022390667068578
  60     0.037059565137167
  61    -0.066008168473029
  62    -0.033307968454398
  63      0.01202943893433
  64    -0.036808219816243
  65    -0.090042468272205
  66    -0.030922251867231
 Sym= A
 Ene=    -1.041084895
 Spin= Alpha
 Occup=    2.00000
   1     -0.13243502215041
   2    -0.035471559063085
   3      0.11529510978596
   4      -0.2446173291703
   5     -0.31895621639179
   6      0.03970328993054
   7    -0.052005953441158
   8    -0.099101289008142
   9    0.0080609039575576
  10    -0.022269307558278
  11    -0.037919200536495
  12    0.0096794116273617
  13    -0.014795209240925
  14     0.013223519161489
  15     0.029346137994144
  16     0.024069590560455
  17     0.018141666387881
  18    -0.031850300508692
  19     0.022282686431647
  20     0.050111357941627
  21    -0.082273116520598
  22      0.15851580634777
  23      0.15595120132372
  24     0.062375347685472
  25    -0.017743639754882
  26    -0.0063719158455455
  27     0.016105745282297
  28    -0.0014857594199473
  29     -0.00407680112138
  30     0.041650430564257
  31    -0.0030494541431833
  32     0.055806148128721
  33    0.0098102144779619
  34      -0.0822731165206
  35      0.15851580634776
  36      0.15595120132377
  37    -0.062375347685468
  38     0.017743639754887
  39    -0.0063719158455463
  40    -0.016105745282314
  41    0.0014857594199543
  42    -0.0040768011213611
  43     0.041650430564252
  44    -0.0030494541431954
  45     0.055806148128721
  46    0.0098102144779642
  47    0.0096794116273626
  48    -0.014795209240918
  49     0.013223519161433
  50    -0.029346137994143
  51     -0.02406959056046
  52      0.01814166638789
  53     0.031850300508671
  54    -0.022282686431636
  55     0.050111357941591
  56      0.11529510978596
  57      -0.2446173291703
  58     -0.31895621639174
  59     -0.03970328993054
  60     0.052005953441156
  61    -0.099101289008139
  62    -0.0080609039575812
  63     0.022269307558285
  64     -0.03791920053652
  65     -0.13243502215041
  66    -0.035471559063082
 Sym= B
 Ene=   -0.9752839342
 Spin= Alpha
 Occup=    2.00000
   1      0.13102542766862
   2     0.028917468622062
   3      -0.1084979913556
   4      0.23368660994925
   5      0.34001267186343
   6     -0.03535806557285
   7     0.056768483434042
   8     0.096748308855375
   9     0.016058136243589
  10     0.030351365128278
  11     0.029211503690092
  12     0.055411246615217
  13     -0.11903558925797
  14     -0.21643362063061
  15       -0.094315607079
  16    -0.043727986630346
  17    0.0075729015506608
  18    -0.016749643839856
  19     -0.03660322192111
  20    -0.042654027815432
  21     0.069081131471323
  22     -0.13196793175524
  23     -0.14000316126365
  24     0.081909628333183
  25    -0.0052556848433911
  26     0.012189155635476
  27    -0.0077882546156063
  28    -0.0067234062313666
  29    0.0018630077016382
  30    -0.039193777419949
  31    -0.00097262111037063
  32    -0.049438138395813
  33    -0.0082063264969681
  34    -0.069081131471323
  35      0.13196793175524
  36      0.14000316126364
  37      0.08190962833318
  38    -0.0052556848433919
  39    -0.012189155635475
  40    -0.0077882546156073
  41    -0.0067234062313635
  42    -0.0018630077016405
  43     0.039193777419951
  44    0.00097262111037055
  45     0.049438138395815
  46    0.0082063264969694
  47    -0.055411246615218
  48      0.11903558925797
  49      0.21643362063063
  50       -0.094315607079
  51    -0.043727986630343
  52    -0.0075729015506655
  53    -0.016749643839849
  54    -0.036603221921117
  55     0.042654027815445
  56       0.1084979913556
  57     -0.23368660994925
  58     -0.34001267186345
  59     -0.03535806557285
  60     0.056768483434042
  61    -0.096748308855375
  62     0.016058136243596
  63     0.030351365128276
  64    -0.029211503690084
  65     -0.13102542766862
  66    -0.028917468622061
 Sym= A
 Ene=   -0.8404831818
 Spin= Alpha
 Occup=    2.00000
   1    -0.085776114483611
   2    -0.015681844418374
   3     0.037996552618749
   4    -0.082921245096737
   5     -0.17145348260564
   6    -0.021371879972363
   7    -0.071720806133275
   8    -0.075473114202887
   9     -0.05912394679962
  10    -0.041241388537484
  11    -0.0094519879693381
  12     -0.10989549594665
  13      0.23429468762188
  14      0.41076250496256
  15     0.064165416984724
  16     -0.02928103007038
  17    -0.087162996006335
  18     0.047860764527602
  19    0.0071294347999459
  20    -0.020261031661565
  21      0.06075045493342
  22     -0.11030594285811
  23     -0.19300872532726
  24     -0.15317278412582
  25    -0.049557350014349
  26     -0.06622574223079
  27    -0.008483643082264
  28    -0.002580351449518
  29    -0.026839053042348
  30    -0.090966155750749
  31    -0.036358441487243
  32    -0.044909833266984
  33    -0.0095044335987902
  34     0.060750454933421
  35      -0.1103059428581
  36      -0.1930087253273
  37      0.15317278412582
  38     0.049557350014344
  39    -0.066225742230789
  40     0.008483643082279
  41    0.0025803514495118
  42    -0.026839053042364
  43    -0.090966155750744
  44    -0.036358441487232
  45    -0.044909833266983
  46    -0.0095044335987921
  47     -0.10989549594665
  48      0.23429468762187
  49       0.4107625049626
  50    -0.064165416984725
  51     0.029281030070384
  52    -0.087162996006342
  53    -0.047860764527584
  54    -0.007129434799955
  55    -0.020261031661535
  56     0.037996552618749
  57    -0.082921245096735
  58     -0.17145348260568
  59     0.021371879972363
  60     0.071720806133277
  61     -0.07547311420289
  62      0.05912394679964
  63     0.041241388537478
  64    -0.0094519879693167
  65    -0.085776114483614
  66    -0.015681844418377
 Sym= B
 Ene=   -0.8242203809
 Spin= Alpha
 Occup=    2.00000
   1    -0.053947230059936
   2    -0.014718557285745
   3    0.0086612656039889
   4    -0.017569668273661
   5    -0.057823368816373
   6    -0.035598476566331
   7     -0.05548128653578
   8    -0.058107189584059
   9     -0.04875141810793
  10    -0.024497391374477
  11     -0.01135848955387
  12    -0.070665539376724
  13      0.15379898271317
  14      0.25173436095022
  15     0.013328008739848
  16    -0.065804006904273
  17    -0.073763944153602
  18     0.017367733857143
  19    -0.020763124229205
  20    -0.030608797626292
  21     0.081651773044637
  22     -0.15315633132796
  23     -0.24018823817416
  24    -0.037595720907608
  25     -0.18002630008313
  26    -0.026215680202995
  27    -0.006007649450856
  28     -0.06107523582122
  29     -0.03328508360329
  30     -0.12828853235195
  31    -0.046379515504398
  32     -0.11358225855919
  33    -0.051428055897035
  34    -0.081651773044637
  35      0.15315633132796
  36      0.24018823817416
  37    -0.037595720907612
  38     -0.18002630008313
  39     0.026215680202996
  40    -0.0060076494508567
  41    -0.061075235821216
  42     0.033285083603287
  43      0.12828853235195
  44     0.046379515504397
  45      0.11358225855919
  46     0.051428055897037
  47     0.070665539376723
  48     -0.15379898271318
  49     -0.25173436095019
  50     0.013328008739847
  51    -0.065804006904268
  52     0.073763944153596
  53     0.017367733857152
  54    -0.020763124229215
  55      0.03060879762631
  56    -0.0086612656039884
  57     0.017569668273658
  58     0.057823368816353
  59    -0.035598476566331
  60    -0.055481286535779
  61     0.058107189584057
  62     -0.04875141810792
  63    -0.024497391374479
  64     0.011358489553881
  65     0.053947230059932
  66     0.014718557285746
 Sym= A
 Ene=   -0.6904061456
 Spin= Alpha
 Occup=    2.00000
   1    -0.033215699719548
   2    -0.028230287814544
   3    -0.040915254212732
   4     0.099798415691264
   5      0.13596975286974
   6    -0.090813396061369
   7    -0.084959108866514
   8    -0.051887930612244
   9    -0.052802760178035
  10    -0.040937576362844
  11    -0.015334212952641
  12     0.014728767155285
  13    -0.025866788763388
  14    -0.061862182776641
  15      -0.1177427622108
  16     -0.10547157568149
  17    -0.071285998661319
  18    -0.066427069524373
  19    -0.063019708977834
  20    -0.041890395481804
  21    -0.018076203696945
  22     0.033290197426101
  23     0.066962829599664
  24      0.17440990887714
  25    -0.0015848222485474
  26     -0.22130565341897
  27     0.072979261067437
  28    0.0026719510344824
  29     -0.11441685820657
  30      -0.0930335334601
  31    -0.062600336828642
  32      0.12854422823302
  33     0.064343103059938
  34    -0.018076203696946
  35     0.033290197426101
  36     0.066962829599669
  37     -0.17440990887714
  38     0.001584822248548
  39     -0.22130565341897
  40    -0.072979261067439
  41    -0.0026719510344816
  42     -0.11441685820657
  43    -0.093033533460101
  44    -0.062600336828643
  45      0.12854422823302
  46     0.064343103059938
  47     0.014728767155285
  48    -0.025866788763387
  49    -0.061862182776648
  50       0.1177427622108
  51      0.10547157568149
  52    -0.071285998661318
  53     0.066427069524371
  54     0.063019708977835
  55    -0.041890395481808
  56    -0.040915254212732
  57     0.099798415691264
  58      0.13596975286974
  59     0.090813396061369
  60     0.084959108866515
  61    -0.051887930612244
  62     0.052802760178032
  63     0.040937576362845
  64    -0.015334212952644
  65    -0.033215699719548
  66    -0.028230287814544
 Sym= B
 Ene=   -0.6648870496
 Spin= Alpha
 Occup=    2.00000
   1     0.088922563907202
   2     0.045318923670595
   3     0.036592150344467
   4    -0.089193683601124
   5     -0.10028016024363
   6      0.14931311209178
   7      0.15960039949552
   8      0.10544833246186
   9      0.10835690660265
  10     0.081375750223875
  11     0.025575395546704
  12     0.021297852540404
  13    -0.055703143613834
  14    -0.052770359971815
  15      0.14125129782716
  16      0.14307194209132
  17       0.1207676864985
  18     0.089413327530446
  19     0.099014707191477
  20     0.069048584279285
  21      0.01801343185598
  22    -0.027314203964486
  23     -0.12750272867004
  24     -0.10060408952408
  25      -0.1317390280246
  26     0.076873722734785
  27    -0.033459931345947
  28    -0.026771350410421
  29     0.099607362047606
  30    -0.022969989012491
  31    -0.032595985488489
  32     -0.10242188457159
  33    -0.037838036512706
  34    -0.018013431855981
  35     0.027314203964482
  36      0.12750272867006
  37     -0.10060408952407
  38      -0.1317390280246
  39    -0.076873722734787
  40    -0.033459931345944
  41     -0.02677135041043
  42    -0.099607362047599
  43     0.022969989012484
  44     0.032595985488489
  45      0.10242188457158
  46     0.037838036512701
  47    -0.021297852540402
  48     0.055703143613844
  49      0.05277035997175
  50      0.14125129782716
  51      0.14307194209131
  52     -0.12076768649848
  53     0.089413327530425
  54       0.0990147071915
  55    -0.069048584279328
  56    -0.036592150344467
  57     0.089193683601131
  58      0.10028016024367
  59      0.14931311209178
  60      0.15960039949552
  61     -0.10544833246186
  62      0.10835690660263
  63     0.081375750223881
  64    -0.025575395546728
  65    -0.088922563907193
  66    -0.045318923670598
 Sym= A
 Ene=   -0.6392308993
 Spin= Alpha
 Occup=    2.00000
   1    -0.078814017509686
   2    -0.033224731945122
   3    -0.023534482058093
   4     0.056483681865613
   5     0.069778381760602
   6     -0.13030187081668
   7     -0.12242726797129
   8    -0.096940697042957
   9    -0.098232433650453
  10    -0.061752015953508
  11    -0.039538309246303
  12    -0.017318659592757
  13     0.041375362022497
  14     0.066715853672312
  15    -0.095429938004717
  16     -0.13058763951764
  17    -0.066740713742315
  18    -0.048510336632866
  19    -0.068080947140559
  20    -0.062910801447482
  21    -0.0061157575716606
  22    0.0097925257870933
  23     0.015030822587233
  24      0.12747919197886
  25    -0.080069062498341
  26      0.22054125284461
  27      0.05676917740012
  28    -0.051879313209603
  29      0.10986843331721
  30     0.094204309432923
  31     0.066252283333844
  32     -0.12488186482078
  33    -0.072668695517411
  34    -0.0061157575716584
  35    0.0097925257871063
  36     0.015030822587153
  37     -0.12747919197887
  38     0.080069062498333
  39      0.22054125284461
  40    -0.056769177400091
  41     0.051879313209591
  42      0.10986843331718
  43     0.094204309432932
  44     0.066252283333863
  45     -0.12488186482078
  46    -0.072668695517416
  47    -0.017318659592758
  48     0.041375362022486
  49     0.066715853672408
  50     0.095429938004715
  51      0.13058763951765
  52    -0.066740713742331
  53     0.048510336632902
  54      0.06808094714054
  55     -0.06291080144742
  56    -0.023534482058093
  57     0.056483681865618
  58     0.069778381760517
  59      0.13030187081668
  60      0.12242726797129
  61    -0.096940697042963
  62     0.098232433650496
  63     0.061752015953497
  64    -0.039538309246259
  65    -0.078814017509691
  66    -0.033224731945127
 Sym= A
 Ene=   -0.5748388521
 Spin= Alpha
 Occup=    2.00000
   1    -0.052579273213126
   2    -0.021267631789418
   3    -0.0083576453271754
   4     0.018028989694199
   5     0.028818398074989
   6    -0.074423074201053
   7    -0.090369681157794
   8     -0.04872743488943
   9    -0.052400870189703
  10    -0.059729389702025
  11    -0.013889400315993
  12    -0.0053092428075347
  13      0.01262174168138
  14     0.016783952941529
  15    -0.066841043813611
  16    -0.026860174870768
  17    -0.046408651202295
  18    -0.027971451287821
  19    -0.037495457591332
  20    -0.033050616927012
  21    0.0064799837086119
  22    -0.020964294712066
  23     0.011636636109785
  24     -0.17101770988251
  25      0.32912597218779
  26     0.026806756894632
  27    -0.092111506702699
  28      0.16543830489944
  29    0.0059658581167855
  30      0.13750554507871
  31      0.11927209929719
  32      0.10062709419743
  33     0.079146260236658
  34    0.0064799837086154
  35    -0.020964294712042
  36     0.011636636109657
  37       0.1710177098825
  38      -0.3291259721878
  39     0.026806756894633
  40     0.092111506702742
  41     -0.16543830489945
  42    0.0059658581167431
  43      0.13750554507872
  44      0.11927209929722
  45      0.10062709419743
  46     0.079146260236654
  47    -0.0053092428075368
  48     0.012621741681364
  49     0.016783952941656
  50     0.066841043813608
  51     0.026860174870779
  52    -0.046408651202314
  53      0.02797145128787
  54     0.037495457591308
  55    -0.033050616926932
  56    -0.0083576453271746
  57     0.018028989694204
  58     0.028818398074882
  59     0.074423074201053
  60     0.090369681157798
  61    -0.048727434889435
  62     0.052400870189754
  63     0.059729389702007
  64    -0.013889400315936
  65    -0.052579273213135
  66    -0.021267631789426
 Sym= B
 Ene=   -0.5472487491
 Spin= Alpha
 Occup=    2.00000
   1    -0.047398982865571
   2    -0.014901621509757
   3    -0.0036725195277769
   4    0.0061687755509163
   5     0.025808235519274
   6    -0.072228114065843
   7    -0.065471149605432
   8    -0.057574201443603
   9    -0.051949777174627
  10    -0.035999808004473
  11    -0.036827664899199
  12    -0.0081409336356213
  13     0.020926550407873
  14     0.013958199606567
  15    -0.038408720080998
  16    -0.058523698168214
  17    -0.013533777655582
  18    -0.011059996264588
  19    -0.036708144489047
  20    -0.044799569507571
  21    -0.0030980513124179
  22    0.0013860826372576
  23     0.026040049049081
  24    -0.0035540776138296
  25    0.0016803321175967
  26      0.30620690084685
  27    -0.0084721294091852
  28    -0.014569083798599
  29       0.1974663168318
  30      0.19336049220914
  31      0.16417486479815
  32     -0.16980295591624
  33     -0.12792328113544
  34    0.0030980513124203
  35    -0.0013860826372473
  36    -0.026040049049146
  37    -0.003554077613858
  38    0.0016803321175873
  39     -0.30620690084685
  40    -0.0084721294091916
  41    -0.014569083798569
  42     -0.19746631683182
  43     -0.19336049220912
  44     -0.16417486479815
  45      0.16980295591626
  46      0.12792328113545
  47    0.0081409336356158
  48    -0.020926550407897
  49    -0.013958199606376
  50    -0.038408720081003
  51    -0.058523698168182
  52     0.013533777655538
  53     -0.01105999626452
  54    -0.036708144489117
  55     0.044799569507705
  56     0.003672519527779
  57    -0.0061687755509377
  58     -0.02580823551941
  59    -0.072228114065841
  60    -0.065471149605427
  61     0.057574201443597
  62    -0.051949777174555
  63    -0.035999808004492
  64     0.036827664899276
  65     0.047398982865543
  66     0.014901621509765
 Sym= B
 Ene=   -0.4024072981
 Spin= Alpha
 Occup=    2.00000
   1     -0.13238624226612
   2     -0.14922250595278
   3    -0.047745670493932
   4      0.11660129082103
   5      0.16457344997383
   6      -0.1919376604704
   7     -0.14662294946637
   8    -0.078721929213441
   9     -0.19205912492757
  10     -0.10415821782948
  11    -0.022552398921479
  12     0.047705823175312
  13     -0.11554708924156
  14     -0.14956502227184
  15      0.10575187250925
  16       0.1781711731685
  17        0.174323631826
  18     0.039864702143377
  19      0.15230240792549
  20      0.17791618576766
  21    -0.027141046392934
  22     0.059669869678683
  23      0.11139866222122
  24     -0.13214712514346
  25    -0.095002794317622
  26    -0.010191156391727
  27    -0.040038540488835
  28    -0.052536537564439
  29     0.014960389116492
  30    -0.041123436879314
  31    -0.084244014389848
  32    -0.0065075671605598
  33    0.00052938444146972
  34     0.027141046392935
  35    -0.059669869678683
  36     -0.11139866222122
  37     -0.13214712514346
  38    -0.095002794317623
  39     0.010191156391727
  40    -0.040038540488836
  41    -0.052536537564438
  42    -0.014960389116493
  43     0.041123436879314
  44     0.084244014389848
  45      0.00650756716056
  46    -0.00052938444146942
  47    -0.047705823175313
  48      0.11554708924156
  49      0.14956502227184
  50      0.10575187250925
  51       0.1781711731685
  52       -0.174323631826
  53     0.039864702143378
  54      0.15230240792549
  55     -0.17791618576766
  56     0.047745670493933
  57     -0.11660129082103
  58     -0.16457344997383
  59      -0.1919376604704
  60     -0.14662294946637
  61     0.078721929213441
  62     -0.19205912492756
  63     -0.10415821782948
  64      0.02255239892148
  65      0.13238624226612
  66      0.14922250595278
 Sym= A
 Ene=   -0.3944437586
 Spin= Alpha
 Occup=    2.00000
   1      0.13223931139939
   2       0.1522908028453
   3     0.044460329211506
   4     -0.10897726079335
   5     -0.14696457393278
   6       0.1837803984961
   7      0.14595761652461
   8      0.07122795835384
   9       0.1917649795306
  10      0.10745267301513
  11     0.011366548879889
  12    -0.037466464538941
  13     0.089978169606628
  14       0.1190159628886
  15     -0.12303190557633
  16     -0.19858572785403
  17     -0.17244224718543
  18    -0.046646182906022
  19     -0.16225195897464
  20     -0.17876189565336
  21     0.024548708044744
  22    -0.058604191173006
  23     -0.10696768082366
  24      0.14487660780935
  25     0.078249747148881
  26     0.014996524123849
  27     0.085930929690806
  28     0.032849217745038
  29    0.0044858950558678
  30     0.044847374997522
  31      0.09844391955517
  32     0.014116327575708
  33      0.04834007245785
  34     0.024548708044744
  35    -0.058604191173003
  36     -0.10696768082367
  37     -0.14487660780935
  38    -0.078249747148882
  39     0.014996524123849
  40    -0.085930929690802
  41     -0.03284921774504
  42    0.0044858950558641
  43     0.044847374997523
  44     0.098443919555173
  45     0.014116327575709
  46      0.04834007245785
  47    -0.037466464538941
  48     0.089978169606626
  49      0.11901596288861
  50      0.12303190557633
  51      0.19858572785403
  52     -0.17244224718543
  53     0.046646182906027
  54      0.16225195897464
  55     -0.17876189565335
  56     0.044460329211506
  57     -0.10897726079335
  58     -0.14696457393279
  59     -0.18378039849609
  60     -0.14595761652461
  61     0.071227958353839
  62     -0.19176497953059
  63     -0.10745267301514
  64     0.011366548879895
  65      0.13223931139939
  66      0.15229080284529
 Sym= B
 Ene=   -0.9006247188
 Spin= Alpha
 Occup=    1.97707
   1     -0.05143169643854
   2    -0.056836315438551
   3    -0.041339735741901
   4      0.10354511797214
   5    -0.023344986777152
   6      0.25984275434861
   7    -0.020537926027169
   8     -0.19928183710454
   9       0.1045404641379
  10     0.008269095063579
  11    -0.056092363643802
  12    -0.050891715553893
  13      0.11574094364171
  14     0.063929036558918
  15     -0.20728451417736
  16     0.083888345311671
  17       0.2425322586928
  18    -0.022592821245806
  19     0.070317211616198
  20      0.10996531110871
  21     0.017309583683672
  22    -0.026064538398986
  23     -0.13542579071297
  24     0.036657015144926
  25     0.035705139561038
  26    0.0018866631007979
  27     0.032361299891062
  28     0.046921724436508
  29     0.014674880544809
  30    -0.014786181005172
  31    -0.018267702448451
  32     0.011067480941631
  33     0.024389758353569
  34    -0.017309583683672
  35     0.026064538398981
  36        0.135425790713
  37     0.036657015144938
  38     0.035705139561043
  39    -0.0018866631007994
  40     0.032361299891066
  41     0.046921724436494
  42    -0.014674880544798
  43     0.014786181005162
  44     0.018267702448452
  45    -0.011067480941639
  46    -0.024389758353575
  47     0.050891715553896
  48      -0.1157409436417
  49    -0.063929036559011
  50     -0.20728451417735
  51     0.083888345311656
  52     -0.24253225869278
  53    -0.022592821245838
  54     0.070317211616231
  55     -0.10996531110877
  56       0.0413397357419
  57     -0.10354511797213
  58     0.023344986777218
  59      0.25984275434861
  60    -0.020537926027171
  61      0.19928183710454
  62      0.10454046413787
  63    0.0082690950635878
  64     0.056092363643766
  65     0.051431696438553
  66     0.056836315438547
 Sym= A
 Ene=   -0.8780089075
 Spin= Alpha
 Occup=    1.97647
   1    -0.049057683646006
   2    -0.059565356818763
   3    -0.041842050363478
   4      0.10585712174204
   5    -0.021716703750613
   6      0.26718431495648
   7    -0.018417602200177
   8     -0.20318692736839
   9      0.11434797122575
  10     0.016801414154684
  11    -0.054495790682361
  12    -0.044451183863109
  13      0.10941603727777
  14    -0.0007239682200414
  15     -0.21978276181406
  16     0.071367095383814
  17      0.24414824743927
  18     -0.05964992458186
  19     0.053091341923777
  20      0.10958783310822
  21    0.0058960342955606
  22    -0.0076892526172321
  23    -0.032716662165578
  24     0.069234517595837
  25     0.019462063982506
  26    -0.0059641744988699
  27     0.044916805919333
  28    0.0083932597632115
  29    -0.015009123816714
  30    -0.011550547922412
  31    -0.0060319898013526
  32     0.019738699455093
  33     0.014922919486838
  34    0.0058960342955581
  35    -0.0076892526172519
  36    -0.032716662165466
  37    -0.069234517595828
  38    -0.019462063982496
  39    -0.0059641744988715
  40    -0.044916805919372
  41    -0.0083932597631962
  42    -0.015009123816672
  43    -0.011550547922424
  44    -0.0060319898013793
  45     0.019738699455094
  46     0.014922919486843
  47    -0.044451183863107
  48      0.10941603727778
  49    -0.00072396822016457
  50      0.21978276181406
  51    -0.071367095383825
  52      0.24414824743929
  53     0.059649924581813
  54    -0.053091341923753
  55      0.10958783310814
  56    -0.041842050363479
  57      0.10585712174204
  58    -0.021716703750507
  59     -0.26718431495648
  60     0.018417602200173
  61     -0.20318692736838
  62      -0.1143479712258
  63    -0.016801414154669
  64    -0.054495790682417
  65    -0.049057683645999
  66    -0.059565356818756
 Sym= B
 Ene=   -0.5111441315
 Spin= Alpha
 Occup=    1.91009
   1    -0.00098663348825074
   2    -0.0027650064309336
   3    0.00046280791396112
   4    -0.0017714031197796
   5    0.0017215398014688
   6     -0.11797675364203
   7      0.22657813848867
   8     -0.16718641881143
   9    -0.078565666395515
  10       0.1443213737846
  11     -0.10988779652614
  12    -0.0026422450471523
  13    0.0048862271396473
  14     0.023974114133902
  15     -0.10284992526028
  16        0.232677142627
  17      -0.1696825912869
  18    -0.055206774618638
  19      0.15345639781014
  20     -0.10840915583434
  21     0.010163465484681
  22    -0.0046891925497751
  23     -0.11818289897116
  24    -0.020961595383928
  25    -0.00014316908417576
  26     0.010328331367627
  27    -0.041885552865848
  28     0.040682181645646
  29    -0.00079576110821561
  30    0.0031941458823387
  31     0.018305857748134
  32    -0.030129778700486
  33    -0.046635759665723
  34    -0.010163465484682
  35    0.0046891925497745
  36      0.11818289897117
  37     -0.02096159538393
  38    -0.00014316908417436
  39    -0.010328331367627
  40    -0.041885552865842
  41     0.040682181645648
  42    0.00079576110821564
  43    -0.0031941458823376
  44    -0.018305857748136
  45     0.030129778700487
  46     0.046635759665724
  47    0.0026422450471521
  48    -0.0048862271396413
  49    -0.023974114133912
  50     -0.10284992526028
  51        0.232677142627
  52       0.1696825912869
  53    -0.055206774618636
  54      0.15345639781014
  55      0.10840915583434
  56    -0.00046280791396087
  57    0.0017714031197791
  58    -0.0017215398014685
  59     -0.11797675364203
  60      0.22657813848867
  61      0.16718641881143
  62    -0.078565666395517
  63       0.1443213737846
  64      0.10988779652614
  65    0.00098663348825026
  66    0.0027650064309326
 Sym= A
 Ene=   -0.5012336058
 Spin= Alpha
 Occup=    1.90826
   1    0.0024855390409892
   2    0.0064867282388383
   3    0.00039391509298609
   4    -5.0698435313295e-05
   5    -0.0029099453542902
   6       -0.110079965671
   7      0.23384326150516
   8     -0.17339460062982
   9    -0.069016613428062
  10      0.15383941529771
  11     -0.11420611598237
  12    -0.00040526805555139
  13    0.0039379950487237
  14    -0.010637314318854
  15     -0.11966221135654
  16      0.21792198360881
  17     -0.17343958532164
  18    -0.082650360841294
  19      0.14030095411745
  20     -0.11797588988275
  21    -0.007104999426725
  22     0.011433008713623
  23     0.045236821199765
  24     0.029333617600156
  25    -0.028615063950955
  26      0.01512037516868
  27     0.016349732600643
  28    -0.016246220960234
  29     0.010269173825179
  30    0.0040117237804371
  31    -0.011100805955746
  32    -0.027394110789222
  33    -0.043548713388161
  34    -0.0071049994267255
  35     0.011433008713613
  36     0.045236821199797
  37    -0.029333617600155
  38     0.028615063950957
  39     0.015120375168681
  40    -0.016349732600649
  41     0.016246220960236
  42     0.010269173825179
  43    0.0040117237804381
  44    -0.011100805955752
  45    -0.027394110789224
  46    -0.043548713388164
  47    -0.00040526805555129
  48    0.0039379950487264
  49     -0.01063731431886
  50      0.11966221135654
  51     -0.21792198360881
  52     -0.17343958532164
  53     0.082650360841291
  54     -0.14030095411745
  55     -0.11797588988275
  56    0.00039391509298627
  57    -5.0698435310818e-05
  58    -0.002909945354292
  59        0.110079965671
  60     -0.23384326150516
  61     -0.17339460062982
  62     0.069016613428066
  63      -0.1538394152977
  64     -0.11420611598237
  65    0.0024855390409936
  66    0.0064867282388397
 Sym= B
 Ene=    0.1778376456
 Spin= Alpha
 Occup=    0.09159
   1    -0.0031113624087617
   2    -0.0032375443549539
   3    0.00012678017568696
   4    -0.00076989473215159
   5    0.0018487799913666
   6      0.15487708645907
   7     -0.33337792757513
   8      0.24753343681513
   9     0.063723787931747
  10     -0.14768438317646
  11      0.10618904306397
  12    -0.0018992140921191
  13    0.0053517283096992
  14     0.013995150140601
  15     -0.15298670693129
  16      0.33439468110018
  17     -0.24346482731529
  18    -0.060116462095628
  19      0.15464275086924
  20     -0.10651380616586
  21    0.0086732746825777
  22    -0.0079910973789794
  23    -0.070401138613797
  24    -0.019257844000984
  25    -0.0084563380755757
  26     0.021692772371644
  27    -0.021546245211092
  28     0.010444785665206
  29     0.023320020075075
  30    0.0070657357743635
  31    0.0068953876967628
  32    -0.032381230384798
  33    -0.031226129621657
  34    -0.0086732746825784
  35    0.0079910973789728
  36     0.070401138613822
  37     -0.01925784400098
  38    -0.0084563380755761
  39    -0.021692772371645
  40     -0.02154624521108
  41     0.010444785665211
  42    -0.023320020075076
  43    -0.0070657357743661
  44    -0.0068953876967645
  45     0.032381230384796
  46     0.031226129621656
  47    0.0018992140921194
  48    -0.0053517283096941
  49    -0.013995150140617
  50     -0.15298670693129
  51      0.33439468110018
  52      0.24346482731529
  53     -0.06011646209562
  54      0.15464275086925
  55      0.10651380616586
  56    -0.00012678017568687
  57    0.00076989473215744
  58    -0.0018487799913755
  59      0.15487708645907
  60     -0.33337792757513
  61     -0.24753343681514
  62     0.063723787931751
  63     -0.14768438317647
  64     -0.10618904306397
  65    0.0031113624087638
  66    0.0032375443549532
 Sym= A
 Ene=    0.1881478649
 Spin= Alpha
 Occup=    0.08984
   1    -0.0015270382580232
   2    -0.002891197720157
   3    4.251498859944e-05
   4    -0.00077513992302901
   5    -0.00078636610034269
   6     -0.16826202193723
   7      0.32519279913112
   8     -0.24166356672027
   9      -0.0760422980721
  10      0.13734734662664
  11     -0.10300646342954
  12    -0.00013462455390686
  13    -0.0018205678817985
  14    8.0441217336744e-05
  15      0.17081374656911
  16     -0.32599325080237
  17      0.25524218229703
  18      0.07794451799347
  19     -0.15050848427979
  20      0.11724564463575
  21    0.0063281933748928
  22    -0.013305795030022
  23    -0.017290245306353
  24    -0.039401282208341
  25     0.039836515950751
  26    -0.019652121775886
  27    -0.034506622937745
  28     0.020048134508999
  29    -0.016914232045504
  30     4.53319405129e-05
  31    0.0062836876041161
  32     0.030117870780362
  33     0.031056287497129
  34    0.0063281933748934
  35    -0.013305795030019
  36    -0.017290245306373
  37      0.03940128220834
  38    -0.039836515950755
  39    -0.019652121775882
  40      0.03450662293775
  41       -0.020048134509
  42    -0.016914232045524
  43    4.5331940519434e-05
  44    0.0062836876041209
  45     0.030117870780358
  46     0.031056287497128
  47    -0.00013462455390701
  48    -0.0018205678818001
  49    8.0441217337193e-05
  50     -0.17081374656911
  51      0.32599325080238
  52      0.25524218229703
  53    -0.077944517993473
  54      0.15050848427978
  55      0.11724564463576
  56    4.2514988599438e-05
  57    -0.00077513992302924
  58    -0.00078636610034449
  59      0.16826202193723
  60     -0.32519279913113
  61     -0.24166356672027
  62       0.0760422980721
  63     -0.13734734662663
  64     -0.10300646342955
  65    -0.0015270382580164
  66    -0.0028911977201566
 Sym= B
 Ene=    0.8262889205
 Spin= Alpha
 Occup=    0.02347
   1     0.038843009154855
   2     0.038491169706682
   3     0.065389807529249
   4     -0.29683299210969
   5     -0.28382908483929
   6     -0.43555705561238
   7     0.050487260586659
   8      0.35368837445114
   9     -0.10706999252212
  10      0.02634950665961
  11      0.10932762469601
  12    -0.068820591159866
  13      0.31335150290117
  14      0.29699233194025
  15     -0.36067885347859
  16       0.1118537393343
  17      0.39799870665607
  18    -0.099296548842639
  19     0.015367088687523
  20     0.095815502299338
  21     0.012057854247277
  22    -0.024623562590102
  23    -0.073463687830082
  24     0.031843671678563
  25     0.025786231138638
  26    -0.0056914396144859
  27    0.0098620602151287
  28     0.020300979332253
  29    -0.0083909260370444
  30    -0.0089433057359702
  31    -0.00019947546123712
  32     0.011388925827451
  33     0.010979415937779
  34    -0.012057854247279
  35     0.024623562590098
  36     0.073463687830117
  37     0.031843671678574
  38      0.02578623113864
  39    0.0056914396144836
  40    0.0098620602151428
  41      0.02030097933228
  42    0.0083909260370331
  43    0.0089433057359662
  44    0.0001994754612498
  45    -0.011388925827449
  46     -0.01097941593778
  47     0.068820591159865
  48     -0.31335150290117
  49     -0.29699233194012
  50     -0.36067885347858
  51      0.11185373933429
  52     -0.39799870665606
  53    -0.099296548842532
  54     0.015367088687532
  55    -0.095815502299279
  56    -0.065389807529245
  57      0.29683299210971
  58      0.28382908483911
  59     -0.43555705561239
  60     0.050487260586665
  61     -0.35368837445116
  62     -0.10706999252203
  63     0.026349506659575
  64      -0.1093276246959
  65    -0.038843009154854
  66     -0.03849116970669
 Sym= A
 Ene=    0.8396119579
 Spin= Alpha
 Occup=    0.02321
   1     0.039808310933457
   2     0.038438493562294
   3     0.065179114201412
   4     -0.29672963368902
   5     -0.28877588023167
   6     -0.42933376985011
   7     0.049049150445982
   8      0.35424458168724
   9     -0.10210495981897
  10     0.031445672833314
  11      0.11058008676948
  12    -0.065917240839525
  13      0.30982637222941
  14      0.27755058616105
  15     -0.37762535415401
  16      0.11645260127277
  17      0.39644594257157
  18     -0.11991510944551
  19     0.016056767769986
  20     0.097660768374349
  21    0.0052704164791449
  22     -0.01265621684473
  23    -0.031966233681659
  24     0.058996306292976
  25     0.010639225112273
  26    -0.010871753801843
  27     0.033867535908656
  28    -0.0036596525150599
  29    -0.016623314228855
  30    -0.0092661014869324
  31    0.0076774783973061
  32       0.0130992797171
  33     0.016911257649156
  34     0.005270416479141
  35    -0.012656216844775
  36    -0.031966233681475
  37    -0.058996306292966
  38    -0.010639225112254
  39    -0.010871753801845
  40    -0.033867535908634
  41     0.003659652515074
  42    -0.016623314228849
  43    -0.0092661014869547
  44    0.0076774783973048
  45     0.013099279717093
  46      0.01691125764914
  47    -0.065917240839522
  48      0.30982637222941
  49       0.2775505861611
  50        0.377625354154
  51     -0.11645260127278
  52      0.39644594257157
  53      0.11991510944561
  54    -0.016056767769944
  55     0.097660768374376
  56     0.065179114201414
  57     -0.29672963368899
  58     -0.28877588023178
  59      0.42933376985007
  60    -0.049049150445978
  61      0.35424458168721
  62      0.10210495981906
  63    -0.031445672833347
  64      0.11058008676958
  65     0.039808310933458
  66     0.038438493562268
 Sym= A
 Ene=    0.2007126689
 Spin= Alpha
 Occup=   -0.00000
   1     0.015618982512948
   2      0.78097725862555
   3     0.029309828267293
   4    -0.025929655862071
   5     -0.52609210095277
   6     -0.04257592805741
   7     -0.11308800778972
   8     -0.14049778707481
   9     -0.12023484979246
  10     -0.26788042732322
  11     -0.27296435882329
  12     0.013107500382947
  13    -0.019388806634019
  14     -0.19777167289869
  15    -0.0092267718269799
  16     0.028984302515598
  17     0.049102979416691
  18    -0.061766740749802
  19     0.068098906617185
  20      0.11065289923505
  21     0.032349942935328
  22    -0.0090124761055143
  23      -0.6700401151101
  24    -0.037757568411275
  25      -0.1260414041543
  26     -0.12883141865394
  27     -0.14897832530056
  28     -0.52208373022954
  29     -0.36382856977905
  30    0.0070200488591567
  31      0.92193361074195
  32    -0.0024453472832281
  33      0.13109441857126
  34     0.032349942935328
  35    -0.0090124761055146
  36      -0.6700401151101
  37     0.037757568411275
  38       0.1260414041543
  39     -0.12883141865394
  40      0.14897832530056
  41      0.52208373022954
  42     -0.36382856977905
  43    0.0070200488591555
  44      0.92193361074195
  45    -0.0024453472832274
  46      0.13109441857126
  47     0.013107500382946
  48    -0.019388806634018
  49     -0.19777167289869
  50    0.0092267718269827
  51      -0.0289843025156
  52     0.049102979416694
  53     0.061766740749802
  54    -0.068098906617186
  55      0.11065289923505
  56     0.029309828267293
  57    -0.025929655862074
  58     -0.52609210095277
  59     0.042575928057412
  60      0.11308800778972
  61      -0.1404977870748
  62      0.12023484979246
  63      0.26788042732322
  64     -0.27296435882329
  65     0.015618982512948
  66      0.78097725862555
 Sym= B
 Ene=    0.2022731994
 Spin= Alpha
 Occup=   -0.00000
   1    -0.036068713853348
   2     -0.88509043036357
   3    -0.035495511772061
   4      0.03872771304111
   5      0.58204313052974
   6      0.03015562534747
   7        0.124913074683
   8      0.13942103255611
   9      0.10290544761813
  10      0.27821235978508
  11      0.30530263639421
  12    -0.027723169300198
  13     0.053571273704663
  14       0.3121167974486
  15     0.077280033226936
  16     0.015903473311732
  17    -0.021758698589836
  18      0.13191338130898
  19     0.024720588045876
  20    -0.062720613868349
  21    -0.038158340328869
  22    0.0059653407800476
  23       0.8102950910878
  24      0.11896200306246
  25     0.097701339726761
  26      0.05119252352443
  27      0.45784349887395
  28      0.17521769368758
  29      0.12394896272049
  30    0.0072387349372766
  31      -0.4613177287298
  32    -0.035820130998944
  33     -0.44729912570206
  34     0.038158340328869
  35    -0.005965340780047
  36      -0.8102950910878
  37      0.11896200306246
  38     0.097701339726762
  39    -0.051192523524431
  40      0.45784349887395
  41      0.17521769368758
  42     -0.12394896272049
  43    -0.0072387349372769
  44       0.4613177287298
  45     0.035820130998945
  46      0.44729912570206
  47     0.027723169300199
  48    -0.053571273704668
  49      -0.3121167974486
  50     0.077280033226931
  51     0.015903473311733
  52     0.021758698589832
  53      0.13191338130898
  54     0.024720588045874
  55     0.062720613868351
  56     0.035495511772061
  57    -0.038727713041107
  58     -0.58204313052973
  59     0.030155625347463
  60        0.124913074683
  61     -0.13942103255612
  62      0.10290544761813
  63      0.27821235978508
  64     -0.30530263639421
  65     0.036068713853347
  66      0.88509043036357
 Sym= A
 Ene=    0.2467943067
 Spin= Alpha
 Occup=    0.00000
   1    -0.041463160187499
   2     -0.41153781320641
   3     -0.01649138544049
   4    0.0069842345390301
   5      0.33369288147354
   6    -0.011512275939591
   7     0.042651414725042
   8     0.036631226712514
   9     0.065698721701508
  10     0.083798492787728
  11     0.098179711597656
  12    0.00035360165998592
  13    -0.020151312663761
  14    0.00060452710829262
  15     0.029809890893405
  16     0.057611891177147
  17    0.0086566072883832
  18     0.062925904165427
  19     0.099603596543792
  20     -0.11216723031449
  21      0.06795448180801
  22    -0.077591433161219
  23      -1.2032062434298
  24    0.0078978095335182
  25    -0.090795609995065
  26      0.12723978851122
  27    -0.039766166145531
  28     -0.61145356337988
  29      0.49488768998592
  30    -0.017716226080348
  31      0.27207121023316
  32     0.041842024115181
  33       1.4379131109353
  34      0.06795448180801
  35    -0.077591433161219
  36      -1.2032062434298
  37    -0.0078978095335181
  38     0.090795609995065
  39      0.12723978851122
  40     0.039766166145531
  41      0.61145356337988
  42      0.49488768998591
  43     -0.01771622608035
  44      0.27207121023316
  45     0.041842024115182
  46       1.4379131109353
  47    0.0003536016599864
  48    -0.020151312663764
  49    0.00060452710829024
  50    -0.029809890893407
  51    -0.057611891177148
  52    0.0086566072883825
  53    -0.062925904165428
  54    -0.099603596543793
  55     -0.11216723031449
  56    -0.016491385440491
  57    0.0069842345390308
  58      0.33369288147354
  59     0.011512275939587
  60    -0.042651414725042
  61     0.036631226712513
  62     -0.06569872170151
  63    -0.083798492787728
  64     0.098179711597655
  65    -0.041463160187499
  66     -0.41153781320641
 Sym= A
 Ene=    0.2935173104
 Spin= Alpha
 Occup=    0.00000
   1    -0.059013208694067
   2      -0.7730572894242
   3    -0.031393001433259
   4      0.04263401485212
   5      0.41290143800011
   6    -0.0034069274564657
   7     0.083464849586773
   8     0.094004566400398
   9     0.032155694062458
  10      0.19748528161578
  11      0.24517718650651
  12    -0.023502220463082
  13     0.022507551317032
  14      0.51162765144399
  15     0.054991073344125
  16     0.076696943972016
  17     0.010561380688484
  18      0.21065782644627
  19      0.16287835894186
  20      0.12303827430123
  21     0.043754843651539
  22    -0.045950732721023
  23      -0.7861894865419
  24     0.071446528167447
  25     0.019163517444439
  26     -0.17026829398647
  27      0.46468664113682
  28     0.099030442511274
  29     -0.61540816803376
  30     0.064333060596094
  31       1.1806407720701
  32    -0.043767421876484
  33      -0.5444074099651
  34     0.043754843651539
  35    -0.045950732721023
  36      -0.7861894865419
  37    -0.071446528167448
  38     -0.01916351744444
  39     -0.17026829398648
  40     -0.46468664113682
  41    -0.099030442511275
  42     -0.61540816803376
  43     0.064333060596091
  44       1.1806407720701
  45    -0.043767421876481
  46      -0.5444074099651
  47    -0.023502220463081
  48     0.022507551317027
  49      0.51162765144399
  50    -0.054991073344128
  51    -0.076696943972017
  52     0.010561380688484
  53     -0.21065782644627
  54     -0.16287835894186
  55      0.12303827430123
  56    -0.031393001433259
  57     0.042634014852121
  58      0.41290143800011
  59    0.0034069274564575
  60    -0.083464849586774
  61     0.094004566400395
  62    -0.032155694062462
  63     -0.19748528161578
  64      0.24517718650651
  65    -0.059013208694067
  66      -0.7730572894242
 Sym= B
 Ene=    0.2975975802
 Spin= Alpha
 Occup=    0.00000
   1     0.036357715374648
   2      0.54618048072198
   3     0.022411639064903
   4    -0.043204576252323
   5     -0.29414836042697
   6    -8.9269842439519e-05
   7    -0.039858542626976
   8    -0.067641548051713
   9    0.0088796490382504
  10     -0.10659579960954
  11     -0.15069949365529
  12      0.02879876930167
  13    -0.049473480267068
  14     -0.46922679886423
  15     -0.09931925265364
  16    -0.035085255977155
  17    -0.025960319311037
  18      -0.2405142540626
  19     -0.22824335235809
  20    -0.064005068825364
  21    -0.082999192213602
  22     0.045736713785027
  23       1.5748587132753
  24    -0.063872573651476
  25      0.13771293583695
  26     0.032635733455894
  27     -0.39868469142689
  28      0.43601144415439
  29      0.24594561741342
  30    -0.033676218343563
  31      -1.2955494255605
  32    -0.0017649321156027
  33     -0.74874418100214
  34     0.082999192213602
  35    -0.045736713785027
  36      -1.5748587132753
  37    -0.063872573651474
  38      0.13771293583695
  39    -0.032635733455893
  40     -0.39868469142689
  41      0.43601144415439
  42     -0.24594561741342
  43     0.033676218343564
  44       1.2955494255605
  45    0.0017649321156023
  46      0.74874418100214
  47     -0.02879876930167
  48     0.049473480267069
  49      0.46922679886423
  50     -0.09931925265364
  51    -0.035085255977154
  52     0.025960319311035
  53      -0.2405142540626
  54     -0.22824335235809
  55      0.06400506882536
  56    -0.022411639064903
  57     0.043204576252325
  58      0.29414836042697
  59    -8.9269842437721e-05
  60    -0.039858542626975
  61     0.067641548051714
  62    0.0088796490382508
  63     -0.10659579960953
  64      0.15069949365529
  65    -0.036357715374648
  66     -0.54618048072198
 Sym= B
 Ene=    0.2994674159
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0074737605870007
   2     -0.45459532557742
   3    -0.010099539187326
   4    -0.029642105905299
   5      0.40823221604311
   6    -0.0034992279494956
   7      0.05764045332167
   8     0.066598250128706
   9      0.15579924112636
  10      0.12723611429405
  11      0.10028006390414
  12     0.019999710210084
  13     -0.04219029709028
  14     -0.38069390554443
  15    -0.078220778498237
  16    -0.060550286790155
  17    -0.076498234598199
  18     -0.15016657392296
  19     -0.15903881109966
  20     -0.28098962716363
  21     0.020987429147293
  22      -0.0268632456438
  23     -0.47664750910525
  24    -0.075479784627599
  25    -0.025022112404116
  26      0.21596661328277
  27     -0.64507779282391
  28     -0.01890573005194
  29       1.1435272819965
  30    0.0078518979343341
  31     -0.78239896121963
  32     0.027096065847829
  33       1.2838882380988
  34    -0.020987429147292
  35     0.026863245643799
  36      0.47664750910526
  37    -0.075479784627597
  38    -0.025022112404117
  39     -0.21596661328276
  40     -0.64507779282391
  41    -0.018905730051941
  42      -1.1435272819965
  43    -0.0078518979343336
  44      0.78239896121963
  45    -0.027096065847829
  46      -1.2838882380988
  47    -0.019999710210084
  48     0.042190297090281
  49      0.38069390554443
  50    -0.078220778498238
  51    -0.060550286790154
  52     0.076498234598198
  53     -0.15016657392296
  54     -0.15903881109966
  55      0.28098962716362
  56     0.010099539187326
  57       0.0296421059053
  58     -0.40823221604311
  59    -0.003499227949494
  60      0.05764045332167
  61    -0.066598250128706
  62      0.15579924112636
  63      0.12723611429405
  64     -0.10028006390415
  65    0.0074737605870013
  66      0.45459532557742
 Sym= B
 Ene=    0.3445572317
 Spin= Alpha
 Occup=   -0.00000
   1     0.026998194058248
   2      0.59764040040045
   3     0.017300602976812
   4    0.0029066275544527
   5     -0.42330541828654
   6    -0.0039350770894871
   7    -0.016859084379804
   8    -0.089120533852859
   9     -0.10727498982272
  10     -0.19233008672435
  11     -0.10835475742305
  12    -0.019433760486435
  13     0.033590008670303
  14      0.33001464727422
  15     0.038711468833882
  16     0.054902195507247
  17    -0.043753711184899
  18    -0.00049901579668141
  19      0.32508243005531
  20    -0.019388266372528
  21    -0.060493486800188
  22     0.025711303483812
  23       1.4181364211724
  24      0.16830231951922
  25     -0.14205104032582
  26      0.10731927479102
  27       1.3647545834447
  28      -1.0163499040246
  29      0.63978339141549
  30    0.0016363006216378
  31     -0.49469497975369
  32     0.032597885664714
  33       0.6444746698546
  34     0.060493486800188
  35    -0.025711303483812
  36      -1.4181364211724
  37      0.16830231951922
  38     -0.14205104032581
  39     -0.10731927479102
  40       1.3647545834447
  41      -1.0163499040246
  42     -0.63978339141549
  43    -0.0016363006216395
  44      0.49469497975369
  45    -0.032597885664714
  46      -0.6444746698546
  47     0.019433760486435
  48    -0.033590008670305
  49     -0.33001464727423
  50     0.038711468833883
  51     0.054902195507243
  52     0.043753711184901
  53    -0.00049901579667991
  54       0.3250824300553
  55     0.019388266372532
  56    -0.017300602976812
  57    -0.0029066275544538
  58      0.42330541828654
  59    -0.0039350770894922
  60    -0.016859084379804
  61     0.089120533852858
  62     -0.10727498982273
  63     -0.19233008672435
  64      0.10835475742306
  65    -0.026998194058248
  66     -0.59764040040045
 Sym= A
 Ene=     0.420511554
 Spin= Alpha
 Occup=   -0.00000
   1     0.023605823594963
   2     -0.78940391253118
   3    -0.013402351260237
   4    -0.017813239171305
   5      0.36673909399106
   6    -0.014059528087897
   7     0.068941261368183
   8     0.093913328894502
   9      0.21125283780539
  10      0.28503054763409
  11      0.26300911757762
  12     0.042519519393987
  13     0.033754355058858
  14      -1.3945637870445
  15     -0.14850657431393
  16     -0.17977364268884
  17     0.017826558512771
  18     -0.84211938743169
  19     -0.54133714194446
  20     -0.15668127787494
  21    -0.048823320385796
  22     0.018842696995772
  23      0.96832491165769
  24     -0.13773036249133
  25    -0.049208489567436
  26    -0.054868224491569
  27      -1.3928249429306
  28      -1.1155829475638
  29     -0.29095410337235
  30     0.066020159979346
  31      0.49345795278786
  32     0.019238438842731
  33    -0.056845527001429
  34    -0.048823320385796
  35     0.018842696995772
  36      0.96832491165769
  37      0.13773036249133
  38     0.049208489567437
  39    -0.054868224491571
  40       1.3928249429306
  41       1.1155829475638
  42     -0.29095410337235
  43     0.066020159979345
  44      0.49345795278786
  45     0.019238438842732
  46    -0.056845527001428
  47     0.042519519393987
  48     0.033754355058857
  49      -1.3945637870445
  50      0.14850657431393
  51      0.17977364268884
  52     0.017826558512771
  53      0.84211938743169
  54      0.54133714194446
  55     -0.15668127787494
  56    -0.013402351260236
  57    -0.017813239171306
  58      0.36673909399106
  59     0.014059528087895
  60    -0.068941261368183
  61     0.093913328894502
  62     -0.21125283780539
  63     -0.28503054763409
  64      0.26300911757762
  65     0.023605823594963
  66     -0.78940391253118
 Sym= B
 Ene=    0.4396603444
 Spin= Alpha
 Occup=    0.00000
   1      0.03639406596087
   2     -0.55126841614614
   3    -0.011616980431885
   4     0.014873183823361
   5     0.075029504099815
   6    0.0072687560852371
   7     0.077317859262928
   8     0.051171122357889
   9      0.14385528529025
  10      0.24518156938235
  11      0.29941085303577
  12      0.05476026988306
  13    -0.046613063226511
  14     -0.89587807553723
  15     -0.29443423878287
  16     -0.03837394630324
  17     0.027471037204545
  18     -0.85814566703949
  19     -0.25862212674932
  20    -0.045693010249436
  21    -0.094683825918121
  22     0.042308493346469
  23       2.0454536955653
  24    -0.052459135635238
  25     -0.19197221301327
  26     -0.10469116830559
  27      0.11645237550511
  28      -1.3271094447898
  29     -0.56888142248777
  30     0.066489630014797
  31      0.67626107894185
  32     0.092777562817962
  33     -0.29475552272117
  34     0.094683825918121
  35    -0.042308493346468
  36      -2.0454536955653
  37    -0.052459135635242
  38     -0.19197221301326
  39      0.10469116830559
  40      0.11645237550511
  41      -1.3271094447898
  42      0.56888142248777
  43    -0.066489630014799
  44     -0.67626107894185
  45    -0.092777562817961
  46      0.29475552272117
  47     -0.05476026988306
  48     0.046613063226509
  49      0.89587807553722
  50     -0.29443423878287
  51    -0.038373946303243
  52     -0.02747103720454
  53     -0.85814566703949
  54     -0.25862212674932
  55     0.045693010249441
  56     0.011616980431885
  57    -0.014873183823363
  58    -0.075029504099817
  59    0.0072687560852309
  60     0.077317859262927
  61     -0.05117112235789
  62      0.14385528529025
  63      0.24518156938234
  64     -0.29941085303577
  65     -0.03639406596087
  66      0.55126841614614
 Sym= A
 Ene=    0.7064661713
 Spin= Alpha
 Occup=   -0.00000
   1     0.019231457983046
   2    -0.089437368346809
   3    -0.0072476853977109
   4    -0.031008574020006
   5      0.38969578049433
   6    -0.001760637726995
   7     -0.13235496224128
   8      0.13922623096116
   9       0.1547868466073
  10      0.16795068139732
  11     -0.32779076564272
  12     0.013526439780527
  13    -0.061332872237226
  14     -0.27331289354803
  15    -0.0047635920405382
  16    -0.044845900906763
  17     0.053002532206948
  18      0.26601179269128
  19     -0.29957082812786
  20    -0.067550550587138
  21    0.0021195947990021
  22    -0.0031684534309106
  23      0.55149000475751
  24       0.1999112599472
  25     -0.54935174581998
  26       0.1273319559823
  27     -0.30615313476396
  28       1.0638706621434
  29     -0.26781472615162
  30    -0.045380214089719
  31     -0.10185974770354
  32     -0.29175857357624
  33     -0.19844097759185
  34    0.0021195947990021
  35    -0.0031684534309106
  36      0.55149000475751
  37      -0.1999112599472
  38      0.54935174581998
  39      0.12733195598229
  40      0.30615313476396
  41      -1.0638706621434
  42     -0.26781472615163
  43    -0.045380214089722
  44     -0.10185974770355
  45     -0.29175857357623
  46     -0.19844097759185
  47     0.013526439780529
  48    -0.061332872237233
  49     -0.27331289354804
  50    0.0047635920405319
  51     0.044845900906763
  52     0.053002532206945
  53     -0.26601179269128
  54      0.29957082812786
  55    -0.067550550587138
  56    -0.0072476853977117
  57    -0.031008574020003
  58      0.38969578049434
  59    0.0017606377269829
  60      0.13235496224128
  61      0.13922623096115
  62      -0.1547868466073
  63     -0.16795068139732
  64     -0.32779076564272
  65     0.019231457983046
  66     -0.08943736834681
 Sym= A
 Ene=    0.7513893538
 Spin= Alpha
 Occup=   -0.00000
   1    -0.070899562843687
   2      0.16894355859009
   3    0.0024050339790727
   4      0.11130425921852
   5     -0.23203329228418
   6      0.13971367255824
   7    -0.063069330278283
   8    -0.059521333554507
   9     -0.22346488647921
  10     0.071995669910055
  11      0.19143472301113
  12    -0.0053567841161409
  13      0.15541332580656
  14    -0.070888037640066
  15     0.020217129723692
  16    -0.017405987689594
  17      0.20633188109094
  18    -0.050962390722189
  19     0.059505078344864
  20    -0.039829006576543
  21    0.0048310008811578
  22     0.052998701192114
  23     -0.21254467433299
  24     0.049136434587247
  25      0.18287283726028
  26      0.40210975697577
  27    -0.079233670973041
  28      -0.4264601625579
  29     -0.74058574831381
  30       0.4274127419293
  31      0.16148336988269
  32     -0.21596526052495
  33    -0.034092086869979
  34     0.004831000881158
  35     0.052998701192115
  36     -0.21254467433299
  37    -0.049136434587248
  38     -0.18287283726028
  39      0.40210975697577
  40     0.079233670973043
  41       0.4264601625579
  42     -0.74058574831381
  43       0.4274127419293
  44      0.16148336988269
  45     -0.21596526052495
  46    -0.034092086869978
  47    -0.0053567841161419
  48      0.15541332580656
  49    -0.070888037640057
  50    -0.020217129723687
  51     0.017405987689593
  52      0.20633188109095
  53     0.050962390722193
  54    -0.059505078344865
  55    -0.039829006576537
  56    0.0024050339790738
  57      0.11130425921852
  58     -0.23203329228419
  59     -0.13971367255824
  60     0.063069330278282
  61    -0.059521333554502
  62      0.22346488647921
  63    -0.071995669910057
  64      0.19143472301114
  65    -0.070899562843686
  66      0.16894355859009
 Sym= B
 Ene=    0.7656300541
 Spin= Alpha
 Occup=   -0.00000
   1    -0.029777385647197
   2      0.06269006807656
   3    -0.023199846875776
   4     -0.13063990002401
   5       1.4026514378104
   6     -0.28080131794647
   7    -0.037768072205337
   8     0.033414248376162
   9      0.95037000196011
  10     -0.17902817466099
  11     -0.72784454431363
  12     0.016530781474238
  13    -0.0042603079150879
  14      -1.5398403389938
  15      0.11658225593226
  16       0.2099321852588
  17      0.11659426081479
  18      0.61798227713411
  19     -0.20172134591224
  20     -0.80636237808605
  21    0.0061739845109036
  22      -0.1922868674811
  23      0.22545374085322
  24      0.53233980090569
  25      0.12500673851323
  26     -0.07702357324547
  27     -0.41975362859631
  28     -0.10745275374366
  29      0.50223132464886
  30     0.027022599569895
  31     -0.30637357505684
  32     0.055599122629796
  33       0.1800568820493
  34    -0.0061739845109043
  35       0.1922868674811
  36     -0.22545374085322
  37      0.53233980090569
  38      0.12500673851324
  39     0.077023573245467
  40     -0.41975362859631
  41     -0.10745275374366
  42     -0.50223132464887
  43    -0.027022599569899
  44      0.30637357505683
  45    -0.055599122629796
  46      -0.1800568820493
  47    -0.016530781474234
  48    0.0042603079150718
  49       1.5398403389937
  50      0.11658225593224
  51      0.20993218525881
  52      -0.1165942608148
  53       0.6179822771341
  54     -0.20172134591224
  55      0.80636237808605
  56     0.023199846875773
  57      0.13063990002402
  58      -1.4026514378104
  59      -0.2808013179465
  60    -0.037768072205337
  61     -0.03341424837618
  62      0.95037000196009
  63     -0.17902817466099
  64      0.72784454431362
  65     0.029777385647196
  66    -0.062690068076563
 Sym= A
 Ene=    0.7947371318
 Spin= Alpha
 Occup=   -0.00000
   1      0.03496673833185
   2     0.074239379796634
   3    -0.023807918209708
   4      -0.1284180986882
   5       1.3783918232565
   6     -0.31077426488279
   7     -0.10706740251068
   8     0.086770687637877
   9      0.99842743951208
  10     -0.16009533340065
  11     -0.84950868619968
  12    0.0011546929410935
  13     0.079603959582532
  14      -1.7483686340079
  15      0.22331985231532
  16     0.067725750976595
  17      0.10701983838251
  18      0.54779720244345
  19      -0.1627720243065
  20     -0.74048599252503
  21     0.015688134829332
  22     -0.25956545469016
  23      0.45787696371841
  24      0.41332634510414
  25      0.31574127485968
  26    -0.0061156101227542
  27     -0.57698905658175
  28     -0.34294913268926
  29      0.15916739581343
  30    0.0055132459227509
  31     -0.20912441688271
  32    -0.0082802598181649
  33    -0.018945888124473
  34     0.015688134829332
  35     -0.25956545469015
  36      0.45787696371842
  37     -0.41332634510414
  38     -0.31574127485968
  39    -0.0061156101227576
  40      0.57698905658175
  41      0.34294913268927
  42      0.15916739581343
  43    0.0055132459227487
  44     -0.20912441688272
  45    -0.0082802598181633
  46    -0.018945888124471
  47    0.0011546929410972
  48     0.079603959582516
  49      -1.7483686340079
  50     -0.22331985231534
  51     -0.06772575097659
  52      0.10701983838249
  53     -0.54779720244346
  54       0.1627720243065
  55     -0.74048599252504
  56    -0.023807918209712
  57     -0.12841809868819
  58       1.3783918232565
  59      0.31077426488277
  60      0.10706740251068
  61     0.086770687637859
  62     -0.99842743951209
  63      0.16009533340065
  64     -0.84950868619969
  65     0.034966738331849
  66     0.074239379796632
 Sym= B
 Ene=    0.8271837343
 Spin= Alpha
 Occup=    0.00000
   1      0.28546098040424
   2    -0.032499782272736
   3    -0.014912528213075
   4    -0.052321501588487
   5      0.80586667896845
   6     -0.20589372144453
   7     -0.15820401744118
   8      0.19232935882519
   9      0.68555928446467
  10    -0.054663288775356
  11     -0.80381012001817
  12     0.010696683570524
  13     0.016590561615393
  14     -0.68140686946226
  15     0.041173525145353
  16     -0.15750460732707
  17     0.012601599673681
  18      0.45930985359625
  19    -0.044385967675252
  20      -0.4009314253081
  21    -0.032954591842651
  22      0.20932142553214
  23     -0.21870765285807
  24     -0.17671756748691
  25     -0.42559037138505
  26    -0.066532831015131
  27      0.16022689807705
  28      0.79141714760102
  29      0.39735059926327
  30     -0.22312332755235
  31     -0.33240538138735
  32      -0.1321050055194
  33    -0.058104469011591
  34     0.032954591842651
  35     -0.20932142553214
  36      0.21870765285807
  37     -0.17671756748691
  38     -0.42559037138505
  39     0.066532831015127
  40      0.16022689807705
  41      0.79141714760102
  42     -0.39735059926327
  43      0.22312332755235
  44      0.33240538138734
  45       0.1321050055194
  46      0.05810446901159
  47    -0.010696683570521
  48    -0.016590561615405
  49      0.68140686946224
  50     0.041173525145344
  51     -0.15750460732707
  52    -0.012601599673682
  53      0.45930985359624
  54    -0.044385967675253
  55       0.4009314253081
  56     0.014912528213074
  57     0.052321501588493
  58     -0.80586667896844
  59     -0.20589372144455
  60     -0.15820401744118
  61      -0.1923293588252
  62      0.68555928446466
  63    -0.054663288775357
  64      0.80381012001816
  65     -0.28546098040424
  66     0.032499782272733
 Sym= A
 Ene=    0.8357375479
 Spin= Alpha
 Occup=   -0.00000
   1      0.21781006846981
   2      0.10049470489644
   3    -0.021203211419079
   4     0.037905216568068
   5      0.86901082304092
   6     -0.22545124831234
   7     -0.02747244243966
   8    0.0050613474855512
   9       0.7689547075085
  10    -0.076150160084367
  11     -0.63573738456025
  12     0.039023840299213
  13     -0.11015859417167
  14     -0.64445605811445
  15     -0.22172817153969
  16      0.20926797297563
  17      0.04660140365853
  18      0.69285509875086
  19     -0.28765689940984
  20     -0.48209635991918
  21     -0.01861438514396
  22      0.10320733190103
  23     -0.18702696577007
  24     -0.51630127117287
  25    -0.034341675379641
  26     0.098365742844664
  27      0.74879914029263
  28       0.3505150999681
  29    -0.096843343060087
  30     0.026997947258287
  31     -0.14151081639417
  32     -0.13413910445865
  33     -0.12815721213222
  34    -0.018614385143959
  35      0.10320733190103
  36     -0.18702696577008
  37      0.51630127117287
  38      0.03434167537964
  39     0.098365742844644
  40     -0.74879914029263
  41      -0.3505150999681
  42    -0.096843343060099
  43     0.026997947258273
  44     -0.14151081639418
  45     -0.13413910445864
  46     -0.12815721213221
  47     0.039023840299215
  48     -0.11015859417168
  49     -0.64445605811446
  50      0.22172817153969
  51     -0.20926797297564
  52     0.046601403658534
  53     -0.69285509875086
  54      0.28765689940983
  55     -0.48209635991917
  56    -0.021203211419079
  57     0.037905216568065
  58      0.86901082304092
  59      0.22545124831231
  60     0.027472442439656
  61    0.0050613474855469
  62     -0.76895470750852
  63     0.076150160084364
  64     -0.63573738456025
  65      0.21781006846981
  66      0.10049470489644
 Sym= B
 Ene=    0.8477705396
 Spin= Alpha
 Occup=   -0.00000
   1     0.095662446869944
   2    -0.068992482792711
   3    -0.008113082233369
   4    -0.030882154144842
   5     0.073152125219094
   6     -0.27657131385935
   7      0.21718284480119
   8    -0.094369586537314
   9      0.42997920292016
  10     -0.33801496785744
  11     0.015134965720176
  12    -0.011296876312129
  13     0.049896783163009
  14      -0.2296657381756
  15     0.084996222127418
  16     0.014198821699309
  17     -0.18645797753182
  18      -0.2428562040202
  19      0.18463858977202
  20    -0.0039913028819152
  21     0.030792283311398
  22     -0.26507101621764
  23      0.89375972686515
  24      -0.4258807458018
  25      0.34851260659015
  26      -0.2784445504519
  27      0.71927772566666
  28     -0.81205194343583
  29      0.62910390343397
  30    -0.020172294894255
  31    -0.011053481872893
  32     0.086144003995093
  33      0.29885788047356
  34    -0.030792283311398
  35      0.26507101621764
  36     -0.89375972686515
  37      -0.4258807458018
  38      0.34851260659015
  39       0.2784445504519
  40      0.71927772566666
  41     -0.81205194343583
  42     -0.62910390343397
  43     0.020172294894255
  44     0.011053481872892
  45    -0.086144003995094
  46     -0.29885788047356
  47     0.011296876312131
  48    -0.049896783163018
  49      0.22966573817559
  50     0.084996222127408
  51      0.01419882169931
  52      0.18645797753181
  53      -0.2428562040202
  54      0.18463858977202
  55    0.0039913028819089
  56    0.0081130822333672
  57      0.03088215414485
  58    -0.073152125219082
  59     -0.27657131385936
  60      0.21718284480119
  61     0.094369586537305
  62      0.42997920292015
  63     -0.33801496785744
  64    -0.015134965720181
  65    -0.095662446869945
  66      0.06899248279271
 Sym= B
 Ene=     0.900764425
 Spin= Alpha
 Occup=   -0.00000
   1      -0.1312507355058
   2     -0.15614605637893
   3     0.014419225578957
   4     -0.17467427977108
   5      -0.7089222605731
   6     0.071504689525758
   7     0.066652474915398
   8      0.14594890366048
   9     -0.53449956996827
  10      0.17075507795584
  11      0.19682632239038
  12    -0.019367011907611
  13     -0.11884677253202
  14      0.77637335403967
  15     0.046929202718264
  16     0.061084614508791
  17     -0.39284115782752
  18     -0.56114681105587
  19     -0.10083486685162
  20      0.91197226761297
  21    -0.0097403492676825
  22     0.078042357352301
  23     -0.29881255722373
  24      0.32538879099387
  25      -0.1935229893599
  26     -0.34319400355253
  27     -0.55906014003172
  28      0.29886243108739
  29      0.46297132177971
  30     -0.11002516994966
  31    -0.023629905772164
  32     0.089130562015577
  33    -0.021702190816637
  34    0.0097403492676829
  35    -0.078042357352302
  36      0.29881255722373
  37      0.32538879099387
  38      -0.1935229893599
  39      0.34319400355253
  40     -0.55906014003172
  41      0.29886243108739
  42     -0.46297132177971
  43      0.11002516994967
  44     0.023629905772169
  45    -0.089130562015578
  46     0.021702190816636
  47     0.019367011907609
  48      0.11884677253202
  49     -0.77637335403966
  50     0.046929202718264
  51     0.061084614508793
  52      0.39284115782751
  53     -0.56114681105588
  54     -0.10083486685161
  55     -0.91197226761298
  56    -0.014419225578958
  57      0.17467427977108
  58       0.7089222605731
  59     0.071504689525768
  60     0.066652474915404
  61     -0.14594890366047
  62     -0.53449956996826
  63      0.17075507795585
  64     -0.19682632239038
  65       0.1312507355058
  66      0.15614605637893
 Sym= A
 Ene=    0.9431370171
 Spin= Alpha
 Occup=   -0.00000
   1    -0.011291723871928
   2       0.0142599959771
   3    0.00098702858412509
   4    -0.011143017426306
   5     0.087885782016339
   6     -0.19914399405434
   7      0.45779438484026
   8      -0.3393322066732
   9        0.315009333287
  10     -0.65590677652441
  11      0.45700402547135
  12    0.0010753830931339
  13    -0.0090353662856211
  14    -0.0037481302977305
  15    -0.016229282906902
  16     0.068624333708809
  17    0.0014985634590725
  18     0.012937537302595
  19      0.11169229367035
  20     -0.19823406148738
  21    -0.0011627364222036
  22     0.060969349216255
  23      0.13512816788913
  24      0.14666320621932
  25     -0.14796779103062
  26     0.043132942336369
  27     -0.11548196016194
  28      0.35563737325711
  29    -0.056224727506345
  30     0.026824810660114
  31     -0.10879641808388
  32     -0.13822465923299
  33    -0.042734871738743
  34    -0.0011627364222035
  35     0.060969349216255
  36      0.13512816788913
  37     -0.14666320621932
  38      0.14796779103062
  39     0.043132942336369
  40      0.11548196016194
  41     -0.35563737325712
  42    -0.056224727506346
  43     0.026824810660114
  44     -0.10879641808388
  45     -0.13822465923299
  46    -0.042734871738742
  47    0.0010753830931341
  48    -0.009035366285622
  49    -0.0037481302977312
  50     0.016229282906901
  51     -0.06862433370881
  52    0.0014985634590717
  53    -0.012937537302595
  54     -0.11169229367035
  55     -0.19823406148738
  56    0.00098702858412503
  57    -0.011143017426306
  58      0.08788578201634
  59      0.19914399405434
  60     -0.45779438484026
  61      -0.3393322066732
  62       -0.315009333287
  63      0.65590677652441
  64      0.45700402547135
  65    -0.011291723871928
  66     0.014259995977099
 Sym= B
 Ene=    0.9540994886
 Spin= Alpha
 Occup=   -0.00000
   1     0.030500986622424
   2    -0.0053835065934399
   3    -0.016445111191102
   4      0.21330415071722
   5    -0.031293898563667
   6    -0.050661932444532
   7     -0.45364123901344
   8      0.13510249908412
   9    0.0055768263175754
  10      0.62698886014393
  11     -0.38927919746988
  12    -0.017488860782452
  13      0.22084512982171
  14     -0.22046680521215
  15     -0.12575329090737
  16    -0.0098214993399834
  17     -0.19440142472195
  18      0.38672317315557
  19     -0.11447740871094
  20      0.30593156421304
  21     0.022378628267639
  22    -0.041082163003514
  23    -0.040951154250393
  24     -0.12580055508474
  25      0.27237534174601
  26      0.03347989177488
  27      0.37873935754261
  28     -0.46637529254929
  29     -0.10111620561568
  30     0.095595859278639
  31      0.15887851124965
  32      0.19469450032926
  33     0.081227856363348
  34    -0.022378628267639
  35     0.041082163003514
  36     0.040951154250393
  37     -0.12580055508474
  38      0.27237534174601
  39    -0.033479891774878
  40      0.37873935754261
  41     -0.46637529254929
  42      0.10111620561569
  43    -0.095595859278637
  44     -0.15887851124965
  45     -0.19469450032926
  46    -0.081227856363348
  47     0.017488860782453
  48     -0.22084512982172
  49      0.22046680521214
  50     -0.12575329090737
  51    -0.0098214993399787
  52      0.19440142472194
  53      0.38672317315556
  54     -0.11447740871094
  55     -0.30593156421305
  56       0.0164451111911
  57     -0.21330415071721
  58     0.031293898563674
  59    -0.050661932444537
  60     -0.45364123901344
  61     -0.13510249908413
  62    0.0055768263175754
  63      0.62698886014393
  64      0.38927919746988
  65    -0.030500986622425
  66    0.0053835065934393
 Sym= A
 Ene=    0.9657265751
 Spin= Alpha
 Occup=   -0.00000
   1     0.055694441587688
   2     -0.11109275297463
   3    -0.020101943253969
   4      0.33287704166949
   5     -0.19895106008478
   6     -0.28338152410745
   7     -0.23024453274731
   8     -0.17687595191824
   9       0.2582919948842
  10      0.17424618365423
  11      0.16951620530983
  12    -0.028969033060993
  13      0.40004530791708
  14     -0.12320876438911
  15     -0.17330880777787
  16     -0.29122881736829
  17     -0.24364252020776
  18      0.31863840437282
  19      0.39699772790156
  20      0.23357032337987
  21     0.007782198951689
  22      0.14769452325886
  23     -0.54388497285745
  24    0.0056329051975964
  25    -0.094066227685886
  26      0.10560526455128
  27      0.19590781911827
  28     0.070887626041114
  29     -0.13555577264756
  30     0.024215555239141
  31      0.15405447408856
  32      0.15153093948597
  33    -0.022255458725658
  34    0.0077821989516887
  35      0.14769452325886
  36     -0.54388497285745
  37    -0.0056329051975962
  38     0.094066227685887
  39      0.10560526455129
  40     -0.19590781911827
  41    -0.070887626041113
  42     -0.13555577264755
  43     0.024215555239148
  44      0.15405447408857
  45      0.15153093948596
  46    -0.022255458725664
  47    -0.028969033060994
  48      0.40004530791708
  49      -0.1232087643891
  50      0.17330880777787
  51      0.29122881736829
  52     -0.24364252020776
  53     -0.31863840437282
  54     -0.39699772790156
  55      0.23357032337986
  56     -0.02010194325397
  57       0.3328770416695
  58     -0.19895106008478
  59      0.28338152410746
  60      0.23024453274732
  61     -0.17687595191824
  62     -0.25829199488419
  63     -0.17424618365423
  64      0.16951620530983
  65     0.055694441587687
  66     -0.11109275297463
 Sym= B
 Ene=    0.9713125588
 Spin= Alpha
 Occup=   -0.00000
   1     -0.07458628557022
   2    -0.069183065765153
   3    -0.014366050664987
   4      0.24064295617631
   5       0.1133857679662
   6     -0.26386527945426
   7     0.031440384193599
   8     -0.34917074823196
   9      0.28341926008879
  10    -0.076219031158043
  11      0.36434860789537
  12     -0.00998587694628
  13      0.20929240923814
  14     0.010041268531917
  15     -0.33682025584607
  16     -0.10214557372706
  17     -0.21448694064967
  18      0.70261397291205
  19      0.11993259829678
  20     0.056237546141353
  21    -0.014414479411847
  22      0.19985014120421
  23      -1.1705121425014
  24      0.16632864923299
  25     -0.22349093073257
  26     0.036020555015495
  27     -0.39776219774443
  28      0.86315054991405
  29    -0.057136800440041
  30    -0.052102430025366
  31     -0.11607743107034
  32    -0.070192746827376
  33     -0.12148017830963
  34     0.014414479411847
  35     -0.19985014120421
  36       1.1705121425014
  37        0.166328649233
  38     -0.22349093073257
  39    -0.036020555015492
  40     -0.39776219774443
  41      0.86315054991405
  42     0.057136800440042
  43     0.052102430025369
  44      0.11607743107034
  45     0.070192746827375
  46      0.12148017830963
  47    0.0099858769462794
  48     -0.20929240923814
  49    -0.010041268531911
  50     -0.33682025584607
  51     -0.10214557372706
  52      0.21448694064966
  53      0.70261397291205
  54      0.11993259829678
  55    -0.056237546141355
  56     0.014366050664986
  57      -0.2406429561763
  58     -0.11338576796619
  59     -0.26386527945426
  60     0.031440384193602
  61      0.34917074823196
  62      0.28341926008879
  63    -0.076219031158042
  64     -0.36434860789537
  65     0.074586285570219
  66     0.069183065765153
 Sym= B
 Ene=     1.010598155
 Spin= Alpha
 Occup=   -0.00000
   1      0.28828771968079
   2     0.056402004821878
   3    0.0045912363222424
   4     0.053948295772302
   5      0.24076642205861
   6     0.039232024226615
   7        0.136526284411
   8    -0.050527144483772
   9    0.0060194301431706
  10    -0.092562075017588
  11      -0.3932573961826
  12    0.0046876904375354
  13     0.084801460001739
  14     -0.17828105257204
  15    -0.083882761508789
  16      0.55175524979113
  17     -0.07938913639193
  18       0.5773532108469
  19     -0.82461374356064
  20      0.07392359718578
  21     0.019671048880365
  22      0.10238059614969
  23     -0.67373029193883
  24     -0.14516136705572
  25     -0.18248615560493
  26      0.19350521910819
  27     -0.15917902037423
  28      0.84169225083691
  29     -0.33338574387507
  30     0.029076090168794
  31    -0.055247546868036
  32      0.11790092302239
  33     -0.26913970186415
  34    -0.019671048880365
  35     -0.10238059614969
  36      0.67373029193883
  37     -0.14516136705573
  38     -0.18248615560493
  39      -0.1935052191082
  40     -0.15917902037424
  41      0.84169225083691
  42      0.33338574387506
  43    -0.029076090168798
  44     0.055247546868033
  45     -0.11790092302239
  46      0.26913970186415
  47    -0.0046876904375356
  48    -0.084801460001737
  49      0.17828105257205
  50     -0.08388276150878
  51      0.55175524979112
  52     0.079389136391941
  53       0.5773532108469
  54     -0.82461374356065
  55    -0.073923597185771
  56    -0.0045912363222405
  57    -0.053948295772309
  58     -0.24076642205862
  59     0.039232024226615
  60      0.13652628441099
  61     0.050527144483777
  62    0.0060194301431685
  63    -0.092562075017591
  64       0.3932573961826
  65     -0.28828771968079
  66    -0.056402004821878
 Sym= A
 Ene=     1.030980899
 Spin= Alpha
 Occup=   -0.00000
   1     -0.47000143007552
   2     -0.06554840701237
   3    -0.012014958342859
   4     0.010334888609488
   5      0.43411546143451
   6     -0.02982460904052
   7     -0.16373718305436
   8     -0.17382272253372
   9      0.14723002678322
  10      0.41536732782543
  11      0.46444202654406
  12      0.03067225497783
  13     -0.30096931807207
  14      0.16409089763215
  15     -0.26437310623587
  16    -0.087637449229085
  17      0.13397729709823
  18        0.332858003755
  19     -0.08332870242603
  20      -0.4521751941328
  21    -0.029674612470628
  22     -0.25844125579602
  23      0.46342264305589
  24    0.0088055669994391
  25      0.15486936125026
  26     -0.22461035289451
  27     -0.11457732240484
  28     0.088989769601456
  29      0.42363182473361
  30     -0.21308212686661
  31     -0.31596420999347
  32     -0.32583204019349
  33      0.14796440257796
  34    -0.029674612470628
  35     -0.25844125579602
  36      0.46342264305589
  37    -0.0088055669994396
  38     -0.15486936125026
  39     -0.22461035289451
  40      0.11457732240484
  41    -0.088989769601456
  42      0.42363182473361
  43     -0.21308212686661
  44     -0.31596420999347
  45     -0.32583204019349
  46      0.14796440257796
  47      0.03067225497783
  48     -0.30096931807206
  49      0.16409089763215
  50      0.26437310623588
  51     0.087637449229084
  52      0.13397729709823
  53       -0.332858003755
  54      0.08332870242603
  55     -0.45217519413279
  56    -0.012014958342858
  57     0.010334888609484
  58       0.4341154614345
  59     0.029824609040525
  60      0.16373718305436
  61     -0.17382272253372
  62     -0.14723002678322
  63     -0.41536732782543
  64      0.46444202654406
  65     -0.47000143007552
  66    -0.065548407012369
 Sym= A
 Ene=     1.050618833
 Spin= Alpha
 Occup=    0.00000
   1      0.33580548105539
   2     -0.11410741603637
   3    0.0031264555039992
   4      0.19453330304496
   5      0.20559289485288
   6     0.042101747652315
   7     -0.12636401889992
   8     -0.11740617174657
   9      0.13041684289947
  10     -0.15670164659409
  11     0.046758986205132
  12    0.0050832197863952
  13      0.17393063370051
  14    -0.045374928454561
  15      0.14362689971898
  16     -0.13870358960358
  17      0.40695585298733
  18      0.15551437664912
  19      0.34471205499041
  20     -0.91260883386379
  21    0.0093190426614596
  22      0.24595245975041
  23     -0.44045132076903
  24    -0.080435995795246
  25     -0.15235390700106
  26     -0.41440252090987
  27      0.38214828970344
  28      0.28935982614238
  29      0.94604364282964
  30      0.15672595796035
  31     -0.53154907524076
  32    -0.00088273958745852
  33      0.47352870600601
  34    0.0093190426614605
  35      0.24595245975041
  36     -0.44045132076904
  37     0.080435995795245
  38      0.15235390700106
  39     -0.41440252090988
  40     -0.38214828970344
  41     -0.28935982614238
  42      0.94604364282963
  43      0.15672595796034
  44     -0.53154907524077
  45    -0.00088273958745129
  46      0.47352870600601
  47    0.0050832197863949
  48      0.17393063370051
  49    -0.045374928454553
  50     -0.14362689971898
  51      0.13870358960357
  52      0.40695585298734
  53     -0.15551437664912
  54     -0.34471205499042
  55     -0.91260883386378
  56    0.0031264555040012
  57      0.19453330304495
  58      0.20559289485287
  59     -0.04210174765232
  60      0.12636401889992
  61     -0.11740617174656
  62     -0.13041684289948
  63      0.15670164659408
  64     0.046758986205135
  65      0.33580548105539
  66     -0.11410741603637
 Sym= B
 Ene=     1.084636328
 Spin= Alpha
 Occup=    0.00000
   1     0.023604148032964
   2      0.17895831684261
   3    -0.0051291491050452
   4     0.053429237575519
   5     -0.85523014882883
   6     -0.09483136905627
   7      0.18164154915142
   8      0.17651421349367
   9     -0.11211431952724
  10     -0.26392562007717
  11    -0.090616740134276
  12    -0.015337704041362
  13    -0.089045318206137
  14      0.25681524200393
  15     0.071998887738657
  16     -0.10837727278611
  17     -0.19443046336004
  18     -0.56288082731707
  19      0.30909776509038
  20      0.88296548809453
  21    -0.010811212632042
  22      0.22153469789988
  23     -0.25514943116189
  24      0.11238852224119
  25      0.20080371606062
  26      0.66486694240689
  27    -0.0060721844230415
  28     -0.59511161549529
  29      -2.0937453141682
  30     -0.30230455155838
  31       1.4900006282144
  32      0.11586666708057
  33     -0.76190027619004
  34     0.010811212632043
  35     -0.22153469789988
  36      0.25514943116189
  37       0.1123885222412
  38      0.20080371606062
  39     -0.66486694240689
  40    -0.0060721844230387
  41     -0.59511161549529
  42       2.0937453141682
  43      0.30230455155839
  44      -1.4900006282144
  45     -0.11586666708057
  46      0.76190027619004
  47     0.015337704041363
  48      0.08904531820613
  49     -0.25681524200394
  50     0.071998887738644
  51      -0.1083772727861
  52      0.19443046336002
  53     -0.56288082731708
  54      0.30909776509038
  55     -0.88296548809454
  56     0.005129149105043
  57     -0.05342923757551
  58      0.85523014882885
  59    -0.094831369056277
  60      0.18164154915142
  61     -0.17651421349368
  62     -0.11211431952724
  63     -0.26392562007717
  64     0.090616740134271
  65    -0.023604148032964
  66     -0.17895831684261
 Sym= A
 Ene=     1.128938719
 Spin= Alpha
 Occup=   -0.00000
   1    -0.059783121057993
   2      0.52598805841882
   3    -0.010325735766005
   4     0.092145837446709
   5    -0.079963393588026
   6      0.03040780559438
   7      0.20926946727272
   8      0.27301024642331
   9      0.10171871431094
  10     -0.66018700235377
  11     -0.52759795562873
  12    -0.0049255090589208
  13     -0.13177085174752
  14       0.5037968488887
  15    -0.015505976750492
  16     -0.40441795385826
  17       0.1086758089958
  18      0.46842165585524
  19      0.99369755455243
  20     -0.18528328452549
  21    -0.019893706196667
  22      0.39238303822897
  23      -1.3176891374901
  24     -0.13158998776108
  25      0.14873325434022
  26      0.24935540123111
  27      0.93402087080378
  28      0.19609684415048
  29      -0.2132971194993
  30      -0.4581163051621
  31      0.61895263605098
  32     -0.11271720590278
  33    1.4279003928626e-05
  34    -0.019893706196667
  35      0.39238303822897
  36      -1.3176891374901
  37      0.13158998776108
  38     -0.14873325434022
  39      0.24935540123111
  40     -0.93402087080378
  41     -0.19609684415048
  42      -0.2132971194993
  43      -0.4581163051621
  44      0.61895263605097
  45     -0.11271720590278
  46    1.4279003929847e-05
  47    -0.0049255090589194
  48     -0.13177085174753
  49      0.50379684888869
  50     0.015505976750484
  51      0.40441795385826
  52      0.10867580899579
  53     -0.46842165585525
  54     -0.99369755455243
  55     -0.18528328452549
  56    -0.010325735766006
  57     0.092145837446714
  58     -0.07996339358802
  59    -0.030407805594389
  60     -0.20926946727272
  61      0.27301024642331
  62     -0.10171871431094
  63      0.66018700235377
  64     -0.52759795562873
  65    -0.059783121057993
  66      0.52598805841882
 Sym= B
 Ene=      1.14608326
 Spin= Alpha
 Occup=   -0.00000
   1     -0.51898021738069
   2    -0.041530778829274
   3    -0.019500654754087
   4     0.074355913958253
   5     -0.48761507936236
   6     -0.16022034367848
   7     -0.12941967130282
   8    -0.079589746382238
   9      0.19175899767834
  10      0.62185628079439
  11      0.73708545838995
  12     0.010734787410585
  13     -0.21322860767674
  14      0.40339684108985
  15      0.18437344460922
  16      0.10596153362447
  17     0.044144826561201
  18     -0.98883547168159
  19     -0.42772294782188
  20     0.079107959240278
  21    0.0049873065416752
  22     -0.51920832006794
  23       2.0607591373507
  24     -0.16590537486168
  25      -0.2922251732767
  26      0.21237253546656
  27      0.24741429563855
  28    -6.2051809066281e-05
  29     -0.45278724066012
  30     -0.13673235967275
  31      -0.0432884368019
  32      0.37038769767722
  33     -0.90738873275503
  34    -0.0049873065416751
  35      0.51920832006795
  36      -2.0607591373507
  37     -0.16590537486168
  38      -0.2922251732767
  39     -0.21237253546656
  40      0.24741429563855
  41    -6.205180906607e-05
  42      0.45278724066012
  43      0.13673235967275
  44       0.0432884368019
  45     -0.37038769767722
  46      0.90738873275503
  47    -0.010734787410586
  48      0.21322860767674
  49     -0.40339684108985
  50      0.18437344460923
  51      0.10596153362446
  52    -0.044144826561194
  53     -0.98883547168158
  54     -0.42772294782188
  55    -0.079107959240278
  56     0.019500654754088
  57    -0.074355913958258
  58      0.48761507936235
  59     -0.16022034367847
  60     -0.12941967130282
  61     0.079589746382247
  62      0.19175899767834
  63      0.62185628079439
  64     -0.73708545838994
  65       0.5189802173807
  66     0.041530778829275
 Sym= B
 Ene=     1.159254279
 Spin= Alpha
 Occup=   -0.00000
   1      0.63583153995492
   2       -1.088179491513
   3     0.037134902157804
   4     -0.32864966244666
   5     -0.44751737504569
   6    -0.053049811373524
   7     -0.25348838136207
   8     -0.34362867205839
   9      -0.3949518375396
  10      0.35133539279825
  11      0.92458365562826
  12    -0.013169436220204
  13    -0.0060373370980098
  14      0.42937605940896
  15       0.2017342233535
  16     -0.05798774310484
  17    -0.036760808812752
  18      -1.1646941229084
  19      0.10058684524313
  20      0.58963374370871
  21    0.0068450347694901
  22     -0.38437696526868
  23       1.2137877222874
  24       0.1741331358812
  25    -0.080719611299381
  26       0.1251271741046
  27     -0.37961556008992
  28     -0.36119153917224
  29     -0.73694633203519
  30     0.089424039667032
  31      0.38728330510929
  32      0.19065015102716
  33     -0.60875753041665
  34    -0.0068450347694898
  35      0.38437696526868
  36      -1.2137877222874
  37       0.1741331358812
  38    -0.080719611299383
  39     -0.12512717410459
  40     -0.37961556008992
  41     -0.36119153917224
  42      0.73694633203519
  43    -0.089424039667031
  44     -0.38728330510929
  45     -0.19065015102716
  46      0.60875753041665
  47     0.013169436220202
  48    0.0060373370980164
  49     -0.42937605940895
  50      0.20173422335351
  51     -0.05798774310484
  52     0.036760808812756
  53      -1.1646941229084
  54      0.10058684524313
  55     -0.58963374370871
  56    -0.037134902157803
  57      0.32864966244666
  58      0.44751737504569
  59    -0.053049811373512
  60     -0.25348838136207
  61      0.34362867205839
  62      -0.3949518375396
  63      0.35133539279825
  64     -0.92458365562826
  65     -0.63583153995492
  66        1.088179491513
 Sym= A
 Ene=       1.1619222
 Spin= Alpha
 Occup=    0.00000
   1     -0.44548319192012
   2      0.32488444061675
   3    -0.029177589642353
   4      0.42957598272918
   5     -0.39978625160604
   6     -0.05171617002175
   7     0.010649739519913
   8     0.036717023254439
   9       0.2221581684065
  10      0.21999442852559
  11      0.23056066103324
  12     0.012478335492749
  13    0.0043101915850792
  14    -0.039602595240034
  15      0.14160587791909
  16      0.17730708266257
  17      0.21794449994389
  18     -0.34393737796933
  19     -0.41116532510815
  20     -0.44883515298666
  21     0.016510955727678
  22     0.061895090739838
  23      0.36180451500031
  24    -0.050196146105199
  25     -0.19802122169998
  26      0.28655483918928
  27    -0.065610572658616
  28      0.16374525481224
  29     -0.24348382870811
  30     -0.16533676862193
  31      0.23032243665252
  32      0.56181208053608
  33     -0.71907326078392
  34     0.016510955727679
  35     0.061895090739838
  36      0.36180451500031
  37     0.050196146105198
  38      0.19802122169998
  39      0.28655483918927
  40     0.065610572658616
  41     -0.16374525481224
  42     -0.24348382870812
  43     -0.16533676862193
  44      0.23032243665252
  45      0.56181208053608
  46     -0.71907326078392
  47     0.012478335492748
  48    0.0043101915850813
  49    -0.039602595240027
  50     -0.14160587791909
  51     -0.17730708266257
  52       0.2179444999439
  53      0.34393737796933
  54      0.41116532510815
  55     -0.44883515298666
  56    -0.029177589642351
  57      0.42957598272918
  58     -0.39978625160605
  59     0.051716170021751
  60    -0.010649739519915
  61     0.036717023254444
  62      -0.2221581684065
  63     -0.21999442852559
  64      0.23056066103324
  65     -0.44548319192012
  66      0.32488444061675
 Sym= A
 Ene=     1.182773606
 Spin= Alpha
 Occup=   -0.00000
   1     -0.48553293866894
   2          1.0630356908
   3    -0.029178567037328
   4      0.29884649849192
   5     0.073562092918783
   6    0.0080244843851878
   7      0.23978139870922
   8      0.33041184771504
   9      0.30956333969114
  10      -0.4063624136329
  11     -0.85891689185771
  12    -0.0011734005753793
  13      0.21219265411249
  14     -0.70940409978247
  15    -0.098713853218028
  16    -0.015890156783475
  17    -0.093339380817336
  18      0.67613674476591
  19      0.03763370950013
  20     -0.22977529059476
  21     0.013808535340674
  22      0.27792287205493
  23     -0.54364530546148
  24    -0.018985787068866
  25     -0.07609877715384
  26     -0.38059140245608
  27      0.17401850340123
  28      0.13379966236618
  29      0.68963222049221
  30      0.47162875973779
  31     -0.89218398049455
  32     -0.13696733991147
  33      0.67768399187972
  34     0.013808535340674
  35      0.27792287205493
  36     -0.54364530546148
  37     0.018985787068867
  38      0.07609877715384
  39     -0.38059140245607
  40     -0.17401850340123
  41     -0.13379966236618
  42      0.68963222049221
  43      0.47162875973779
  44     -0.89218398049455
  45     -0.13696733991147
  46      0.67768399187972
  47    -0.0011734005753783
  48      0.21219265411249
  49     -0.70940409978248
  50     0.098713853218022
  51     0.015890156783478
  52    -0.093339380817344
  53     -0.67613674476592
  54    -0.037633709500129
  55     -0.22977529059477
  56    -0.029178567037329
  57      0.29884649849193
  58      0.07356209291879
  59    -0.0080244843851926
  60     -0.23978139870922
  61      0.33041184771503
  62     -0.30956333969114
  63       0.4063624136329
  64     -0.85891689185771
  65     -0.48553293866894
  66          1.0630356908
 Sym= B
 Ene=     1.198039088
 Spin= Alpha
 Occup=   -0.00000
   1    -0.047326312967604
   2      0.61603850747583
   3    -0.0026778909104135
   4     -0.10007344803263
   5      0.79829704421036
   6     0.089105681367212
   7      0.20911987757448
   8      0.19728005648384
   9      0.24338213137138
  10     -0.62555328592711
  11     -0.90222360397847
  12    -0.0080761229041955
  13      0.27905886512935
  14      -1.1469984500832
  15     -0.13673398751225
  16     -0.20475143615272
  17    -0.058822776224558
  18      0.90606392383203
  19      0.32186162779542
  20     -0.27146005848876
  21      0.01849299511825
  22     -0.74830864117211
  23       1.3175815324464
  24    -0.013036314002756
  25     -0.31632078501483
  26      0.07661991972675
  27      0.18180622992191
  28      0.57058444638183
  29    -0.079987613148935
  30      0.43287580869964
  31     -0.94821547149266
  32      0.33882259473533
  33      -0.8162543432865
  34     -0.01849299511825
  35      0.74830864117211
  36      -1.3175815324464
  37    -0.013036314002757
  38     -0.31632078501483
  39    -0.076619919726751
  40      0.18180622992191
  41      0.57058444638184
  42     0.079987613148935
  43     -0.43287580869964
  44      0.94821547149266
  45     -0.33882259473533
  46       0.8162543432865
  47    0.0080761229041969
  48     -0.27905886512935
  49       1.1469984500832
  50     -0.13673398751225
  51     -0.20475143615272
  52     0.058822776224553
  53      0.90606392383202
  54      0.32186162779542
  55      0.27146005848876
  56    0.0026778909104127
  57      0.10007344803264
  58     -0.79829704421035
  59     0.089105681367203
  60      0.20911987757447
  61     -0.19728005648385
  62      0.24338213137137
  63     -0.62555328592712
  64      0.90222360397846
  65     0.047326312967604
  66     -0.61603850747584
 Sym= A
 Ene=     1.211024785
 Spin= Alpha
 Occup=   -0.00000
   1    -0.090290057865574
   2       0.1942784793036
   3     0.002903607433788
   4     -0.34039684439828
   5      0.55899189204984
   6    -0.037848800417471
   7     0.050173646508786
   8     0.046226836219145
   9       0.2762203310576
  10     -0.29030513392548
  11     -0.17095573733115
  12    0.0059073924140773
  13     -0.25627862770763
  14      0.13692297466782
  15     -0.05894170789869
  16     -0.28223850678116
  17     0.036283867039397
  18      0.24542585254372
  19      0.63147404721337
  20     -0.19288909646343
  21    0.0089454391035882
  22      -1.0191207790219
  23       1.2466345381405
  24     -0.22457069419961
  25     -0.24542730395243
  26     0.048438141632187
  27      0.73860920261598
  28      0.59123585472731
  29    -0.051957814479982
  30      0.33526230590086
  31     -0.78528256981643
  32      0.29997048639959
  33     -0.85827213730146
  34    0.0089454391035875
  35      -1.0191207790219
  36       1.2466345381405
  37      0.22457069419961
  38      0.24542730395243
  39     0.048438141632193
  40     -0.73860920261598
  41     -0.59123585472731
  42    -0.051957814479977
  43      0.33526230590086
  44     -0.78528256981643
  45      0.29997048639958
  46     -0.85827213730146
  47     0.005907392414078
  48     -0.25627862770763
  49      0.13692297466781
  50     0.058941707898685
  51      0.28223850678116
  52      0.03628386703939
  53     -0.24542585254372
  54     -0.63147404721337
  55     -0.19288909646344
  56    0.0029036074337864
  57     -0.34039684439828
  58      0.55899189204985
  59     0.037848800417471
  60    -0.050173646508785
  61     0.046226836219139
  62      -0.2762203310576
  63      0.29030513392548
  64     -0.17095573733115
  65    -0.090290057865574
  66       0.1942784793036
 Sym= A
 Ene=     1.297546433
 Spin= Alpha
 Occup=   -0.00000
   1      0.20780125451861
   2      0.17907132036918
   3     0.003663922411033
   4       0.1242596330608
   5        1.417617909126
   6      0.26531361011328
   7      0.14812701771538
   8     0.028879258266055
   9     0.059685741458382
  10     -0.51489810842324
  11     -0.96196509962255
  12     0.018198195126211
  13      0.43789063166635
  14      -2.0927084247691
  15     -0.41388640011375
  16     0.071770135398485
  17     0.099398013080584
  18       1.6095366482993
  19     -0.35339583532824
  20     -0.90837166423483
  21    -0.0093014071555807
  22     -0.36070407989818
  23      0.71201427353748
  24      0.21491321558792
  25    -0.0013242229511072
  26     0.045276589245919
  27     -0.86753536266241
  28     0.064883563452582
  29      0.35991063521852
  30     -0.18433380780476
  31     -0.18934245330456
  32      0.26750624075883
  33     -0.31201386293126
  34    -0.0093014071555801
  35     -0.36070407989817
  36      0.71201427353747
  37     -0.21491321558792
  38    0.0013242229511065
  39      0.04527658924591
  40      0.86753536266241
  41    -0.064883563452585
  42      0.35991063521851
  43     -0.18433380780477
  44     -0.18934245330457
  45      0.26750624075884
  46     -0.31201386293125
  47     0.018198195126212
  48      0.43789063166635
  49      -2.0927084247691
  50      0.41388640011375
  51     -0.07177013539849
  52     0.099398013080586
  53      -1.6095366482993
  54      0.35339583532824
  55     -0.90837166423482
  56    0.0036639224110335
  57       0.1242596330608
  58        1.417617909126
  59     -0.26531361011329
  60     -0.14812701771538
  61     0.028879258266054
  62    -0.059685741458387
  63      0.51489810842324
  64     -0.96196509962255
  65      0.20780125451861
  66      0.17907132036918
 Sym= B
 Ene=       1.3227546
 Spin= Alpha
 Occup=   -0.00000
   1    -0.079464672308862
   2     -0.36174675770399
   3    0.0075628142054684
   4      -0.8271999492265
   5       2.6688821996041
   6      0.10532225211117
   7    -0.052256132755001
   8    -0.082173942310291
   9      0.52251948963673
  10    -0.015581738713553
  11     -0.53974112422381
  12     0.015253191088305
  13     -0.15330042872413
  14      -0.6915372533489
  15     -0.31184333330234
  16    -0.052591480687236
  17    0.0041442681969343
  18       1.6296065992584
  19     0.089674213904826
  20     -0.86207961776871
  21     -0.01877568567737
  22     -0.21223563466379
  23    -0.029193474911388
  24     -0.14019604293592
  25      0.10981895429558
  26     0.049721516594481
  27      0.75842577776731
  28      0.12661619044353
  29      0.96760301303164
  30     -0.53913870554915
  31    -0.0093904508635419
  32      0.17772987717195
  33      0.16224695768158
  34      0.01877568567737
  35      0.21223563466379
  36     0.029193474911388
  37     -0.14019604293592
  38      0.10981895429558
  39    -0.049721516594483
  40      0.75842577776731
  41      0.12661619044354
  42     -0.96760301303164
  43      0.53913870554915
  44    0.0093904508635398
  45     -0.17772987717195
  46     -0.16224695768158
  47    -0.015253191088304
  48      0.15330042872413
  49       0.6915372533489
  50     -0.31184333330233
  51    -0.052591480687241
  52    -0.0041442681969286
  53       1.6296065992584
  54     0.089674213904824
  55      0.86207961776872
  56    -0.0075628142054675
  57       0.8271999492265
  58      -2.6688821996041
  59      0.10532225211117
  60    -0.052256132755002
  61     0.082173942310293
  62      0.52251948963672
  63    -0.015581738713553
  64      0.53974112422381
  65     0.079464672308862
  66      0.36174675770399
 Sym= B
 Ene=     1.453398415
 Spin= Alpha
 Occup=   -0.00000
   1     -0.21984123265015
   2    -0.048422753317581
   3    -0.0045757972555747
   4     -0.59805724848565
   5      0.53930206858766
   6     -0.16920039368611
   7    -0.080233665935815
   8    0.0012658714062004
   9      0.34978879269985
  10      0.40393768930114
  11     0.026856027801607
  12    0.00016378732097624
  13     -0.44875309154685
  14      0.45236619950909
  15    -0.055005888868225
  16     0.037782717718367
  17     -0.18661284363074
  18    -0.047490694204109
  19     -0.16159020234618
  20      0.73759209228919
  21    -0.0088040552864254
  22      -0.1026085391757
  23      0.63691209795728
  24     -0.13002838799093
  25    -0.0034307309464084
  26      0.14558076076026
  27      0.74783958093995
  28     -0.25544410102228
  29      -2.0049563348399
  30      0.53069351188345
  31      0.37185949437581
  32     -0.57843442775177
  33     -0.34340402554707
  34    0.0088040552864256
  35       0.1026085391757
  36     -0.63691209795728
  37     -0.13002838799093
  38    -0.0034307309464098
  39     -0.14558076076025
  40      0.74783958093995
  41     -0.25544410102228
  42       2.0049563348399
  43     -0.53069351188345
  44     -0.37185949437581
  45      0.57843442775177
  46      0.34340402554707
  47    -0.00016378732097522
  48      0.44875309154684
  49      -0.4523661995091
  50    -0.055005888868234
  51     0.037782717718371
  52      0.18661284363073
  53    -0.047490694204116
  54     -0.16159020234617
  55      -0.7375920922892
  56     0.004575797255573
  57      0.59805724848566
  58     -0.53930206858765
  59     -0.16920039368611
  60    -0.080233665935814
  61    -0.0012658714062074
  62      0.34978879269985
  63      0.40393768930114
  64    -0.026856027801612
  65      0.21984123265015
  66      0.04842275331758
 Sym= A
 Ene=     1.503196054
 Spin= Alpha
 Occup=    0.00000
   1     -0.24577542305401
   2     -0.34463168798486
   3    -0.0087259244498181
   4     -0.97273833356121
   5       3.0399060424532
   6    -0.010645708790395
   7    -0.084751892439077
   8    -0.075928064538448
   9      0.93844686903717
  10      0.12044903146236
  11     -0.50920832092111
  12    0.0079674552249334
  13    -0.023729743074934
  14     -0.85976860129435
  15     -0.12202856429253
  16    -0.046410662366963
  17     0.027943364432998
  18       1.4851260562942
  19     0.091048220658417
  20     -0.89794678161139
  21     0.043389393167394
  22       1.0937970970173
  23      -2.3307162403758
  24      0.04710128929516
  25     -0.10015501174026
  26     0.037577856355961
  27      0.45038498807002
  28        0.184201985849
  29      0.21966501268946
  30       0.1188107905014
  31      0.37692244817819
  32      0.31818184385227
  33      0.28980576760324
  34     0.043389393167393
  35       1.0937970970173
  36      -2.3307162403758
  37    -0.047101289295159
  38      0.10015501174026
  39     0.037577856355965
  40     -0.45038498807002
  41       -0.184201985849
  42      0.21966501268947
  43       0.1188107905014
  44      0.37692244817819
  45      0.31818184385227
  46      0.28980576760324
  47    0.0079674552249343
  48    -0.023729743074938
  49     -0.85976860129436
  50      0.12202856429252
  51     0.046410662366969
  52      0.02794336443299
  53      -1.4851260562942
  54    -0.091048220658414
  55     -0.89794678161139
  56     -0.00872592444982
  57      -0.9727383335612
  58       3.0399060424533
  59     0.010645708790392
  60     0.084751892439077
  61    -0.075928064538456
  62     -0.93844686903717
  63     -0.12044903146236
  64     -0.50920832092111
  65     -0.24577542305401
  66     -0.34463168798486
 Sym= A
 Ene=     1.768718815
 Spin= Alpha
 Occup=   -0.00000
   1      0.34661804188338
   2      0.21946149449325
   3     0.018104205842653
   4       0.5053575616643
   5      -2.2514157835217
   6    -0.063503611098959
   7    0.0039785190095423
   8     0.067550982555496
   9     -0.93929630307956
  10     -0.24090849901501
  11      0.20370108432432
  12    -0.024090895661333
  13      -1.1841137370565
  14       3.5899359314583
  15     -0.22845674627541
  16     -0.07003908643123
  17    -0.019018176441322
  18       0.3929180749723
  19      0.79364357350245
  20       0.9639663585545
  21     0.046249872353985
  22      0.51410534512541
  23      -2.2300508277044
  24      0.36687172557371
  25       0.0535761721878
  26    0.00019043260821203
  27      0.35924633696726
  28    -0.032745657099748
  29    -0.062448519182774
  30       0.2902391571051
  31      0.33416348951455
  32      0.25656935365888
  33      0.25055099022791
  34     0.046249872353985
  35      0.51410534512541
  36      -2.2300508277044
  37     -0.36687172557371
  38      -0.0535761721878
  39    0.00019043260821725
  40     -0.35924633696726
  41     0.032745657099749
  42     -0.06244851918277
  43      0.29023915710511
  44      0.33416348951455
  45      0.25656935365888
  46      0.25055099022791
  47    -0.024090895661334
  48      -1.1841137370565
  49       3.5899359314583
  50      0.22845674627541
  51     0.070039086431233
  52    -0.019018176441324
  53      -0.3929180749723
  54     -0.79364357350245
  55       0.9639663585545
  56     0.018104205842653
  57       0.5053575616643
  58      -2.2514157835217
  59     0.063503611098964
  60    -0.0039785190095411
  61     0.067550982555497
  62      0.93929630307957
  63      0.24090849901501
  64      0.20370108432432
  65      0.34661804188338
  66      0.21946149449325
 Sym= B
 Ene=     1.780968662
 Spin= Alpha
 Occup=   -0.00000
   1      0.32582994607547
   2      0.29239311375827
   3     0.018763465820503
   4      0.67642269827207
   5      -2.4029926909336
   6     0.021691593852329
   7     0.023567537818742
   8     0.085053947508985
   9      -1.0031348557898
  10      -0.1592812977117
  11      0.19090398922895
  12    -0.0080651395605878
  13     -0.80226559163931
  14       2.1936838714269
  15     -0.24224131262843
  16    -0.024821715031563
  17    -0.021240379479154
  18      -0.2273227888958
  19      0.31866395471026
  20      0.87320919925113
  21    -0.073461194846135
  22      -1.3014015710458
  23       3.4377941489121
  24      0.11452180781265
  25     0.067845534808796
  26    -0.041659410834413
  27       1.0508291087497
  28     -0.51838813590278
  29     -0.11939004544855
  30     -0.25010589645644
  31     -0.25755639813683
  32     -0.29909177770574
  33      -0.4084008889357
  34     0.073461194846136
  35       1.3014015710458
  36      -3.4377941489121
  37      0.11452180781265
  38     0.067845534808796
  39     0.041659410834413
  40       1.0508291087497
  41     -0.51838813590278
  42      0.11939004544855
  43      0.25010589645644
  44      0.25755639813683
  45      0.29909177770574
  46       0.4084008889357
  47    0.0080651395605866
  48      0.80226559163932
  49      -2.1936838714269
  50     -0.24224131262842
  51    -0.024821715031567
  52     0.021240379479161
  53     -0.22732278889579
  54      0.31866395471026
  55     -0.87320919925113
  56    -0.018763465820502
  57     -0.67642269827207
  58       2.4029926909336
  59     0.021691593852336
  60     0.023567537818741
  61    -0.085053947508981
  62      -1.0031348557898
  63      -0.1592812977117
  64     -0.19090398922895
  65     -0.32582994607547
  66     -0.29239311375827
 Sym= B
 Ene=     1.897751695
 Spin= Alpha
 Occup=   -0.00000
   1     -0.16821945467791
   2     -0.29724728125042
   3    -0.0074183120189563
   4     -0.10683989590169
   5      0.66650583451192
   6      0.10500495221788
   7    -0.022350485957129
   8    -0.031504004364557
   9      0.30197644926323
  10      0.41131801694984
  11      0.14820552863127
  12     0.032612899239051
  13       1.0943971133694
  14      -3.6915491736071
  15      0.15941156313004
  16      0.11083106005194
  17    -0.047315213068509
  18      -1.5596404098417
  19      -1.0129638200992
  20     -0.20812887709877
  21     -0.12628984866896
  22      -1.2187993571137
  23       6.3737074952094
  24    -0.0035840011383827
  25     0.022349212112794
  26     0.071347689589931
  27     -0.16540191138852
  28      -1.6085526546814
  29     -0.87662463417859
  30     -0.38650488897341
  31     0.095932788855669
  32     -0.61902919422357
  33     -0.41582601156143
  34      0.12628984866896
  35       1.2187993571137
  36      -6.3737074952094
  37    -0.003584001138387
  38     0.022349212112797
  39    -0.071347689589932
  40     -0.16540191138852
  41      -1.6085526546814
  42      0.87662463417858
  43      0.38650488897341
  44     -0.09593278885567
  45      0.61902919422357
  46      0.41582601156143
  47    -0.032612899239053
  48      -1.0943971133694
  49       3.6915491736071
  50      0.15941156313005
  51      0.11083106005193
  52      0.04731521306852
  53      -1.5596404098417
  54      -1.0129638200992
  55      0.20812887709877
  56    0.0074183120189582
  57      0.10683989590168
  58     -0.66650583451193
  59      0.10500495221789
  60    -0.022350485957132
  61     0.031504004364564
  62      0.30197644926323
  63      0.41131801694984
  64     -0.14820552863127
  65      0.16821945467792
  66      0.29724728125042


==> anc/c2h6n4_casscf_r424.molden <==
[Molden Format]
made by pyscf v[1.5.0]
[Atoms] (AU)
H   1   1    -8.90245744306933    -1.27326264531337     4.74431428858138
N   2   7    -9.33881482859713     0.06944364301352     3.34242663225116
N   3   7    -3.44535463029750     0.72915860762334    -2.03667047510343
C   4   6    -1.17267629015994    -0.84794444816996    -1.74467188406176
H   5   1    -1.27389357804102    -2.01835931832592    -0.02231502289718
H   6   1    -1.07425653169816    -2.09688422122273    -3.39426106134772
C   7   6     1.17267629015994     0.84794444816996    -1.74467188406176
H   8   1     1.27389357804102     2.01835931832592    -0.02231502289718
H   9   1     1.07425653169816     2.09688422122273    -3.39426106134772
N   10   7     3.44535463029750    -0.72915860762334    -2.03667047510343
N   11   7     9.33881482859713    -0.06944364301352     3.34242663225116
H   12   1     8.90245744306933     1.27326264531337     4.74431428858138
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= B
 Ene=    -15.61672347
 Spin= Alpha
 Occup=    2.00000
   1    -0.00014386435006891
   2    0.0022340503361554
   3      0.70442185251009
   4     0.014884243501736
   5    -0.0051526044290528
   6    0.00032593711964221
   7    -0.0009995490018108
   8     0.001043527339124
   9    -0.00036456615934141
  10    0.0011133300562221
  11    -0.0011586823190792
  12    -5.6802926916444e-06
  13    5.3111886369733e-07
  14    -1.1537752085053e-05
  15    3.9601359244281e-06
  16    6.5525988722114e-07
  17    -3.8183391757874e-06
  18    -1.5307823688962e-05
  19    1.7388580135105e-06
  20    1.0228114220685e-05
  21    -3.3614322986889e-07
  22    -2.0066333989993e-06
  23    2.1894482453604e-05
  24    2.3137760365945e-07
  25    -3.3261437874533e-07
  26    1.8420250583736e-06
  27    -2.7724225848259e-07
  28    1.1568026741079e-05
  29    -2.0208025416603e-05
  30    1.2825880603996e-06
  31    8.9817139409422e-06
  32    -2.0196121089966e-06
  33    -7.0815422840532e-06
  34    3.3614322986889e-07
  35    2.0066333989993e-06
  36    -2.1894482453604e-05
  37    2.3137760365945e-07
  38    -3.3261437874533e-07
  39    -1.8420250583736e-06
  40    -2.7724225848259e-07
  41    1.1568026741079e-05
  42    2.0208025416603e-05
  43    -1.2825880603996e-06
  44    -8.9817139409422e-06
  45    2.0196121089966e-06
  46    7.0815422840532e-06
  47    5.6802926916444e-06
  48    -5.3111886369733e-07
  49    1.1537752085053e-05
  50    3.9601359244281e-06
  51    6.5525988722114e-07
  52    3.8183391757874e-06
  53    -1.5307823688962e-05
  54    1.7388580135105e-06
  55    -1.0228114220685e-05
  56     -0.70442185251009
  57    -0.014884243501736
  58    0.0051526044290528
  59    0.00032593711964221
  60    -0.0009995490018108
  61    -0.001043527339124
  62    -0.00036456615934141
  63    0.0011133300562221
  64    0.0011586823190792
  65    0.00014386435006891
  66    -0.0022340503361554
 Sym= A
 Ene=    -15.61672347
 Spin= Alpha
 Occup=    2.00000
   1    -0.00014386603870421
   2    0.0022340775263732
   3      0.70442185271874
   4      0.01488423634965
   5    -0.0051526083348701
   6    0.00032592834826348
   7    -0.0009995534152438
   8    0.0010435392550213
   9    -0.00036454149598969
  10    0.0011133433986029
  11    -0.0011587175728478
  12    -9.9293823503062e-06
  13    -1.4105997337529e-06
  14    -9.1365050978095e-07
  15    3.9545801927243e-06
  16    6.5033723720055e-07
  17    -3.8153658167513e-06
  18    -1.0602517816405e-05
  19    -8.0084091805036e-07
  20    8.7108303208278e-06
  21    -1.092654694982e-07
  22    -1.138032658729e-06
  23    3.5330438849731e-06
  24    -1.4739117080078e-06
  25    -2.0199648557893e-07
  26    7.5744758698991e-07
  27    1.6865398885155e-06
  28    3.3458229241132e-06
  29    -5.5635655821797e-06
  30    6.3243770584486e-07
  31    2.1290246231504e-06
  32    -1.3297821453172e-06
  33    -3.7615733092814e-07
  34    -1.092654694982e-07
  35    -1.138032658729e-06
  36    3.5330438849731e-06
  37    1.4739117080078e-06
  38    2.0199648557893e-07
  39    7.5744758698991e-07
  40    -1.6865398885155e-06
  41    -3.3458229241132e-06
  42    -5.5635655821797e-06
  43    6.3243770584486e-07
  44    2.1290246231504e-06
  45    -1.3297821453172e-06
  46    -3.7615733092814e-07
  47    -9.9293823503062e-06
  48    -1.4105997337529e-06
  49    -9.1365050978095e-07
  50    -3.9545801927243e-06
  51    -6.5033723720055e-07
  52    -3.8153658167513e-06
  53    1.0602517816405e-05
  54    8.0084091805036e-07
  55    8.7108303208278e-06
  56      0.70442185271874
  57      0.01488423634965
  58    -0.0051526083348701
  59    -0.00032592834826348
  60    0.0009995534152438
  61    0.0010435392550213
  62    0.00036454149598969
  63    -0.0011133433986029
  64    -0.0011587175728478
  65    -0.00014386603870421
  66    0.0022340775263732
 Sym= B
 Ene=     -15.6085807
 Spin= Alpha
 Occup=    2.00000
   1    -6.1769215251854e-07
   2    -1.5522335212038e-06
   3    5.9290953287107e-06
   4    -1.5627782377175e-07
   5    1.1620469963657e-06
   6    -1.03447081047e-06
   7    6.0360972645049e-07
   8    -2.2866457328259e-07
   9    1.9491696295499e-06
  10    -1.8972519362574e-06
  11    1.4515583614167e-06
  12      0.70447334655903
  13      0.01581239018034
  14    -0.0085815441312882
  15    0.0013085557924246
  16    -0.00087272232694626
  17    0.00020009745531047
  18    -0.0030598604191039
  19    0.0018242730111008
  20    -0.00037092904073459
  21    9.0360665663296e-06
  22    -0.00034907522450593
  23     0.004843815981983
  24    0.00018835169345408
  25    -4.1213848701007e-05
  26     3.57721883729e-05
  27    -0.002469296402557
  28    0.0018292261098406
  29    -0.00068299927951094
  30    -0.00016548974173427
  31    0.00029377211185143
  32    -0.00016621652603526
  33    -0.00019193717400091
  34    -9.0360665663296e-06
  35    0.00034907522450593
  36    -0.004843815981983
  37    0.00018835169345408
  38    -4.1213848701007e-05
  39    -3.57721883729e-05
  40    -0.002469296402557
  41    0.0018292261098406
  42    0.00068299927951094
  43    0.00016548974173427
  44    -0.00029377211185143
  45    0.00016621652603526
  46    0.00019193717400091
  47     -0.70447334655903
  48     -0.01581239018034
  49    0.0085815441312882
  50    0.0013085557924246
  51    -0.00087272232694626
  52    -0.00020009745531047
  53    -0.0030598604191039
  54    0.0018242730111008
  55    0.00037092904073459
  56    -5.9290953287107e-06
  57    1.5627782377175e-07
  58    -1.1620469963657e-06
  59    -1.03447081047e-06
  60    6.0360972645049e-07
  61    2.2866457328259e-07
  62    1.9491696295499e-06
  63    -1.8972519362574e-06
  64    -1.4515583614167e-06
  65    6.1769215251854e-07
  66    1.5522335212038e-06
 Sym= A
 Ene=    -15.60856803
 Spin= Alpha
 Occup=    2.00000
   1    -7.8283548328656e-07
   2    1.758448751473e-06
   3    1.0040160485002e-05
   4    -9.3630986172593e-07
   5    7.6336083249526e-07
   6    -2.4695586906758e-06
   7    2.9565296067135e-07
   8    1.6208281663282e-06
   9    4.5066982149833e-06
  10    -3.8774283783535e-07
  11    -3.1481482202663e-06
  12      0.70443660794135
  13     0.015305708428489
  14    -0.0065623724078453
  15    0.0012617324012073
  16    -0.00087563904154774
  17    0.00015718220267211
  18    -0.0020442892237457
  19    0.0015614891804269
  20    -0.00023854175691513
  21    7.5897971220617e-07
  22    -0.00068056523459938
  23    0.0036082361235416
  24    -0.00013195812133938
  25    -3.3610625884807e-05
  26    -4.0700320211394e-06
  27    -0.0014815001912383
  28    0.00094820348815934
  29    -0.0001487757268954
  30    -0.00026649753516321
  31    -6.9513165870511e-05
  32    -0.00031311645058376
  33    0.0001056201691008
  34    7.5897971220617e-07
  35    -0.00068056523459938
  36    0.0036082361235416
  37    0.00013195812133938
  38    3.3610625884807e-05
  39    -4.0700320211394e-06
  40    0.0014815001912383
  41    -0.00094820348815934
  42    -0.0001487757268954
  43    -0.00026649753516321
  44    -6.9513165870511e-05
  45    -0.00031311645058376
  46    0.0001056201691008
  47      0.70443660794135
  48     0.015305708428489
  49    -0.0065623724078453
  50    -0.0012617324012073
  51    0.00087563904154774
  52    0.00015718220267211
  53    0.0020442892237457
  54    -0.0015614891804269
  55    -0.00023854175691513
  56    1.0040160485002e-05
  57    -9.3630986172593e-07
  58    7.6336083249526e-07
  59    2.4695586906758e-06
  60    -2.9565296067135e-07
  61    1.6208281663282e-06
  62    -4.5066982149833e-06
  63    3.8774283783535e-07
  64    -3.1481482202663e-06
  65    -7.8283548328656e-07
  66    1.758448751473e-06
 Sym= A
 Ene=    -11.28160095
 Spin= Alpha
 Occup=    2.00000
   1    1.611282961822e-06
   2    -3.7224747206121e-06
   3    -2.4289255790787e-08
   4    -6.0468677962929e-07
   5    2.3059504393123e-06
   6    4.5037924321379e-07
   7    -1.7500228530416e-07
   8    8.1358520857459e-08
   9    -8.8769876783452e-07
  10    1.2350273118218e-07
  11    1.1101449046218e-07
  12    -0.00010165213839504
  13    -0.00046849559503453
  14    0.0027866766306872
  15    -4.0969206122344e-05
  16    4.0042418253976e-05
  17    -1.2925430648052e-05
  18    0.00098539359984027
  19    -0.0006418418997015
  20    0.0001473183072682
  21      0.70440632332442
  22     0.018103370438396
  23     -0.01054497645381
  24    -6.4333238955144e-05
  25    0.00014083840094086
  26    -6.4822429360768e-05
  27     0.001193240280319
  28    0.00026156395751582
  29    0.00023727954400602
  30    -4.7590659241826e-05
  31    0.0024209799937639
  32    4.3748405129289e-07
  33    0.0025922343155029
  34      0.70440632332442
  35     0.018103370438396
  36     -0.01054497645381
  37    6.4333238955144e-05
  38    -0.00014083840094086
  39    -6.4822429360768e-05
  40    -0.001193240280319
  41    -0.00026156395751582
  42    0.00023727954400602
  43    -4.7590659241826e-05
  44    0.0024209799937639
  45    4.3748405129289e-07
  46    0.0025922343155029
  47    -0.00010165213839504
  48    -0.00046849559503453
  49    0.0027866766306872
  50    4.0969206122344e-05
  51    -4.0042418253976e-05
  52    -1.2925430648052e-05
  53    -0.00098539359984027
  54    0.0006418418997015
  55    0.0001473183072682
  56    -2.4289255790787e-08
  57    -6.0468677962929e-07
  58    2.3059504393123e-06
  59    -4.5037924321379e-07
  60    1.7500228530416e-07
  61    8.1358520857459e-08
  62    8.8769876783452e-07
  63    -1.2350273118218e-07
  64    1.1101449046218e-07
  65    1.611282961822e-06
  66    -3.7224747206121e-06
 Sym= B
 Ene=    -11.28103041
 Spin= Alpha
 Occup=    2.00000
   1    1.6969000392503e-06
   2    -3.8706250444724e-06
   3    -1.5124558995001e-08
   4    -3.0376879472642e-07
   5    1.9004254808294e-06
   6    7.0541077842016e-07
   7    -3.7007183260057e-07
   8    -3.1539223724159e-07
   9    -1.3719683944584e-06
  10    4.8004155919399e-07
  11    9.3653417014343e-07
  12    -8.5397873734709e-05
  13    -0.00014502113960629
  14    0.0023981603977075
  15    4.3346535104655e-05
  16    -1.4201384043572e-05
  17    1.4493106891298e-05
  18    0.00083213364002652
  19    -0.00048313523898791
  20    2.1614978934826e-05
  21      0.70452331236479
  22     0.018845647834454
  23    -0.017288110683792
  24    -7.0382800016486e-05
  25    0.00022391398487394
  26    -9.2984308528479e-05
  27    -0.002238502798039
  28    -0.0019560214963715
  29    0.00049054153256822
  30    0.00020520589398673
  31    0.0019525894877388
  32    0.00026618958233958
  33    0.0023401450538683
  34     -0.70452331236479
  35    -0.018845647834454
  36     0.017288110683792
  37    -7.0382800016486e-05
  38    0.00022391398487394
  39    9.2984308528479e-05
  40    -0.002238502798039
  41    -0.0019560214963715
  42    -0.00049054153256822
  43    -0.00020520589398673
  44    -0.0019525894877388
  45    -0.00026618958233958
  46    -0.0023401450538683
  47    8.5397873734709e-05
  48    0.00014502113960629
  49    -0.0023981603977075
  50    4.3346535104655e-05
  51    -1.4201384043572e-05
  52    -1.4493106891298e-05
  53    0.00083213364002652
  54    -0.00048313523898791
  55    -2.1614978934826e-05
  56    1.5124558995001e-08
  57    3.0376879472642e-07
  58    -1.9004254808294e-06
  59    7.0541077842016e-07
  60    -3.7007183260057e-07
  61    3.1539223724159e-07
  62    -1.3719683944584e-06
  63    4.8004155919399e-07
  64    -9.3653417014343e-07
  65    -1.6969000392503e-06
  66    3.8706250444724e-06
 Sym= A
 Ene=    -1.179116301
 Spin= Alpha
 Occup=    2.00000
   1    4.4286859792409e-05
   2    9.1673088052943e-05
   3    -7.7917316886155e-05
   4    0.00011709431417744
   5    0.00022518002400132
   6    -2.5097747536377e-05
   7    -1.9171109333735e-05
   8    4.3783872822367e-05
   9    0.00012775684378282
  10    2.755765626627e-05
  11    -0.00013153283487487
  12    -0.093511812725717
  13      0.20901868338727
  14       0.1764525186233
  15     0.076830378352973
  16    -0.047037515192714
  17    0.0092883520108488
  18     0.025184324730943
  19    -0.015844220224076
  20    0.0028470239220836
  21     -0.12031720795548
  22      0.23419877910596
  23      0.17400416253931
  24    -0.0090019391318975
  25     0.057215989322014
  26    -0.010715166358159
  27    0.0029117294749922
  28    0.0016085812544489
  29    -0.0029159669411029
  30     0.054472781294727
  31    0.00024513473062902
  32     0.058843986555112
  33    -0.0019895759098683
  34     -0.12031720795548
  35      0.23419877910596
  36      0.17400416253931
  37    0.0090019391318975
  38    -0.057215989322014
  39    -0.010715166358159
  40    -0.0029117294749922
  41    -0.0016085812544489
  42    -0.0029159669411029
  43     0.054472781294727
  44    0.00024513473062902
  45     0.058843986555112
  46    -0.0019895759098683
  47    -0.093511812725717
  48      0.20901868338727
  49       0.1764525186233
  50    -0.076830378352973
  51     0.047037515192714
  52    0.0092883520108488
  53    -0.025184324730943
  54     0.015844220224076
  55    0.0028470239220836
  56    -7.7917316886155e-05
  57    0.00011709431417744
  58    0.00022518002400132
  59    2.5097747536377e-05
  60    1.9171109333735e-05
  61    4.3783872822367e-05
  62    -0.00012775684378282
  63    -2.755765626627e-05
  64    -0.00013153283487487
  65    4.4286859792409e-05
  66    9.1673088052943e-05
 Sym= B
 Ene=    -1.097941068
 Spin= Alpha
 Occup=    2.00000
   1    0.00025632029790818
   2    0.00018030536246521
   3    -0.00031390077459927
   4    0.00060438737387144
   5    0.00080462384587425
   6    -1.8927795311049e-05
   7    -0.00010437396252228
   8    0.00015021018833688
   9    0.00023732137646897
  10    2.0853023737825e-05
  11    -0.00020752758101921
  12     -0.12835477230643
  13      0.28188495160314
  14      0.28754767752045
  15     0.079964703902946
  16    -0.058382299359575
  17     0.010812897389356
  18     0.040236658815004
  19    -0.026134400160831
  20     0.005576887474774
  21    -0.078486113849396
  22      0.14863150129836
  23      0.14552727205923
  24     -0.11728873398861
  25     0.037979447886405
  26    -0.010996965793668
  27     0.012635867647724
  28    0.0044326563481301
  29    -0.00057903653355675
  30     0.037437467301455
  31    0.00095804054916674
  32     0.037436978651256
  33    0.00073877822199448
  34     0.078486113849396
  35     -0.14863150129836
  36     -0.14552727205923
  37     -0.11728873398861
  38     0.037979447886405
  39     0.010996965793668
  40     0.012635867647724
  41    0.0044326563481301
  42    0.00057903653355675
  43    -0.037437467301455
  44    -0.00095804054916674
  45    -0.037436978651256
  46    -0.00073877822199448
  47      0.12835477230643
  48     -0.28188495160314
  49     -0.28754767752045
  50     0.079964703902946
  51    -0.058382299359575
  52    -0.010812897389356
  53     0.040236658815004
  54    -0.026134400160831
  55    -0.005576887474774
  56    0.00031390077459927
  57    -0.00060438737387144
  58    -0.00080462384587425
  59    -1.8927795311049e-05
  60    -0.00010437396252228
  61    -0.00015021018833688
  62    0.00023732137646897
  63    2.0853023737825e-05
  64    0.00020752758101921
  65    -0.00025632029790818
  66    -0.00018030536246521
 Sym= A
 Ene=    -1.043210436
 Spin= Alpha
 Occup=    2.00000
   1      0.14625403445832
   2     0.019789376595472
   3     -0.14494033861745
   4      0.32431568085794
   5      0.33574265472675
   6     0.019791654862803
   7    -0.061487475121343
   8     0.064598402503487
   9    0.0092683800698814
  10    -0.029082598646495
  11     0.030836109100743
  12    -4.1886700729284e-05
  13    -1.3521983574302e-05
  14    0.00020522305104487
  15    -5.2137301183913e-05
  16    7.2275850658503e-05
  17    -6.7662179042711e-05
  18    -0.00045872273886214
  19    4.0561562164257e-05
  20    0.00032114135349013
  21    0.00015453568105222
  22    -0.00028428267970436
  23    -0.00035604840315612
  24    -9.4876761996957e-05
  25    -7.0676593619814e-05
  26    6.5659334132184e-05
  27    -8.5018185713224e-05
  28    0.00024548616803887
  29    -0.00026147990852959
  30    -7.8617257687753e-05
  31    0.00041212718224629
  32    -0.00011621608153606
  33    -2.4825940570608e-05
  34    0.00015453568105222
  35    -0.00028428267970436
  36    -0.00035604840315612
  37    9.4876761996957e-05
  38    7.0676593619814e-05
  39    6.5659334132184e-05
  40    8.5018185713224e-05
  41    -0.00024548616803887
  42    -0.00026147990852959
  43    -7.8617257687753e-05
  44    0.00041212718224629
  45    -0.00011621608153606
  46    -2.4825940570608e-05
  47    -4.1886700729284e-05
  48    -1.3521983574302e-05
  49    0.00020522305104487
  50    5.2137301183913e-05
  51    -7.2275850658503e-05
  52    -6.7662179042711e-05
  53    0.00045872273886214
  54    -4.0561562164257e-05
  55    0.00032114135349013
  56     -0.14494033861745
  57      0.32431568085794
  58      0.33574265472675
  59    -0.019791654862803
  60     0.061487475121343
  61     0.064598402503487
  62    -0.0092683800698814
  63     0.029082598646495
  64     0.030836109100743
  65      0.14625403445832
  66     0.019789376595472
 Sym= B
 Ene=    -1.043210151
 Spin= Alpha
 Occup=    2.00000
   1      0.14625391844187
   2      0.01978863765242
   3     -0.14494006598739
   4      0.32431534845101
   5      0.33574194307641
   6     0.019791772898186
   7    -0.061487398895073
   8     0.064598213462174
   9    0.0092674165026818
  10    -0.029082910678106
  11     0.030837250424877
  12    0.00027434172559353
  13    -0.00065289578986039
  14    -0.00078009548144214
  15    -0.00019138473522985
  16    0.00020390921016859
  17    -9.6214873634517e-05
  18    -0.00068296781614568
  19    0.00014489169856204
  20    0.0003406598731703
  21    0.00021667902062997
  22    -0.00041559370977939
  23    -0.00015555800202088
  24    0.00033772353948688
  25    -0.00011697932185441
  26    9.0716702571978e-05
  27    -0.00010947187626238
  28    0.00038509616124954
  29    -0.00059984944598153
  30    -0.00010315720746904
  31    0.00057910757404717
  32    -0.00015056241372493
  33    -0.00017570419005622
  34    -0.00021667902062997
  35    0.00041559370977939
  36    0.00015555800202088
  37    0.00033772353948688
  38    -0.00011697932185441
  39    -9.0716702571978e-05
  40    -0.00010947187626238
  41    0.00038509616124954
  42    0.00059984944598153
  43    0.00010315720746904
  44    -0.00057910757404717
  45    0.00015056241372493
  46    0.00017570419005622
  47    -0.00027434172559353
  48    0.00065289578986039
  49    0.00078009548144214
  50    -0.00019138473522985
  51    0.00020390921016859
  52    9.6214873634517e-05
  53    -0.00068296781614568
  54    0.00014489169856204
  55    -0.0003406598731703
  56      0.14494006598739
  57     -0.32431534845101
  58     -0.33574194307641
  59     0.019791772898186
  60    -0.061487398895073
  61    -0.064598213462174
  62    0.0092674165026818
  63    -0.029082910678106
  64    -0.030837250424877
  65     -0.14625391844187
  66     -0.01978863765242
 Sym= A
 Ene=   -0.8772517241
 Spin= Alpha
 Occup=    2.00000
   1    -0.00028157596722955
   2     0.000129154897912
   3    0.00012959477327878
   4    -0.00045403562335652
   5    -0.0001233731431368
   6    -0.00012687718905454
   7    0.00017251701471409
   8    -0.00012471724439428
   9    0.00033478548149366
  10    0.00023469859500457
  11    -0.00055545368671885
  12     -0.12137068886125
  13      0.26517424364593
  14      0.36739199565493
  15    -0.0084562149676066
  16    -0.00085109026185009
  17    -0.0014718357223365
  18     0.022521546181296
  19    -0.013713440010172
  20    0.0021209015269105
  21     0.086455546537066
  22      -0.1609415371151
  23     -0.22958191730885
  24     -0.16057187302361
  25     0.032695412187599
  26    -0.015734606619415
  27    -0.022083463609217
  28    -0.0019111801208199
  29    -0.00048428666432973
  30    -0.076352450749928
  31    -0.020660354019431
  32    -0.071375330273622
  33    -0.015263049935156
  34     0.086455546537066
  35      -0.1609415371151
  36     -0.22958191730885
  37      0.16057187302361
  38    -0.032695412187599
  39    -0.015734606619415
  40     0.022083463609217
  41    0.0019111801208199
  42    -0.00048428666432973
  43    -0.076352450749928
  44    -0.020660354019431
  45    -0.071375330273622
  46    -0.015263049935156
  47     -0.12137068886125
  48      0.26517424364593
  49      0.36739199565493
  50    0.0084562149676066
  51    0.00085109026185009
  52    -0.0014718357223365
  53    -0.022521546181296
  54     0.013713440010172
  55    0.0021209015269105
  56    0.00012959477327878
  57    -0.00045403562335652
  58    -0.0001233731431368
  59    0.00012687718905454
  60    -0.00017251701471409
  61    -0.00012471724439428
  62    -0.00033478548149366
  63    -0.00023469859500457
  64    -0.00055545368671885
  65    -0.00028157596722955
  66     0.000129154897912
 Sym= B
 Ene=   -0.8087710881
 Spin= Alpha
 Occup=    2.00000
   1    0.00012017285149483
   2    -5.2066371068223e-05
   3    -3.1618420655366e-05
   4    0.00018086058615119
   5    -6.2265391111594e-05
   6    6.2864962974606e-05
   7    -9.2510331006832e-05
   8    7.510420790616e-05
   9    -0.00022451422858211
  10    -0.00016689576277131
  11    0.00038845089340487
  12     0.065655392244874
  13     -0.14244438302666
  14     -0.22208669170261
  15     0.020499349701839
  16    -0.041310352318065
  17    0.0040086860889815
  18    -0.0050836099786223
  19    -0.0040693744324146
  20    0.00075610256889211
  21    -0.099677474821957
  22      0.18542552016263
  23      0.31411143574103
  24      0.01115125590948
  25     -0.18347705766253
  26    0.0033903985097389
  27     0.014262029102064
  28    -0.048462613427197
  29    -0.0016701007312399
  30      0.13321072476151
  31     0.053708960621395
  32      0.13622657115584
  33     0.053140960936609
  34     0.099677474821957
  35     -0.18542552016263
  36     -0.31411143574103
  37      0.01115125590948
  38     -0.18347705766253
  39    -0.0033903985097389
  40     0.014262029102064
  41    -0.048462613427197
  42    0.0016701007312399
  43     -0.13321072476151
  44    -0.053708960621395
  45     -0.13622657115584
  46    -0.053140960936609
  47    -0.065655392244874
  48      0.14244438302666
  49      0.22208669170261
  50     0.020499349701839
  51    -0.041310352318065
  52    -0.0040086860889815
  53    -0.0050836099786223
  54    -0.0040693744324146
  55    -0.00075610256889211
  56    3.1618420655366e-05
  57    -0.00018086058615119
  58    6.2265391111594e-05
  59    6.2864962974606e-05
  60    -9.2510331006832e-05
  61    -7.510420790616e-05
  62    -0.00022451422858211
  63    -0.00016689576277131
  64    -0.00038845089340487
  65    -0.00012017285149483
  66    5.2066371068223e-05
 Sym= A
 Ene=   -0.6675240483
 Spin= Alpha
 Occup=    2.00000
   1    -0.00026863503822976
   2    0.00013450117357128
   3    1.6693809390164e-05
   4    -9.302991774187e-05
   5    1.9691850338105e-05
   6    -0.0001167175705119
   7    0.00020100976266139
   8    -0.00017705937509203
   9    0.00013631542008821
  10     0.000135877906437
  11    -0.00026611393190551
  12    -0.0060101139736549
  13     0.013387808272281
  14     0.024279931640288
  15    -0.011265376306682
  16    0.0026890673627564
  17     0.045948325122613
  18    -0.0015831567600466
  19    0.00012859463659231
  20    0.0054306447971467
  21    -0.00039141009490934
  22     0.002055049446361
  23    -0.0019315258583848
  24    -0.029436059407584
  25    -0.0054654159840118
  26      0.31539153000238
  27     -0.01347225356691
  28    -0.002768240835948
  29      0.16060781074845
  30      0.15932968950481
  31     0.098548773046762
  32     -0.14914266479792
  33    -0.086863486587166
  34    -0.00039141009490934
  35     0.002055049446361
  36    -0.0019315258583848
  37     0.029436059407584
  38    0.0054654159840118
  39      0.31539153000238
  40      0.01347225356691
  41     0.002768240835948
  42      0.16060781074845
  43      0.15932968950481
  44     0.098548773046762
  45     -0.14914266479792
  46    -0.086863486587166
  47    -0.0060101139736549
  48     0.013387808272281
  49     0.024279931640288
  50     0.011265376306682
  51    -0.0026890673627564
  52     0.045948325122613
  53    0.0015831567600466
  54    -0.00012859463659231
  55    0.0054306447971467
  56    1.6693809390164e-05
  57    -9.302991774187e-05
  58    1.9691850338105e-05
  59    0.0001167175705119
  60    -0.00020100976266139
  61    -0.00017705937509203
  62    -0.00013631542008821
  63    -0.000135877906437
  64    -0.00026611393190551
  65    -0.00026863503822976
  66    0.00013450117357128
 Sym= A
 Ene=   -0.5760286777
 Spin= Alpha
 Occup=    2.00000
   1    0.00014088828654668
   2    -0.0001309700864604
   3    -1.291788689509e-05
   4    3.392094974123e-05
   5    5.9339489313851e-05
   6    5.4447749350505e-05
   7    -9.3782818635198e-05
   8    6.5803254242671e-05
   9    -4.159207960251e-05
  10    3.4646185994898e-07
  11    5.4813408644761e-05
  12    -0.0081403199197289
  13      0.01702553853778
  14     0.037674158998654
  15     0.013670960086699
  16     0.065750215898132
  17    0.00029833755966907
  18    -0.0026523013408905
  19     0.016616822822793
  20    -0.00029016772954728
  21    -0.006578642119794
  22     0.016176705852016
  23    0.00047265107260632
  24      0.24930192207046
  25      0.30710209141345
  26     0.020101926926548
  27      0.12764821431712
  28       0.1558089614973
  29     0.010414270241617
  30     -0.10553645524533
  31    -0.085901161322807
  32     -0.12190854096414
  33    -0.098111502180294
  34    -0.006578642119794
  35     0.016176705852016
  36    0.00047265107260632
  37     -0.24930192207046
  38     -0.30710209141345
  39     0.020101926926548
  40     -0.12764821431712
  41      -0.1558089614973
  42     0.010414270241617
  43     -0.10553645524533
  44    -0.085901161322807
  45     -0.12190854096414
  46    -0.098111502180294
  47    -0.0081403199197289
  48      0.01702553853778
  49     0.037674158998654
  50    -0.013670960086699
  51    -0.065750215898132
  52    0.00029833755966907
  53    0.0026523013408905
  54    -0.016616822822793
  55    -0.00029016772954728
  56    -1.291788689509e-05
  57    3.392094974123e-05
  58    5.9339489313851e-05
  59    -5.4447749350505e-05
  60    9.3782818635198e-05
  61    6.5803254242671e-05
  62    4.159207960251e-05
  63    -3.4646185994898e-07
  64    5.4813408644761e-05
  65    0.00014088828654668
  66    -0.0001309700864604
 Sym= B
 Ene=   -0.5509478954
 Spin= Alpha
 Occup=    2.00000
   1    0.0008842744691727
   2    0.00097448618840275
   3    0.00033224509377788
   4    -0.00065944479753539
   5    -0.001569689681183
   6    0.00033455978877151
   7    -0.0011326990769492
   8    0.0011964583199118
   9     0.000187112974515
  10    -0.00079384692917264
  11    0.00088557163930167
  12     0.018188569601671
  13    -0.040050111547647
  14    -0.070680089342579
  15     0.063348253973467
  16    -0.038614560870061
  17     0.058541931434205
  18     0.040837079028613
  19     -0.02644793784075
  20    0.0076209487276881
  21    -0.0086124921382887
  22     0.020473983239073
  23     0.015259402615483
  24    -0.062831497994308
  25     0.061116031617386
  26      0.29968703156779
  27    -0.028457579180506
  28     0.026277611152832
  29      0.20203438773503
  30      0.16641190386828
  31      0.12701830803718
  32      -0.1863875696157
  33     -0.14411072441143
  34    0.0086124921382887
  35    -0.020473983239073
  36    -0.015259402615483
  37    -0.062831497994308
  38     0.061116031617386
  39     -0.29968703156779
  40    -0.028457579180506
  41     0.026277611152832
  42     -0.20203438773503
  43     -0.16641190386828
  44     -0.12701830803718
  45       0.1863875696157
  46      0.14411072441143
  47    -0.018188569601671
  48     0.040050111547647
  49     0.070680089342579
  50     0.063348253973467
  51    -0.038614560870061
  52    -0.058541931434205
  53     0.040837079028613
  54     -0.02644793784075
  55    -0.0076209487276881
  56    -0.00033224509377788
  57    0.00065944479753539
  58     0.001569689681183
  59    0.00033455978877151
  60    -0.0011326990769492
  61    -0.0011964583199118
  62     0.000187112974515
  63    -0.00079384692917264
  64    -0.00088557163930167
  65    -0.0008842744691727
  66    -0.00097448618840275
 Sym= B
 Ene=   -0.5351379458
 Spin= Alpha
 Occup=    2.00000
   1    -0.055677882269027
   2    -0.043990206228396
   3    -0.017416612330707
   4     0.036965755944346
   5     0.077699583324535
   6    -0.021567349310137
   7     0.065426704533803
   8    -0.067936279010366
   9    -0.011822330731638
  10      0.03937157158971
  11    -0.041716758142786
  12    -0.058647280686968
  13      0.12251973662735
  14      0.26750889625746
  15     -0.24762026126161
  16      0.16800767506961
  17    -0.025180628873581
  18     -0.13443273975971
  19      0.10219495205689
  20    -0.022584865327721
  21     0.024667548525369
  22    -0.050772728395995
  23     -0.10875054902051
  24      0.15069780810915
  25     -0.16978175088997
  26     0.096198263369898
  27     0.042869919138503
  28    -0.096508598107009
  29     0.061775009417717
  30     0.091561348684318
  31     0.078440450617932
  32    -0.0042036730701384
  33    0.00014133437775272
  34    -0.024667548525369
  35     0.050772728395995
  36      0.10875054902051
  37      0.15069780810915
  38     -0.16978175088997
  39    -0.096198263369898
  40     0.042869919138503
  41    -0.096508598107009
  42    -0.061775009417717
  43    -0.091561348684318
  44    -0.078440450617932
  45    0.0042036730701384
  46    -0.00014133437775272
  47     0.058647280686968
  48     -0.12251973662735
  49     -0.26750889625746
  50     -0.24762026126161
  51      0.16800767506961
  52     0.025180628873581
  53     -0.13443273975971
  54      0.10219495205689
  55     0.022584865327721
  56     0.017416612330707
  57    -0.036965755944346
  58    -0.077699583324535
  59    -0.021567349310137
  60     0.065426704533803
  61     0.067936279010366
  62    -0.011822330731638
  63      0.03937157158971
  64     0.041716758142786
  65     0.055677882269027
  66     0.043990206228396
 Sym= A
 Ene=   -0.5331323288
 Spin= Alpha
 Occup=    2.00000
   1     -0.19791345517554
   2     -0.16047510842959
   3    -0.062675491473086
   4      0.13448747761011
   5      0.27820794943161
   6    -0.076700151719426
   7      0.23333691171679
   8     -0.24246089276871
   9    -0.046068619746104
  10      0.13861882261095
  11     -0.14349644352106
  12    -0.00019665161931843
  13    0.00012533217852589
  14    0.0011510981995044
  15    -0.0026417798926054
  16     0.002094775078251
  17    -0.00055690787668788
  18    -0.0036995983729481
  19    0.0016439700642518
  20    0.00079135252723483
  21    -4.9392649126476e-06
  22    -0.00037488365408182
  23    0.0011764733029875
  24    0.0023116817879001
  25    -0.0014963997565588
  26    -8.5091658353063e-05
  27    0.00092034373645679
  28    -8.3061393582079e-05
  29    -0.00074688248075913
  30    0.00048277315109285
  31    0.00061071716668876
  32    0.00070701910435999
  33    0.00064885500496468
  34    -4.9392649126476e-06
  35    -0.00037488365408182
  36    0.0011764733029875
  37    -0.0023116817879001
  38    0.0014963997565588
  39    -8.5091658353063e-05
  40    -0.00092034373645679
  41    8.3061393582079e-05
  42    -0.00074688248075913
  43    0.00048277315109285
  44    0.00061071716668876
  45    0.00070701910435999
  46    0.00064885500496468
  47    -0.00019665161931843
  48    0.00012533217852589
  49    0.0011510981995044
  50    0.0026417798926054
  51    -0.002094775078251
  52    -0.00055690787668788
  53    0.0036995983729481
  54    -0.0016439700642518
  55    0.00079135252723483
  56    -0.062675491473086
  57      0.13448747761011
  58      0.27820794943161
  59     0.076700151719426
  60     -0.23333691171679
  61     -0.24246089276871
  62     0.046068619746104
  63     -0.13861882261095
  64     -0.14349644352106
  65     -0.19791345517554
  66     -0.16047510842959
 Sym= B
 Ene=   -0.5329534867
 Spin= Alpha
 Occup=    2.00000
   1     -0.18993166881704
   2     -0.15435347863369
   3    -0.060212405818376
   4      0.12932623860815
   5      0.26715678283074
   6     -0.07361046916336
   7          0.2239912489
   8     -0.23276397670948
   9    -0.044558286528642
  10      0.13291168891141
  11     -0.13729454504225
  12     0.017527093663905
  13    -0.036673749532839
  14     -0.08098641460342
  15     0.073379508224861
  16    -0.049698541823803
  17    0.0076721381819423
  18     0.037184485302282
  19    -0.029670968727304
  20     0.007944572805398
  21    -0.0074203007033894
  22     0.014796645342875
  23     0.036172022783402
  24    -0.044639945444758
  25     0.050098570624093
  26    -0.026440018146872
  27    -0.012833994245854
  28     0.030171224854244
  29     -0.01910222410743
  30    -0.025805242287331
  31    -0.021512268106303
  32    0.0001236101634602
  33    -0.0016974357678355
  34    0.0074203007033894
  35    -0.014796645342875
  36    -0.036172022783402
  37    -0.044639945444758
  38     0.050098570624093
  39     0.026440018146872
  40    -0.012833994245854
  41     0.030171224854244
  42      0.01910222410743
  43     0.025805242287331
  44     0.021512268106303
  45    -0.0001236101634602
  46    0.0016974357678355
  47    -0.017527093663905
  48     0.036673749532839
  49      0.08098641460342
  50     0.073379508224861
  51    -0.049698541823803
  52    -0.0076721381819423
  53     0.037184485302282
  54    -0.029670968727304
  55    -0.007944572805398
  56     0.060212405818376
  57     -0.12932623860815
  58     -0.26715678283074
  59     -0.07361046916336
  60          0.2239912489
  61      0.23276397670948
  62    -0.044558286528642
  63      0.13291168891141
  64      0.13729454504225
  65      0.18993166881704
  66      0.15435347863369
 Sym= A
 Ene=   -0.4823037248
 Spin= Alpha
 Occup=    2.00000
   1    0.0022353845920141
   2    0.0030159060205463
   3    0.0008897583072398
   4    -0.002345160821712
   5    -0.0036008907423025
   6    0.00092590534638651
   7    -0.0028167124061044
   8     0.002923885009962
   9    0.0017645819016253
  10    -0.0010565856890345
  11    1.2577183524677e-05
  12    -0.039898946552778
  13     0.078237255135173
  14      0.21204756509846
  15     -0.28053738834839
  16      0.21651846085929
  17    -0.047893027878844
  18     -0.17454667230703
  19      0.13330038560513
  20    -0.029719889391497
  21     0.010987696715468
  22    -0.034454687096008
  23    -0.035382713865518
  24      0.21830796546596
  25     -0.15002522074711
  26     0.012364258621922
  27      0.11480774368989
  28    -0.074710810736562
  29    0.0046053902011974
  30     0.051332784291026
  31     0.061777059660866
  32     0.060662253964838
  33     0.076600111395083
  34     0.010987696715468
  35    -0.034454687096008
  36    -0.035382713865518
  37     -0.21830796546596
  38      0.15002522074711
  39     0.012364258621922
  40     -0.11480774368989
  41     0.074710810736562
  42    0.0046053902011974
  43     0.051332784291026
  44     0.061777059660866
  45     0.060662253964838
  46     0.076600111395083
  47    -0.039898946552778
  48     0.078237255135173
  49      0.21204756509846
  50      0.28053738834839
  51     -0.21651846085929
  52    -0.047893027878844
  53      0.17454667230703
  54     -0.13330038560513
  55    -0.029719889391497
  56    0.0008897583072398
  57    -0.002345160821712
  58    -0.0036008907423025
  59    -0.00092590534638651
  60    0.0028167124061044
  61     0.002923885009962
  62    -0.0017645819016253
  63    0.0010565856890345
  64    1.2577183524677e-05
  65    0.0022353845920141
  66    0.0030159060205462
 Sym= B
 Ene=   -0.1852493734
 Spin= Alpha
 Occup=    1.10610
   1    -0.00011911451011385
   2    -0.0011953424858696
   3    -0.0002738214467431
   4    0.0011856165261102
   5    0.00051660909439862
   6    -0.011276253996958
   7    0.0039040627431063
   8    0.0062677592289205
   9    -0.0093228670086624
  10    0.0026161972848623
  11    0.0060999825520924
  12    0.0042667313996301
  13    -0.0073472431862688
  14    -0.038832903156164
  15      0.25793033979691
  16      0.37250929390118
  17     -0.12496602266341
  18      0.16158676777281
  19      0.27122938480795
  20    -0.088532510535445
  21    -0.019599083757268
  22     0.024352299890134
  23      0.16470415941856
  24     0.041092687397188
  25    -0.0012823926305243
  26    0.0049048141771777
  27     0.051763000642585
  28     0.052505205307385
  29    -0.021533145360192
  30     0.041604449810478
  31     0.057785265293537
  32     0.018614231289822
  33    0.00050079953319485
  34     0.019599083757268
  35    -0.024352299890134
  36     -0.16470415941856
  37     0.041092687397188
  38    -0.0012823926305243
  39    -0.0049048141771777
  40     0.051763000642585
  41     0.052505205307385
  42     0.021533145360192
  43    -0.041604449810478
  44    -0.057785265293537
  45    -0.018614231289822
  46    -0.00050079953319485
  47    -0.0042667313996301
  48    0.0073472431862688
  49     0.038832903156164
  50      0.25793033979691
  51      0.37250929390118
  52      0.12496602266341
  53      0.16158676777281
  54      0.27122938480795
  55     0.088532510535445
  56    0.0002738214467431
  57    -0.0011856165261102
  58    -0.00051660909439862
  59    -0.011276253996958
  60    0.0039040627431063
  61    -0.0062677592289205
  62    -0.0093228670086624
  63    0.0026161972848623
  64    -0.0060999825520924
  65    0.00011911451011385
  66    0.0011953424858696
 Sym= B
 Ene=   -0.1669005933
 Spin= Alpha
 Occup=    1.04528
   1    0.00015810005957117
   2    0.0010090985602666
   3    0.00023694591382212
   4    -0.0010313022964361
   5    -0.00043866717335768
   6     0.027522105155241
   7    -0.0026184490679242
   8    -0.010154592359795
   9     0.020710972373701
  10    -0.001313354973722
  11    -0.0083569553690071
  12    0.00019126375133156
  13    0.00038163937173544
  14    -0.0056551144463866
  15     0.023504252893799
  16      0.13874911241357
  17      0.44897034715336
  18     0.012046703728771
  19     0.098464917957874
  20      0.31288865594802
  21    -0.0049103843972646
  22    0.0071750499831937
  23     0.038304213474083
  24     0.015445433250879
  25    -0.0050188247044524
  26    -0.039037989782438
  27     0.012156101824593
  28     0.011251652669727
  29     0.023356204946046
  30    -0.046122698838601
  31    -0.090251876876893
  32     0.065081607894158
  33      0.10894823454201
  34    0.0049103843972646
  35    -0.0071750499831937
  36    -0.038304213474083
  37     0.015445433250879
  38    -0.0050188247044524
  39     0.039037989782438
  40     0.012156101824593
  41     0.011251652669727
  42    -0.023356204946046
  43     0.046122698838601
  44     0.090251876876893
  45    -0.065081607894158
  46     -0.10894823454201
  47    -0.00019126375133156
  48    -0.00038163937173544
  49    0.0056551144463866
  50     0.023504252893799
  51      0.13874911241357
  52     -0.44897034715336
  53     0.012046703728771
  54     0.098464917957874
  55     -0.31288865594802
  56    -0.00023694591382212
  57    0.0010313022964361
  58    0.00043866717335768
  59     0.027522105155241
  60    -0.0026184490679242
  61     0.010154592359795
  62     0.020710972373701
  63    -0.001313354973722
  64    0.0083569553690071
  65    -0.00015810005957117
  66    -0.0010090985602666
 Sym= A
 Ene=   -0.1722928133
 Spin= Alpha
 Occup=    1.00031
   1    -0.00065509538107064
   2    -0.00056148365379206
   3    -0.00033342631036584
   4    0.00098838843965918
   5    0.00092752420908726
   6      0.42514795252654
   7    -0.066590693680393
   8     -0.19780336696221
   9      0.29766242613299
  10     -0.04696935307742
  11     -0.13796821190535
  12    0.00046170498045279
  13    -0.0016468272787552
  14    -0.0022106427706563
  15    -0.006116597363611
  16    -0.0033615678696518
  17     0.032632474852936
  18    -0.0074658473368808
  19    -0.0020799410692782
  20     0.025550596420398
  21    -0.00031940487429702
  22    0.00069345823578084
  23    0.0014401926547406
  24    0.0012766532175268
  25    0.00093105945019661
  26    -0.0040082366574836
  27    -0.00054464595500747
  28    0.0026797732502264
  29    -0.0046160907058023
  30    -0.0044520154856927
  31    -0.0019938195545451
  32    0.0034095842663632
  33    0.0029891586866684
  34    -0.00031940487429702
  35    0.00069345823578084
  36    0.0014401926547406
  37    -0.0012766532175268
  38    -0.00093105945019661
  39    -0.0040082366574836
  40    0.00054464595500747
  41    -0.0026797732502264
  42    -0.0046160907058023
  43    -0.0044520154856927
  44    -0.0019938195545451
  45    0.0034095842663632
  46    0.0029891586866684
  47    0.00046170498045279
  48    -0.0016468272787552
  49    -0.0022106427706563
  50     0.006116597363611
  51    0.0033615678696518
  52     0.032632474852936
  53    0.0074658473368808
  54    0.0020799410692782
  55     0.025550596420398
  56    -0.00033342631036584
  57    0.00098838843965918
  58    0.00092752420908726
  59     -0.42514795252654
  60     0.066590693680393
  61     -0.19780336696221
  62     -0.29766242613299
  63      0.04696935307742
  64     -0.13796821190535
  65    -0.00065509538107064
  66    -0.00056148365379206
 Sym= A
 Ene=   -0.1722226553
 Spin= Alpha
 Occup=    1.00000
   1    7.3804992423887e-05
   2    0.0002184248727105
   3    0.00012717966562484
   4    -0.00044593208146875
   5    -0.00023486810951792
   6      0.18082709500279
   7      0.34375434518381
   8      0.27330111121689
   9      0.12657104407726
  10      0.24061594158361
  11      0.19118267496919
  12    -1.7067371998367e-05
  13    5.4671253103802e-05
  14    9.1984601033667e-05
  15     0.001497245915158
  16    0.0023555078911816
  17    0.0020309195904055
  18    0.0014335841659944
  19    0.0019570913185812
  20    0.0015521412819919
  21    9.8571828975653e-05
  22    -0.00016134345467461
  23    -0.00048073505767081
  24    -0.00050064628185206
  25    -0.00044686218693183
  26    -0.00022105571269843
  27    -0.00031700140102363
  28    -0.00040721827940926
  29    -0.00010595519544072
  30    -2.1874381521362e-05
  31    1.898512863605e-06
  32    0.00039966131052188
  33    0.00057318997799843
  34    9.8571828975653e-05
  35    -0.00016134345467461
  36    -0.00048073505767081
  37    0.00050064628185206
  38    0.00044686218693183
  39    -0.00022105571269843
  40    0.00031700140102363
  41    0.00040721827940926
  42    -0.00010595519544072
  43    -2.1874381521362e-05
  44    1.898512863605e-06
  45    0.00039966131052188
  46    0.00057318997799843
  47    -1.7067371998367e-05
  48    5.4671253103802e-05
  49    9.1984601033667e-05
  50    -0.001497245915158
  51    -0.0023555078911816
  52    0.0020309195904055
  53    -0.0014335841659944
  54    -0.0019570913185812
  55    0.0015521412819919
  56    0.00012717966562484
  57    -0.00044593208146875
  58    -0.00023486810951792
  59     -0.18082709500279
  60     -0.34375434518381
  61      0.27330111121689
  62     -0.12657104407726
  63     -0.24061594158361
  64      0.19118267496919
  65    7.3804992423887e-05
  66    0.0002184248727105
 Sym= B
 Ene=   -0.1722137433
 Spin= Alpha
 Occup=    1.00000
   1    7.7896769608599e-05
   2    0.00022318020913248
   3    0.00012948575384109
   4    -0.00045305087087157
   5    -0.00024121671910149
   6      0.17820592627629
   7      0.34416038023241
   8       0.2745171332215
   9      0.12473476466851
  10      0.24089842147015
  11      0.19202617742673
  12    -5.4916144234667e-05
  13    0.00010810648402625
  14    0.00048646476157425
  15    -0.0017076712203551
  16    -0.0029301805002632
  17    -0.0019588777944282
  18    -0.00064078082539119
  19    -0.001855341608538
  20    -0.0012569276031478
  21    0.00013516029120636
  22    -0.00023683055466464
  23    -0.0010882698576259
  24    -0.00031273205153619
  25    5.3919693337246e-06
  26    0.00021267252518183
  27    -0.0001987234123826
  28    -0.00058595722306979
  29    7.2409748547414e-05
  30    5.4682964120548e-05
  31    2.1532493254553e-05
  32    -0.00050844339116068
  33    -0.00063335771325808
  34    -0.00013516029120636
  35    0.00023683055466464
  36    0.0010882698576259
  37    -0.00031273205153619
  38    5.3919693337246e-06
  39    -0.00021267252518183
  40    -0.0001987234123826
  41    -0.00058595722306979
  42    -7.2409748547414e-05
  43    -5.4682964120548e-05
  44    -2.1532493254553e-05
  45    0.00050844339116068
  46    0.00063335771325808
  47    5.4916144234667e-05
  48    -0.00010810648402625
  49    -0.00048646476157425
  50    -0.0017076712203551
  51    -0.0029301805002632
  52    0.0019588777944282
  53    -0.00064078082539119
  54    -0.001855341608538
  55    0.0012569276031478
  56    -0.00012948575384109
  57    0.00045305087087157
  58    0.00024121671910149
  59      0.17820592627629
  60      0.34416038023241
  61      -0.2745171332215
  62      0.12473476466851
  63      0.24089842147015
  64     -0.19202617742673
  65    -7.7896769608599e-05
  66    -0.00022318020913248
 Sym= B
 Ene=   -0.1717028665
 Spin= Alpha
 Occup=    0.99971
   1    -0.00069084868529728
   2    -0.00078089837406631
   3    -0.00038592354345093
   4    0.0012112152231952
   5    0.0010305108529408
   6      0.42652101902298
   7    -0.064428591594226
   8     -0.19636331396525
   9      0.29833942012832
  10    -0.045537103816498
  11      -0.1366767966354
  12    0.00065226963695806
  13    -0.0018032468935156
  14    -0.0040807904971827
  15    0.0085706127643829
  16    0.0026330284362946
  17    -0.034589846967396
  18    0.0016785680695102
  19    0.0023566844902385
  20    -0.021363814079703
  21    -0.00041046479422144
  22    0.00054952946579116
  23    0.0047875486790826
  24    -6.4729098366414e-05
  25    0.00075641703728541
  26    0.0024569399966544
  27    -1.4883665501918e-05
  28    0.0040939054120514
  29    -0.0066636676320529
  30    0.0040440604370161
  31     0.011720115483399
  32    -0.0037282885146521
  33    -0.0081448706430475
  34    0.00041046479422144
  35    -0.00054952946579116
  36    -0.0047875486790826
  37    -6.4729098366414e-05
  38    0.00075641703728541
  39    -0.0024569399966544
  40    -1.4883665501918e-05
  41    0.0040939054120514
  42    0.0066636676320529
  43    -0.0040440604370161
  44    -0.011720115483399
  45    0.0037282885146521
  46    0.0081448706430475
  47    -0.00065226963695806
  48    0.0018032468935156
  49    0.0040807904971827
  50    0.0085706127643829
  51    0.0026330284362946
  52     0.034589846967396
  53    0.0016785680695102
  54    0.0023566844902385
  55     0.021363814079703
  56    0.00038592354345093
  57    -0.0012112152231952
  58    -0.0010305108529408
  59      0.42652101902298
  60    -0.064428591594226
  61      0.19636331396525
  62      0.29833942012832
  63    -0.045537103816498
  64       0.1366767966354
  65    0.00069084868529728
  66    0.00078089837406631
 Sym= A
 Ene=   -0.1436876685
 Spin= Alpha
 Occup=    0.95471
   1    0.00020662471152579
   2    0.0011199483340456
   3    0.00028218387804563
   4    -0.001167199993881
   5    -0.00057021586228726
   6    -0.029969264430888
   7    0.0019443730650349
   8     0.012286784367166
   9    -0.019515868967252
  10    0.0018983424419643
  11    0.0072942165437575
  12    0.00013959319624243
  13    -0.0024912979400735
  14    0.0089498602363996
  15     0.031548053598067
  16      0.13294864241211
  17      0.45990616704369
  18     0.028455222758067
  19     0.090734094063195
  20      0.32602133607635
  21    0.0036113507949029
  22    -0.0073402228560982
  23    -0.018479058970735
  24    -0.017846929553912
  25    -0.022394764216411
  26    -0.050972180951321
  27    -0.0019046069056244
  28    -0.024970457092157
  29    -0.032174780251328
  30    -0.042229123707075
  31    -0.043150781352406
  32     0.060237692918381
  33     0.066248046566009
  34    0.0036113507949029
  35    -0.0073402228560982
  36    -0.018479058970735
  37     0.017846929553912
  38     0.022394764216411
  39    -0.050972180951321
  40    0.0019046069056244
  41     0.024970457092157
  42    -0.032174780251328
  43    -0.042229123707075
  44    -0.043150781352406
  45     0.060237692918381
  46     0.066248046566009
  47    0.00013959319624243
  48    -0.0024912979400735
  49    0.0089498602363996
  50    -0.031548053598067
  51     -0.13294864241211
  52      0.45990616704369
  53    -0.028455222758067
  54    -0.090734094063195
  55      0.32602133607635
  56    0.00028218387804563
  57    -0.001167199993881
  58    -0.00057021586228726
  59     0.029969264430888
  60    -0.0019443730650349
  61     0.012286784367166
  62     0.019515868967252
  63    -0.0018983424419643
  64    0.0072942165437575
  65    0.00020662471152579
  66    0.0011199483340456
 Sym= A
 Ene=   -0.1301643018
 Spin= Alpha
 Occup=    0.89388
   1    -0.00028603937786492
   2    -0.0013691355293956
   3    -0.00034217778323225
   4    0.0014073902391663
   5    0.00071303052698255
   6     0.014707939306099
   7    -0.0037772896748745
   8    -0.0095668719470548
   9    0.0087957976561143
  10    -0.0029198570755137
  11    -0.0047518915055236
  12    0.0001969160435117
  13    -0.0055912566583384
  14     0.028798684900801
  15      0.30821843487986
  16       0.3508030658792
  17      -0.1234521828596
  18      0.22892655086296
  19      0.23471085758838
  20    -0.083451784502748
  21     0.015098271903599
  22    -0.027569057437015
  23    -0.088988293442191
  24    -0.091964537651664
  25    -0.054316900435503
  26     0.015781609658317
  27    -0.022449086555656
  28    -0.055825239608136
  29     0.011119975120905
  30     0.041649220385064
  31     0.062367862106716
  32    0.0079020285810687
  33      0.02675768695664
  34     0.015098271903599
  35    -0.027569057437015
  36    -0.088988293442191
  37     0.091964537651664
  38     0.054316900435503
  39     0.015781609658317
  40     0.022449086555656
  41     0.055825239608136
  42     0.011119975120905
  43     0.041649220385064
  44     0.062367862106716
  45    0.0079020285810687
  46      0.02675768695664
  47    0.0001969160435117
  48    -0.0055912566583384
  49     0.028798684900801
  50     -0.30821843487986
  51      -0.3508030658792
  52      -0.1234521828596
  53     -0.22892655086296
  54     -0.23471085758838
  55    -0.083451784502748
  56    -0.00034217778323225
  57    0.0014073902391663
  58    0.00071303052698255
  59    -0.014707939306099
  60    0.0037772896748745
  61    -0.0095668719470548
  62    -0.0087957976561143
  63    0.0029198570755137
  64    -0.0047518915055236
  65    -0.00028603937786492
  66    -0.0013691355293956
 Sym= A
 Ene=    0.2351342016
 Spin= Alpha
 Occup=   -0.00000
   1    -0.019697054932106
   2     -0.78169677847147
   3      -0.0311298636627
   4      0.04770877420745
   5      0.45941551046588
   6     0.033537852032659
   7    -0.093367764825312
   8     0.095294916397585
   9     0.076283021411067
  10      -0.2404327547904
  11      0.25234790757201
  12    -0.0051795070332388
  13     0.024525482932385
  14     0.082170690488569
  15    -0.0080881920437854
  16     0.034699689417537
  17    -0.0094534700376008
  18      0.04307301388215
  19     0.060868531719117
  20    -0.023784229723987
  21    -0.059804890295963
  22     0.059381239807078
  23       1.0674210781757
  24    -0.015035607912364
  25     -0.11054131770566
  26     0.033790716287311
  27     0.067796004268989
  28     -0.66646687083026
  29      0.11018346943536
  30    -0.010060901365365
  31     -0.93650229904919
  32    -0.0046328992942488
  33     -0.68918316572617
  34    -0.059804890295963
  35     0.059381239807078
  36       1.0674210781757
  37     0.015035607912364
  38      0.11054131770566
  39     0.033790716287311
  40    -0.067796004268989
  41      0.66646687083026
  42      0.11018346943536
  43    -0.010060901365365
  44     -0.93650229904919
  45    -0.0046328992942488
  46     -0.68918316572617
  47    -0.0051795070332388
  48     0.024525482932385
  49     0.082170690488569
  50    0.0080881920437854
  51    -0.034699689417537
  52    -0.0094534700376008
  53     -0.04307301388215
  54    -0.060868531719117
  55    -0.023784229723987
  56      -0.0311298636627
  57      0.04770877420745
  58      0.45941551046588
  59    -0.033537852032659
  60     0.093367764825312
  61     0.095294916397585
  62    -0.076283021411067
  63       0.2404327547904
  64      0.25234790757201
  65    -0.019697054932106
  66     -0.78169677847147
 Sym= B
 Ene=    0.2378039284
 Spin= Alpha
 Occup=    0.00000
   1     0.034336620586364
   2       1.2612395593805
   3     0.050157293344607
   4    -0.075679093007295
   5     -0.74300103383308
   6    -0.049447782191581
   7        0.150569380822
   8     -0.15703825356754
   9      -0.1259997623761
  10      0.38878118499389
  11     -0.40612123461841
  12    0.0025062994329569
  13    -0.0058481312450348
  14    -0.028815694022189
  15    -0.00083549113183333
  16    0.0041252084760453
  17    -0.0029858663810842
  18      -0.0208482740497
  19    0.0082311195147296
  20    0.0058455675782795
  21    0.0057892794274487
  22    -0.0022913331380256
  23     -0.11230159468693
  24    -0.0066015160416096
  25     0.010664598292772
  26    -0.0055541955269383
  27    -0.044318177576614
  28     0.038893568443893
  29    -0.039656505875603
  30    0.00076623568037227
  31       0.1068717077955
  32    0.0025787081468887
  33     0.048718422976124
  34    -0.0057892794274487
  35    0.0022913331380256
  36      0.11230159468693
  37    -0.0066015160416096
  38     0.010664598292772
  39    0.0055541955269383
  40    -0.044318177576614
  41     0.038893568443893
  42     0.039656505875603
  43    -0.00076623568037227
  44      -0.1068717077955
  45    -0.0025787081468887
  46    -0.048718422976124
  47    -0.0025062994329569
  48    0.0058481312450348
  49     0.028815694022189
  50    -0.00083549113183333
  51    0.0041252084760453
  52    0.0029858663810842
  53      -0.0208482740497
  54    0.0082311195147296
  55    -0.0058455675782795
  56    -0.050157293344607
  57     0.075679093007295
  58      0.74300103383308
  59    -0.049447782191581
  60        0.150569380822
  61      0.15703825356754
  62      -0.1259997623761
  63      0.38878118499389
  64      0.40612123461841
  65    -0.034336620586364
  66      -1.2612395593805
 Sym= A
 Ene=    0.2396607735
 Spin= Alpha
 Occup=    0.00000
   1      0.02840936399267
   2      0.99259133626961
   3      0.03943225112405
   4    -0.058824303901895
   5     -0.58570958508728
   6    -0.036344683425718
   7      0.11845558744533
   8     -0.12544014012557
   9     -0.10077985467011
  10       0.3064346640131
  11       -0.319008871448
  12    -0.003127021205301
  13     0.017532074247978
  14     0.047310594643548
  15    -0.0033424985231516
  16     0.030614595991607
  17    -0.011396149643131
  18     0.020121897236641
  19      0.05780059975322
  20    -0.0070389969299631
  21    -0.048712862594235
  22     0.049146007252948
  23      0.86913144876827
  24    -0.013131683708569
  25      -0.0882866427637
  26     0.010606808955194
  27     0.041579236059651
  28     -0.52038384352352
  29     0.020637220991131
  30    -0.0057905508683043
  31     -0.66689697683031
  32    -0.0068575887326388
  33     -0.63147308083152
  34    -0.048712862594235
  35     0.049146007252948
  36      0.86913144876827
  37     0.013131683708569
  38       0.0882866427637
  39     0.010606808955194
  40    -0.041579236059651
  41      0.52038384352352
  42     0.020637220991131
  43    -0.0057905508683043
  44     -0.66689697683031
  45    -0.0068575887326388
  46     -0.63147308083152
  47    -0.003127021205301
  48     0.017532074247978
  49     0.047310594643548
  50    0.0033424985231516
  51    -0.030614595991607
  52    -0.011396149643131
  53    -0.020121897236641
  54     -0.05780059975322
  55    -0.0070389969299631
  56      0.03943225112405
  57    -0.058824303901895
  58     -0.58570958508728
  59     0.036344683425718
  60     -0.11845558744533
  61     -0.12544014012557
  62      0.10077985467011
  63      -0.3064346640131
  64       -0.319008871448
  65      0.02840936399267
  66      0.99259133626961
 Sym= B
 Ene=     0.265638169
 Spin= Alpha
 Occup=   -0.00000
   1    0.0046344889881698
   2     0.098457948273124
   3    0.0038341620935755
   4    -0.0047099009644192
   5     -0.05945225438334
   6    4.6856439840311e-05
   7     0.011750180696066
   8    -0.015388507831013
   9    -0.012323097350676
  10     0.030994052537749
  11      -0.0305357398064
  12    -0.021552798638327
  13     0.051474480796294
  14       0.2249117128164
  15     0.044342322712953
  16    -0.049377895948132
  17     0.016497636740438
  18      0.12335255565395
  19    -0.064328366592118
  20     0.028411908022274
  21    -0.085058879427488
  22     0.041200497452837
  23       1.7065846451501
  24     0.090471866180636
  25     -0.13780138867761
  26    0.00028758406258292
  27      0.59286380154469
  28     -0.34950459190503
  29    -0.0096225441361836
  30    -0.023383146796194
  31     -0.92708640002021
  32    -0.034785349307593
  33      -1.0427206009415
  34     0.085058879427488
  35    -0.041200497452837
  36      -1.7065846451501
  37     0.090471866180636
  38     -0.13780138867761
  39    -0.00028758406258292
  40      0.59286380154469
  41     -0.34950459190503
  42    0.0096225441361836
  43     0.023383146796194
  44      0.92708640002021
  45     0.034785349307593
  46       1.0427206009415
  47     0.021552798638327
  48    -0.051474480796294
  49      -0.2249117128164
  50     0.044342322712953
  51    -0.049377895948132
  52    -0.016497636740438
  53      0.12335255565395
  54    -0.064328366592118
  55    -0.028411908022274
  56    -0.0038341620935755
  57    0.0047099009644192
  58      0.05945225438334
  59    4.6856439840311e-05
  60     0.011750180696066
  61     0.015388507831013
  62    -0.012323097350676
  63     0.030994052537749
  64       0.0305357398064
  65    -0.0046344889881698
  66    -0.098457948273124
 Sym= A
 Ene=    0.2720772789
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0034702650537647
   2    -0.071291034726942
   3    -0.0027235454220972
   4     0.002931841195053
   5     0.043399161625466
   6    -0.0009358858314114
   7    -0.008805696571038
   8     0.011879327637308
   9    0.0095113911070715
  10    -0.022276322649932
  11     0.021668390318614
  12    -0.0014728994190383
  13     0.011514800878767
  14    -0.021670157430995
  15    -0.0064371092520706
  16     0.014825906927008
  17     0.002383943443323
  18    -0.027252360982334
  19     0.030497733981779
  20      0.14826164815413
  21    -0.009391507217752
  22    0.0069402393140798
  23      0.17650010758624
  24     0.013071202407796
  25    -0.021596127994575
  26     -0.25063194055045
  27     0.046638882924075
  28     -0.10573832795002
  29     -0.88472652535398
  30     0.052160060790575
  31      0.99727438133428
  32    -0.046458083361071
  33      -1.2315672613792
  34    -0.009391507217752
  35    0.0069402393140798
  36      0.17650010758624
  37    -0.013071202407796
  38     0.021596127994575
  39     -0.25063194055045
  40    -0.046638882924075
  41      0.10573832795002
  42     -0.88472652535398
  43     0.052160060790575
  44      0.99727438133428
  45    -0.046458083361071
  46      -1.2315672613792
  47    -0.0014728994190383
  48     0.011514800878767
  49    -0.021670157430995
  50    0.0064371092520706
  51    -0.014825906927008
  52     0.002383943443323
  53     0.027252360982334
  54    -0.030497733981779
  55      0.14826164815413
  56    -0.0027235454220972
  57     0.002931841195053
  58     0.043399161625466
  59    0.0009358858314114
  60     0.008805696571038
  61     0.011879327637308
  62    -0.0095113911070715
  63     0.022276322649932
  64     0.021668390318614
  65    -0.0034702650537647
  66    -0.071291034726942
 Sym= B
 Ene=    0.3263354632
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0028103115484157
   2    -0.020756171241986
   3    -0.0008899412401503
   4    0.0010322354753055
   5     0.013254553871637
   6    -0.0014994291651075
   7    -0.002100012394314
   8    0.0036469558648057
   9    0.0039556936723394
  10    -0.0074659314306448
  11    0.0067906515642393
  12    -0.041005071385441
  13     0.084266865880795
  14      0.54010889307097
  15      0.12177421888208
  16    -0.072002654982813
  17     0.074048230959376
  18        0.301523533168
  19     -0.28980001208325
  20       0.2315808576987
  21     0.037704068529117
  22    -0.031558036849767
  23      -0.5499316125098
  24      0.12982319131408
  25     0.033608902107849
  26     -0.19635063312968
  27      0.80728317229853
  28      0.13510628777162
  29     -0.98491997354783
  30    -0.0061091215696531
  31       1.3230171995131
  32    -0.019243685445232
  33     -0.56753480756085
  34    -0.037704068529117
  35     0.031558036849767
  36       0.5499316125098
  37      0.12982319131408
  38     0.033608902107849
  39      0.19635063312968
  40      0.80728317229853
  41      0.13510628777162
  42      0.98491997354783
  43    0.0061091215696531
  44      -1.3230171995131
  45     0.019243685445232
  46      0.56753480756085
  47     0.041005071385441
  48    -0.084266865880795
  49     -0.54010889307097
  50      0.12177421888208
  51    -0.072002654982813
  52    -0.074048230959376
  53        0.301523533168
  54     -0.28980001208325
  55      -0.2315808576987
  56    0.0008899412401503
  57    -0.0010322354753055
  58    -0.013254553871637
  59    -0.0014994291651075
  60    -0.002100012394314
  61    -0.0036469558648057
  62    0.0039556936723394
  63    -0.0074659314306448
  64    -0.0067906515642393
  65    0.0028103115484157
  66     0.020756171241986
 Sym= B
 Ene=     0.342145963
 Spin= Alpha
 Occup=    0.00000
   1    0.0011976508783204
   2     0.021984620265895
   3    0.00061429066806376
   4    0.0011536904018274
   5    -0.014835271938037
   6    0.0038662459049299
   7    0.0035564519190683
   8    -0.0074359066039471
   9    -0.0054688816457206
  10    0.0063094755924829
  11    -0.0040621810434881
  12    -0.041965947870952
  13     0.090683700193475
  14      0.57815238103065
  15      0.10164498294703
  16    -0.070082028588179
  17    -0.031253569820501
  18      0.28469172909418
  19     -0.36050035289827
  20     -0.10960644298341
  21    0.0091353167544041
  22    -0.008673220883514
  23    -0.046548832281632
  24      0.15913508933694
  25      0.10423214238204
  26      0.18680637368751
  27       1.1056360703273
  28      0.48350261500817
  29       0.9572155944671
  30    0.0058038070128962
  31     -0.42476221760724
  32    -0.0021892472159886
  33       1.2126485204508
  34    -0.0091353167544041
  35     0.008673220883514
  36     0.046548832281632
  37      0.15913508933694
  38      0.10423214238204
  39     -0.18680637368751
  40       1.1056360703273
  41      0.48350261500817
  42      -0.9572155944671
  43    -0.0058038070128962
  44      0.42476221760724
  45    0.0021892472159886
  46      -1.2126485204508
  47     0.041965947870952
  48    -0.090683700193475
  49     -0.57815238103065
  50      0.10164498294703
  51    -0.070082028588179
  52     0.031253569820501
  53      0.28469172909418
  54     -0.36050035289827
  55      0.10960644298341
  56    -0.00061429066806376
  57    -0.0011536904018274
  58     0.014835271938037
  59    0.0038662459049299
  60    0.0035564519190683
  61    0.0074359066039471
  62    -0.0054688816457206
  63    0.0063094755924829
  64    0.0040621810434881
  65    -0.0011976508783204
  66    -0.021984620265895
 Sym= A
 Ene=    0.4019364815
 Spin= Alpha
 Occup=   -0.00000
   1    -5.4202445474425e-05
   2     0.013115502286805
   3    0.00011951524928807
   4    0.0026571017281311
   5    -0.0099096130784886
   6    0.0050097455127502
   7    0.0033814388533108
   8    -0.0078467427225273
   9    -0.0051231198507825
  10    0.0024991333789159
  11    0.00037245158650455
  12     -0.05778122423992
  13     0.032785355395707
  14       1.3969049853796
  15      0.10134904253397
  16     -0.20113392175781
  17     0.014190990121654
  18      0.74632817842507
  19     -0.59549058659649
  20      0.12255474170035
  21     0.065131966087769
  22    -0.061800918819497
  23      -1.1709840066172
  24      0.17106273916253
  25     -0.07703707367793
  26    -0.0020194392654417
  27       1.3059198753997
  28      -1.0861541982538
  29      0.09783206993698
  30    -0.037091219697783
  31    -0.0050102261412239
  32    -0.026763161852248
  33    -0.049489622473137
  34     0.065131966087769
  35    -0.061800918819497
  36      -1.1709840066172
  37     -0.17106273916253
  38      0.07703707367793
  39    -0.0020194392654417
  40      -1.3059198753997
  41       1.0861541982538
  42      0.09783206993698
  43    -0.037091219697783
  44    -0.0050102261412239
  45    -0.026763161852248
  46    -0.049489622473137
  47     -0.05778122423992
  48     0.032785355395707
  49       1.3969049853796
  50     -0.10134904253397
  51      0.20113392175781
  52     0.014190990121654
  53     -0.74632817842507
  54      0.59549058659649
  55      0.12255474170035
  56    0.00011951524928807
  57    0.0026571017281311
  58    -0.0099096130784886
  59    -0.0050097455127502
  60    -0.0033814388533108
  61    -0.0078467427225273
  62    0.0051231198507825
  63    -0.0024991333789159
  64    0.00037245158650455
  65    -5.4202445474425e-05
  66     0.013115502286805
 Sym= B
 Ene=     0.426267413
 Spin= Alpha
 Occup=    0.00000
   1    0.00050897204781742
   2    -0.012837792269243
   3    4.934944654819e-06
   4    -0.0037955243044843
   5     0.010500798644492
   6    -0.0062101114085168
   7    -0.003580672947308
   8    0.0096678975772393
   9    0.0062276418629824
  10    -0.0020357359829096
  11    -0.0023804931538058
  12     0.047612638786386
  13    -0.081898424849305
  14      -0.7332282058982
  15     -0.19657190194586
  16     0.026613811301995
  17    -0.016619930397576
  18     -0.69033652960312
  19      0.11474989100754
  20    -0.010534788356391
  21     -0.11214185590034
  22     0.058290154414598
  23       2.4016216418866
  24     0.042659709013502
  25      0.24358880391051
  26    -0.066097163811851
  27      0.80881324981595
  28       1.4717790790487
  29     -0.36159412368255
  30     0.053658457194776
  31      0.43815432219431
  32     0.076875724414986
  33     -0.13236478112925
  34      0.11214185590034
  35    -0.058290154414598
  36      -2.4016216418866
  37     0.042659709013502
  38      0.24358880391051
  39     0.066097163811851
  40      0.80881324981595
  41       1.4717790790487
  42      0.36159412368255
  43    -0.053658457194776
  44     -0.43815432219431
  45    -0.076875724414986
  46      0.13236478112925
  47    -0.047612638786386
  48     0.081898424849305
  49       0.7332282058982
  50     -0.19657190194586
  51     0.026613811301995
  52     0.016619930397576
  53     -0.69033652960312
  54      0.11474989100754
  55     0.010534788356391
  56    -4.934944654819e-06
  57    0.0037955243044843
  58    -0.010500798644492
  59    -0.0062101114085168
  60    -0.003580672947308
  61    -0.0096678975772393
  62    0.0062276418629824
  63    -0.0020357359829096
  64    0.0023804931538058
  65    -0.00050897204781742
  66     0.012837792269244
 Sym= A
 Ene=    0.7459625724
 Spin= Alpha
 Occup=   -0.00000
   1    -0.00011186527058629
   2    -7.0229631836545e-05
   3    1.1333575062087e-05
   4    -0.00023298508210066
   5    0.00029402585449137
   6    0.0004535257355203
   7    0.00025905777981216
   8    -0.00035127883145506
   9    -0.00046686165259383
  10    -0.0003100683611638
  11    0.00042668793126561
  12    -0.014076873225299
  13      0.11825843655437
  14     -0.24496010631185
  15     0.014899842256555
  16    -0.059383451992715
  17    -0.00024207341430482
  18     -0.11594092836505
  19     -0.16480227472939
  20    -0.041167686025695
  21    0.0031671637985537
  22    -0.053080876490307
  23     -0.50960686647049
  24     -0.18809154650296
  25     -0.62823446028156
  26    -0.058758352405677
  27      0.22705224665442
  28        1.258225456332
  29      0.13362597676688
  30      0.12757592803917
  31      0.16789724272911
  32      0.26424794490563
  33      0.19691056569653
  34    0.0031671637985537
  35    -0.053080876490307
  36     -0.50960686647049
  37      0.18809154650296
  38      0.62823446028156
  39    -0.058758352405677
  40     -0.22705224665442
  41       -1.258225456332
  42      0.13362597676688
  43      0.12757592803917
  44      0.16789724272911
  45      0.26424794490563
  46      0.19691056569653
  47    -0.014076873225299
  48      0.11825843655437
  49     -0.24496010631185
  50    -0.014899842256555
  51     0.059383451992715
  52    -0.00024207341430482
  53      0.11594092836505
  54      0.16480227472939
  55    -0.041167686025695
  56    1.1333575062087e-05
  57    -0.00023298508210066
  58    0.00029402585449137
  59    -0.0004535257355203
  60    -0.00025905777981216
  61    -0.00035127883145506
  62    0.00046686165259383
  63    0.0003100683611638
  64    0.00042668793126562
  65    -0.00011186527058629
  66    -7.0229631836543e-05
 Sym= A
 Ene=    0.7853297353
 Spin= Alpha
 Occup=    0.00000
   1    -0.00083973989897393
   2    -0.00046049169368137
   3    9.9589824291935e-05
   4    -0.0020307662650105
   5    0.0024421083093417
   6    -0.007550655535017
   7    -0.0010942813278063
   8    0.0051070661502528
   9    0.0079874138743444
  10    0.00032338344557861
  11    -0.0043886675714884
  12     0.011435226352182
  13    -0.089916893080386
  14      0.21217264087805
  15    -0.045522365924613
  16    -0.014516357715295
  17     -0.23288011882388
  18     0.036781685502874
  19     0.038613415651894
  20    0.0031726294189008
  21    -0.0084481163577661
  22     0.022973430898792
  23     0.039024285237794
  24     -0.13745215543932
  25      0.13316487286329
  26     -0.43471627622265
  27      0.15073010065554
  28     -0.27975483326612
  29      0.88877000907323
  30     -0.42547884586742
  31     -0.21362670537236
  32       0.2978575841381
  33      0.13194365791233
  34    -0.0084481163577661
  35     0.022973430898792
  36     0.039024285237794
  37      0.13745215543932
  38     -0.13316487286329
  39     -0.43471627622265
  40     -0.15073010065554
  41      0.27975483326612
  42      0.88877000907323
  43     -0.42547884586742
  44     -0.21362670537236
  45       0.2978575841381
  46      0.13194365791233
  47     0.011435226352182
  48    -0.089916893080386
  49      0.21217264087805
  50     0.045522365924613
  51     0.014516357715295
  52     -0.23288011882388
  53    -0.036781685502874
  54    -0.038613415651894
  55    0.0031726294189008
  56    9.9589824291935e-05
  57    -0.0020307662650105
  58    0.0024421083093417
  59     0.007550655535017
  60    0.0010942813278063
  61    0.0051070661502528
  62    -0.0079874138743444
  63    -0.00032338344557861
  64    -0.0043886675714884
  65    -0.00083973989897393
  66    -0.00046049169368137
 Sym= B
 Ene=    0.8152985598
 Spin= Alpha
 Occup=   -0.00000
   1    0.0033608620079626
   2    0.00083502701940072
   3    -8.1777767926919e-05
   4    0.0036333901268188
   5    -0.0052358976814697
   6     0.015137399405171
   7    -0.0004186831221606
   8    -0.010571534350485
   9    -0.016723318924496
  10    0.0027532862180056
  11     0.008762824429304
  12    -0.00058223445936357
  13      0.11199323063642
  14      0.27142549186915
  15    -0.075048353522424
  16      0.18346183543839
  17     0.036006764057557
  18     0.046868173220675
  19    -0.012527853394849
  20    -0.022297500533578
  21    -0.0071581811518289
  22      0.16942805875755
  23     -0.06661183638479
  24     -0.71545144580404
  25       0.3203977408357
  26     0.014178152772531
  27      0.64557358136653
  28     -0.49362133469448
  29    -0.068494237152352
  30    -0.079955297406904
  31    -0.042023347764861
  32     -0.12046446775676
  33    -0.099509100590999
  34    0.0071581811518289
  35     -0.16942805875755
  36      0.06661183638479
  37     -0.71545144580404
  38       0.3203977408357
  39    -0.014178152772531
  40      0.64557358136653
  41     -0.49362133469448
  42     0.068494237152352
  43     0.079955297406904
  44     0.042023347764861
  45      0.12046446775676
  46     0.099509100590999
  47    0.00058223445936357
  48     -0.11199323063642
  49     -0.27142549186915
  50    -0.075048353522424
  51      0.18346183543839
  52    -0.036006764057557
  53     0.046868173220675
  54    -0.012527853394849
  55     0.022297500533578
  56    8.1777767926919e-05
  57    -0.0036333901268188
  58    0.0052358976814697
  59     0.015137399405171
  60    -0.0004186831221606
  61     0.010571534350485
  62    -0.016723318924496
  63    0.0027532862180056
  64    -0.008762824429304
  65    -0.0033608620079626
  66    -0.00083502701940072
 Sym= A
 Ene=    0.8248448827
 Spin= Alpha
 Occup=   -0.00000
   1    0.0069918933938785
   2    0.00099278516754244
   3    0.00023439545849482
   4    0.0013013616493204
   5    -0.0046622592928619
   6     0.012174125583716
   7    -0.0042635236297378
   8    -0.007401605640104
   9    -0.014023599761207
  10    0.0084109638571892
  11    0.0036383554532203
  12     0.027720926146197
  13      -0.1796555684847
  14      0.58425812707748
  15     -0.24182567521131
  16     -0.18412088951987
  17     0.051388941174105
  18     0.076657483682667
  19      0.11031977144147
  20     0.011153679468632
  21    -0.017280329228821
  22      0.18909619797789
  23     -0.42935952898931
  24     -0.66135226244363
  25      0.21716197697207
  26     0.061652093992666
  27       0.9935208651326
  28     -0.45701891254495
  29     -0.18977050056228
  30     0.089397929682074
  31      0.03675592163916
  32     -0.11161425687125
  33    -0.080632131391796
  34    -0.017280329228821
  35      0.18909619797789
  36     -0.42935952898931
  37      0.66135226244363
  38     -0.21716197697207
  39     0.061652093992666
  40      -0.9935208651326
  41      0.45701891254495
  42     -0.18977050056228
  43     0.089397929682074
  44      0.03675592163916
  45     -0.11161425687125
  46    -0.080632131391796
  47     0.027720926146197
  48      -0.1796555684847
  49      0.58425812707748
  50      0.24182567521131
  51      0.18412088951987
  52     0.051388941174105
  53    -0.076657483682667
  54     -0.11031977144147
  55     0.011153679468632
  56    0.00023439545849482
  57    0.0013013616493204
  58    -0.0046622592928619
  59    -0.012174125583716
  60    0.0042635236297378
  61    -0.007401605640104
  62     0.014023599761207
  63    -0.0084109638571892
  64    0.0036383554532203
  65    0.0069918933938785
  66    0.00099278516754244
 Sym= B
 Ene=    0.8954612858
 Spin= Alpha
 Occup=    0.00000
   1    -0.0023836192687706
   2    -0.0009602614511381
   3    -0.00062789803240749
   4    0.0076041482216357
   5    -0.0055748628096674
   6     0.033891944222561
   7    -0.008988405132396
   8     -0.03335217179026
   9    -0.036973894196625
  10     0.009089414167647
  11     0.037442826445547
  12    -0.016980681508924
  13      0.16096063398767
  14     -0.16021490388023
  15      -0.1167589202523
  16     -0.14450356167422
  17    -0.083120810374677
  18     0.053520980275251
  19    -0.028565624553572
  20     0.067020847124382
  21     0.048443855751656
  22     -0.32132531544556
  23      0.80109089646909
  24     -0.45483398958532
  25     -0.55559663003381
  26    -0.087440321116662
  27        0.919277326203
  28       1.1559587448738
  29      0.16373554185611
  30       0.2057327408906
  31       0.1910399060285
  32      0.20946020941934
  33      0.31675272085987
  34    -0.048443855751656
  35      0.32132531544556
  36     -0.80109089646909
  37     -0.45483398958532
  38     -0.55559663003381
  39     0.087440321116662
  40        0.919277326203
  41       1.1559587448738
  42     -0.16373554185611
  43      -0.2057327408906
  44      -0.1910399060285
  45     -0.20946020941934
  46     -0.31675272085987
  47     0.016980681508924
  48     -0.16096063398767
  49      0.16021490388023
  50      -0.1167589202523
  51     -0.14450356167422
  52     0.083120810374677
  53     0.053520980275251
  54    -0.028565624553572
  55    -0.067020847124382
  56    0.00062789803240749
  57    -0.0076041482216357
  58    0.0055748628096674
  59     0.033891944222561
  60    -0.008988405132396
  61      0.03335217179026
  62    -0.036973894196625
  63     0.009089414167647
  64    -0.037442826445547
  65    0.0023836192687706
  66    0.0009602614511381
 Sym= B
 Ene=    0.9115988673
 Spin= Alpha
 Occup=   -0.00000
   1     0.017408030409757
   2    0.0058641342655208
   3    0.0040406475881708
   4    -0.047901587326287
   5     0.034328119318343
   6     -0.31855318484542
   7     0.017858124007236
   8       0.2010263299462
   9      0.35001908290295
  10    -0.013407440753854
  11      -0.2288008508439
  12     0.005249406800798
  13     -0.02415558064221
  14    -0.00075837545294967
  15      0.20568306138538
  16     0.041280502628485
  17     -0.44987091832583
  18     -0.25833781424902
  19    -0.025425892816772
  20      0.36802042536648
  21    -0.0018575563141118
  22    -0.017849945625503
  23      0.24174107680588
  24    -0.053668828602234
  25    -0.0054683602662295
  26     -0.28330989816183
  27     0.066948636268315
  28     0.048558691579772
  29      0.68863384167553
  30     -0.14157743248619
  31     -0.21912339483857
  32     0.024593351821047
  33      0.19663232385924
  34    0.0018575563141118
  35     0.017849945625503
  36     -0.24174107680588
  37    -0.053668828602234
  38    -0.0054683602662295
  39      0.28330989816183
  40     0.066948636268315
  41     0.048558691579772
  42     -0.68863384167553
  43      0.14157743248619
  44      0.21912339483857
  45    -0.024593351821047
  46     -0.19663232385924
  47    -0.005249406800798
  48      0.02415558064221
  49    0.00075837545294967
  50      0.20568306138538
  51     0.041280502628485
  52      0.44987091832583
  53     -0.25833781424902
  54    -0.025425892816772
  55     -0.36802042536648
  56    -0.0040406475881708
  57     0.047901587326287
  58    -0.034328119318343
  59     -0.31855318484542
  60     0.017858124007236
  61      -0.2010263299462
  62      0.35001908290295
  63    -0.013407440753854
  64       0.2288008508439
  65    -0.017408030409757
  66    -0.0058641342655208
 Sym= A
 Ene=    0.9289914173
 Spin= Alpha
 Occup=    0.00000
   1     0.018113086639437
   2    0.0043293933699494
   3    0.0028242118526975
   4    -0.030143595346378
   5     0.018503965550256
   6     -0.56352115712497
   7     0.070744336843846
   8      0.30022739379049
   9      0.62579041293193
  10    -0.071159352707741
  11     -0.34282295869484
  12    0.0096399826833269
  13     -0.13300122317931
  14       0.1089271114667
  15       0.1291557633992
  16     -0.07797333005418
  17     -0.10321167769319
  18     -0.15418378341409
  19     0.072881734823912
  20      0.15594317795661
  21    4.6096743274221e-05
  22     -0.05465002990359
  23      0.12142463802205
  24    -0.010158623284352
  25    -0.037649493071981
  26     0.072396025019425
  27     0.051513688042882
  28    -0.012876025570517
  29     -0.15406775514077
  30    -0.014783998008979
  31     0.024168380496304
  32     -0.04092078109876
  33    -0.067825024925115
  34    4.6096743274221e-05
  35     -0.05465002990359
  36      0.12142463802205
  37     0.010158623284352
  38     0.037649493071981
  39     0.072396025019425
  40    -0.051513688042882
  41     0.012876025570517
  42     -0.15406775514077
  43    -0.014783998008979
  44     0.024168380496304
  45     -0.04092078109876
  46    -0.067825024925115
  47    0.0096399826833269
  48     -0.13300122317931
  49       0.1089271114667
  50      -0.1291557633992
  51      0.07797333005418
  52     -0.10321167769319
  53      0.15418378341409
  54    -0.072881734823912
  55      0.15594317795661
  56    0.0028242118526975
  57    -0.030143595346378
  58     0.018503965550256
  59      0.56352115712497
  60    -0.070744336843846
  61      0.30022739379049
  62     -0.62579041293193
  63     0.071159352707741
  64     -0.34282295869484
  65     0.018113086639437
  66    0.0043293933699494
 Sym= B
 Ene=    0.9350081081
 Spin= Alpha
 Occup=    0.00000
   1    -0.011081506398206
   2    -0.0010752408215902
   3    -0.0008404026878482
   4    0.0054857070852035
   5    -5.7534257444942e-05
   6      0.05160805539319
   7     -0.41526455608536
   8     -0.42949338948212
   9    -0.056073294959514
  10      0.45908653647845
  11      0.48572314605704
  12    -0.0068801293951659
  13     0.064789777312313
  14      0.07666600010971
  15     -0.12682396338005
  16     0.034052912281441
  17      -0.2080370299139
  18      0.22687528077456
  19    -0.034397546577125
  20      0.14415546470632
  21    -0.0077597725146996
  22     0.092221165856981
  23     -0.43828797305794
  24     0.070573151675534
  25      0.10342651672299
  26     -0.19493665265887
  27     -0.17927388449631
  28      -0.3239791518584
  29      0.53848534696404
  30    -0.063180121961522
  31     -0.23312135132697
  32     0.028697772816718
  33      0.12062159406603
  34    0.0077597725146996
  35    -0.092221165856981
  36      0.43828797305794
  37     0.070573151675534
  38      0.10342651672299
  39      0.19493665265887
  40     -0.17927388449631
  41      -0.3239791518584
  42     -0.53848534696404
  43     0.063180121961522
  44      0.23312135132697
  45    -0.028697772816718
  46     -0.12062159406603
  47    0.0068801293951659
  48    -0.064789777312313
  49     -0.07666600010971
  50     -0.12682396338005
  51     0.034052912281441
  52       0.2080370299139
  53      0.22687528077456
  54    -0.034397546577125
  55     -0.14415546470632
  56    0.0008404026878482
  57    -0.0054857070852035
  58    5.7534257444942e-05
  59      0.05160805539319
  60     -0.41526455608536
  61      0.42949338948212
  62    -0.056073294959514
  63      0.45908653647845
  64     -0.48572314605704
  65     0.011081506398206
  66    0.0010752408215902
 Sym= A
 Ene=    0.9354750786
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0011349244441724
   2    3.0053962909811e-05
   3    1.1957338795465e-05
   4    -0.0008474774023806
   5    0.0012237185887361
   6     -0.26647705391943
   7     -0.48928535551312
   8     -0.38530288581886
   9      0.29819523240655
  10      0.54659233812549
  11      0.43152956212121
  12    -0.00024973581947432
  13     0.003918863635466
  14    -0.016223219229298
  15    -0.0062854375116507
  16    -0.0066074190386898
  17    -0.0058446842975016
  18    0.0063144807871142
  19     0.013210582336523
  20    0.0071337402281053
  21    -1.4835596809666e-06
  22    -0.00091603409783239
  23    0.0087194147189547
  24    0.0073671392938154
  25    -0.0032650667534602
  26    0.0023712313540182
  27    -0.022052502624416
  28     0.009902673153903
  29    -0.0057539410572348
  30    0.00025654239064421
  31    0.0025254009949742
  32    -0.00090360648246092
  33    0.00055750093274946
  34    -1.4835596809666e-06
  35    -0.00091603409783239
  36    0.0087194147189547
  37    -0.0073671392938154
  38    0.0032650667534602
  39    0.0023712313540182
  40     0.022052502624416
  41    -0.009902673153903
  42    -0.0057539410572348
  43    0.00025654239064421
  44    0.0025254009949742
  45    -0.00090360648246092
  46    0.00055750093274946
  47    -0.00024973581947432
  48     0.003918863635466
  49    -0.016223219229298
  50    0.0062854375116507
  51    0.0066074190386898
  52    -0.0058446842975016
  53    -0.0063144807871142
  54    -0.013210582336523
  55    0.0071337402281053
  56    1.1957338795465e-05
  57    -0.0008474774023806
  58    0.0012237185887361
  59      0.26647705391943
  60      0.48928535551312
  61     -0.38530288581886
  62     -0.29819523240655
  63     -0.54659233812549
  64      0.43152956212121
  65    -0.0011349244441724
  66    3.0053962909811e-05
 Sym= B
 Ene=    0.9361104622
 Spin= Alpha
 Occup=    0.00000
   1    0.0099560498911867
   2    0.00078201715185422
   3    0.00074242127379362
   4    -0.0047776557287955
   5    7.5773530743494e-06
   6     -0.50148135665519
   7     -0.25864599468491
   8    -0.078080003981595
   9       0.5595459229417
  10      0.29400819495583
  11     0.082408931037787
  12    0.0078381326329217
  13    -0.074969966536943
  14    -0.077061058397806
  15      0.12767497682211
  16    -0.057076779942974
  17      0.24862453313086
  18     -0.23120049124648
  19     0.067464924978332
  20     -0.16616747017835
  21    0.0078781367626948
  22    -0.092242627864414
  23      0.44554787198407
  24    -0.068265587707316
  25    -0.094530681688114
  26      0.24304532397306
  27      0.16887536200419
  28      0.30781194835343
  29     -0.67050933456956
  30     0.073137452888284
  31      0.27425221513794
  32    -0.038656508349031
  33     -0.16668066869571
  34    -0.0078781367626948
  35     0.092242627864414
  36     -0.44554787198407
  37    -0.068265587707316
  38    -0.094530681688114
  39     -0.24304532397306
  40      0.16887536200419
  41      0.30781194835343
  42      0.67050933456956
  43    -0.073137452888284
  44     -0.27425221513794
  45     0.038656508349031
  46      0.16668066869571
  47    -0.0078381326329217
  48     0.074969966536943
  49     0.077061058397806
  50      0.12767497682211
  51    -0.057076779942974
  52     -0.24862453313086
  53     -0.23120049124648
  54     0.067464924978332
  55      0.16616747017835
  56    -0.00074242127379362
  57    0.0047776557287955
  58    -7.5773530743494e-06
  59     -0.50148135665519
  60     -0.25864599468491
  61     0.078080003981595
  62       0.5595459229417
  63      0.29400819495583
  64    -0.082408931037787
  65    -0.0099560498911867
  66    -0.00078201715185422
 Sym= B
 Ene=    0.9654342062
 Spin= Alpha
 Occup=    0.00000
   1      0.27396072992202
   2     0.033722827127297
   3     0.026856964901976
   4     -0.22772306991794
   5     0.084550129239857
   6      0.29400409524067
   7     -0.28274050631484
   8      0.12272383858575
   9     -0.37384941711548
  10      0.44553131275913
  11     -0.26972893629185
  12     0.021249485404496
  13      -0.1789150250966
  14     -0.12308811155912
  15      0.41409277765839
  16    -0.079977767237712
  17     0.040438483615684
  18     -0.64480464230347
  19      0.13775469706265
  20     -0.04899881184334
  21    0.0072024343545401
  22     -0.17444002358836
  23      0.96379607106243
  24    -0.084483676038167
  25    -0.092140885240304
  26     0.017782613202691
  27      0.19365397294187
  28      0.43551262815503
  29     -0.10247395794683
  30    -0.025491559357035
  31     0.065875462303428
  32    -0.046321786408095
  33    -0.00098645300719907
  34    -0.0072024343545401
  35      0.17444002358836
  36     -0.96379607106243
  37    -0.084483676038167
  38    -0.092140885240304
  39    -0.017782613202691
  40      0.19365397294187
  41      0.43551262815503
  42      0.10247395794683
  43     0.025491559357035
  44    -0.065875462303428
  45     0.046321786408095
  46    0.00098645300719907
  47    -0.021249485404496
  48       0.1789150250966
  49      0.12308811155912
  50      0.41409277765839
  51    -0.079977767237712
  52    -0.040438483615684
  53     -0.64480464230347
  54      0.13775469706265
  55      0.04899881184334
  56    -0.026856964901976
  57      0.22772306991794
  58    -0.084550129239857
  59      0.29400409524067
  60     -0.28274050631484
  61     -0.12272383858575
  62     -0.37384941711548
  63      0.44553131275913
  64      0.26972893629185
  65     -0.27396072992202
  66    -0.033722827127296
 Sym= A
 Ene=    0.9714046991
 Spin= Alpha
 Occup=    0.00000
   1      0.37464159677668
   2      0.03678624150569
   3     0.034358885107603
   4     -0.27945820308477
   5     0.091307546341884
   6      0.21841634048302
   7     -0.30943921261087
   8      0.24165643860898
   9     -0.30366884708907
  10      0.52270570378235
  11      -0.4533731010964
  12     0.019348265231034
  13     -0.25696417395937
  14     0.075077136591938
  15      0.21360007287271
  16     -0.19087313856006
  17    -0.039178811941537
  18     -0.27711384416059
  19       0.2565386376208
  20     0.059025400222301
  21    -0.00062010133300931
  22     -0.15612003912733
  23      0.42698011630138
  24     0.051728778473903
  25    -0.091517595918728
  26     0.020404755948265
  27     -0.13406605250459
  28     0.052175026338168
  29    -0.075813343283174
  30    -0.050397070191763
  31    -0.040549156656388
  32    -0.084694707696471
  33    -0.066386516182162
  34    -0.00062010133300931
  35     -0.15612003912733
  36      0.42698011630138
  37    -0.051728778473903
  38     0.091517595918728
  39     0.020404755948265
  40      0.13406605250459
  41    -0.052175026338168
  42    -0.075813343283174
  43    -0.050397070191763
  44    -0.040549156656388
  45    -0.084694707696471
  46    -0.066386516182162
  47     0.019348265231034
  48     -0.25696417395937
  49     0.075077136591938
  50     -0.21360007287271
  51      0.19087313856006
  52    -0.039178811941537
  53      0.27711384416059
  54      -0.2565386376208
  55     0.059025400222301
  56     0.034358885107603
  57     -0.27945820308477
  58     0.091307546341884
  59     -0.21841634048302
  60      0.30943921261087
  61      0.24165643860898
  62      0.30366884708907
  63     -0.52270570378235
  64      -0.4533731010964
  65      0.37464159677668
  66      0.03678624150569
 Sym= B
 Ene=    0.9874844067
 Spin= Alpha
 Occup=    0.00000
   1     -0.41558147464016
   2    -0.0053368668542183
   3    -0.030491762902354
   4      0.20712762339898
   5    -0.025405893337008
   6     0.052193165914476
   7      0.20038553522752
   8     -0.31093973801836
   9    0.0012265151455256
  10     -0.41746120264173
  11       0.5524700475567
  12     0.020620066224992
  13     -0.17962770862056
  14     -0.08834465911169
  15      0.39076940470093
  16    -0.052966785365208
  17     0.027181661465069
  18     -0.60740698675979
  19      0.10122277616026
  20    -0.085018571284041
  21    0.0042708960695697
  22     -0.14903991093733
  23      0.88369340871875
  24    -0.072845508543686
  25    -0.081504891769338
  26    -0.070861610598968
  27      0.17540895841216
  28      0.40232372306188
  29      0.18225022296741
  30    -0.047530302411287
  31    -0.041226686748198
  32    -0.041364170332061
  33      0.10046718640704
  34    -0.0042708960695697
  35      0.14903991093733
  36     -0.88369340871875
  37    -0.072845508543686
  38    -0.081504891769338
  39     0.070861610598968
  40      0.17540895841216
  41      0.40232372306188
  42     -0.18225022296741
  43     0.047530302411287
  44     0.041226686748198
  45     0.041364170332061
  46     -0.10046718640704
  47    -0.020620066224992
  48      0.17962770862056
  49      0.08834465911169
  50      0.39076940470093
  51    -0.052966785365208
  52    -0.027181661465069
  53     -0.60740698675979
  54      0.10122277616026
  55     0.085018571284041
  56     0.030491762902354
  57     -0.20712762339898
  58     0.025405893337008
  59     0.052193165914476
  60      0.20038553522752
  61      0.31093973801836
  62    0.0012265151455256
  63     -0.41746120264173
  64      -0.5524700475567
  65      0.41558147464016
  66    0.0053368668542183
 Sym= A
 Ene=    0.9884959697
 Spin= Alpha
 Occup=    0.00000
   1     -0.28331578809713
   2    -0.0035943423327087
   3     -0.02110440621073
   4      0.14631844101646
   5    -0.022252795511806
   6     0.033957324385156
   7       0.1453440845026
   8     -0.20801734340013
   9    0.0027343226580485
  10     -0.29441301001582
  11      0.37183875383565
  12     0.033688053728413
  13     -0.45064435998203
  14     0.097122851012019
  15      0.28334894992822
  16     -0.33440319632736
  17      0.10253861779316
  18      -0.3796584424836
  19      0.48451392306581
  20      -0.1467939986075
  21    -0.0052743112897942
  22     -0.25995069173238
  23      0.77019723743772
  24      0.11130214081926
  25     -0.17669921209158
  26    -0.060275106568666
  27     -0.33812330638399
  28      0.11297029596769
  29     0.073639055423468
  30     -0.12034263830685
  31     -0.13795575124235
  32     -0.17705333624703
  33    -0.032394563950907
  34    -0.0052743112897942
  35     -0.25995069173238
  36      0.77019723743772
  37     -0.11130214081926
  38      0.17669921209158
  39    -0.060275106568666
  40      0.33812330638399
  41     -0.11297029596769
  42     0.073639055423468
  43     -0.12034263830685
  44     -0.13795575124235
  45     -0.17705333624703
  46    -0.032394563950907
  47     0.033688053728413
  48     -0.45064435998203
  49     0.097122851012019
  50     -0.28334894992822
  51      0.33440319632736
  52      0.10253861779316
  53       0.3796584424836
  54     -0.48451392306581
  55      -0.1467939986075
  56     -0.02110440621073
  57      0.14631844101646
  58    -0.022252795511806
  59    -0.033957324385156
  60      -0.1453440845026
  61     -0.20801734340013
  62    -0.0027343226580485
  63      0.29441301001582
  64      0.37183875383566
  65     -0.28331578809713
  66    -0.0035943423327087
 Sym= B
 Ene=     1.014281156
 Spin= Alpha
 Occup=    0.00000
   1    -0.023377130895087
   2     0.012850173175056
   3    0.00094300810055302
   4    -0.025757358036144
   5     0.026705055402512
   6     0.017363599139657
   7     -0.03154824663895
   8    -0.00087799195900023
   9    -0.017049290298098
  10     0.026892966783076
  11     0.011115227206723
  12    -0.007210854188549
  13     0.030717522784013
  14    -0.067562986559037
  15     0.044067850838307
  16      0.63574807311166
  17     0.069840082541212
  18     -0.11861844170399
  19     -0.89657137009184
  20     -0.10361721300599
  21    -0.013597793271977
  22    0.0035082493220998
  23      0.15751516528591
  24     0.015018080073037
  25      -0.2974713056762
  26    -0.037216340465601
  27      0.38733412384609
  28      0.80539736917205
  29      0.10281270922887
  30    -0.020236722408824
  31      0.19842884435151
  32    -0.051861551591422
  33      0.24825945215676
  34     0.013597793271977
  35    -0.0035082493220998
  36     -0.15751516528591
  37     0.015018080073037
  38      -0.2974713056762
  39     0.037216340465601
  40      0.38733412384609
  41      0.80539736917205
  42     -0.10281270922887
  43     0.020236722408824
  44     -0.19842884435151
  45     0.051861551591422
  46     -0.24825945215676
  47     0.007210854188549
  48    -0.030717522784013
  49     0.067562986559037
  50     0.044067850838307
  51      0.63574807311166
  52    -0.069840082541212
  53     -0.11861844170399
  54     -0.89657137009184
  55      0.10361721300599
  56    -0.00094300810055302
  57     0.025757358036144
  58    -0.026705055402512
  59     0.017363599139657
  60     -0.03154824663895
  61    0.00087799195900023
  62    -0.017049290298098
  63     0.026892966783076
  64    -0.011115227206723
  65     0.023377130895087
  66    -0.012850173175056
 Sym= A
 Ene=     1.020305538
 Spin= Alpha
 Occup=   -0.00000
   1      0.25731558798669
   2    -0.076225295555004
   3    0.0053760409696012
   4     0.054912764111717
   5     -0.11248859780389
   6     -0.10907626028775
   7     0.025011968993019
   8     0.030658107898037
   9     0.091578996414265
  10      0.07927706284183
  11     -0.14880866935314
  12    -0.0013383118399368
  13     0.033079152806051
  14     0.062315899376228
  15      0.07403621451699
  16     0.055627346905185
  17      0.56412525418342
  18    -0.054346429349954
  19    -0.091426745276449
  20     -0.81656250961505
  21    0.0050515327765939
  22     0.064851416681453
  23    -0.044452475250246
  24    -0.0075997207680906
  25     0.058779426390626
  26     -0.36838891435613
  27     0.070339804227965
  28      -0.0939017140239
  29      0.75647930920879
  30     0.065167364340989
  31      -0.3681466421396
  32    -0.0099877778311387
  33      0.30256518798964
  34    0.0050515327765939
  35     0.064851416681453
  36    -0.044452475250246
  37    0.0075997207680906
  38    -0.058779426390626
  39     -0.36838891435613
  40    -0.070339804227965
  41       0.0939017140239
  42      0.75647930920879
  43     0.065167364340989
  44      -0.3681466421396
  45    -0.0099877778311387
  46      0.30256518798964
  47    -0.0013383118399368
  48     0.033079152806051
  49     0.062315899376228
  50     -0.07403621451699
  51    -0.055627346905185
  52      0.56412525418342
  53     0.054346429349954
  54     0.091426745276449
  55     -0.81656250961505
  56    0.0053760409696012
  57     0.054912764111717
  58     -0.11248859780389
  59      0.10907626028775
  60    -0.025011968993019
  61     0.030658107898037
  62    -0.091578996414265
  63     -0.07927706284183
  64     -0.14880866935314
  65      0.25731558798669
  66    -0.076225295555004
 Sym= B
 Ene=     1.043074491
 Spin= Alpha
 Occup=    0.00000
   1      0.80336409257876
   2     -0.40831254216902
   3    -0.00095564588921686
   4       0.3943131811765
   5     -0.46700398977731
   6    -0.088460879113158
   7      0.26342258295807
   8     -0.27704089063327
   9    0.0031722303816775
  10    0.00040312934042531
  11    0.0020172322090697
  12    0.0027291403817817
  13    -0.026123436971029
  14    -0.00030140360051574
  15     0.051723396047185
  16     0.013836897102528
  17     0.047329230375609
  18    -0.074940923730797
  19    -0.017290690684361
  20     -0.12836923604006
  21    0.00060013183255051
  22    -0.039115692774522
  23      0.14789480076802
  24    0.00067190087787965
  25    -0.0067175106300827
  26     -0.13764950888929
  27     0.011495206913206
  28     0.052335894868935
  29      0.40732160932829
  30     0.012919761092226
  31     -0.19261774889553
  32    -0.018239569459323
  33      0.16782655403654
  34    -0.00060013183255051
  35     0.039115692774522
  36     -0.14789480076802
  37    0.00067190087787965
  38    -0.0067175106300827
  39      0.13764950888929
  40     0.011495206913206
  41     0.052335894868935
  42     -0.40732160932829
  43    -0.012919761092226
  44      0.19261774889553
  45     0.018239569459323
  46     -0.16782655403654
  47    -0.0027291403817817
  48     0.026123436971029
  49    0.00030140360051574
  50     0.051723396047185
  51     0.013836897102528
  52    -0.047329230375609
  53    -0.074940923730797
  54    -0.017290690684361
  55      0.12836923604006
  56    0.00095564588921686
  57      -0.3943131811765
  58      0.46700398977731
  59    -0.088460879113158
  60      0.26342258295807
  61      0.27704089063327
  62    0.0031722303816775
  63    0.00040312934042531
  64    -0.0020172322090698
  65     -0.80336409257876
  66      0.40831254216902
 Sym= A
 Ene=     1.044264297
 Spin= Alpha
 Occup=    0.00000
   1      0.78362261001471
   2     -0.40396857905519
   3    -0.0012883471156795
   4      0.38835593742106
   5     -0.45587120716437
   6    -0.071336569284512
   7      0.26233055809875
   8     -0.27989886207146
   9    -0.013993861870797
  10    -0.0073186936437063
  11     0.014792385083032
  12    0.0032140440211849
  13     -0.05159086316979
  14    -0.060904688489791
  15    -0.065865385761024
  16     -0.05578285679518
  17     -0.12489895325135
  18     0.062980137242663
  19      0.11085694947835
  20       0.1755875276322
  21    -0.0050580163157279
  22    -0.065401837460949
  23      0.13784254949163
  24      0.03984715534117
  25    -0.058353629594564
  26     0.073919951144023
  27      -0.1540704097704
  28     0.074247835517293
  29     -0.16470928769392
  30    -0.051536801758817
  31     0.079641801304843
  32     -0.04391567416263
  33    -0.061844284224965
  34    -0.0050580163157279
  35    -0.065401837460949
  36      0.13784254949163
  37     -0.03984715534117
  38     0.058353629594564
  39     0.073919951144023
  40       0.1540704097704
  41    -0.074247835517293
  42     -0.16470928769392
  43    -0.051536801758817
  44     0.079641801304843
  45     -0.04391567416263
  46    -0.061844284224965
  47    0.0032140440211849
  48     -0.05159086316979
  49    -0.060904688489791
  50     0.065865385761024
  51      0.05578285679518
  52     -0.12489895325135
  53    -0.062980137242663
  54     -0.11085694947835
  55       0.1755875276322
  56    -0.0012883471156795
  57      0.38835593742106
  58     -0.45587120716437
  59     0.071336569284512
  60     -0.26233055809875
  61     -0.27989886207146
  62     0.013993861870797
  63    0.0073186936437063
  64     0.014792385083032
  65      0.78362261001471
  66     -0.40396857905519
 Sym= A
 Ene=       1.0734629
 Spin= Alpha
 Occup=    0.00000
   1     0.051733388465293
   2     -0.05888502263487
   3    -0.0031549927425019
   4     0.064176808457962
   5    -0.048864380115423
   6     0.024902137615246
   7     0.047540060880591
   8    -0.084197775773555
   9    -0.034270468295633
  10    -0.042166660259297
  11     0.085105133934419
  12    -0.011643522633364
  13      0.30999625070576
  14     -0.22620846124164
  15      0.44923834137519
  16     -0.11868204980104
  17    -0.069920071119791
  18     -0.60629020285529
  19      0.10679858535443
  20      0.10446098437956
  21     0.041821872486532
  22      0.17673223723741
  23    -0.094421021641991
  24    -0.070452485406485
  25      0.32277681871962
  26     0.056869952934275
  27      0.22476656577994
  28     -0.11307718201365
  29     -0.10754421261841
  30      0.36242449027943
  31    -0.072437948709892
  32      0.44453353065712
  33      -0.1885631284219
  34     0.041821872486532
  35      0.17673223723741
  36    -0.094421021641991
  37     0.070452485406485
  38     -0.32277681871962
  39     0.056869952934275
  40     -0.22476656577994
  41      0.11307718201365
  42     -0.10754421261841
  43      0.36242449027943
  44    -0.072437948709892
  45      0.44453353065712
  46      -0.1885631284219
  47    -0.011643522633364
  48      0.30999625070576
  49     -0.22620846124164
  50     -0.44923834137519
  51      0.11868204980104
  52    -0.069920071119791
  53      0.60629020285529
  54     -0.10679858535443
  55      0.10446098437956
  56    -0.0031549927425019
  57     0.064176808457962
  58    -0.048864380115423
  59    -0.024902137615246
  60    -0.047540060880591
  61    -0.084197775773555
  62     0.034270468295633
  63     0.042166660259297
  64     0.085105133934419
  65     0.051733388465293
  66     -0.05888502263487
 Sym= B
 Ene=     1.080697891
 Spin= Alpha
 Occup=   -0.00000
   1     -0.10400859938779
   2     0.088269910356714
   3    0.0025501281605562
   4    -0.078044672472091
   5     0.066334488556013
   6    -0.042683126102434
   7    -0.056918749899872
   8      0.10117665490712
   9     0.061464179210534
  10     0.035078904942511
  11    -0.086378903058203
  12    -0.00025756328083585
  13    0.0082343982303983
  14     0.083471164716764
  15    -0.029573243666153
  16    -0.045461170066104
  17      0.33365462362063
  18      0.10553659992472
  19     0.048469685142478
  20     -0.76504786372894
  21    0.0053186865651454
  22    -0.066746929052093
  23     0.024718597285238
  24     0.027916386295449
  25     0.065248139939441
  26     -0.73345220991675
  27     -0.14558693032359
  28     -0.19716570003853
  29       2.2146590018635
  30      0.17746726416848
  31       -1.198351578602
  32     -0.12586318063431
  33      0.94368598445583
  34    -0.0053186865651454
  35     0.066746929052093
  36    -0.024718597285238
  37     0.027916386295449
  38     0.065248139939441
  39      0.73345220991675
  40     -0.14558693032359
  41     -0.19716570003853
  42      -2.2146590018635
  43     -0.17746726416848
  44        1.198351578602
  45      0.12586318063431
  46     -0.94368598445583
  47    0.00025756328083585
  48    -0.0082343982303983
  49    -0.083471164716764
  50    -0.029573243666153
  51    -0.045461170066104
  52     -0.33365462362063
  53      0.10553659992472
  54     0.048469685142478
  55      0.76504786372894
  56    -0.0025501281605562
  57     0.078044672472091
  58    -0.066334488556013
  59    -0.042683126102434
  60    -0.056918749899872
  61     -0.10117665490712
  62     0.061464179210534
  63     0.035078904942511
  64     0.086378903058203
  65      0.10400859938779
  66    -0.088269910356714
 Sym= A
 Ene=     1.109110252
 Spin= Alpha
 Occup=    0.00000
   1     0.033054176929691
   2     -0.04798997548755
   3    -0.0015216728964445
   4     0.028884341381773
   5    -0.013488494162329
   6     0.029039212143043
   7     0.022454081356794
   8    -0.065905074839995
   9    -0.036915692403212
  10    -0.020992892652044
  11     0.072964517921573
  12       0.0148283211866
  13     -0.39920950370177
  14       1.0430533939409
  15      0.25657707352933
  16      0.50096392087543
  17    -0.014924377781598
  18     -0.20199592001028
  19     -0.96464000686285
  20      0.10379863405113
  21    -0.014468508869415
  22      -0.1270464992717
  23     -0.44297486111634
  24     -0.29330000802523
  25     -0.02506676177339
  26      0.13764129368661
  27        1.140175726921
  28     -0.39302829726565
  29     -0.20619836011062
  30      -0.1953977971174
  31      0.18090501383877
  32    -0.083553277968175
  33     -0.21738025798031
  34    -0.014468508869415
  35      -0.1270464992717
  36     -0.44297486111634
  37      0.29330000802523
  38      0.02506676177339
  39      0.13764129368661
  40       -1.140175726921
  41      0.39302829726565
  42     -0.20619836011062
  43      -0.1953977971174
  44      0.18090501383877
  45    -0.083553277968175
  46     -0.21738025798031
  47       0.0148283211866
  48     -0.39920950370177
  49       1.0430533939409
  50     -0.25657707352933
  51     -0.50096392087543
  52    -0.014924377781598
  53      0.20199592001028
  54      0.96464000686285
  55      0.10379863405113
  56    -0.0015216728964445
  57     0.028884341381773
  58    -0.013488494162329
  59    -0.029039212143043
  60    -0.022454081356794
  61    -0.065905074839995
  62     0.036915692403212
  63     0.020992892652044
  64     0.072964517921573
  65     0.033054176929691
  66     -0.04798997548755
 Sym= A
 Ene=     1.166302803
 Spin= Alpha
 Occup=   -0.00000
   1    0.0017977301821893
   2     0.029999046471392
   3    -0.00032467132003661
   4      0.02007741866878
   5    -0.038254195959935
   6    -0.0074440286643086
   7    -0.013589484771444
   8     0.022546216932543
   9      0.00659951022746
  10     0.024615508787616
  11    -0.035995152999115
  12    -0.0021162978224276
  13     0.059377230916203
  14     -0.16167508374612
  15    -0.025623228403241
  16    -0.093589490243145
  17      0.22668228054465
  18     0.020560657344617
  19      0.18475683690127
  20     -0.28077581958866
  21    -0.0030358236504576
  22     0.077638824040976
  23     0.053456546686906
  24     0.015810587773962
  25    0.00064591089584662
  26      0.58750596597436
  27     -0.14083489086081
  28     0.011750134928346
  29     -0.71666489520301
  30     -0.59255750893628
  31      0.99692833044422
  32      0.49108656639739
  33     -0.91301495898345
  34    -0.0030358236504576
  35     0.077638824040976
  36     0.053456546686906
  37    -0.015810587773962
  38    -0.00064591089584662
  39      0.58750596597436
  40      0.14083489086081
  41    -0.011750134928346
  42     -0.71666489520301
  43     -0.59255750893628
  44      0.99692833044422
  45      0.49108656639739
  46     -0.91301495898345
  47    -0.0021162978224276
  48     0.059377230916203
  49     -0.16167508374612
  50     0.025623228403241
  51     0.093589490243145
  52      0.22668228054465
  53    -0.020560657344617
  54     -0.18475683690127
  55     -0.28077581958866
  56    -0.00032467132003661
  57      0.02007741866878
  58    -0.038254195959935
  59    0.0074440286643086
  60     0.013589484771444
  61     0.022546216932543
  62     -0.00659951022746
  63    -0.024615508787616
  64    -0.035995152999115
  65    0.0017977301821893
  66     0.029999046471392
 Sym= B
 Ene=     1.189532379
 Spin= Alpha
 Occup=    0.00000
   1    -0.0062601253251726
   2    -0.018817130820159
   3    0.00064610803277969
   4    -0.024333919466226
   5     0.037781340256998
   6    -0.0034674537568538
   7     0.006706822104765
   8    -0.008340092223104
   9    0.0067047558950147
  10     -0.01596751406369
  11     0.018366966151273
  12    -0.006652882858362
  13      0.14482987691038
  14     -0.43003547576165
  15     0.082910470518861
  16      0.13201038589545
  17    -0.028592239165242
  18     -0.21384312506797
  19    -0.054458936213229
  20     0.051346254120748
  21     0.027004238355649
  22     -0.94035256635209
  23       2.1956163170142
  24     0.052665185326286
  25      0.43953835976406
  26     0.049994882048725
  27    -0.098499309385282
  28     -0.42772631450312
  29     -0.19271335573738
  30      0.44624430744539
  31     -0.87469353353843
  32      0.48262228950211
  33      -1.0946011659956
  34    -0.027004238355649
  35      0.94035256635209
  36      -2.1956163170142
  37     0.052665185326286
  38      0.43953835976406
  39    -0.049994882048725
  40    -0.098499309385282
  41     -0.42772631450312
  42      0.19271335573738
  43     -0.44624430744539
  44      0.87469353353843
  45     -0.48262228950211
  46       1.0946011659956
  47     0.006652882858362
  48     -0.14482987691038
  49      0.43003547576165
  50     0.082910470518861
  51      0.13201038589545
  52     0.028592239165242
  53     -0.21384312506797
  54    -0.054458936213229
  55    -0.051346254120748
  56    -0.00064610803277969
  57     0.024333919466226
  58    -0.037781340256998
  59    -0.0034674537568538
  60     0.006706822104765
  61     0.008340092223104
  62    0.0067047558950147
  63     -0.01596751406369
  64    -0.018366966151273
  65    0.0062601253251726
  66     0.018817130820159
 Sym= B
 Ene=      1.22677094
 Spin= Alpha
 Occup=    0.00000
   1      0.14761290526514
   2      -1.0290238989094
   3     0.039328516791769
   4       -1.070278911578
   5       1.6163869811434
   6    -0.084262839411212
   7       0.2596483333629
   8     -0.27067485531087
   9      0.16848991695602
  10     -0.51868116826763
  11      0.54084903497458
  12    8.1063338946673e-05
  13    -0.0035024809287588
  14     0.012751721789219
  15    -0.0044531292002723
  16    -0.0052815673537227
  17    0.00099981802139129
  18    0.0094265300410714
  19    0.0047782259216024
  20    0.0058858118763966
  21    -0.00031888233640785
  22     0.025559887132999
  23    -0.067732431132041
  24    -0.00036460461100916
  25    -0.0082484064804959
  26    -0.0072466720001981
  27    -0.0016687458116227
  28    0.0031277317120661
  29    -0.016703298838287
  30     0.011753028662442
  31     0.011377464328754
  32    -0.028956713255055
  33     0.034686765747713
  34    0.00031888233640785
  35    -0.025559887132999
  36     0.067732431132041
  37    -0.00036460461100916
  38    -0.0082484064804959
  39    0.0072466720001981
  40    -0.0016687458116227
  41    0.0031277317120661
  42     0.016703298838287
  43    -0.011753028662442
  44    -0.011377464328754
  45     0.028956713255055
  46    -0.034686765747713
  47    -8.1063338946673e-05
  48    0.0035024809287588
  49    -0.012751721789219
  50    -0.0044531292002723
  51    -0.0052815673537227
  52    -0.00099981802139129
  53    0.0094265300410714
  54    0.0047782259216024
  55    -0.0058858118763966
  56    -0.039328516791769
  57        1.070278911578
  58      -1.6163869811434
  59    -0.084262839411212
  60       0.2596483333629
  61      0.27067485531087
  62      0.16848991695602
  63     -0.51868116826763
  64     -0.54084903497458
  65     -0.14761290526514
  66       1.0290238989094
 Sym= A
 Ene=     1.226828319
 Spin= Alpha
 Occup=    0.00000
   1      0.14396061935918
   2      -1.0120852652549
   3     0.038878462216551
   4      -1.0572180416973
   5       1.5948542005352
   6    -0.085523912061629
   7      0.25485648641696
   8     -0.26366537998214
   9      0.16925272295151
  10     -0.51017308076487
  11      0.52945267815229
  12    0.0019482365194543
  13    -0.039919472732112
  14    -0.025706692547231
  15    -0.037214494545347
  16    -0.00049753668879625
  17     0.017600744592237
  18     0.027781219343527
  19      0.01978756565799
  20    -0.030196603534068
  21    0.00071967923186236
  22     -0.22049750205422
  23      0.37189469367284
  24    0.0015693033100233
  25     0.034682184215314
  26     0.016776296100119
  27    -0.050604022976138
  28    -0.051583239308502
  29    -0.019096515602697
  30     0.032543959763321
  31     -0.11439999749942
  32     0.074441894996498
  33     -0.18874267332901
  34    0.00071967923186236
  35     -0.22049750205422
  36      0.37189469367284
  37    -0.0015693033100233
  38    -0.034682184215314
  39     0.016776296100119
  40     0.050604022976138
  41     0.051583239308502
  42    -0.019096515602697
  43     0.032543959763321
  44     -0.11439999749942
  45     0.074441894996498
  46     -0.18874267332901
  47    0.0019482365194543
  48    -0.039919472732112
  49    -0.025706692547231
  50     0.037214494545347
  51    0.00049753668879625
  52     0.017600744592237
  53    -0.027781219343527
  54     -0.01978756565799
  55    -0.030196603534068
  56     0.038878462216551
  57      -1.0572180416973
  58       1.5948542005352
  59     0.085523912061629
  60     -0.25485648641696
  61     -0.26366537998214
  62     -0.16925272295151
  63      0.51017308076487
  64      0.52945267815229
  65      0.14396061935918
  66      -1.0120852652549
 Sym= A
 Ene=     1.227771607
 Spin= Alpha
 Occup=   -0.00000
   1    -0.033794273016811
   2      0.18468807806018
   3    -0.0062733955093155
   4      0.17235299844082
   5     -0.26737987766265
   6    0.0046016834981026
   7    -0.047807449130011
   8     0.057735250125952
   9    -0.015836118353699
  10     0.090839365896137
  11     -0.10462665708367
  12      0.01257613359431
  13     -0.26606415731083
  14    -0.056385079961903
  15     -0.17818632204528
  16     0.043094679666214
  17     0.033676433448621
  18      0.11992975679284
  19     0.019566173206222
  20    -0.075658446431089
  21     0.004540162548544
  22      -1.3119891691199
  23       2.1410796575778
  24    -0.015578430519038
  25      0.20523346856014
  26     0.032317931118086
  27     -0.18398359288823
  28     -0.33052301059083
  29    -0.048152890403996
  30      0.28047688048386
  31     -0.81089435296717
  32      0.36303474926241
  33     -0.99066736959143
  34     0.004540162548544
  35      -1.3119891691199
  36       2.1410796575778
  37     0.015578430519038
  38     -0.20523346856014
  39     0.032317931118086
  40      0.18398359288823
  41      0.33052301059083
  42    -0.048152890403996
  43      0.28047688048386
  44     -0.81089435296717
  45      0.36303474926241
  46     -0.99066736959143
  47      0.01257613359431
  48     -0.26606415731083
  49    -0.056385079961903
  50      0.17818632204528
  51    -0.043094679666214
  52     0.033676433448621
  53     -0.11992975679284
  54    -0.019566173206222
  55    -0.075658446431089
  56    -0.0062733955093155
  57      0.17235299844082
  58     -0.26737987766265
  59    -0.0046016834981026
  60     0.047807449130011
  61     0.057735250125952
  62     0.015836118353699
  63    -0.090839365896137
  64     -0.10462665708367
  65    -0.033794273016811
  66      0.18468807806018
 Sym= B
 Ene=     1.288063386
 Spin= Alpha
 Occup=   -0.00000
   1    0.0049836912616274
   2     -0.01983269902528
   3    0.0017688930143159
   4    -0.038852466605634
   5     0.048963042923685
   6     -0.01481381777915
   7    -0.00060410414084095
   8    0.0098547192717289
   9     0.019973947381082
  10    -0.0025219136318136
  11    -0.0091692484873768
  12    -0.00071691039894534
  13    -0.012020369294866
  14     0.072404918536189
  15    -0.020326268722545
  16    -0.0086860821631755
  17      0.17532863006983
  18     0.079629565590806
  19     -0.03519462845845
  20     -0.58701329205892
  21    -0.0029695534798197
  22     -0.13329648488316
  23      0.30493626463241
  24    -0.036158227939268
  25    -0.010502875562021
  26     0.064573577479115
  27     0.079137054214167
  28    0.0050105470872901
  29       1.3810716788075
  30     -0.75683262316341
  31     0.023721345469703
  32       0.6597003684198
  33     -0.10773390377885
  34    0.0029695534798197
  35      0.13329648488316
  36     -0.30493626463241
  37    -0.036158227939268
  38    -0.010502875562021
  39    -0.064573577479115
  40     0.079137054214167
  41    0.0050105470872901
  42      -1.3810716788075
  43      0.75683262316341
  44    -0.023721345469703
  45      -0.6597003684198
  46      0.10773390377885
  47    0.00071691039894534
  48     0.012020369294866
  49    -0.072404918536189
  50    -0.020326268722545
  51    -0.0086860821631755
  52     -0.17532863006983
  53     0.079629565590806
  54     -0.03519462845845
  55      0.58701329205892
  56    -0.0017688930143159
  57     0.038852466605634
  58    -0.048963042923685
  59     -0.01481381777915
  60    -0.00060410414084095
  61    -0.0098547192717289
  62     0.019973947381082
  63    -0.0025219136318136
  64    0.0091692484873768
  65    -0.0049836912616274
  66      0.01983269902528
 Sym= B
 Ene=     1.514376992
 Spin= Alpha
 Occup=    0.00000
   1    -0.0013894058701107
   2    0.0060690509471942
   3    0.0001985538512382
   4    -0.002591217216113
   5    -0.00018492152545217
   6    -0.002689363388443
   7    -0.0015407465442086
   8    0.0058107089015545
   9    0.0034702885713996
  10     0.002919212918721
  11    -0.0087743561131761
  12     0.013405329721282
  13        -1.07603126261
  14       1.8326385484813
  15     -0.29673316032353
  16     0.081312569085074
  17     -0.05706335704584
  18      0.85240162914385
  19     -0.38576901116493
  20      0.15580183585339
  21    -0.036438994875177
  22     -0.87021687659514
  23       1.6670600136222
  24    -0.088784519628914
  25    -0.011273076491549
  26    -0.0099766015121494
  27       1.4206561478678
  28     -0.12135815554332
  29     0.057476516672346
  30     -0.12090966323229
  31     -0.33138289317309
  32     -0.21074018184738
  33     -0.23660296203452
  34     0.036438994875177
  35      0.87021687659514
  36      -1.6670600136222
  37    -0.088784519628914
  38    -0.011273076491549
  39    0.0099766015121494
  40       1.4206561478678
  41     -0.12135815554332
  42    -0.057476516672346
  43      0.12090966323229
  44      0.33138289317309
  45      0.21074018184738
  46      0.23660296203452
  47    -0.013405329721282
  48         1.07603126261
  49      -1.8326385484813
  50     -0.29673316032353
  51     0.081312569085074
  52      0.05706335704584
  53      0.85240162914385
  54     -0.38576901116493
  55     -0.15580183585339
  56    -0.0001985538512382
  57     0.002591217216113
  58    0.00018492152545217
  59    -0.002689363388443
  60    -0.0015407465442086
  61    -0.0058107089015545
  62    0.0034702885713996
  63     0.002919212918721
  64    0.0087743561131761
  65    0.0013894058701107
  66    -0.0060690509471942
 Sym= A
 Ene=     1.613770232
 Spin= Alpha
 Occup=    0.00000
   1    -0.0025124706856792
   2    -0.0013374911974624
   3    -0.00021217970099639
   4    0.0022021680931496
   5    -0.00065723830264182
   6    0.00052453320957918
   7    0.0020274060428794
   8    -0.0032940368177558
   9    -0.00040022291156138
  10    -0.004191108257122
  11    0.0060933306607819
  12    0.00060917030508989
  13      0.98100555966116
  14      -2.2358322950423
  15      0.16483910726493
  16    -0.074695955743355
  17    0.0051692691666319
  18     -0.96897384981703
  19       0.6265821768174
  20    -0.080908994446319
  21     -0.06131641287852
  22      -1.0438024105358
  23       2.9223276448072
  24     -0.26498043102355
  25    -0.033748086846445
  26    -0.012829135038684
  27     -0.56376595938995
  28      0.17689372311258
  29     -0.11580307050634
  30     -0.32963378576538
  31     -0.35921532239602
  32     -0.40589263429929
  33     -0.31529307592514
  34     -0.06131641287852
  35      -1.0438024105358
  36       2.9223276448072
  37      0.26498043102355
  38     0.033748086846445
  39    -0.012829135038684
  40      0.56376595938995
  41     -0.17689372311258
  42     -0.11580307050634
  43     -0.32963378576538
  44     -0.35921532239602
  45     -0.40589263429929
  46     -0.31529307592514
  47    0.00060917030508989
  48      0.98100555966116
  49      -2.2358322950423
  50     -0.16483910726493
  51     0.074695955743355
  52    0.0051692691666319
  53      0.96897384981703
  54      -0.6265821768174
  55    -0.080908994446319
  56    -0.00021217970099639
  57    0.0022021680931496
  58    -0.00065723830264182
  59    -0.00052453320957918
  60    -0.0020274060428794
  61    -0.0032940368177558
  62    0.00040022291156138
  63     0.004191108257122
  64    0.0060933306607819
  65    -0.0025124706856792
  66    -0.0013374911974624
 Sym= B
 Ene=     1.817806195
 Spin= Alpha
 Occup=    0.00000
   1    -0.0018401219362503
   2    -0.0023753121640343
   3    -0.00016853243808749
   4    0.0014819867846889
   5    0.00038482591392573
   6    0.00079389836971776
   7    0.0022085044926351
   8    -0.0028452474933323
   9    -0.00080280853899089
  10    -0.0045233051976206
  11    0.0055992395262006
  12     0.017174313346693
  13       0.7916853813153
  14      -2.7621415193812
  15    -0.018198450253159
  16    -0.050415643540717
  17    0.0035960857750953
  18      -1.1205342074255
  19      0.69394512082101
  20    -0.051504187710103
  21     -0.13611118913969
  22      -1.5646782780048
  23       6.7030762949516
  24      0.07129339957297
  25    -0.057409532508995
  26     0.035174990750546
  27      0.32757578550463
  28       1.5052957568008
  29      -0.5920934115703
  30     -0.46386299916938
  31     -0.11344815377957
  32     -0.61383246280876
  33     -0.47682908670635
  34      0.13611118913969
  35       1.5646782780048
  36      -6.7030762949516
  37      0.07129339957297
  38    -0.057409532508995
  39    -0.035174990750546
  40      0.32757578550463
  41       1.5052957568008
  42       0.5920934115703
  43      0.46386299916938
  44      0.11344815377957
  45      0.61383246280876
  46      0.47682908670635
  47    -0.017174313346693
  48      -0.7916853813153
  49       2.7621415193812
  50    -0.018198450253159
  51    -0.050415643540717
  52    -0.0035960857750953
  53      -1.1205342074255
  54      0.69394512082101
  55     0.051504187710103
  56    0.00016853243808749
  57    -0.0014819867846889
  58    -0.00038482591392573
  59    0.00079389836971776
  60    0.0022085044926351
  61    0.0028452474933323
  62    -0.00080280853899089
  63    -0.0045233051976206
  64    -0.0055992395262006
  65    0.0018401219362503
  66    0.0023753121640343


==> anc/c2h6n4_dmet_N2Ha_natorb_r124.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -4.65205370847044     1.17289453213602     2.26029772030203
N   2   7    -5.19190339742878    -0.13164763197706     0.85841006397181
N   3   7    -3.49176406896976    -0.45795686503793    -0.71186163868778
C   4   6    -1.10289880854493     0.93690644506039    -0.41986304764611
H   5   1    -1.11243374586102     2.11165109502419     1.30249381351847
H   6   1    -0.90727562280819     2.17435081745496    -2.06945222493207
C   7   6     1.10289880854494    -0.93690644506039    -0.41986304764611
H   8   1     1.11243374586102    -2.11165109502418     1.30249381351847
H   9   1     0.90727562280819    -2.17435081745496    -2.06945222493207
N   10   7     3.49176406896976     0.45795686503793    -0.71186163868778
N   11   7     5.19190339742878     0.13164763197706     0.85841006397181
H   12   1     4.65205370847044    -1.17289453213602     2.26029772030203
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=   -0.5686414929
 Spin= Alpha
 Occup=    2.00000
   1     0.044803987947372
   2     0.021401973597122
   3     0.025267553714182
   4    -0.062597432592122
   5    -0.072386890775769
   6     0.092659407355544
   7     0.091059965410016
   8     0.054979164043067
   9     0.066011949434682
  10     0.049447778852896
  11     0.013583181347327
  12    0.0043008634964777
  13    -0.024811263946289
  14    -0.022842792182268
  15     0.085745284527018
  16     0.082563764359339
  17     0.063171114444445
  18     0.051606311485358
  19     0.056976778767592
  20     0.047995959049019
  21     0.010270263872466
  22    -0.046303307492999
  23     -0.10965090937408
  24    -0.076952682280325
  25    -0.084384507820267
  26    -0.052046811899712
  27    -0.018719556142275
  28    -0.021157425806235
  29    0.0019892431185931
  30    -0.068483039488296
  31    -0.029107677477308
  32     -0.02844576283875
  33    0.0015698004623682
  34     0.010133400527465
  35    -0.00091838063821463
  36    -0.0066871076465697
  37     -0.12618359440354
  38     -0.17216358282382
  39     -0.21763335813986
  40    -0.064567814234131
  41     -0.07357656526855
  42     -0.14013820041823
  43    -0.041985136169461
  44    0.0069336561552487
  45      0.18387404368231
  46      0.12305249522322
  47    -0.056105545185223
  48     0.084280315217923
  49     0.044957911642319
  50       0.1003659934273
  51      0.14920789580375
  52    -0.040338233872588
  53     0.025170118419209
  54      0.14295894737863
  55    -0.075051051281422
  56     0.033861663281276
  57    -0.042641550690102
  58    -0.098238101233676
  59      -0.3116124003879
  60     -0.12737033504084
  61      0.12598012482617
  62     -0.26230779128924
  63    -0.082773414104134
  64     0.064150038934814
  65       0.1639133819877
  66      0.13086072389977
 Sym= A
 Ene=    -0.586163507
 Spin= Alpha
 Occup=    2.00000
   1     -0.14333232900852
   2     -0.10912246043859
   3     -0.03185304248379
   4      0.13649262975215
   5      0.20567580368837
   6     -0.24583307291848
   7     -0.21788057294803
   8     -0.13777064397689
   9     -0.19026272866938
  10     -0.12965556923978
  11    -0.056126144231212
  12     0.043181957922942
  13    -0.069265961882521
  14     -0.13734088588707
  15      -0.1009000369259
  16    -0.047400975768622
  17     0.011267441778292
  18    -0.064860279627533
  19    -0.025440764382236
  20    0.0036707450707748
  21    -0.062307727658424
  22     0.070056566886797
  23        0.210737541916
  24    -0.0023820611511656
  25      0.12842262691565
  26      0.19869935125257
  27    -0.015892264799457
  28     0.024286832821887
  29      0.11555020026725
  30      0.19578197250996
  31      0.13299210693881
  32    -0.028763853920392
  33    -0.044631910179269
  34     0.020138503746886
  35    -0.062628328449866
  36     -0.11731339800124
  37    -0.052423054378455
  38     -0.08068094307319
  39     -0.16916270354253
  40    -0.0069298136363515
  41    -0.067658989191707
  42      -0.1127542417449
  43     -0.09502942369241
  44    -0.061826049455489
  45      0.10792466921177
  46     0.090388923431254
  47    0.0038433363146637
  48    -0.007715951421957
  49    -0.017246655567843
  50      0.11760582377764
  51    -0.0067452946632563
  52     -0.01123690087779
  53     0.043907988580268
  54    -0.0011481196184996
  55    -0.018517615040869
  56     0.011249546796861
  57    -0.022778532674979
  58     -0.05766094402761
  59     -0.11980368524203
  60    -0.067392531872807
  61    -0.034729057276959
  62     -0.09001995507905
  63    -0.051220123873983
  64     -0.01169879965112
  65     0.023724067127836
  66     0.021144904216815
 Sym= A
 Ene=    -1.199344895
 Spin= Alpha
 Occup=    2.00000
   1     -0.16683789928739
   2    -0.042663966281986
   3      0.17741860046947
   4     -0.33381650043962
   5     -0.37105487792578
   6     0.059603149065981
   7    -0.061680879302462
   8      -0.1246758395287
   9     0.052690350536119
  10     -0.01967835124673
  11    -0.062163004109121
  12      0.10761898041513
  13     -0.21942317790283
  14     -0.18364765940078
  15     -0.10147915189576
  16    -0.026511529878663
  17     0.028573535968033
  18    -0.075381210450374
  19    0.00025498771527526
  20     0.046552066510115
  21     -0.01262165326701
  22     -0.10020596354523
  23    -0.059120853418066
  24      0.10344502531063
  25     0.058382450499134
  26      0.01595697148818
  27     0.018032753099681
  28      0.01513605796303
  29    0.0012834795324726
  30    -0.010915612784723
  31    0.00097156526660011
  32    -0.0066540192397894
  33     0.015082661303915
  34       0.0267840578713
  35    -0.027890202191182
  36    0.0033888937004447
  37    -0.010616278277048
  38    0.0074002157637198
  39     0.030969710613898
  40    -0.016855201954236
  41     0.013940007403376
  42     0.014788599014895
  43    0.0079209003531992
  44      0.01205678702081
  45    -0.022570909115949
  46    -0.0075959294086235
  47    0.0027135092847903
  48    -0.0086299927767676
  49    -0.020324564200337
  50     0.021751981983661
  51     0.026948296566107
  52     0.016326944362008
  53    0.0055728547319158
  54     0.018798227732616
  55    0.0018869348817687
  56    -0.0022810238487258
  57    0.0094105150513792
  58     0.011360802062323
  59    -0.016424102148654
  60     0.011344327726684
  61    -0.0014102819115507
  62    -0.013907429532289
  63    0.0043314427902855
  64    -0.00059362775491577
  65    0.0015841530289329
  66    0.0014274988835007
 Sym= A
 Ene=    -1.524645485
 Spin= Alpha
 Occup=    2.00000
   1     0.031963707534498
   2     0.019937091927489
   3     0.029631194963996
   4     -0.02765417246387
   5     -0.03532682872951
   6     0.041919007165345
   7       0.0508412443797
   8     0.036457481559191
   9     0.029023383928505
  10     0.023248694206074
  11    0.0073274551281912
  12    -0.0047374513078218
  13    -0.012427339040233
  14    -0.012289238478888
  15      0.05395890465242
  16     0.056920233324217
  17     0.048136046828173
  18     0.029388859538613
  19     0.031605638680799
  20     0.020594896856288
  21      0.23125089359968
  22     0.076940564302824
  23      0.05168916447451
  24    -0.061586970861099
  25     0.043652497463961
  26      0.14207503263957
  27    -0.0078977063153514
  28     0.015078111078585
  29     0.091362740670709
  30      0.10786893581832
  31     0.057725240217656
  32    -0.025520895222569
  33    0.00011494567444318
  34     0.055900280691518
  35     -0.16645231369968
  36      -0.2475338264284
  37    -0.050927488352739
  38      0.03938714300097
  39      0.16417618024202
  40    -0.041463522658731
  41     0.019537877257608
  42     0.060557050150923
  43     0.028203142505456
  44     0.090822323770845
  45     -0.14810544396103
  46    -0.051880204781082
  47     -0.11788174492893
  48      0.23809332403905
  49      0.31582930202668
  50      0.11547068072646
  51      0.24463457812955
  52    -0.057603938591114
  53    0.0084246733516267
  54      0.15967807540454
  55    -0.085092430442823
  56    -0.0045750588704364
  57    -0.011345930663617
  58     -0.09129008976907
  59     -0.13406143716749
  60     0.079467405761933
  61    -0.040656042466538
  62    -0.084978566240088
  63     0.030341118569606
  64    0.0075180611928611
  65    -0.0034282596583675
  66     0.046175491881392
 Sym= A
 Ene=    -1.036778114
 Spin= Alpha
 Occup=    2.00000
   1     -0.17680648612927
   2    -0.093227701783118
   3    -0.080169231145769
   4    -0.068282656347395
   5     -0.14678535784884
   6     -0.11895281821845
   7     -0.15950633725603
   8      -0.1415173171476
   9     -0.15922841313258
  10    -0.094710201764291
  11    -0.032504342204769
  12     -0.06992713760465
  13      0.20812113397061
  14       0.3438608028247
  15      0.12335753768597
  16     0.039187418457678
  17    -0.0090470192944115
  18     0.046604900327245
  19     0.060846574977708
  20     0.060173967529451
  21    -0.0096898333844214
  22     0.043619514952045
  23    -0.00031628949847967
  24     -0.13754177279262
  25     -0.16003738791251
  26     0.032964294658675
  27    -0.013905864850143
  28    -0.063426515928144
  29    0.0017092977989251
  30    -0.037411366109141
  31    -0.041468442503846
  32    -0.070087500516415
  33    -0.055317178254829
  34     0.028596437077841
  35    -0.039394043666691
  36    -0.040353455826143
  37    -0.063725569320337
  38    -0.022261861595942
  39      0.14585310536774
  40    0.0039959913266918
  41    0.0016948432369958
  42     0.093895417711021
  43     0.069942655165805
  44     0.048357100083392
  45    -0.074095134875137
  46    -0.031429998308719
  47     0.042637502666391
  48     -0.11715778570887
  49     -0.18340432802464
  50     0.010936124318284
  51     0.050456062285064
  52     0.057111702100625
  53    -0.018250063295352
  54     0.048761405808765
  55    -0.012031723617501
  56    -0.025195621443623
  57      0.09655366455249
  58      0.16394836157783
  59     -0.05393446179094
  60    -0.061268469154607
  61      0.14830419346824
  62    -0.078643503582889
  63    -0.023411866000609
  64      0.05258101231614
  65       0.1297378067562
  66     0.054614415801007
 Sym= A
 Ene=     -4.38495686
 Spin= Alpha
 Occup=    2.00000
   1    -0.072622126696167
   2    -0.044912023088014
   3    -0.018043759899019
   4    -0.0023754797154803
   5    -0.0097638114701317
   6    -0.058627773212112
   7    -0.075729441824307
   8    -0.059225207655825
   9    -0.060113057172574
  10    -0.045467720114145
  11     -0.01558542366506
  12    -0.017681877514196
  13     0.011770607827036
  14     0.054119897761022
  15    -0.00093770960202195
  16    0.00048543003270622
  17    -0.0085014430194075
  18    0.0014848510307402
  19     0.020372221712363
  20     0.025139355141577
  21      0.56918461371326
  22     0.036144077094019
  23    -0.0058731166012199
  24     0.017342802304825
  25    -0.026747831527961
  26     -0.15126562542936
  27     0.027576410043894
  28    0.0043807980115162
  29    -0.058460588984479
  30    -0.084465146843944
  31    -0.074046830220831
  32     0.070500410532805
  33     0.042571438162005
  34    -0.093287874155572
  35    -0.027654610335229
  36    0.0075595434695639
  37    -0.045827559783188
  38     0.042914799884676
  39     -0.14371930109952
  40    -0.018335175316845
  41     0.021374004126204
  42    -0.081670059191448
  43    -0.079167374698558
  44    -0.032602400540143
  45     0.035545452287886
  46    0.0053753397477665
  47    0.0034272274509756
  48     0.026210238785337
  49     0.077870100472735
  50    -0.035670864392388
  51      0.12863187174763
  52     -0.24111701109832
  53     0.008564265711656
  54     0.082499957230307
  55     -0.13469973646277
  56    -0.046295417503942
  57     0.068922898990808
  58      0.15156301574969
  59      0.23094088946009
  60     0.034388504313507
  61     0.068634548228103
  62       0.1210479949539
  63     0.024845969139566
  64     0.021047357229377
  65     0.026431757413396
  66     0.026037779209771
 Sym= A
 Ene=    -1.883162148
 Spin= Alpha
 Occup=    2.00000
   1     0.033875786420488
   2      0.11030295487385
   3     -0.13804723838115
   4     -0.21001930831173
   5     -0.30943660572661
   6       0.1588107591766
   7     0.072726686535779
   8    0.0010237822674907
   9      0.13355219775171
  10     0.059328208828698
  11    -0.001366089145791
  12     -0.06429138049432
  13      0.21681432870464
  14      0.28497412885414
  15    -0.026325671940436
  16     -0.13400058605825
  17     -0.17041938231499
  18    -0.029450219764516
  19     -0.12200156271343
  20      -0.1383236835652
  21     -0.19267333525485
  22      0.13159284667033
  23      0.12070403846553
  24     0.051596684431782
  25      0.13418368707037
  26    -0.019318273973598
  27     0.058359601622109
  28     0.067093515164079
  29    -0.0094894001633077
  30      0.11375017591624
  31      0.10354646381564
  32      0.10272206450726
  33     0.043932593769891
  34       0.1664816670421
  35    -0.067365021958597
  36     -0.10831204184677
  37    -0.060197303720542
  38    0.0023256229169457
  39    -0.097737388430255
  40    -0.010431483509331
  41    -0.0099893844411797
  42    -0.052440938409333
  43     -0.07639074702613
  44    -0.033846954884984
  45     0.032716160577046
  46     0.052735383444571
  47     0.071696846462396
  48    -0.081260371897486
  49    -0.081224571872257
  50      0.06571819106112
  51     0.024795980428846
  52    -0.024634260334483
  53     0.036801974362725
  54    0.0077061712394686
  55    -0.007598831565095
  56     0.023678013298521
  57    -0.048402575111871
  58    -0.037347894375985
  59    0.0042990848534419
  60    0.0015686320553914
  61    -0.032817544219251
  62    -0.010458573545642
  63    -0.0072790209545368
  64    -0.019591145471098
  65    -0.027518911696293
  66    -0.007790466585473
 Sym= A
 Ene=   -0.7414896729
 Spin= Alpha
 Occup=    2.00000
   1    -0.074889492556979
   2    -0.060747840719248
   3     0.078131890003268
   4    -0.082892594339137
   5     -0.12951581713961
   6    -0.0053469152178403
   7    -0.025648831615289
   8    -0.016374390289355
   9    -0.058289716108357
  10    -0.037048555569054
  11    0.0057873072516248
  12     0.000978342932034
  13     0.038518122866379
  14      0.10525961275643
  15      0.18896400752387
  16      0.20833419020884
  17      0.12077760390153
  18     0.096087182254078
  19      0.14977103296571
  20      0.13422582118962
  21      0.03889546353459
  22    -0.014244956449251
  23    -0.0072208308441902
  24     -0.32703521042814
  25     0.056445280410466
  26    -0.0019977527991371
  27     -0.11214225930773
  28      0.03753067846101
  29     0.024105280930548
  30    -0.0012258119686256
  31    -0.029792047336422
  32    -0.0074798455737565
  33    -0.008193523181973
  34     0.084387241169228
  35     -0.12423728533752
  36     -0.15211415432544
  37      0.25162854602722
  38    -0.059983990990934
  39     -0.08962208655699
  40      0.11406114770393
  41    -0.048520536217844
  42    -0.060787235693485
  43    -0.085560114704926
  44     -0.05443902291467
  45    -0.00075027856963155
  46    0.00070971545183009
  47      0.01088735522647
  48     0.015300128742364
  49      0.10705444291746
  50    -0.086626939317026
  51     -0.17109581424921
  52    -0.0028795511078268
  53    -0.036750367824245
  54     -0.13036979574966
  55     0.055215445052226
  56     0.033103201777017
  57    -0.097450944177225
  58      -0.1279922268634
  59     0.069484107653976
  60     0.006658151551199
  61    -0.070964286009413
  62     0.084985727623961
  63     0.010948573124522
  64     -0.02452861288372
  65     -0.09213765277152
  66    -0.056623604046108
 Sym= A
 Ene=    -6.266882404
 Spin= Alpha
 Occup=    2.00000
   1      0.06299456722898
   2     0.058002405863708
   3    -0.056223424205113
   4    -0.040915923449474
   5    -0.034144428455783
   6     0.076467053741051
   7     0.069777083748186
   8     0.043046800848886
   9     0.085610508174674
  10     0.048108033713534
  11    0.0069349176780439
  12     0.040327882753513
  13    -0.008083673010224
  14    -0.036762568509923
  15    -0.049116429458086
  16    -0.054131961501979
  17    -0.038083580827849
  18    -0.021448558790904
  19    -0.057865908894696
  20    -0.061155140312345
  21      0.73676044212676
  22    -0.040381598530736
  23    -0.050013290852667
  24      0.01750772743584
  25     0.060953708330528
  26     0.085187646820061
  27    -0.011913303010164
  28      0.01856487839861
  29     0.027481644759407
  30     0.058755815318332
  31      0.07500361597261
  32    -0.036839771053418
  33    -0.015059718052058
  34     -0.11298450310493
  35     0.024787907167913
  36     0.067799373295415
  37     0.019409655739211
  38     -0.11052217341347
  39     0.044048713181026
  40     0.024073127455037
  41     -0.04328242892863
  42     0.027819634602133
  43      0.05640728396591
  44     0.012493856340937
  45     0.040695540618998
  46     0.034081327325354
  47     0.084373603055512
  48     -0.16617129983741
  49     -0.25778543894032
  50     0.059580885726288
  51      -0.1534169886412
  52      0.16914289757777
  53     0.024651410914787
  54    -0.094767949832093
  55     0.098242594387295
  56    0.0091063017142393
  57    -0.013891099176958
  58    -0.015886539990243
  59    -0.095625501464073
  60    -0.059049724121063
  61    -0.042018233522387
  62    -0.057987760880031
  63    -0.036879841596867
  64    -0.028144131177511
  65    -0.0068108068776622
  66    -0.031335436640456
 Sym= A
 Ene=    -7.606847048
 Spin= Alpha
 Occup=    2.00000
   1    -0.0037808031641932
   2    0.0043451685584996
   3     -0.46163737868633
   4    -0.032327377720399
   5    -0.025975639273829
   6    0.0084077750910607
   7    -0.0018340054021239
   8    -0.0052806153789729
   9     0.010054442434432
  10    0.0019065332874608
  11    3.6643726491529e-05
  12      0.12507252684223
  13     0.029060710967218
  14     0.025194861140466
  15    -0.0070514687644501
  16    -0.016533931506528
  17    -0.020914297211134
  18    -0.0084483090367264
  19    -0.014215985102728
  20     -0.01721061921296
  21    -0.069778355972313
  22    -0.010192528648125
  23    -0.0049238615117989
  24    0.00075890349435592
  25     0.017347172556619
  26    -0.0044748029527034
  27    -0.0073203913898427
  28     0.005829773484848
  29    -0.0060401100789515
  30    0.0051047610735478
  31     0.012730864601846
  32    -0.00059547552517092
  33    -0.010089322387373
  34     -0.52179941729686
  35     0.022708042322977
  36     -0.01603127866402
  37     0.087247938142717
  38     0.045358229161285
  39    -0.068991379724332
  40    0.0032311549083424
  41    0.0014102763756149
  42    -0.033304614288819
  43     -0.05619242709156
  44    -0.059941446595669
  45     0.025561934943386
  46     0.010450832052593
  47     -0.20481389647679
  48      0.17447157726179
  49      0.14022276578182
  50     0.026744570597845
  51     -0.12319399587067
  52      0.15399011384092
  53    -0.028446815914878
  54    -0.092958953361033
  55     0.091876063454512
  56     -0.11970008017637
  57      0.23363256912163
  58      0.16931480814773
  59    -0.066559676147749
  60     0.019066287043684
  61    -0.088064093873968
  62     0.024571674016518
  63    0.0096171106876433
  64    -0.0082837919110981
  65     0.003381059148278
  66    -0.056336649839327
 Sym= A
 Ene=    -11.79446668
 Spin= Alpha
 Occup=    2.00000
   1    -0.002935037257742
   2     0.028694024569048
   3      0.80878183376518
   4    -0.055935846569084
   5     -0.12928786398022
   6     0.047783897645118
   7     0.013452456645173
   8    -0.0099523002753879
   9     0.027694529692138
  10     0.011421873655434
  11    0.00061215843057365
  12     -0.30400844889005
  13     0.083403993249913
  14      0.12305285779688
  15    0.0084980987459744
  16    -0.033012804552383
  17    -0.053121374712804
  18    -0.009445823210917
  19    -0.030032952295355
  20    -0.033112502153636
  21    -0.037654565046295
  22     0.056539372227886
  23     0.052298702938758
  24    0.0054082829176731
  25     0.029614830263039
  26     -0.01220377609159
  27     0.009352906840039
  28     0.015573364910887
  29    -0.011398793874822
  30     0.032171612697367
  31     0.027629071615641
  32     0.032710511209653
  33    0.0044915980907821
  34     -0.28705001207425
  35    0.0076933415466204
  36    -0.013328818921551
  37     0.014120354338692
  38     0.015305779478704
  39    -0.039171035996921
  40    0.0037409714481977
  41    -0.0026965741025759
  42    -0.017058282979137
  43    -0.030290764942622
  44    -0.032580574238931
  45     0.020708401602561
  46     0.016355064644148
  47    -0.079874329801733
  48       0.0291900741172
  49    -0.025728875958832
  50     0.039177622954669
  51    -0.072959441088194
  52      0.10511787007452
  53    -0.0037322322615657
  54    -0.051726343042036
  55     0.055844920952788
  56    -0.075317466242591
  57      0.15809215617746
  58      0.14778260033766
  59    -0.036527937687696
  60    -0.0064979278390982
  61     -0.03033533839867
  62    0.0022313227779175
  63    -0.0043344857341056
  64    -0.0022012644711385
  65     0.023469727310627
  66    -0.029338561337783
 Sym= A
 Ene=     -14.7001162
 Spin= Alpha
 Occup=    2.00000
   1     0.017765028177155
   2     0.010775063806871
   3     -0.29431372896378
   4    0.0079718506321435
   5      0.02178078681827
   6    0.0024170575604375
   7    0.0094185002169875
   8     0.013173743757338
   9    0.0082607751883537
  10    0.0048349786564775
  11    0.0036247390201237
  12     -0.91525972417992
  13    -0.031875939364834
  14    0.0065053579645057
  15    -0.018496886067166
  16    -0.013295445663678
  17    -0.010817640231566
  18    0.0028205544536915
  19    -0.0077580652238048
  20     -0.01215348583447
  21    -0.011484646503607
  22    -0.055588370255762
  23    -0.056227311347202
  24    -0.029490513488697
  25     0.041676276723313
  26     0.022077537241728
  27    -0.0082424709828294
  28     0.019408171597008
  29     0.012421654349964
  30     0.010312066760256
  31     0.019694250273541
  32    -0.014221596898407
  33    0.0037342176874943
  34     0.023097557439495
  35    -0.042186638932832
  36    -0.026583667813852
  37     0.029722793802287
  38    -0.052510891538068
  39     0.013256513233765
  40     0.016470355905117
  41    -0.020690095849591
  42    0.0035497911264132
  43     0.015209312427128
  44     0.022804286781475
  45    -0.0033870583911904
  46    0.0045452064160076
  47     0.010719282221529
  48    -0.017934717699223
  49    -0.018002513680464
  50     0.014986858108385
  51    0.0064306486823918
  52    -0.046567289226743
  53    0.0058379867147416
  54    0.0087928716888568
  55    -0.037202195713038
  56      -0.0123736300442
  57     0.028960419166151
  58     0.055760303022506
  59     0.042336634593174
  60    -0.020072809031497
  61      0.01861429507223
  62     0.015663751617553
  63    -0.010633640425804
  64    0.00053435936560067
  65     0.023910301091632
  66      0.01294007524476
 Sym= A
 Ene=    -2.056481239
 Spin= Alpha
 Occup=    2.00000
   1     0.092881663702297
   2     0.067500559830313
   3     0.046357183637106
   4     0.036122515406013
   5     0.063634191884027
   6     0.054425112632375
   7      0.06994457892648
   8     0.066833132962976
   9      0.07445692149191
  10      0.04012530318618
  11     0.015123001985085
  12       0.2390653962424
  13    -0.0099638276726106
  14    -0.013727082424395
  15    -0.074267696421242
  16    -0.060279796435372
  17    -0.051284952230812
  18    0.0013918847523923
  19    -0.059257158636413
  20    -0.079249136172861
  21    -0.095822970281897
  22     -0.16774780587304
  23     -0.15236503174965
  24    -0.069263354882817
  25      0.15964216242099
  26     0.047540893316207
  27     -0.02185291821385
  28     0.073954052690436
  29     0.033121509507657
  30     0.038149696769681
  31     0.069340705129712
  32    -0.018162631175402
  33     0.030446095244729
  34     0.051895790908206
  35     -0.17193742966054
  36     -0.10186325134003
  37      0.05449124577552
  38     -0.17354406143277
  39     0.032536887405189
  40     0.043402174640881
  41    -0.062121307407987
  42    0.0028412985139175
  43     0.038507777562754
  44     0.077824934154705
  45     -0.01179783508926
  46      0.02102350884097
  47     0.046264538907131
  48     -0.10464417826336
  49      -0.1335378176359
  50     0.079706748029586
  51      0.07221284067705
  52     -0.16458266277235
  53     0.025296353031981
  54     0.066603500658246
  55     -0.14155750078828
  56    -0.075552454893478
  57        0.178686363418
  58      0.31171734553184
  59      0.17515152279015
  60    -0.054745163886452
  61      0.10243745296487
  62     0.058219195336594
  63    -0.026094759090007
  64     0.016465976042136
  65      0.11526923611765
  66      0.05079809969213
 Sym= A
 Ene=   -0.9251437985
 Spin= Alpha
 Occup=    2.00000
   1     0.021325989946178
   2     0.042230479162849
   3     0.051908267329335
   4     0.044880059976787
   5     0.033641489960752
   6    -0.014919873326606
   7    -0.020269852848208
   8    -0.019345250388702
   9    0.0053272055731438
  10     0.004219145747269
  11    -0.0028376873276673
  12    -0.064864517171795
  13      0.12940656355449
  14      0.21640864837448
  15      -0.1150636990257
  16     -0.18601621634843
  17     -0.16041969213436
  18    -0.026564048370707
  19     -0.11360586110665
  20     -0.12958730967188
  21      0.16128012193593
  22     -0.22085537598624
  23     -0.24788941371783
  24     0.068260859908994
  25    -0.041785142057676
  26    -0.031616545733895
  27      0.05669546192441
  28    -0.032244755353432
  29    -0.038919944983484
  30    -0.092420823598099
  31     0.011258982549084
  32    -0.084399747636707
  33     -0.03044167788114
  34       0.1155871023868
  35     -0.16160244417438
  36     -0.23024979780752
  37     0.050569808741971
  38      0.12611903726164
  39    -0.061428457472415
  40    -0.042354421637346
  41     0.050293803427286
  42    -0.0032453439161939
  43     -0.14467598302183
  44    -0.086045361072509
  45    -0.070855977911906
  46    0.0058193819964604
  47    -0.031258577831763
  48     0.055280930266582
  49      0.14516896243562
  50    -0.042863360145132
  51    0.0047563760287253
  52     0.090169543627928
  53    -0.061155502028356
  54    -0.021782077847491
  55     0.069563482964369
  56     0.046091556636951
  57    -0.099383508559882
  58     -0.16727373069189
  59     -0.16031722653381
  60    -0.0031231976779023
  61     0.003288714840467
  62    -0.087499763495052
  63    -0.0015179180019246
  64     0.015174024574708
  65    -0.013939027370912
  66    0.0056438952918052
 Sym= A
 Ene=   -0.8811213107
 Spin= Alpha
 Occup=    2.00000
   1       0.0462198079596
   2    -0.017391383156099
   3    -0.062716247674703
   4     0.051500275862574
   5     0.093067711563769
   6     0.020962885720169
   7     0.062986837444432
   8       0.0603307953251
   9     0.015710567228254
  10     0.030137255703555
  11     0.016021396572794
  12     0.035415604397371
  13      -0.1328061771025
  14     -0.22076670725227
  15     0.072865041920241
  16      0.11862623587794
  17      0.12797039451243
  18     0.025317215550623
  19     0.082123785568073
  20     0.090702658012695
  21    -0.093875931681295
  22      0.08284277859431
  23      0.15188730426438
  24     0.057320761811713
  25     -0.13242688822726
  26    -0.034001338458326
  27     0.030763897910748
  28    -0.080159215074029
  29    -0.0015701379832905
  30    -0.047092223699023
  31    -0.079721178144025
  32    -2.325232222298e-05
  33    -0.031169588183723
  34      0.01470669924157
  35     -0.14518785810899
  36     -0.11200647276574
  37     -0.19476611451209
  38       0.1523803615919
  39    -0.078637544089096
  40    -0.046961803304932
  41      0.08853427240775
  42    -0.058187438811604
  43     -0.16372950731806
  44     -0.11473094023574
  45     -0.05214678127265
  46    -0.026862298060855
  47     0.092033287215521
  48     -0.20741471661564
  49     -0.30581066171771
  50       0.1367305113322
  51    -0.0063867279168508
  52      0.15933008958807
  53     0.047262226457827
  54    -0.027641606209638
  55     0.096213952031917
  56    -0.046527856823612
  57      0.11560815175392
  58       0.1613882402733
  59    -0.025038025872814
  60     0.040109551143253
  61    -0.044390702959526
  62    -0.015963870296498
  63     0.012530195333049
  64    -0.014397423154748
  65    -0.021037669362518
  66     -0.06529693247314
 Sym= A
 Ene=   -0.8098613696
 Spin= Alpha
 Occup=    2.00000
   1    -0.033048418928088
   2    -0.015922838445655
   3     0.024155509483596
   4     0.004891800474009
   5    -0.012418808119931
   6     -0.02890217597361
   7    -0.036701038075415
   8    -0.032379015213655
   9    -0.033768847675202
  10    -0.019457937854626
  11    -0.0051583381975345
  12    -0.026850845848679
  13     0.061213865165823
  14      0.10256511833816
  15    0.0074090154464717
  16    -0.022556758967542
  17    -0.028476131961776
  18     0.003850625573906
  19    -7.8880077208831e-05
  20    -0.0042615647797439
  21    -0.018445700393384
  22    -0.077820902310484
  23    -0.093448066135606
  24    -0.037926300127793
  25    -0.076884609115798
  26    -0.064070220286098
  27    0.0071348595011456
  28    -0.022257105482398
  29    -0.030637356884572
  30    -0.086998161954051
  31     -0.05123305264441
  32    -0.019495749722544
  33     0.010961545477194
  34    -0.028058347152078
  35    -0.00020196426969181
  36     0.045938066951559
  37     -0.12920484685311
  38     -0.20214900521735
  39     0.039264227779079
  40    -0.050548444534739
  41    -0.082047866012555
  42    0.0049673805056729
  43     0.098495474430685
  44     0.082097617688263
  45     0.062017899358463
  46     0.024645933631722
  47    0.0078962631263683
  48     0.036125618112517
  49     0.007620797006235
  50      0.32807597030921
  51     0.058327120989351
  52     0.018411890147123
  53      0.14508673063717
  54     0.020613011100303
  55    -0.011202971356376
  56    -0.029442992346903
  57     0.023347965034225
  58    -0.046175573025096
  59      0.01051417231403
  60      0.16821616180546
  61     -0.31869077298898
  62      0.05087405887783
  63     0.063497818776259
  64     -0.11765495393879
  65     -0.19416988707532
  66    -0.099367876188664
 Sym= A
 Ene=   -0.5641182787
 Spin= Alpha
 Occup=    2.00000
   1    -0.011734105337224
   2    -0.022900975282527
   3    -0.031396335597769
   4     0.050259218970121
   5      0.05885707097653
   6    -0.031323728731406
   7    -0.028997786970392
   8    -0.006819284948151
   9    -0.021536589725426
  10    -0.014530147131569
  11    0.0089005274844051
  12     0.030774756753072
  13    -0.044369063074544
  14    -0.097651970100033
  15     -0.02575224519279
  16     0.011535290236209
  17    -0.00081813206128075
  18     -0.04362816094396
  19    -0.00062281273031965
  20     0.028852071574048
  21    -0.025153904646231
  22      0.05587762146988
  23      0.20141166872052
  24     0.039061145374919
  25     0.073752617832595
  26     -0.23175801333272
  27     0.041023737109391
  28    -0.0045510964615651
  29     -0.15500076381635
  30    -0.087004987653952
  31     -0.09287608154944
  32      0.18087796611258
  33      0.11099867206912
  34     0.052202038490939
  35     -0.08338727957294
  36     -0.20340740189324
  37     -0.03238921599125
  38     0.015970018401503
  39      0.12955534159041
  40    0.0035387448051377
  41    -0.030961222451748
  42     0.099449040100092
  43     0.053005725625603
  44     0.080494929873776
  45     -0.12289174171578
  46    -0.087806109471178
  47    -0.016716547539939
  48     0.053861052368053
  49     0.030829956925135
  50      0.16509203922245
  51     -0.15066712456772
  52    -0.088729166127856
  53     0.053783945444616
  54    -0.099026173939629
  55     -0.13505969426032
  56     0.019148907029342
  57    -0.044152644371846
  58    -0.085314829450497
  59     -0.13523347585184
  60     -0.30850549068458
  61      -0.1166996533169
  62     -0.10478817787289
  63     -0.21621900402519
  64     -0.10469933923145
  65     0.088873506962941
  66     0.072577193662746
 Sym= A
 Ene=    -0.582604917
 Spin= Alpha
 Occup=    2.00000
   1     0.020265028650247
   2     0.038109270223706
   3     0.050491260673353
   4    -0.072339776703849
   5      -0.1002119359898
   6     0.059067361383496
   7     0.056083069515093
   8     0.009330860250854
   9     0.043190169913138
  10     0.040299184510337
  11     -0.01041828249312
  12     -0.01209287773859
  13     0.046210053141517
  14     0.071770962629431
  15       0.0362882876474
  16    -0.028250505988768
  17    0.0040990961964764
  18     0.019146661073345
  19    -0.0067265115069164
  20    -0.024325577073141
  21    -0.0056626629612971
  22    -0.018049254542774
  23    -0.0085035412702797
  24     0.076665057807917
  25     -0.21914835510924
  26      0.21749827649981
  27     0.065731512411837
  28      -0.1222862434622
  29      0.14990769571565
  30     0.037109338388303
  31     0.016500955430408
  32     -0.19714412029343
  33     -0.11618173956816
  34    -0.046799153517787
  35     0.042477446748155
  36    0.0046371507644011
  37      -0.0965944974969
  38       0.1279814828898
  39    -0.027110713795018
  40    -0.040644552523874
  41     0.052904194556247
  42    -0.042634198609595
  43    -0.053141327950361
  44    -0.048255232621474
  45    -0.029722629727408
  46    -0.051050596540895
  47    -0.0065206500097626
  48     0.051933612809842
  49     0.089696399325879
  50     0.057767233604598
  51     -0.14687934891136
  52     -0.23659208312263
  53      0.06648564310955
  54     -0.11214462953289
  55     -0.15455067407127
  56    -0.0022885292757359
  57    -0.022597033176735
  58    -0.026464657018132
  59      0.12262844538502
  60     -0.23481694393162
  61     -0.11306037152461
  62     0.076959038381584
  63     -0.16960359221382
  64    -0.095941226156199
  65     0.028661131544334
  66     0.032972176924596
 Sym= A
 Ene=   -0.8898199119
 Spin= Alpha
 Occup=    1.97682
   1     0.071325838145268
   2     0.082390210329288
   3     0.058733887594693
   4     -0.14787721972453
   5     0.032693684347644
   6     -0.37257162714804
   7     0.027786985235212
   8      0.28494675741642
   9     -0.15460006288655
  10    -0.017718485746844
  11     0.078109797608808
  12     0.067698301742513
  13     -0.15982919437868
  14    -0.044625993296434
  15       0.3019763821085
  16     -0.10953518912632
  17     -0.34365816257408
  18     0.059282752500011
  19    -0.087066394379008
  20     -0.15531185471713
  21    -0.016099983465524
  22     0.023922265879162
  23      0.11532549877415
  24    -0.074560255825776
  25     -0.03828156859542
  26    0.0032595791594959
  27    -0.054361568333081
  28    -0.038340003584307
  29    0.00036805704687129
  30     0.018850465127429
  31     0.017842359258522
  32    -0.021723707182542
  33     -0.02752837820699
  34    0.0079422730067236
  35     -0.01285563131518
  36     -0.07038354300121
  37     0.023105388403314
  38     -0.01180017271274
  39    0.0054278609093773
  40    0.0094620358087318
  41    -0.026424247817675
  42     0.020667044544745
  43    -0.0020608455700777
  44    -0.0083930280952883
  45    -0.0058126330608228
  46    0.0069800408383046
  47    -0.0040607895353618
  48    0.0037372924305074
  49     0.044534774348884
  50    -0.011886446364488
  51    -0.0057239435903984
  52    -0.0014478466163617
  53    -0.026515778180055
  54    -0.0095826057054144
  55    0.0004855364459452
  56    0.00073833820440889
  57    -0.0025640910803782
  58    -0.0014114665121265
  59    0.0060694819033197
  60    0.0043898610346919
  61     0.006826860029563
  62    0.0068902880916944
  63    0.0083151622406299
  64     0.001370659731046
  65    -0.0011795682136243
  66    0.0025320477971639
 Sym= A
 Ene=   -0.5061233571
 Spin= Alpha
 Occup=    1.90934
   1    -0.0010984837079072
   2    -0.0029219951978077
   3    -0.00064905735054119
   4    0.0013581467650832
   5    0.00057599774405511
   6      0.16131206942905
   7     -0.32558049645425
   8      0.24081142417281
   9      0.10445121234168
  10     -0.21092578825902
  11      0.15892953340477
  12    0.0023484917228112
  13    -0.0067944692229786
  14    -0.010336256627796
  15      0.15665836479447
  16     -0.31788794776278
  17      0.24224537000012
  18     0.095893664468808
  19     -0.20666309723583
  20      0.15982793710199
  21    -0.0021896533174004
  22    -0.0056343436261264
  23     0.054517641589092
  24    -0.0072747298412089
  25     0.023765986009967
  26    -0.020044783743389
  27     0.021949722386374
  28    -0.024951694434913
  29    -0.0033058582135751
  30    -0.0058370436044586
  31    -0.0035532320781796
  32     0.041421699875414
  33     0.066867112751987
  34     0.012423554282881
  35    -0.010836151559007
  36     -0.12579960635658
  37     0.035633100131109
  38    -0.019733912898626
  39    -0.004214950775518
  40     0.040733253922697
  41    -0.043599353255027
  42    -0.008478542261373
  43    -0.00082264865380686
  44     0.022954345552267
  45    -0.0019943397793768
  46    -0.0016087371855614
  47    -0.0018075070911935
  48    0.00075302217147337
  49     0.027343433418096
  50    -0.011848454110283
  51    -0.0095933975250528
  52    0.0044976814644784
  53    -0.021487835681265
  54    -0.0090947677584338
  55    0.0073725170075589
  56    -4.7308921632262e-05
  57    -0.0010503133873573
  58    0.0038062273775027
  59    0.0038566018082633
  60    0.0072191452438214
  61    0.0052292361975628
  62    0.0053411072380725
  63     0.008595318324011
  64    0.0041954003673256
  65    -0.0026162799250017
  66     -0.00686090350714
 Sym= A
 Ene=    0.1823323674
 Spin= Alpha
 Occup=    0.09055
   1    -0.00091380101555442
   2    0.00087812513135025
   3    2.1164704830682e-05
   4    0.0002944246109449
   5    0.0036614738106482
   6      0.22878403382809
   7     -0.46600094817305
   8      0.34609711150354
   9     0.098826032401618
  10     -0.20164235578503
  11      0.14604158788219
  12    -0.0015154189930031
  13    0.0058794495732211
  14     0.013410155839343
  15     -0.22757847998567
  16      0.46565747400162
  17     -0.35154607119091
  18    -0.090210577195599
  19      0.21210106571224
  20     -0.15629668581807
  21    0.0020592442417461
  22     0.011092923594669
  23    -0.059088358085675
  24     0.020091710541817
  25     -0.04652789905852
  26     0.035880477472829
  27    -0.0060571652178497
  28     0.022015449995979
  29     0.012554496770935
  30    0.0093186896975224
  31    -0.0017707377124007
  32    -0.047661890626533
  33    -0.052682948346958
  34       -0.011038342941
  35     0.015210913663002
  36     0.092558005290355
  37    -0.046101969548517
  38     0.016994450466104
  39    0.0015086315123798
  40    -0.036761220317284
  41     0.037379187547002
  42    -0.00023774925924841
  43    -0.004086171198445
  44    -0.014880909009395
  45    0.0042273021822341
  46    0.0024793163454772
  47     0.001136632243645
  48    -2.680483766072e-05
  49     -0.01776213188921
  50     0.012854741384081
  51    0.0082018139175883
  52    -0.0056130211261069
  53     0.018485971519297
  54    0.0051578164851289
  55    -0.0048322755544663
  56    0.00030701126290655
  57    -5.2710314022863e-06
  58    -0.0058622541403607
  59    -0.0063473821747828
  60    -0.0086806463422846
  61    -0.004367971318267
  62    -0.0057089057812611
  63    -0.0090099085373509
  64    -0.0034392389731322
  65    0.0038376719868948
  66    0.0055223142978249
 Sym= A
 Ene=    0.8326873789
 Spin= Alpha
 Occup=    0.02329
   1    -0.055650056760647
   2    -0.058727894249175
   3    -0.092118680030647
   4      0.41936786839092
   5      0.40250517800485
   6      0.61154459035396
   7    -0.070903744539641
   8     -0.50105077088698
   9      0.14646923415215
  10    -0.039912208958396
  11     -0.15162904161876
  12     0.096247908204254
  13     -0.44129411837507
  14     -0.42539876335175
  15      0.52009847763313
  16     -0.16148038586066
  17     -0.56145735058168
  18      0.14030094528489
  19    -0.024643346946427
  20     -0.13919271576507
  21    -0.012712386982972
  22    0.0070461810036076
  23      0.10329346216922
  24    -0.064881930202925
  25    -0.016682329283259
  26     0.016906598071725
  27    -0.048509499319872
  28    -0.019788330959849
  29     0.031993192856049
  30    0.0030052803290635
  31    -0.012989923364695
  32    -0.021692015577049
  33    -0.0089282838497033
  34    0.0048860518519922
  35    -0.011608657272813
  36    -0.047938926568994
  37       0.0263320990989
  38    -0.0077408767727609
  39     0.015842085631278
  40    -0.018585742130474
  41    -0.020176136923168
  42    -0.028521385836619
  43    -0.0026279692345908
  44     0.013766164897071
  45    -0.013724612804908
  46    -0.0042991849396781
  47    -0.0030145255957509
  48    -0.0036561321680137
  49     0.050319603034431
  50    -0.007648454109979
  51    -0.0033974879785376
  52    -0.0044836291230296
  53    -0.018944169396401
  54    -0.0091682942529093
  55     0.017468954063812
  56    0.0003581452983373
  57    -0.0055150961402472
  58    -0.0058623725219124
  59    0.0065532862806521
  60    0.0043203795255379
  61    0.0066346363457167
  62    0.0042967696436443
  63    0.0032753393318106
  64    -0.00013171032224785
  65    -0.0016379178741057
  66    0.0047983232203362
 Sym= A
 Ene=     1.154396259
 Spin= Alpha
 Occup=    0.00000
   1      0.11334170832821
   2     -0.22066109039858
   3    0.00069475793946364
   4     -0.10391220905721
   5       1.8099888267964
   6      0.40761749069139
   7      0.20839957303633
   8    -0.00014378936290211
   9      0.14888813951728
  10     -0.18855758893878
  11     -0.55916114636814
  12     0.011747370350225
  13       1.4554750994499
  14      -3.7605128681468
  15     -0.18988691680591
  16     0.086349735672631
  17     -0.10328457037388
  18       0.4646604140761
  19      -0.7996183683152
  20     -0.77607783453913
  21    -0.089685831255818
  22       0.1754328553769
  23       1.5552530533052
  24     0.097375628000401
  25      0.11153855552151
  26     0.093970552202614
  27      -1.1352265691443
  28    -0.053090530021622
  29      0.30241544174809
  30     -0.25819965892981
  31     -0.53161791886775
  32    -0.067940847792572
  33     -0.15803411792635
  34    0.0011824787947893
  35    -0.051651926573499
  36      0.13195595720098
  37     0.036539758005237
  38    -0.096033484654362
  39     -0.12383729811896
  40     -0.10145430236912
  41     -0.19533435391384
  42      0.16573430216453
  43    -0.013790423224188
  44     -0.25018955319536
  45    -0.053240347431328
  46     -0.15933802669736
  47    -0.013661558449982
  48     -0.11666738867019
  49      0.32063984659593
  50     0.072801900388483
  51    -0.020634017118733
  52    -0.0076594577288737
  53     -0.39397248305631
  54    -0.056846491080852
  55     -0.10816722060156
  56    0.0039187821691857
  57    -0.0064289905958102
  58      0.10025385932189
  59    -0.0090516527225905
  60     0.038845012820508
  61     0.062060945142713
  62    -0.013829437509294
  63        0.106229893346
  64    -0.079432874909004
  65    0.0034919566687888
  66     0.085202714254054
 Sym= A
 Ene=     1.132787724
 Spin= Alpha
 Occup=    0.00000
   1     -0.26473055775213
   2      0.65340042471767
   3    -0.038517004685099
   4      0.32562640128216
   5       0.6509727857847
   6      -0.0206950802759
   7      0.55184433400175
   8      0.33565631185694
   9      0.18178094413906
  10     -0.89381981653166
  11      -1.1129479358615
  12    -0.014195743890718
  13     -0.59067926454883
  14      0.92397230053841
  15     -0.61219897476667
  16     0.040696491764176
  17     -0.17213686981959
  18       2.5267278875779
  19      0.54380288721157
  20     -0.14803850964953
  21     0.017719189768246
  22     -0.20648804463807
  23      -1.3180130089353
  24      0.19235493180636
  25     0.078378357652467
  26    -0.012818718129075
  27      0.85676999686907
  28      0.69909789538345
  29      0.49449463032033
  30     0.099213129820142
  31     -0.42495292043223
  32     0.059162979777263
  33     0.071795628663265
  34     0.018010987934501
  35     0.085352226642793
  36      0.11346388014045
  37    -0.043432434540474
  38    -0.011695891070301
  39      0.08761772742396
  40      0.47455250178085
  41      0.28100875537696
  42     -0.32085635479225
  43     0.018646314344401
  44      0.28435986191946
  45     0.082799862613386
  46    -0.049785463669848
  47     0.010012523748023
  48      0.13505430089893
  49     -0.53205049203497
  50    -0.035105710523303
  51     -0.00510735819745
  52    -0.0056428343527071
  53      0.39340601269607
  54      0.11599176962987
  55     0.036653754747665
  56    -0.000765304737503
  57    0.00063946085817006
  58    -0.032536148005356
  59    -0.0077046314194936
  60     0.001284843548107
  61    -0.016954507675475
  62    0.0032153196912253
  63    -0.067407050113242
  64      0.11802041246651
  65    -0.0038592010139062
  66     -0.13172990905783
 Sym= A
 Ene=     1.036421786
 Spin= Alpha
 Occup=    0.00000
   1      0.41323946463859
   2     -0.45852674982731
   3     0.038726269042571
   4    -0.063730425718723
   5      -1.6756252602838
   6      0.10774015663953
   7     0.037839210040488
   8    -0.086731402325409
   9      -1.0122065453694
  10      0.38622803508357
  11      0.68219647909448
  12    0.0058487333118647
  13     -0.91157790795277
  14       2.5032711404586
  15    -0.010976269474057
  16      0.61353202387177
  17       -0.104493916748
  18     -0.79513327776762
  19     -0.71689169044399
  20       1.2982037045438
  21    -0.0051467266714739
  22      0.29725284275606
  23     -0.42844177397512
  24      0.15306509232237
  25      0.21278083125785
  26     0.097212833688428
  27      -0.3390782218954
  28      0.12828520260061
  29      -1.0956900315819
  30      0.13033109205681
  31      0.48910219746259
  32     -0.10851728447149
  33     -0.46434087956866
  34     -0.01095078503926
  35     0.013468207685819
  36      0.32320250425947
  37    -0.010706977827692
  38     0.016020057630128
  39     -0.14346025211103
  40     -0.27078948117799
  41    -0.089781972810315
  42      0.76795718927991
  43    -0.024032746341007
  44     -0.53237819628863
  45    -0.039091123403246
  46      0.16031204973811
  47    -0.008285311973646
  48      -0.0810068790987
  49      0.32141330483837
  50     0.046429606299963
  51     0.019659461798781
  52    -0.0027532867778027
  53     -0.19430558979992
  54     -0.17692397345982
  55     -0.15323447779007
  56    0.0055826424821737
  57     0.020801325372667
  58    -0.049327490001345
  59    -0.0051648578518326
  60     0.019313034762348
  61     0.046945406639214
  62      0.02935664466562
  63      0.12561922356317
  64    -0.032725631824792
  65    0.0098444748606575
  66      0.10204286945794
 Sym= A
 Ene=    0.5683805566
 Spin= Alpha
 Occup=    0.00000
   1     0.022224308162714
   2     0.064807077868467
   3     0.010889372526296
   4    -0.081986812071085
   5    -0.0048577957549406
   6     0.041734182272269
   7      0.02817641886333
   8     0.040611392434577
   9     0.069200606485985
  10     0.055297328609125
  11    -0.038203747658172
  12     0.078686995609376
  13     -0.37266783736277
  14     -0.26180067566028
  15     -0.61211305579835
  16      -0.2861583895643
  17    -0.045663278778706
  18     -0.18982415823218
  19     -0.17719281052017
  20    -0.078343645532844
  21     -0.09112889784184
  22      0.41902669525526
  23      0.31449522521984
  24     -0.58939154457877
  25     -0.44329922211251
  26    -0.083504456247377
  27     -0.10756090638906
  28     -0.20124633765105
  29     0.058233112981111
  30    -0.013414245638495
  31    -0.025630224589971
  32     0.024642861289848
  33     0.064010267172234
  34     0.024869917511994
  35    -0.037502760072033
  36      -0.2715354014722
  37     0.054355935330343
  38    -0.028740422358514
  39     0.031744196962701
  40     0.043761546236819
  41    -0.077965845757184
  42      -0.0440776837842
  43    -0.010054941267212
  44     0.055995125276687
  45    -0.0067585548901834
  46    0.0019017112404881
  47    -0.014207648413398
  48     0.036908574277798
  49      0.11208859691522
  50    -0.066509339881993
  51    -0.017448584057454
  52    0.0040200273442539
  53    -0.047295208238918
  54    -0.030258522471473
  55     0.028744046085951
  56     0.001144986738114
  57    -0.010029401738475
  58    -0.0046813905541663
  59     0.017068852596606
  60     0.017331869109193
  61     0.021281365825528
  62     0.018137645348808
  63     0.019386718728846
  64     0.021178084526642
  65    -0.0050603079334608
  66    -0.012737849738432
 Sym= A
 Ene=      1.00136985
 Spin= Alpha
 Occup=    0.00000
   1     -0.56819171176082
   2      0.30089095990579
   3    -0.035886401527631
   4      0.31099254304006
   5     -0.17901648501168
   6     -0.35342248708889
   7    -0.098560210980002
   8     -0.18355579755396
   9       0.5684226902091
  10      0.51973626383719
  11      0.21172638752891
  12     0.012748333791155
  13      0.50648419694491
  14      -1.4360708487917
  15    -0.055961249605105
  16      0.32458339998749
  17     -0.30977864781219
  18     -0.45906347790298
  19     -0.98679912072665
  20      0.37755406753356
  21     0.014078505708016
  22      0.35545894343032
  23     -0.42769385309427
  24    -0.033240469919382
  25     0.040926148030606
  26      0.22535457582526
  27     -0.89332425339632
  28     -0.41562946125784
  29      -1.3002232463749
  30     -0.34387696106322
  31       1.3260045578576
  32    -0.093429236060636
  33    -0.088692265105895
  34    -0.0094401055485986
  35    -0.034750955262628
  36      0.31436027467122
  37     0.013593688248258
  38     0.092690724144985
  39     -0.23037761501808
  40    -0.036445659432256
  41      0.16283440369339
  42       1.0574340378997
  43     0.029212950622844
  44     -0.55759628610435
  45     0.044683517063417
  46      0.43197904324147
  47     0.011180139471768
  48     -0.10448218300433
  49    -0.017779880415679
  50     0.054406082767628
  51     0.053393303029406
  52     0.055520272437724
  53     -0.30962699353057
  54     0.038753960847863
  55     -0.29933642050058
  56    -0.00042900206939441
  57     0.091074485317401
  58      0.11098349545708
  59    -0.025500002569617
  60    -0.045377072794795
  61    -0.057106224343969
  62     0.024491553789564
  63     0.050822576957193
  64     -0.14503032889307
  65      0.02197786968235
  66     0.069527333005443
 Sym= A
 Ene=    0.5006678891
 Spin= Alpha
 Occup=    0.00000
   1     0.081842085674923
   2    0.0021870588235468
   3     0.012323139839044
   4    -0.039361907460938
   5     -0.28914580281521
   6      0.15334896474617
   7    -0.022385730317915
   8    -0.0023185712807459
   9     -0.35906947550066
  10      0.11021863843153
  11    0.0080175343170391
  12    -0.0059280921066731
  13      0.29133523541454
  14     -0.15176030351866
  15     0.066310693855949
  16      0.30387076947041
  17    -0.061531037694502
  18     -0.37658250784635
  19     -0.15414280621859
  20      0.30464896746862
  21    -0.0037094344561272
  22     -0.14037752876902
  23      0.54543128365309
  24      0.21514824429099
  25     -0.49562266839678
  26     -0.11612974798531
  27      0.62922335237401
  28     -0.69803157835865
  29    -0.087647865286116
  30     0.082562819030958
  31      0.65559217823954
  32     0.058299298597105
  33      0.44888096467909
  34      0.11550371479413
  35     -0.22476698980238
  36       -1.759116828035
  37      0.28434870456775
  38     -0.23014305419527
  39      0.12927545971725
  40    -0.051279601576516
  41     -0.63397787726212
  42    -0.031996411736115
  43    -0.045274000309467
  44      0.23714795125458
  45     0.014926415891694
  46      0.27157521553039
  47    -0.027599775424408
  48    0.0013920026538403
  49      0.64941105436408
  50     -0.12751147238393
  51     -0.07770625714267
  52     0.017729594321403
  53     -0.33342510171222
  54     -0.18484288319209
  55      0.12542114887488
  56    0.00096187275766892
  57    -0.039969941251512
  58     0.015550441924212
  59     0.054583110555709
  60     0.021376747158449
  61     0.027250753482479
  62     0.049343632231253
  63     0.051128227895669
  64    -0.016515963411642
  65     -0.01497921108117
  66    -0.0053044049537428
 Sym= A
 Ene=     1.007992349
 Spin= Alpha
 Occup=    0.00000
   1      0.89542851440746
   2     -0.56644085096262
   3     0.021633740797918
   4     -0.17373445696082
   5     -0.35549229920411
   6     -0.36799227602177
   7    -0.012571400242955
   8     -0.12306690472814
   9     0.029058696445385
  10     -0.44614991031692
  11     -0.22880179051827
  12    -0.037742973236973
  13    -0.028890990112998
  14      0.38915993095711
  15    -0.088160297940393
  16     -0.25026330486282
  17     -0.46652267400432
  18     0.085987097335458
  19      0.67411375709088
  20       1.0653927814167
  21    -0.0070407913710954
  22    -0.0091919646076441
  23      -0.5593787249752
  24      0.16986466148908
  25     0.053894004560348
  26     -0.18447481977327
  27     0.028197994948809
  28    -0.019210804087424
  29     -0.69303773134918
  30    0.0060838992387402
  31      0.71385867856118
  32     -0.18229617148828
  33     -0.30031340011213
  34    0.0037151545707004
  35    -0.045668406106012
  36      0.01706921990658
  37     0.041767796025426
  38    0.0031947219728208
  39     0.037877167576201
  40     -0.16088412392907
  41    -0.019078256002047
  42       0.3468983472807
  43    -0.022276735054263
  44     -0.21575868500049
  45     0.013901371851564
  46      0.24863261190905
  47    -0.0012191980603133
  48    -0.024443041596429
  49      0.11790615174766
  50     0.010893207321954
  51     0.011627263713326
  52    0.0062663876262602
  53    -0.083526093459556
  54    -0.041178164166336
  55     -0.05628710387634
  56    0.0019033656147622
  57    0.0065822854732448
  58    -0.0035183699356416
  59    0.0045168065829768
  60    -0.0094040386218959
  61    -0.0037210609736158
  62     0.011625499133358
  63     0.018467654930282
  64    -0.032304468194229
  65    0.0071369059115564
  66     0.041580977540759
 Sym= A
 Ene=     1.079543416
 Spin= Alpha
 Occup=    0.00000
   1      0.21161798662185
   2     0.070946662713644
   3    -0.011596140552482
   4       1.1490469461315
   5      -3.1889392595672
   6    -0.080137429058859
   7     0.084728079526257
   8    -0.047716811449646
   9     -0.85129452739004
  10      0.15327933102646
  11      0.96150325732262
  12    -0.030690757141168
  13      0.21328092623682
  14       1.3960299543408
  15     0.039314217264981
  16     0.063669053704086
  17     -0.16126941405195
  18      -1.4558440993716
  19    -0.032112807630363
  20       1.0809781377982
  21     0.024432682423936
  22     -0.53295594086493
  23       1.3235730731086
  24     -0.31442442731023
  25    -0.064711927066279
  26    -0.0046125586203937
  27     0.089690551873958
  28     -0.31942441761682
  29     -0.24931066700541
  30      0.70968510310247
  31     -0.68313795313517
  32     0.043989204346914
  33    -0.0020790050376455
  34     -0.01924782003378
  35      0.10988529556958
  36     -0.41459438709195
  37    -0.087700737613228
  38     0.074742100505638
  39     0.076015407132468
  40    -0.059923587121223
  41    -0.089251437137991
  42     -0.23932784476168
  43    -0.023018337789516
  44      0.21913643721812
  45    -0.036170725309721
  46      -0.1106423073298
  47    -0.011336569015962
  48     0.054534160734217
  49      0.20216317094629
  50    -0.054207574598667
  51    -0.027670858086229
  52    -0.044787345744654
  53      0.17009653654049
  54    -0.078957317071645
  55      0.21487755037008
  56    0.00068982973318152
  57    -0.039561131299388
  58     -0.16409052473556
  59     0.021565930596934
  60     0.018264221808651
  61     0.029724527660442
  62     0.027889172158164
  63    -0.015571687668819
  64     0.086668454623041
  65    -0.010184618822018
  66    -0.020546394540203
 Sym= A
 Ene=    0.8305918767
 Spin= Alpha
 Occup=    0.00000
   1      0.21326264376815
   2       1.1257797028481
   3     0.011130581239455
   4      0.32101250548841
   5     -0.41627611637344
   6     -0.15166255339086
   7      0.37282397848825
   8    -0.036790855226625
   9      0.40294109524437
  10      -1.2481109765411
  11     -0.71070083277091
  12     0.026310447341488
  13     0.020468127077926
  14      -1.0836832869437
  15      0.12259234812044
  16     0.028772643645928
  17      0.32444968668808
  18     0.072974606128036
  19       0.3284465044174
  20     -0.71253881554073
  21     0.028145170788982
  22      0.13015728747111
  23     -0.60991461227116
  24      0.30489744914662
  25    -0.0064495669171265
  26      0.13471516587154
  27     -0.65517452599527
  28     -0.28335099270787
  29     -0.16275361738403
  30      0.21704652293383
  31     0.062271740277918
  32      0.21274461958355
  33      0.13860376711806
  34    -0.0047322366354645
  35     -0.12547005665384
  36      0.24604133882055
  37    -0.014641013521271
  38    -0.039200409850806
  39     -0.32999468157635
  40     -0.60119951697355
  41     -0.27056965012046
  42      0.61641514961987
  43    0.0016587473557162
  44     -0.44925245272032
  45     -0.17565942512883
  46     0.004804606654785
  47    -0.024486411891322
  48     -0.12953449990742
  49      0.64129023718676
  50     0.020295882616825
  51    -0.026290546083024
  52     0.025280922770644
  53     -0.52239540859042
  54     -0.23881219319906
  55     -0.14953230271169
  56    0.0043153043485358
  57     0.011451770727544
  58     0.046129250533648
  59      0.01105395804681
  60     0.028666620153002
  61     0.064171434858313
  62     0.014269566842985
  63      0.16597388380052
  64     -0.11792952645764
  65    -0.0067804414333248
  66      0.16807919277703
 Sym= A
 Ene=    0.7946294949
 Spin= Alpha
 Occup=    0.00000
   1     -0.31212813315036
   2     -0.71946008358307
   3     -0.04407001717627
   4     -0.10155044500111
   5       1.4460226193556
   6     -0.10402259137644
   7       0.1884475038408
   8     -0.02037042801212
   9       0.8229830054786
  10       0.1371924436347
  11      0.31275963140129
  12     0.023108692048112
  13      0.31851317837604
  14      -1.0154209418426
  15      0.15547788650947
  16     0.087920776118798
  17      0.20215252226453
  18    -0.072222674170548
  19     -0.33599414335037
  20     -0.88015004445126
  21     0.019253119141365
  22      0.57081151105334
  23      -1.1380388429114
  24    -0.074638753048849
  25     -0.16983730499007
  26     -0.73317269271203
  27     -0.46186158166859
  28      0.94013238946883
  29      0.49739687144009
  30      0.20992145420406
  31     0.055311897460111
  32     -0.25515426662095
  33     -0.19585168709214
  34    -0.021403663328276
  35     -0.22525703206504
  36      0.88557068122259
  37     0.069915655499209
  38     0.012747076721031
  39      0.15040903514098
  40      -1.3095648076414
  41     -0.08211668570299
  42     -0.27408532921522
  43    -0.089744990323003
  44    -0.081004419171616
  45     -0.20368092012967
  46     -0.10384485651575
  47    -0.018478513467947
  48     -0.21532278940703
  49      0.79080001968623
  50     0.074856025625162
  51    0.0078101280874558
  52    -0.019711043454911
  53      -0.3919359442972
  54     -0.29277523434841
  55      0.14399141994302
  56    0.0041236648069407
  57    -0.096844097813027
  58    -0.0088314086752366
  59      0.06340993016173
  60    0.0040892517979591
  61     0.064152414265351
  62    -0.021954131455818
  63     0.059639320901749
  64     -0.15867635169603
  65    -0.014069350622553
  66      0.22841238391227
 Sym= A
 Ene=    0.7874186144
 Spin= Alpha
 Occup=   -0.00000
   1     -0.13663937631348
   2      -1.0132233133324
   3    -0.022417795462556
   4     -0.01748947993675
   5    -0.040270315406726
   6     0.070543070344241
   7     -0.28525069203775
   8      0.22350107299783
   9     -0.33847490470122
  10      0.76056947622287
  11      0.46142113440311
  12    -0.013283587560413
  13     -0.23659809841473
  14      0.73341910415797
  15     -0.10498041232655
  16     -0.31488805187419
  17    -0.081783303504805
  18     -0.20134613087519
  19      0.33392323613864
  20       0.5568118540222
  21     0.052973990399904
  22       0.2083851028878
  23      -1.6170908173544
  24      0.47267581574196
  25     0.031653786359344
  26     0.091185983321298
  27      -0.8152703156717
  28     -0.44956034554777
  29     -0.71635559165338
  30      0.29262885248469
  31      0.96221742113873
  32       0.2363661323297
  33      0.18555168262577
  34    -0.0029773751017226
  35     -0.10499980917817
  36      0.32105598466517
  37    -0.035850792492537
  38    -0.029285345987422
  39      -0.4194205826788
  40     -0.62869451872353
  41     -0.18917663217578
  42       0.9067029923276
  43     0.023515259264116
  44     -0.57733845907176
  45     -0.18406454248914
  46      0.13908773240848
  47    -0.023793188430465
  48     -0.16791566596863
  49      0.68744916028401
  50     0.041735668360549
  51    -0.020845686189425
  52     0.042206841659781
  53     -0.62127523165153
  54     -0.25893924229783
  55     -0.21483928583874
  56     0.005393190261801
  57     0.036267778860268
  58     0.048395544494331
  59    0.0060506002275926
  60     0.023606691250686
  61     0.062052305945401
  62      0.03960411294876
  63      0.19062421426105
  64      -0.1560090283756
  65    -0.00011061545761829
  66      0.19045549705348
 Sym= A
 Ene=    0.9785362027
 Spin= Alpha
 Occup=   -0.00000
   1    -0.056544970365124
   2      0.98749046007845
   3     0.015777812836325
   4    -0.049997286332445
   5     -0.30399338541484
   6    -0.026426066278065
   7    -0.081585545327432
   8    -0.054491738696827
   9     -0.17485578119602
  10     -0.44302801478431
  11     -0.41886375494185
  12    -0.048126885812009
  13     -0.29998673533162
  14       2.6721713342123
  15    -0.072780970706494
  16     -0.13072034075343
  17     -0.14234832229148
  18       1.6550737545363
  19       1.0989593110101
  20       0.1507384257028
  21       0.1129984444841
  22        1.459422987429
  23       -5.814061695786
  24     -0.13749709224821
  25     -0.10854420170946
  26    -0.019002530295657
  27       1.1056732280745
  28       2.0369052030284
  29       1.2038061413469
  30      0.15136438615348
  31     -0.55523681151873
  32      0.39563790077858
  33      0.80975807531846
  34    -0.056307757574532
  35     -0.22049936204019
  36       1.8619591618536
  37    0.0081522082408144
  38     0.073491355131058
  39    -0.020669965349442
  40       -1.988308263432
  41      0.04601774122175
  42     -0.73973478698982
  43    -0.092742255298775
  44      0.15974074860354
  45     -0.42406414026429
  46     -0.38140458362226
  47    -0.0065333646943705
  48     -0.25800843051262
  49      0.80587723266268
  50     0.080699276153597
  51     0.043514975880947
  52    -0.012444466020114
  53     -0.15060796058534
  54     -0.51122291982788
  55      0.27482924867352
  56    -0.0016106658146509
  57     -0.11549091776551
  58     -0.11621431254302
  59     0.053061602699645
  60     0.025493719414821
  61     0.093400306167378
  62    -0.062096493867739
  63     0.085427814981753
  64     -0.12056390616225
  65    -0.030258778497709
  66      0.25602040887807
 Sym= A
 Ene=    0.9152642028
 Spin= Alpha
 Occup=   -0.00000
   1     -0.10393216259535
   2       0.3800693918707
   3     0.060031969714575
   4      0.40840423529946
   5      -2.8154131297661
   6      0.26315773110587
   7      0.16004018234201
   8     -0.34842838779273
   9      -1.6428685969845
  10     -0.25099503600771
  11       1.3207640950691
  12    -0.021464105477188
  13     -0.30813946162972
  14       2.2681346289877
  15     -0.14301874867196
  16     -0.15479184144263
  17    -0.098155894634343
  18     -0.90593038655517
  19      0.41621987465143
  20      0.97570602170913
  21    -0.017086641032909
  22     -0.47689113904811
  23      0.68846636097261
  24      0.40807232463851
  25     -0.03079343662871
  26     -0.47645869948071
  27     -0.81225415636185
  28    -0.071236661627523
  29       0.6411182295807
  30     -0.16310689358755
  31     -0.14613016939012
  32    -0.070571403247554
  33     0.037546601051118
  34    -0.0014372167377472
  35      0.03961701417601
  36      0.15988389604028
  37    -0.085841800623307
  38    -0.081007808291993
  39     0.014129255118179
  40      0.32518377995747
  41      0.32856523113299
  42     -0.47713088300096
  43     0.078431731378587
  44      0.24381223093542
  45    -0.010680903927191
  46    -0.086961281409928
  47    0.0017634517381837
  48    -0.014468326230653
  49     -0.22227527275441
  50     0.040537329489447
  51    -0.039396512145258
  52     0.002118511911439
  53     0.004716659463015
  54      0.20289155844368
  55     0.087491299324909
  56    0.00051508790456337
  57    0.00046337304407599
  58      0.01473773872601
  59    -0.00026201617989167
  60    -0.00077787503346618
  61    -0.0061625941578942
  62     0.017550294574348
  63    -0.072020589776523
  64    -0.015367793366282
  65    -0.0038566647949525
  66    -0.025561356128968
 Sym= A
 Ene=    0.7882639188
 Spin= Alpha
 Occup=   -0.00000
   1      0.13277048623991
   2     -0.19390786637954
   3     0.022816687708985
   4     -0.65251582462423
   5       1.9528099184958
   6      0.20309665530589
   7    -0.059822303158149
   8     -0.29439676324166
   9      0.15143037306757
  10      -0.1305821405976
  11     -0.24767059246166
  12     0.008202364536476
  13      0.25038925303363
  14      -0.9063917896382
  15      -0.2374814862465
  16     0.042521060794522
  17      0.14646840944074
  18       1.2883381178335
  19     0.025762497455436
  20     -0.48148982513591
  21      0.10099586677174
  22      -0.1568178287086
  23      -1.6612344392105
  24     -0.35320601762815
  25     0.066989428001609
  26       0.0797073130382
  27     0.041270279570127
  28      0.10431092722901
  29     -0.78372943781514
  30       0.4399779490702
  31      0.80566791518819
  32      0.03329529127987
  33    -0.017780396684213
  34    -0.043965667367738
  35       0.1086660287891
  36      0.60201454717265
  37     -0.13202336682249
  38      0.30218472465179
  39    -0.042469092887188
  40     -0.12466343795484
  41       0.4027685923996
  42      0.44533957295835
  43     0.017924958450074
  44      -0.1287541785039
  45     0.035268189364109
  46      0.21478520684314
  47      0.01406200233567
  48     0.045413619662316
  49     -0.29427784648415
  50    -0.016615071153184
  51     0.065501113040679
  52     0.016181052351485
  53      0.19126099163632
  54     0.036168753646323
  55    -0.084398065402029
  56    -0.0025117133078676
  57     0.040405342323519
  58    -0.023034406881185
  59    -0.0034090697519747
  60    -0.056918982102651
  61    -0.071161435750306
  62     0.011825120351237
  63    -0.052183007582256
  64     -0.01554901732095
  65    0.0079167655381604
  66    -0.013838509077302
 Sym= A
 Ene=    0.9041422166
 Spin= Alpha
 Occup=   -0.00000
   1     -0.35043332639976
   2      0.55708988290466
   3     0.001484588497797
   4     -0.64988404172956
   5       2.1136637096435
   6     -0.19159093276219
   7      -0.2782735735613
   8    -0.095692078778925
   9       1.0322713150169
  10      0.24505140909919
  11     -0.87180122796264
  12     0.024695698863949
  13      0.24673851324461
  14      -2.4640479386138
  15    -0.099623064106123
  16      0.15832839972615
  17     -0.16247255730421
  18      0.76384471262126
  19     -0.69129717490153
  20     -0.67683406215802
  21    -0.019161583839034
  22     -0.69912433354077
  23       2.4086083248187
  24      0.13981931557163
  25    -0.045302658719329
  26     -0.36953927665699
  27     -0.26306645212517
  28     0.077765784950986
  29      0.86087130917048
  30       0.5471562056667
  31      -1.7962273626416
  32    -0.030233420715399
  33     -0.08997874385453
  34    0.0091368458385433
  35      0.10497753307768
  36     -0.39932821658226
  37     -0.11498328323055
  38     -0.12639853551927
  39     0.083744491391449
  40      0.46560691543716
  41    -0.070870913638696
  42     -0.59068628673824
  43    -0.017389739292874
  44       0.3807224085163
  45     0.018154759345463
  46     -0.46036775873247
  47    -0.019068790721656
  48     0.095185679153705
  49    -0.036317387880345
  50    -0.023386720451168
  51    -0.091627395180397
  52    -0.047949704472467
  53       0.1177723719067
  54     0.040225478472372
  55      0.16597849955336
  56    0.0045542185191026
  57    -0.057272047573747
  58    -0.051004947646827
  59     0.014231275125845
  60     0.060307266020815
  61     0.075025147420664
  62     0.019330046837582
  63    0.0025216789781223
  64      0.11774371944344
  65    -0.014552536844527
  66    -0.088091872204967
 Sym= A
 Ene=     0.988061463
 Spin= Alpha
 Occup=   -0.00000
   1     -0.43152895210326
   2     -0.81499901434736
   3    -0.0070370706972595
   4     -0.80915044695739
   5       0.9259402834327
   6     -0.18912477338022
   7      0.32414042426412
   8     -0.38273404123849
   9       0.4925887408577
  10      0.13969217871085
  11       1.3263862279298
  12    -0.010184950787445
  13    -0.024956195254133
  14       0.2423293205089
  15      0.10735467665635
  16     -0.10891346890665
  17     -0.20206506260431
  18     -0.95328191676172
  19      0.32929603566794
  20      0.28197946372255
  21      -0.0212770718266
  22      0.13509295832812
  23      0.56921372627942
  24    -0.068997677238174
  25     0.019242935873783
  26      0.42369025900779
  27      0.63741266166894
  28     -0.58843306763492
  29      -1.0299595401014
  30      0.15248960515247
  31      0.32601587754161
  32     0.022854860157009
  33      -0.2463824617903
  34     0.022204499290112
  35     -0.06582461049393
  36     -0.74940343293521
  37      0.10979305524515
  38    -0.050451932136516
  39    -0.052825886488596
  40     -0.12487662698256
  41     -0.57797635857924
  42      0.63763120397607
  43    -0.070029096341286
  44     -0.35632085421931
  45     0.019721683425616
  46      0.16766099286984
  47    -0.012856418445216
  48     0.030478086083238
  49      0.39594758922895
  50    -0.060151839882982
  51    -0.0054291970971702
  52    -0.0020805400555239
  53     -0.12313012150524
  54     -0.19689959000683
  55     -0.10187020114819
  56    0.0019768343276656
  57    0.0089649545078096
  58    -0.032447178169007
  59    -0.0033747958054486
  60     0.022594888004726
  61     0.029371600583604
  62    0.0049333961346184
  63      0.10462995836187
  64      0.03432986406886
  65    0.0045364378977481
  66     0.030162098840197
 Sym= A
 Ene=    0.9228157491
 Spin= Alpha
 Occup=   -0.00000
   1      0.31158521349732
   2      -0.2770143234815
   3    -0.0031673687212028
   4      0.43628190777136
   5    -0.0024685220497201
   6     -0.19264627504014
   7     -0.39138332905886
   8     -0.49218543439091
   9      0.12843191855194
  10      0.26945153668489
  11      0.51622296269005
  12    0.0086594354419677
  13     -0.20599776894862
  14      0.75648249941892
  15     -0.33525940638597
  16    -0.028672818610165
  17      0.31508650013907
  18      0.90721828271704
  19      0.25480261140608
  20     -0.63406566621934
  21    -0.056676712716243
  22     0.038372235750015
  23       0.1971720255643
  24      0.22039903230952
  25     0.096747025232408
  26     0.063523621820392
  27      0.60514367510223
  28      0.16620898247841
  29      0.15510544425202
  30     -0.12552810354889
  31     -0.19463263370318
  32      -0.0692593679306
  33      -0.2975963960348
  34     0.041598375764143
  35    -0.048087648353138
  36     -0.44978473474535
  37      0.12130179136856
  38     -0.12015387471341
  39     0.078366189768336
  40      0.16513503478041
  41     -0.30689225168555
  42     0.043442357099597
  43    -0.036365281430762
  44    -0.068771361144303
  45     0.052879017814659
  46    -0.015854142473571
  47    -0.0090326038140157
  48     0.050970086007328
  49     0.079841757460139
  50    -0.031026306372814
  51    -0.015303283649798
  52    -0.014494528853072
  53      0.01043049161108
  54    -0.066899731745786
  55    -0.043271775209461
  56     0.002948149774232
  57     -0.01660288972324
  58    0.0036540135353488
  59    0.0023089016549472
  60     0.029711329074149
  61     0.035152754314307
  62    -0.0060323605179429
  63     0.047926154884961
  64      0.06453016653576
  65    -0.00084180539132936
  66    -0.024372255155764
 Sym= A
 Ene=    0.8066143545
 Spin= Alpha
 Occup=   -0.00000
   1     -0.32226549439549
   2       1.2251685843504
   3     0.009493649614189
   4       0.2070424992788
   5      -1.8952711933974
   6      0.12384605798018
   7     -0.02322365627895
   8      0.28748605798613
   9     -0.60107140321735
  10     -0.11096894221209
  11     -0.17360339967894
  12    -0.017586833260884
  13    -0.081087743728834
  14      0.87181770223802
  15     0.060595319713186
  16     -0.23919281110135
  17    -0.045396186683642
  18     -0.74544212648914
  19      0.53599050860199
  20       1.1350377856798
  21    -0.064565360947851
  22    -0.029095377827544
  23       1.0816694330654
  24    -0.031859109053604
  25      0.29155066796657
  26      0.13311590218939
  27      0.89226162443807
  28      -0.4924185627359
  29      -2.2533338739384
  30      0.32059611352571
  31      0.63969597839746
  32     -0.46976709181227
  33      -1.2035420964984
  34     0.025238152448598
  35    -0.073923393669395
  36     -0.95454733553051
  37      0.19769688561587
  38    0.0095305274974781
  39      0.09213339517096
  40     -0.20184293695088
  41     -0.65936143888357
  42       1.4172383276502
  43     -0.12895194249445
  44     -0.83099629840201
  45      0.13119535503843
  46      0.62767104815279
  47    -0.015162215074164
  48     0.046379697008384
  49      0.52764163589199
  50    -0.057180425896697
  51     0.037177993825583
  52    -0.023701951184403
  53     -0.10047834690994
  54     -0.27717713280489
  55     -0.21467674548209
  56    0.0073494279449578
  57     0.013925009427726
  58     -0.10146406443199
  59    0.0083073258166011
  60    0.0025469871088523
  61     0.022786404432144
  62     0.027962368540445
  63      0.14155854051897
  64     0.046787793818585
  65     0.019474847255856
  66     0.079631355360192


==> anc/c2h6n4_dmet_N2Ha_natorb_r424.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -8.90245744306933    -1.27326264531337     4.74431428858138
N   2   7    -9.33881482859713     0.06944364301352     3.34242663225116
N   3   7    -3.44535463029750     0.72915860762334    -2.03667047510343
C   4   6    -1.17267629015994    -0.84794444816996    -1.74467188406176
H   5   1    -1.27389357804102    -2.01835931832592    -0.02231502289718
H   6   1    -1.07425653169816    -2.09688422122273    -3.39426106134772
C   7   6     1.17267629015994     0.84794444816996    -1.74467188406176
H   8   1     1.27389357804102     2.01835931832592    -0.02231502289718
H   9   1     1.07425653169816     2.09688422122273    -3.39426106134772
N   10   7     3.44535463029750    -0.72915860762334    -2.03667047510343
N   11   7     9.33881482859713    -0.06944364301352     3.34242663225116
H   12   1     8.90245744306933     1.27326264531337     4.74431428858138
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=   -0.5686048311
 Spin= Alpha
 Occup=    2.00000
   1      -0.1802065543289
   2     -0.15116243114794
   3    -0.067382055551719
   4      0.14426198329892
   5      0.28137032542701
   6    -0.071972144555651
   7      0.21823414027183
   8     -0.22646914106997
   9    -0.043211831097409
  10      0.13013897261346
  11     -0.13463436410473
  12    -0.035608992697423
  13     0.028531578538773
  14     0.062630916858941
  15    -0.059166798387343
  16     0.041712857250346
  17    -0.013331238402757
  18    -0.035612508787959
  19     0.025846665685075
  20    -0.0049949260702605
  21    -0.011459683376958
  22    -0.019439938353512
  23     -0.02916477893977
  24     0.041884522150488
  25    -0.032538715819702
  26    -0.018864756229939
  27     0.012826366778654
  28    -0.018076696699587
  29    -0.016292192949462
  30    -0.0079268863386248
  31    -0.00061291753472459
  32     0.017269985420666
  33     0.014008114040336
  34     0.023630652363359
  35     0.011700316137516
  36     0.018966910319397
  37     0.026026687964712
  38    -0.037737962780573
  39     0.014503994465429
  40    0.0028652607528212
  41    -0.019485895946118
  42     0.014522902408886
  43    0.00092293640667968
  44    -0.0019198620305559
  45    -0.018859252801131
  46     -0.01230993384979
  47     0.011701762177137
  48    -0.015168119746452
  49    -0.037138218539625
  50    -0.049966974160813
  51     0.020818957205877
  52     0.008371535598698
  53    -0.030009374368554
  54     0.012726247239852
  55    0.0027884689029357
  56     0.088457966703807
  57     -0.19485356021174
  58     -0.33037321604218
  59     -0.02017192495503
  60      0.25655543957063
  61      0.20810256497622
  62    -0.0020638533816775
  63      0.15755990559549
  64      0.11747037963989
  65      0.16431258984659
  66      0.14776224235751
 Sym= A
 Ene=   -0.5922900832
 Spin= Alpha
 Occup=    2.00000
   1     0.036093984008091
   2     0.040499802281198
   3     0.016563175705763
   4    -0.069425533250656
   5     -0.10682045467574
   6     0.017725342233334
   7    -0.054124504263737
   8     0.056230431377531
   9      0.01216107256869
  10    -0.032305466856764
  11     0.032289024389541
  12     -0.10314152121136
  13      0.23601693989767
  14      0.40043845148579
  15      -0.2547473355248
  16      0.19919769054408
  17    -0.058296525992398
  18     -0.15114535709983
  19      0.12127632239618
  20    -0.028495196293706
  21    -0.0012493901340444
  22    -0.017318296626116
  23    -0.096491845237132
  24      0.23203879284918
  25      -0.0662215474927
  26    -0.081379023346791
  27     0.093024478341858
  28    -0.055294686879194
  29    -0.060906145219352
  30    -0.039400479047778
  31     -0.01863889300233
  32     0.068799143284335
  33     0.047848436397802
  34    -0.064643580258889
  35     0.060459132547208
  36      0.11433186094202
  37     0.011687375831555
  38     -0.20602697411414
  39     0.059476099056575
  40    -0.022942559510102
  41     -0.11568874285214
  42     0.051394270775668
  43    -0.012168377855386
  44    -0.020556539269249
  45    -0.088842195878754
  46    -0.064747240516095
  47     0.044312742397061
  48    -0.091628550488401
  49     -0.18690986312045
  50     -0.18273228055212
  51     0.055591395205441
  52     0.031474209604491
  53    -0.089630063535809
  54     0.037049921092989
  55     0.018060799001319
  56    -0.010953905883113
  57     0.024266132796515
  58     0.040597463797718
  59    0.0031826697239678
  60    -0.031105789715591
  61    -0.025975230675129
  62    0.0014539941473805
  63    -0.018781316399317
  64    -0.013778027869218
  65    -0.020212620684843
  66    -0.018701753305862
 Sym= A
 Ene=    -1.102597913
 Spin= Alpha
 Occup=    2.00000
   1    -0.070682193299897
   2    -0.022226454812421
   3     0.061839257124619
   4     -0.10195043097224
   5    -0.092762306693511
   6     -0.01442994881971
   7     0.043924927051369
   8    -0.045800268779222
   9    -0.0077173322119464
  10     0.023424379029919
  11    -0.024465521588947
  12     -0.12559591954211
  13      0.31739605485636
  14      0.27633150018136
  15      0.17111991651177
  16     -0.11702339265644
  17      0.03088804433822
  18     0.086245846335598
  19    -0.059021134125874
  20     0.013600210183926
  21     -0.11888505056566
  22      0.24211304083241
  23      0.20927452142996
  24     -0.15188026739288
  25      0.10545059983967
  26     0.019389654617741
  27    -0.0071205492632986
  28      0.02959854382578
  29     0.021540732413896
  30     0.063639106662055
  31    0.0041868293858266
  32     0.024016636359502
  33     -0.02536179477937
  34     0.035842507973563
  35    0.0027257708311702
  36    -0.048980564775019
  37    -0.091242016128383
  38     0.028271907286186
  39    -0.014882613147673
  40    0.0062521534131665
  41     0.021798347702039
  42    -0.013520356681752
  43    -0.0050116617872969
  44    -0.0035872500028267
  45     0.019349545823137
  46     0.011562516268205
  47     0.013930459762122
  48     -0.04561514321104
  49    -0.035480799111798
  50     0.060123580760201
  51    -0.040457126609244
  52    -0.013241630638776
  53     0.036421208533923
  54    -0.023808694643579
  55    -0.0082315766309516
  56    0.0033001092360516
  57    -0.0071865666461035
  58    -0.012489787664514
  59    0.0047405720154258
  60     0.014243672643084
  61     0.006214116509154
  62    0.0041713245981815
  63     0.009339484385395
  64    0.0028983714204151
  65    0.0067310094795844
  66     0.005923009525651
 Sym= A
 Ene=    -10.29714431
 Spin= Alpha
 Occup=    2.00000
   1     0.020251120821098
   2    0.0078553427365753
   3    -0.012585432373965
   4      0.02275001078115
   5     0.018276218505065
   6    0.0046526839016171
   7    -0.014274471718535
   8     0.014940146881543
   9    0.0025463248470388
  10    -0.007856524280189
  11    0.0082378146415039
  12     -0.48171782179146
  13     0.022012650855047
  14     0.052885356000328
  15    0.0019989215478388
  16    -0.032968716007331
  17    -0.016350261963776
  18     0.013870485393179
  19    -0.017379162754918
  20    0.0010798433988556
  21    -0.028848107152988
  22    0.0042726049751508
  23    -0.029258290054636
  24     -0.10468891367956
  25     -0.12519029885219
  26     -0.12176548466796
  27    -0.034307176288945
  28    -0.081863395812159
  29     -0.06706377155308
  30    -0.018211246814895
  31    -0.011126739431573
  32      0.11187720453934
  33     0.084604537132387
  34     -0.51216501351207
  35    -0.060979900030899
  36    -0.054420281235795
  37     0.081461239721473
  38     0.084970491328652
  39      0.01622067246887
  40     0.025169852118378
  41     0.046244778969949
  42     0.013357097561323
  43     0.042039211632285
  44     0.062167577442691
  45    0.0062437126590802
  46     0.016492849115359
  47      0.44609177088666
  48       0.0583271449893
  49     0.069604742153154
  50    -0.056147316468037
  51     -0.11307381403186
  52    -0.041743968283934
  53     -0.05669781732298
  54    -0.092522994930172
  55    -0.034853669744357
  56    0.0033439844368018
  57    -0.0025441852554409
  58    -0.0087719472673225
  59    -0.052459231013904
  60    -0.024486668379017
  61     0.029862984954022
  62    -0.039634298574769
  63    -0.021322757148773
  64     0.021656129696556
  65    0.0098966455249077
  66    0.0066039086328561
 Sym= A
 Ene=      -8.3889983
 Spin= Alpha
 Occup=    2.00000
   1     0.018320976021898
   2      0.01763104081267
   3     0.081432298951064
   4    -0.022622405309804
   5     -0.04126502906469
   6    0.0082086656297895
   7    -0.024758270921653
   8     0.025702753689265
   9    0.0047478447213444
  10    -0.014848825137407
  11     0.015511041489275
  12     -0.28073335018411
  13    -0.028440707382591
  14    -0.031379473037366
  15     0.023960886103902
  16    -0.056270392269945
  17    -0.014939749398537
  18      0.02475690744812
  19     -0.02853322932167
  20    0.0033268819834276
  21     -0.50596915280787
  22    0.0089930257933471
  23     0.016952146846006
  24     -0.11126412636348
  25     -0.14405580115192
  26      -0.1387377305244
  27    -0.046184226809535
  28    -0.083008368253379
  29     -0.08121250989365
  30    -0.016922288251821
  31    -0.018014593299205
  32      0.13296968822487
  33     0.089727245789829
  34      0.50259094285308
  35      -0.0322127363558
  36    -0.077155007329164
  37      0.11975421202406
  38     0.043001452771121
  39     0.035228176392084
  40      0.04560704806596
  41     0.029110525239914
  42     0.029096072615935
  43     0.040130698728236
  44     0.060509211784492
  45    -0.021922009365996
  46    -0.0023209321181188
  47      -0.3016673873721
  48    0.0018036237577469
  49     0.010636574086615
  50     -0.12109136285171
  51    -0.079945464765575
  52    -0.030547288614106
  53     -0.10168114697826
  54    -0.070193690927706
  55    -0.029378552197431
  56    -0.0019481391390582
  57    0.0027964314270406
  58    0.0046389047052361
  59     0.065401644070603
  60     0.041614749419742
  61    -0.028284068193182
  62       0.0515955399562
  63     0.033334719781997
  64    -0.020001722713644
  65    -0.003380466209246
  66    -0.0033006634680426
 Sym= A
 Ene=    -7.970208144
 Spin= Alpha
 Occup=    2.00000
   1     -0.03469862737796
   2     -0.01126647473553
   3     0.039636389670009
   4    -0.047511457175644
   5    -0.042642338623794
   6    -0.0072170233426434
   7     0.022133579135885
   8    -0.023168457639767
   9    -0.0037667905470427
  10     0.012008902736738
  11    -0.012704323910868
  12     -0.60988263419191
  13    -0.033404062495864
  14    -0.011221187625831
  15    -0.023708537652656
  16     0.058811514555996
  17     0.018681965533413
  18    -0.021131215153012
  19     0.026182860105955
  20    -0.0021895528571974
  21     -0.31801721777182
  22    -0.034068901731403
  23    -0.010280819638454
  24      0.13051667427296
  25      0.15884447730609
  26      0.16515274759665
  27     0.050076003337027
  28      0.08916718421682
  29     0.093139886170684
  30     0.022836515502252
  31     0.017999152420408
  32     -0.15148270921065
  33     -0.10356978021238
  34     0.032912498578773
  35     0.064650953680196
  36      0.11468102820628
  37     -0.14979619493541
  38    -0.025263108856493
  39    0.00066986518006613
  40    -0.046659236379041
  41    -0.031664181396931
  42    -0.010780043022968
  43    -0.0079571584631825
  44    -0.042826214550528
  45     0.020009243345998
  46    -0.0014060746197983
  47       0.1980767282603
  48     -0.11325734608011
  49     -0.14514154376806
  50      0.10627408184714
  51     0.072419364404799
  52     0.033029673116365
  53     0.093833755829302
  54     0.061866645575473
  55     0.027909828704505
  56    -0.0070716421093844
  57     0.018402406190284
  58     0.027169351152894
  59     0.052556204344038
  60     0.022729172867135
  61    -0.031255604650613
  62     0.039654541197868
  63     0.019903627811886
  64    -0.022825437987255
  65    -0.0072779006172566
  66    -0.0084221464985553
 Sym= A
 Ene=    -1.724552022
 Spin= Alpha
 Occup=    2.00000
   1    -0.030853571020385
   2    0.0021289969449845
   3    -0.0098058465217787
   4    -0.094953978665372
   5     -0.10270394841337
   6    -0.0021302693127004
   7     0.006407901312588
   8    -0.0067512955769884
   9    2.6833941735862e-05
  10    0.0019194752265584
  11    -0.0026300911076691
  12       0.2254949136728
  13     0.030056661473475
  14      0.12306291928067
  15     -0.13438977482807
  16     0.083611536801302
  17    -0.0088012660173439
  18    -0.062570427788376
  19     0.044112437355109
  20    -0.0090540469840695
  21    -0.062205377800805
  22    -0.095973872115228
  23     -0.18760122258507
  24    0.00019329112578416
  25     -0.11522278172415
  26     0.090041764987199
  27    0.00024118304083188
  28    -0.098881068015058
  29     0.046543083177205
  30     0.053451551651717
  31     0.061799056280856
  32    -0.020114704201177
  33     0.041937584724314
  34    -0.010473521865529
  35     0.042139935476253
  36      0.12140021232751
  37      -0.0651329844513
  38      0.28979828606789
  39      0.18227769951056
  40    -0.050277784993075
  41      0.11235436893389
  42     0.089449810712402
  43      0.23478415454088
  44      0.18546866763868
  45     0.054815024879883
  46     0.053740079997771
  47      0.10346716453594
  48    -0.085368065292017
  49    -0.041538643288024
  50     0.060759183595647
  51     -0.26601629097698
  52    -0.061518250565114
  53     0.012328343735689
  54     -0.20654819593913
  55    -0.058685771304793
  56    0.0047534755970833
  57    -0.0089075256708147
  58    -0.017287705207421
  59    0.0060781565576131
  60     0.020599091229419
  61     0.010052420151588
  62    0.0059767795135648
  63     0.013198981146621
  64     0.005505826475461
  65     0.010673693569953
  66    0.0088314935745144
 Sym= A
 Ene=    -10.02305634
 Spin= Alpha
 Occup=    2.00000
   1    -0.011659920210857
   2    -0.0024988590509751
   3    -0.054554505096161
   4    -0.024698698256238
   5    -0.023225926775301
   6    -0.0018168712726101
   7    0.0056437782961267
   8    -0.0059316798904837
   9    -0.0010712322465552
  10    0.0025184174075117
  11    -0.0024625447999169
  12      0.46972148768906
  13    -0.064979204934301
  14     -0.13444250297867
  15     0.042390765341684
  16    -0.036716117959675
  17     0.019236480760489
  18     0.014942331718286
  19    -0.014137644871855
  20    0.0045359485966426
  21     -0.70365918020099
  22     0.056034289316978
  23      0.14796750478959
  24    0.0014400813813428
  25    -0.019001738407948
  26     0.079037832800439
  27    -0.0036013357155756
  28     0.016580145531793
  29      0.04029752971947
  30     0.073336090187648
  31     0.029190670240252
  32    -0.0087952488690376
  33    -0.029134404232945
  34     -0.21426079856954
  35     -0.06251626704679
  36    -0.084631984882632
  37      0.02060395165393
  38     -0.12381856305599
  39     0.031958864131208
  40     0.028001285476154
  41    -0.049671546372202
  42     0.017129664433141
  43    -0.055871822696429
  44    -0.043091287933063
  45    -0.086208983125962
  46    -0.051185546706899
  47      0.28358587784526
  48    -0.028354580124233
  49    -0.057270177813257
  50    -0.041438985641101
  51     0.068646739829971
  52     0.029882970296578
  53    -0.022172961944737
  54      0.05522745498917
  55     0.021040290896144
  56    -0.00012007873455281
  57    0.0038426253129541
  58    0.0024717166944004
  59    -0.0077869651081191
  60    -0.0011950152834744
  61    0.0061533139483309
  62    -0.0057519077475032
  63    -0.0016427947061827
  64    0.0040761862280929
  65    0.0044402814133996
  66    0.0018329805133637
 Sym= A
 Ene=    -4.442995844
 Spin= Alpha
 Occup=    2.00000
   1      0.07520406605178
   2     0.015273409099999
   3     0.054306466109718
   4      0.14893808832021
   5      0.14591593554517
   6     0.011988716488628
   7     -0.03710149245773
   8     0.038903881332074
   9    0.0059986047054651
  10    -0.018200279009789
  11     0.019095562042852
  12      0.14621142449678
  13      0.15777880407008
  14       0.2052897909877
  15     0.015864197531244
  16     0.011580840320211
  17    -0.016771953631223
  18      0.01873244740936
  19    -0.0057613173311114
  20    -0.00020904032571196
  21     -0.19997729516536
  22     -0.11879795318182
  23     -0.18596595655766
  24    -0.027837111885519
  25      0.14418359924765
  26     -0.12875201183164
  27    -0.00042705611501949
  28     0.040769152792882
  29    -0.060229925943442
  30     -0.15658666398981
  31    -0.084007862011434
  32    -0.036539356422752
  33    -0.009645341191898
  34      0.12349376041004
  35     0.076278380555391
  36     0.097485232941496
  37    -0.0066746318760908
  38     0.076048911312066
  39     -0.13526237387765
  40    -0.024455167373082
  41     0.027813809838917
  42    -0.073481940656776
  43    -0.015687833487458
  44    -0.017618670524296
  45      0.11848671369081
  46     0.058263335154824
  47       0.3022087557768
  48     0.091487537292384
  49      0.09272840014215
  50     0.026419776455926
  51    0.00061017468081738
  52    -0.025594581940804
  53      0.02246955908518
  54    -0.0052469205273218
  55    -0.011975288867805
  56    -0.0054598835911341
  57      0.01826363811293
  58     0.022366766427986
  59       0.1151126545583
  60     0.077761596550448
  61    -0.047046883770395
  62     0.089446894126249
  63     0.060995260598939
  64     -0.03642434070873
  65    0.00081910538388287
  66    -0.0035833743386312
 Sym= A
 Ene=    -2.928031789
 Spin= Alpha
 Occup=    2.00000
   1     -0.09198453927914
   2    -0.0068576095373432
   3      0.44504786476562
   4      -0.2185081512809
   5     -0.24180067556748
   6    -0.010045645263483
   7     0.032357411392724
   8    -0.034352386993608
   9    -0.0050743815001941
  10     0.014708993488617
  11    -0.015418058124393
  12      0.16574707297492
  13     -0.12555607017847
  14     -0.19269622156107
  15     0.081805827779464
  16    -0.055546185814467
  17    -0.015375861405822
  18     0.046248925343273
  19    -0.035065981100882
  20    0.0055352496089123
  21     0.064311452098365
  22    -0.013417597258376
  23    -0.010859957434686
  24      0.00165593990745
  25     0.068548349783501
  26      -0.1908851833192
  27     -0.03046089148474
  28     0.031747647511535
  29     -0.11089691999547
  30     -0.13219095073617
  31    -0.094908598297612
  32     0.063141431049499
  33     0.028462796370246
  34     -0.13439754655175
  35     0.066990944928886
  36      0.15054413006428
  37    -0.015552166234866
  38      0.03180844271548
  39    -0.066474921448898
  40     0.022255000296655
  41    -0.013090033671748
  42    -0.028678088384961
  43    0.0093454537743011
  44    -0.0066436182287737
  45     0.063803778130047
  46     0.012219694163421
  47      0.16162521857564
  48     -0.24342623915702
  49     -0.34655015345034
  50    -0.088003060332394
  51     0.057322212488899
  52    0.00010351623589374
  53    -0.041977284944831
  54     0.024487674434211
  55    0.00011914564322309
  56    0.0072597352040619
  57    -0.015270230201322
  58    -0.027332133729139
  59    -0.012210420059852
  60      0.01479423999515
  61     0.022040815416181
  62    -0.007500352765998
  63    0.0080720623119774
  64     0.014356690680801
  65     0.014716020114228
  66     0.012203598433394
 Sym= A
 Ene=    -9.999454081
 Spin= Alpha
 Occup=    2.00000
   1    -0.026226776381112
   2    -0.013809821138173
   3     -0.56752219611089
   4    -0.034984083905056
   5    -0.010680648181881
   6    -0.0068754605309455
   7      0.02122706401009
   8     -0.02217777669321
   9    -0.0034301080679007
  10     0.010492940931459
  11    -0.010951828338172
  12    -0.027884396510241
  13     0.025242780651422
  14     0.041428430167064
  15       0.0088892178084
  16    0.0091925524250136
  17    -0.011445412248773
  18    0.0083526513174954
  19    -0.0020681066076221
  20    -0.00083793621569962
  21     -0.22658442654284
  22    -0.052970350526652
  23    -0.085834273197497
  24     0.018036779362228
  25     0.080519152942411
  26     -0.08743131851192
  27    0.0052507830936287
  28      0.02254858138452
  29    -0.036497321934659
  30     -0.08815440753844
  31    -0.050116793284842
  32    -0.0065586949353781
  33    8.0530087242573e-05
  34     -0.30897653633036
  35     0.038918797790676
  36     0.079694492668904
  37    -0.053637618363709
  38     0.045103009078015
  39     -0.12810548850076
  40    -0.032744855164946
  41     0.010244958922365
  42    -0.077176730823763
  43     -0.03017891951992
  44    -0.019608529257326
  45     0.099518601470121
  46     0.050445589433795
  47     -0.42811698304833
  48    -0.013004926687451
  49    -0.0006631502123242
  50    0.00015465489199764
  51    -0.055665537586555
  52    -0.042405467745717
  53    0.0021229259310598
  54    -0.041133116791289
  55    -0.021774957996991
  56    0.0071432019213218
  57    -0.023594949921082
  58    -0.028754196279304
  59     -0.16369981640532
  60     -0.11144192756975
  61     0.066242774722017
  62     -0.12718250586712
  63    -0.087422019662995
  64     0.051250077592361
  65    -0.0011932413965607
  66    0.0044421689153742
 Sym= A
 Ene=     -11.8079696
 Spin= Alpha
 Occup=    2.00000
   1    -0.021385015280416
   2    0.0048104257081106
   3     -0.66906738175199
   4     -0.10656035238942
   5     -0.10031263338615
   6     0.000704624171822
   7    -0.0014316801667114
   8    0.0012029820573893
   9    0.0014158439559366
  10    -0.0045556243205585
  11    0.0046691352917257
  12     0.029134571992009
  13    -0.054664638738852
  14    -0.091385635921556
  15     0.034770991354793
  16    -0.031533569276879
  17    -0.0050173355909285
  18     0.017325715665661
  19    -0.014978687757244
  20    0.0025424058012844
  21      0.18622541499151
  22     0.020274621571358
  23     0.048892404000837
  24    -0.017637751960735
  25    -0.012691113000219
  26    -0.069472718250493
  27     -0.01320188726898
  28    0.0054055724665071
  29    -0.047207720044792
  30     -0.02805323128013
  31    -0.025106427959723
  32       0.0460683704907
  33     0.021142029505094
  34      0.30379556113224
  35    -0.0084365114732246
  36    -0.016901155122734
  37     0.023351543023429
  38    -0.012145301730569
  39     0.015989256491143
  40     0.028362332201538
  41    -0.006367737408382
  42     0.018917019827692
  43    -0.0012141380584607
  44    -0.0032631077924219
  45    -0.023598970727832
  46    -0.016709545160048
  47      0.41583762632337
  48    -0.061188086449643
  49     -0.09909521181401
  50    -0.0093812941229724
  51      0.06096807585662
  52     0.022982771089621
  53    -0.002341436219598
  54      0.04116305566622
  55      0.01355773148633
  56    -0.003017266370751
  57      0.01404043202335
  58      0.01281994879055
  59      0.15789727256426
  60      0.11965539310734
  61    -0.054929291673425
  62      0.12354325415647
  63     0.091965963226323
  64    -0.044160969577572
  65    0.0085342126656105
  66    0.0021485264928255
 Sym= A
 Ene=    -1.054381298
 Spin= Alpha
 Occup=    2.00000
   1    -0.093163571474797
   2    -0.017595268177072
   3      0.17549195598213
   4      -0.1802327155762
   5     -0.18320751431365
   6     -0.01459062428168
   7     0.045381060732749
   8    -0.047664817598629
   9    -0.006829009034043
  10     0.023132515654634
  11    -0.024886405395284
  12     0.032811182933679
  13    -0.023204023376941
  14     0.021964706873162
  15     -0.12854452091981
  16      0.10793127861785
  17    -0.028779107562881
  18    -0.085646181732105
  19     0.067515812064752
  20    -0.016018196042701
  21    -0.016023345472716
  22    -0.025383877173661
  23     0.052013195945807
  24      0.12869281123615
  25     -0.06746560825225
  26    -0.040478286788095
  27     0.084847845462441
  28    -0.0066494247509565
  29    -0.012576233599046
  30    0.0037349125595815
  31     0.018595674367017
  32     0.045628081676946
  33     0.038853293895827
  34      0.18373549898389
  35     -0.18591167851777
  36     -0.25240774269534
  37      -0.1732291200856
  38    -0.017880438335082
  39     -0.15605720226712
  40    -0.082972186122832
  41      0.01245732631597
  42    -0.092181475344108
  43     -0.15793564273115
  44     -0.06422636515468
  45     0.017064777593106
  46     0.053821527256502
  47     0.017328054947509
  48      0.13521493404423
  49      0.28580783469805
  50      0.23097798986164
  51      -0.1792072624047
  52    -0.064051477588075
  53      0.12997422863307
  54    -0.084687515204654
  55    -0.026689154270825
  56    -1.9365673552467e-05
  57    0.0013697885653049
  58    0.00071441810596494
  59     0.026143344262633
  60     0.022226727135887
  61    -0.0075161318742084
  62     0.019576415102379
  63     0.016316162736324
  64    -0.0080386117208476
  65    0.0030549950222545
  66    0.0022183090617609
 Sym= A
 Ene=    -0.920793563
 Spin= Alpha
 Occup=    2.00000
   1     0.087166235476259
   2    0.0062471315696812
   3     -0.10679111554713
   4      0.21661335323394
   5      0.23010158890146
   6    0.0098515825989817
   7    -0.030456428947229
   8     0.032045582098136
   9    0.0040862845790573
  10    -0.013257423209745
  11     0.014277334761824
  12     0.086125164659807
  13      -0.1404046070963
  14     -0.20574176962473
  15    -0.016472953294665
  16     0.027534167096396
  17    -0.014185746485976
  18     -0.03932309529721
  19     0.029238189009614
  20    -0.0069110301079211
  21    -0.082150262177128
  22      0.19810688632093
  23      0.23218126668643
  24      0.17895594306429
  25    -0.026749996882298
  26    -0.055442413233984
  27      0.05587499892572
  28    -0.0044468248754715
  29    -0.030126275800651
  30     0.052475399345831
  31    0.0068454122025357
  32      0.11703255482956
  33     0.045466975329215
  34    -0.0024461261236994
  35     0.083899203853325
  36      0.10071278040342
  37     -0.24022291766118
  38    -0.013865762663353
  39    -0.068837040285771
  40    -0.076177877185341
  41    -0.015018348764426
  42    -0.043786729578901
  43    -0.0053092262702209
  44    -0.0028212879813467
  45     0.071583020633787
  46       0.0354817220706
  47       0.1006637442692
  48      -0.1272481507001
  49     -0.14093983461506
  50     0.022167972480086
  51     -0.17894044374886
  52    -0.062841010797433
  53     0.026557430198725
  54     -0.12145898491597
  55    -0.039610663785679
  56    -0.0047404667647016
  57     0.011588160807088
  58     0.017555948939604
  59     0.020331659687926
  60    0.0026857874969724
  61    -0.016505684186788
  62     0.015692861241384
  63    0.0038003498954611
  64    -0.010575864339701
  65    -0.006414380721308
  66    -0.0068942296282784
 Sym= A
 Ene=   -0.6916596524
 Spin= Alpha
 Occup=    2.00000
   1     -0.04227487222681
   2    -0.022726951173465
   3    0.0020564425340195
   4    -0.021290005047846
   5    -0.0043701256068965
   6    -0.012249293346686
   7     0.036780347583469
   8    -0.038140831209416
   9    -0.007215235828893
  10     0.020796167914186
  11    -0.021350984798811
  12    -0.011252618023099
  13    -0.0012818218937919
  14      0.06062377328021
  15     0.054419814681838
  16    -0.048681824708098
  17     0.039122841812952
  18     0.072420208056337
  19    -0.057271361026742
  20     0.013698491819989
  21      0.12036985314428
  22    -0.053277108762477
  23     -0.23817724261882
  24    -0.079338170149731
  25     0.058775877369185
  26      0.15370770779401
  27    -0.037857341648243
  28    -0.035833715563529
  29      0.13345879175101
  30     0.038528401269294
  31     0.031275119125577
  32     -0.13863739153889
  33    -0.067335523632526
  34     0.055768676168287
  35    0.0022140125063407
  36     0.051147757318699
  37     0.057793262366947
  38    -0.091031579254937
  39     -0.11799862203046
  40      -0.0408479950001
  41    -0.069559231496788
  42     -0.11046086726289
  43    -0.068517498939378
  44    -0.0062688235055965
  45     0.034830830411421
  46     0.019345682705602
  47     0.079366744070823
  48    -0.002175542293977
  49     -0.03181129125119
  50     -0.41435961794563
  51     -0.31207566951963
  52     -0.15231638879339
  53     -0.29755103030126
  54     -0.24319283588569
  55     -0.10588465765878
  56    -0.012662928878745
  57      0.03042437400156
  58     0.046882770297416
  59     0.032746910707449
  60    -0.012382804769681
  61    -0.038083887038633
  62     0.026918335546482
  63    -0.0039558708759402
  64    -0.019963112780661
  65     -0.02016531887846
  66    -0.021781589397637
 Sym= A
 Ene=    -1.091170257
 Spin= Alpha
 Occup=    2.00000
   1     0.038896839062932
   2    -0.0094785880311613
   3     -0.07732910561131
   4      0.15062925529819
   5      0.17201461612485
   6    -0.00058385199735534
   7    0.00061442348062366
   8    -0.00014199527940256
   9    -0.0011244205600022
  10    0.0036099710133459
  11    -0.0035729510205871
  12    -0.029011337060993
  13     0.086772469446284
  14      0.14565818201389
  15     -0.05302290221175
  16       0.0183836157263
  17    -0.00022865929612938
  18    -0.016583387483458
  19     0.012158088846128
  20    -0.0032520057056288
  21     0.083618801310403
  22    -0.094003482324639
  23    -0.070302145174819
  24     -0.10145833634905
  25    -0.094700682183567
  26      0.03793684683076
  27    -0.013751115329654
  28    -0.041614014855095
  29     0.035479405050036
  30     0.031163001809847
  31     0.043619805495499
  32     -0.02067926693619
  33    0.0033520728401245
  34       0.1237910982529
  35     -0.22777167404948
  36     -0.17456480555183
  37      0.02169187503752
  38      0.10293621036493
  39    -0.091087890715048
  40       0.0503420021735
  41     0.026329417296574
  42    -0.068173573864663
  43    -0.094036400686329
  44    -0.028438038704717
  45     0.013269991529416
  46     0.048657644992998
  47      0.09371309809101
  48     -0.31524630552963
  49      -0.3290321692572
  50     0.066473903982628
  51     0.023902174616972
  52    -0.011870566642793
  53     0.026545732927577
  54     0.025543945349658
  55    0.0010361593743317
  56    -0.012978929051751
  57     0.028450597912333
  58     0.047308012901484
  59    -0.0092464842401785
  60    -0.044419524249959
  61    -0.024533082197293
  62    -0.0086505336551983
  63     -0.02855723540329
  64    -0.012346634944482
  65    -0.022583214169404
  66    -0.021033194673684
 Sym= A
 Ene=   -0.6990952599
 Spin= Alpha
 Occup=    2.00000
   1     0.077752531173402
   2     0.042482078509371
   3    -0.016676608442251
   4     0.032385789140302
   5    -0.00045992060204761
   6     0.022926914478346
   7    -0.069343307968824
   8     0.071997798299356
   9     0.012705540363822
  10    -0.039937352980839
  11     0.041841841893285
  12    -0.011494768094151
  13    0.0058802902074688
  14    -0.0092523200620556
  15      0.12332368741963
  16     -0.05671155274694
  17    -7.7479568978763e-05
  18     0.078768621875292
  19    -0.054071746276373
  20      0.01469452329409
  21     0.046358891996679
  22    -0.037339217736273
  23    -0.044771762105351
  24    -0.0023104917724439
  25      0.22058472251176
  26     -0.11025551086774
  27     0.037202455124095
  28      0.10042183288724
  29    -0.088025316569294
  30     -0.16729942346843
  31     -0.12466899907732
  32    -0.036522123565601
  33    -0.019399204591463
  34     0.055112874078081
  35     -0.13176845694413
  36     -0.15602098353253
  37     -0.15695796656179
  38    -0.097183640501157
  39      0.22997767774831
  40    -0.074902273210403
  41    -0.050523502240787
  42      0.15367446935323
  43     0.046472556973973
  44     0.057713790990234
  45     -0.20518335088792
  46     -0.11861784799513
  47    -0.038398023777353
  48    -0.026010763184426
  49     0.068497774847636
  50     0.032955012939932
  51     -0.21575643278346
  52    -0.011397809234866
  53     -0.01327364080752
  54     -0.12443065075909
  55    -0.018910516708597
  56     0.025041338363267
  57    -0.055902932033012
  58     -0.09373822762998
  59    -0.035398456568263
  60     0.049510864670759
  61     0.068901901335839
  62    -0.023820709556719
  63     0.026714731953815
  64     0.041392291506465
  65     0.044956147313457
  66     0.041143549369335
 Sym= A
 Ene=   -0.5704322768
 Spin= Alpha
 Occup=    2.00000
   1      0.19609912182899
   2      0.15382501656135
   3     0.054866253156966
   4     -0.10941094199192
   5     -0.24535580611639
   6     0.074023781618972
   7     -0.22502345745252
   8       0.2337081729791
   9      0.04451666101044
  10     -0.13319284497394
  11      0.13762767618465
  12      -0.0215226817122
  13    0.0028434651666802
  14     0.009147595269198
  15    -0.015288933318505
  16    0.0049407526899644
  17     0.013968039381279
  18    -0.0051536929678198
  19    0.0045689399617653
  20    -0.0021292729256876
  21    0.0061752931801192
  22     0.010018015231642
  23    0.0021192765130561
  24    -0.016210712665495
  25    -0.034623328562168
  26     0.093128197029759
  27     -0.01045811051167
  28    -0.017825705866164
  29      0.07155806087378
  30     0.072935446874942
  31     0.053243499247075
  32    -0.036086542524496
  33    -0.024511545073086
  34    -0.020754519630633
  35    0.0028993303115481
  36     0.013186976063309
  37     0.018973958063462
  38      0.02085523122482
  39     -0.11387806484139
  40      0.01126933969857
  41    0.0081491804961148
  42    -0.081978750153262
  43    -0.055562309890013
  44    -0.038976197091151
  45     0.072056406719929
  46     0.047571605550843
  47    -0.016804388528705
  48    -0.019296138570113
  49    -0.036593453089022
  50    -0.015529037805471
  51     0.022352323327296
  52     -0.01944443298676
  53    -0.0071965925580805
  54     0.012138019603429
  55    -0.0076490055956274
  56     0.081960562824043
  57     -0.18124692051127
  58     -0.30628723494578
  59    -0.036549535072133
  60      0.22359591569812
  61      0.19858631905118
  62    -0.015844203587736
  63      0.13521734346429
  64      0.11358631623348
  65      0.15106197993868
  66      0.13620966717249
 Sym= A
 Ene=   -0.1632662295
 Spin= Alpha
 Occup=    1.01350
   1    -0.00055233519706068
   2    0.00082152099603605
   3    -0.00011382031160441
   4    -4.0338419359075e-05
   5    0.00045384404091892
   6      0.41482376247822
   7    -0.084440221082983
   8     -0.21067701863634
   9      0.29267353837758
  10    -0.059132773770298
  11     -0.14913080033957
  12    -0.00062474688986449
  13     0.002590646545092
  14    -0.012813358229383
  15     -0.19884721529744
  16     -0.18318195212017
  17      0.38787437056013
  18     -0.14796639395145
  19     -0.12663567706985
  20      0.27551526462695
  21    -0.0019327276438962
  22    0.0045617171775648
  23     0.030926214529404
  24      0.02323030190357
  25    0.0058120695589687
  26    -0.056253749201114
  27    -0.015368610077405
  28    0.0015651094674755
  29    -0.015096930446788
  30    -0.062728142740064
  31    -0.080434936724132
  32     0.026398539002335
  33     0.002098798142934
  34    -0.0097681204986941
  35     0.016344167435424
  36     0.056766306505097
  37    -0.037581086782978
  38    -0.024887176215417
  39    0.0050276088718018
  40    -0.019028721793815
  41    -0.020160665220836
  42    -0.021795408422937
  43    0.0006728524745813
  44    0.0014908482189659
  45    -0.0004176299436683
  46    -0.00013653526065152
  47    0.0016194444893749
  48    -0.0028387928547859
  49    -0.015285291437061
  50     0.025173275539361
  51    -0.0027379703706565
  52    0.0044666679366774
  53     0.025051607634464
  54    0.00027727736537128
  55    0.0061484198009871
  56    1.9090187159364e-05
  57    -6.7581663366326e-05
  58    -3.250189018634e-05
  59    3.0971343105387e-05
  60    0.00014295501161579
  61    -8.0370893744315e-05
  62    -1.42354924403e-05
  63    0.00016519433164644
  64    -0.00011725624201396
  65    2.9135410318749e-05
  66    2.2506061001936e-05
 Sym= A
 Ene=   -0.1597118335
 Spin= Alpha
 Occup=    1.00161
   1    -4.6524155737695e-05
   2    -0.00024418268153633
   3    -0.0001297336507394
   4    0.00046657647207244
   5    0.00022872472969069
   6     -0.20244513064293
   7     -0.33964820876171
   8     -0.26260760498861
   9     -0.14190980045161
  10     -0.23803860320749
  11      -0.1839207988695
  12    -0.0018900005787845
  13    0.0066449296293977
  14    0.0027027461075679
  15     -0.20298564865524
  16     -0.33430193058038
  17     -0.26696516276865
  18     -0.14091833160291
  19     -0.23555655520401
  20     -0.18919101800463
  21    0.0033232618654508
  22    0.0023246677960553
  23    -0.069592687958292
  24      0.01994324739084
  25     0.045692013020597
  26     0.052938023061581
  27    -0.025571278430182
  28    0.0060607349827634
  29     0.014955402599887
  30     0.009430070129164
  31    0.00040192564607816
  32    -0.050234857238148
  33    -0.030533584315527
  34    -0.015944984484421
  35     0.020718758824442
  36       0.1540119839677
  37    -0.056478517798132
  38    -0.011081360253166
  39    -0.015415736318887
  40    -0.022016592993836
  41    -0.065279999365384
  42    0.0092109889856368
  43    -0.0038061188400982
  44    -0.021840489668244
  45     0.010466627852138
  46    -0.025062907855398
  47    0.0019116598964345
  48    -0.00041864266746868
  49    -0.045028803109976
  50     0.025456848142557
  51    -0.0030628558225899
  52    -2.3157794359825e-05
  53      0.04565500944262
  54    -0.012493562335199
  55    -0.0049636209415669
  56    5.0596052992201e-05
  57    -0.00025439587229562
  58    -0.00016394239196953
  59    0.00011152872187641
  60    0.00031815903114519
  61    2.0472924016944e-05
  62    -0.00035904366200214
  63    3.1040993173938e-05
  64    -0.00068897732622819
  65    6.8074891784676e-05
  66    0.00045955102952933
 Sym= A
 Ene=   -0.1588773317
 Spin= Alpha
 Occup=    0.99839
   1    5.2396813404829e-05
   2    0.00018991660295595
   3    0.00012676061949721
   4    -0.00045037178099777
   5    -0.00021048745479084
   6      0.20268908850239
   7      0.34005078969164
   8      0.26289852822128
   9      0.14166921082235
  10      0.23770012369911
  11      0.18372017267809
  12    -0.001884696862978
  13    0.0066375232690632
  14    0.0025576693190648
  15     -0.20323380293452
  16     -0.33471972560781
  17     -0.26729574316009
  18     -0.14076510508907
  19     -0.23517755507069
  20     -0.18893394958389
  21    0.0033172326015257
  22    0.0022848846772754
  23    -0.069394524590617
  24     0.019979586488482
  25     0.045710072283723
  26     0.052946602251618
  27    -0.025746421129021
  28    0.0061045295618363
  29     0.014775205993796
  30    0.0094097427058202
  31    0.00051117524276116
  32    -0.050323608718703
  33    -0.030605112978904
  34    -0.015946950191544
  35     0.020773190127798
  36      0.15405369366447
  37    -0.056537544481653
  38    -0.011080240807542
  39    -0.015412430457061
  40    -0.021801216744159
  41    -0.065416610945674
  42    0.0092477000234885
  43    -0.003800110270119
  44    -0.021847405114259
  45     0.010511198981894
  46    -0.025065217711197
  47    0.0019131568169019
  48    -0.00039053901841781
  49    -0.045202577063321
  50     0.025474750997818
  51    -0.0030600896550072
  52    -2.2317657643724e-05
  53     0.045716749563031
  54    -0.012563337127317
  55    -0.0049901928884184
  56    5.062765747719e-05
  57    -0.00025457897844657
  58    -0.00016389045734576
  59    0.00011153229002101
  60    0.00031820347650413
  61    2.0609206071622e-05
  62    -0.00035920617491265
  63    3.1032069687236e-05
  64    -0.0006891021677603
  65    6.8150654862002e-05
  66    0.00045954301843712
 Sym= A
 Ene=   -0.1562413923
 Spin= Alpha
 Occup=    0.98650
   1    0.00095850735263862
   2     0.002509360186572
   3    0.00081365494524252
   4    -0.0029436384231976
   5    -0.0019248255027842
   6     -0.41826195564624
   7     0.083866590740736
   8      0.21406859269574
   9     -0.29026400117647
  10     0.059542054495572
  11      0.14674250670453
  12    -0.0014413063962122
  13    0.0052279959072054
  14    -0.0085447031187654
  15     -0.20315712735283
  16     -0.18326051526164
  17      0.39142337631196
  18     -0.14420783500889
  19     -0.12660385880143
  20      0.27249412726559
  21    -0.0018646047990347
  22    0.0041237607506935
  23     0.030445197760597
  24     0.024432719913948
  25     0.005033653247975
  26    -0.056530556629206
  27    -0.013515804919928
  28    -0.0036353914706129
  29    -0.0093382842154589
  30    -0.062457790345815
  31    -0.087082262105565
  32      0.02674729405931
  33     0.002848006041837
  34    -0.0098344731996448
  35     0.016344516758663
  36     0.058831366591057
  37    -0.037959963099407
  38    -0.025051138146215
  39    0.0051469283323831
  40    -0.019542592086517
  41    -0.020568738681087
  42    -0.023776829737052
  43    0.00067569893588197
  44    0.0021315529692176
  45    -0.00029495451706823
  46    -0.00058257512104961
  47    0.0016744159991096
  48    -0.0027369910190751
  49    -0.016270699912055
  50     0.025678485038395
  51    -0.0026869225745352
  52    0.0045644974832159
  53     0.026114753775135
  54    0.00031776151199936
  55    0.0064965547415214
  56    2.019560756501e-05
  57    -7.1839049202428e-05
  58    -3.4711233984693e-05
  59    3.1550480398732e-05
  60    0.00014825840957002
  61    -8.0625438581997e-05
  62    -1.6848757129978e-05
  63    0.00016936455699224
  64    -0.00012266412865408
  65    3.078764426028e-05
  66    2.5559729599539e-05
 Sym= A
 Ene=     1.013309016
 Spin= Alpha
 Occup=    0.00000
   1     -0.25420457832726
   2     -0.31914195624149
   3      0.00275495179445
   4     -0.38757037666496
   5      0.68006434370432
   6    -0.086935250973129
   7      0.46471655044098
   8    -0.024665672851791
   9      0.16442587740545
  10     -0.71965277912733
  11      0.23501593483596
  12    -6.1443460700913e-05
  13      0.64861515224427
  14     -0.74811769977546
  15      0.24531057689091
  16     -0.18864858129169
  17       0.2877110285667
  18      -0.5949136665842
  19      0.37485111502007
  20     -0.50244431382068
  21     0.016590713920746
  22      0.36305815064688
  23     -0.38341615092758
  24     -0.36978746081609
  25      0.29038289081154
  26     0.020762301193328
  27       -0.140640502385
  28      -0.7049286214552
  29      0.65616509942372
  30    -0.041862656358447
  31     -0.58146882301363
  32      0.11450989046715
  33      0.29588906476595
  34    -0.0049613559254902
  35      -0.2482656905652
  36      0.33652301676536
  37      0.13786639332657
  38     -0.18892844586928
  39     0.061036924933606
  40      -1.1846003626179
  41      0.26822987353768
  42      -0.0936463468605
  43    -0.086819896464294
  44    -0.0018516490114303
  45     -0.12425543975888
  46      0.22350500337465
  47    -0.0057770295841927
  48      -0.1639844465418
  49      0.75735857896413
  50    -0.0013634148474916
  51    -0.026830814521596
  52     0.026456679083518
  53     -0.19014284919882
  54      0.30829385724818
  55      0.14763432846764
  56    0.0001067347138406
  57    -0.00059755499675934
  58    -0.00056620671610461
  59    0.00015275493174337
  60    0.00067604374667253
  61    7.1431716285842e-05
  62    -0.0014597015514558
  63    0.0001526851288882
  64    -0.0023112117330657
  65    -0.00013524248764116
  66    0.0017544402928545
 Sym= A
 Ene=    0.9477846108
 Spin= Alpha
 Occup=    0.00000
   1     -0.33289953133589
   2     -0.13642760900141
   3      -0.0134541636211
   4    -0.098209220731148
   5      0.32126057743895
   6      0.02304647434771
   7     0.012200518739181
   8     0.068115913884984
   9     0.046592808632566
  10     -0.24724650529424
  11      0.17150761888408
  12      -0.0111504421675
  13      0.19288651736874
  14     -0.09185835047745
  15       0.3196758605845
  16       0.5090443937154
  17    -0.049643508423463
  18     -0.48512643012511
  19     -0.75083436992008
  20      0.31037427306543
  21     0.012012188054732
  22      0.12691463157436
  23     -0.28888363625605
  24     0.063578320274209
  25     0.053721105198288
  26      -0.1572170471237
  27      0.22405960846407
  28    -0.046660447714673
  29     -0.91158040544274
  30      0.72740196749364
  31     0.033436305152774
  32    -0.062527368166394
  33     -0.60526061020356
  34    -0.020939619115221
  35      -0.1150214071441
  36     0.076399389546597
  37      0.06686540919496
  38      0.21682236555638
  39     -0.19518231111352
  40     -0.81295899427514
  41      0.46047374699011
  42      0.61214314596493
  43    -0.083915696189527
  44     -0.40277164542059
  45     -0.19452567955196
  46    -0.069340841302102
  47    -0.021441920270931
  48     -0.15346876087648
  49      0.86172767555034
  50    -0.023741748769535
  51    -0.0082684332752119
  52    -0.078686656871427
  53     -0.37365920200562
  54      0.31931198623233
  55    -0.034055052166323
  56    -0.00025582639729255
  57    0.0020613653228104
  58    -0.00094897763155809
  59    -0.00077627445510447
  60    -0.0012107143172655
  61    -0.00045799916598811
  62    0.0021802922983044
  63    -0.00096394525246966
  64    0.0032353843822711
  65    -0.00025653683956184
  66    -0.00063211485340005
 Sym= A
 Ene=    0.9568168305
 Spin= Alpha
 Occup=    0.00000
   1      0.11231476889233
   2     -0.30035573777224
   3    -0.00059694685152332
   4    -0.081646904683607
   5      0.22347842125438
   6    0.0071302510299715
   7     0.035746969824571
   8      0.13061291639224
   9     0.015724332339286
  10     -0.10397322846013
  11    -0.081485514476991
  12    -0.026970032136212
  13     -0.63790875101227
  14       2.3994350031374
  15     -0.36994408305084
  16     0.090704395876357
  17     0.029626182776038
  18       1.4338888013123
  19     -0.89307510379149
  20      0.26463458818005
  21      0.08650823230789
  22      0.75589001903605
  23      -4.1210617490428
  24    -0.060767011787371
  25     -0.25176240944093
  26      0.41484340448277
  27      0.70419090294501
  28      -1.2579402303713
  29      -0.8269513118707
  30     0.040788056396808
  31       0.7730826606833
  32      0.26536590023889
  33     -0.32992912757253
  34    -0.041704781491933
  35    -0.033033003472371
  36      0.79022894176967
  37     0.063037784680595
  38     -0.24841831855924
  39     -0.13522941982572
  40       -1.657287251578
  41      0.34247289776822
  42       0.6533136068799
  43     -0.11062232711502
  44      -0.4347496366005
  45     -0.24749943030224
  46      0.24519119619966
  47    -0.0015779322079418
  48     -0.34336450703288
  49       1.1528851960641
  50     0.083783266974562
  51     -0.10554609905715
  52    -0.029535252039906
  53     -0.32188211578432
  54      0.55163081319988
  55    -0.015308633390369
  56    -5.3664075801908e-05
  57    0.00061509179676664
  58    -0.0011920200389821
  59    -0.00014372370015253
  60    -2.6871092214761e-05
  61    4.0816863502559e-05
  62    -0.00060223354469669
  63    -0.00062477053900499
  64    -0.00069554494781533
  65    -0.00040892821435029
  66    0.0017054087194155
 Sym= A
 Ene=    0.5841678283
 Spin= Alpha
 Occup=    0.00000
   1    -9.0728827132665e-06
   2     0.001334951702695
   3    0.0002017227262831
   4    -0.00087269750954331
   5    -0.00057011213525373
   6    -0.0015407850087388
   7    -0.00012312353034786
   8    0.0016796507312002
   9    0.00031560440828357
  10    0.00029362433495149
  11    -0.0009987132674227
  12     0.083519440843947
  13     -0.47755591617718
  14     -0.12132729463366
  15     -0.51814098794356
  16      0.38832636621722
  17    -0.081031665565362
  18     -0.21829887861022
  19      0.15620895466758
  20    -0.033222489814841
  21    -0.087136105865489
  22      0.42293865257572
  23      0.22748658542566
  24     -0.60742488507325
  25      0.37940235773555
  26    -0.053144140667121
  27      -0.2389358358104
  28      0.13020839634243
  29    -0.016695186207263
  30    -0.001737346342132
  31    -0.060941690186533
  32    0.0042662964101904
  33    -0.051289688770837
  34    0.0012364581148974
  35     0.015366393207409
  36     0.034423515074004
  37    0.0019270210354271
  38    -0.017489911861892
  39    0.00017607218029906
  40     0.040535710348411
  41    -0.036877645701136
  42    -0.0053836281367191
  43    0.0027481472660921
  44    -0.00011170319910196
  45    -0.010764077249994
  46    -0.037430224559386
  47    -0.0067936052864463
  48     0.028979244844613
  49    -0.019248580155506
  50    -0.054760938175298
  51    -0.011642596383228
  52    -0.0076178210022501
  53    -0.026842273389566
  54    -0.015175987783761
  55    -0.012803176069911
  56    -6.2324971170595e-05
  57    0.00032065506106178
  58    0.00014421991197482
  59    -0.00015603881416176
  60    -0.00032778071239664
  61    -3.8320615511187e-05
  62    0.0004033044023581
  63    -0.0001268678352142
  64    0.00073735777358055
  65    -5.0531244151721e-05
  66    -0.00046930449742914
 Sym= A
 Ene=    0.9916795857
 Spin= Alpha
 Occup=    0.00000
   1      0.14323435530505
   2    -0.074603708696493
   3    -0.002652212262465
   4     0.096104259665134
   5     -0.10474379149227
   6     0.017478245735148
   7     -0.39361241783239
   8     0.033169250602833
   9     -0.02553943009413
  10       0.4439883319143
  11    -0.038457151619442
  12     0.019758878555224
  13      0.42417520698484
  14      -1.0322856032107
  15      0.13531349164516
  16     -0.56132240547735
  17     -0.34467341259313
  18     -0.68936379417046
  19      0.94376794789864
  20      0.64064149406069
  21     0.013266970311677
  22       0.1465625627993
  23      0.24293988745743
  24     -0.22992999170326
  25       0.1548765745982
  26    -0.00020844916087718
  27     -0.36139037449295
  28     -0.10747230521333
  29      -1.2662472525637
  30      0.34789291495929
  31       0.4689257136656
  32     -0.20621874858085
  33     -0.41028570745144
  34    -0.0054585319746619
  35     -0.08669854775054
  36     -0.04481824556263
  37      0.11664487188697
  38    -0.033392476664826
  39    -0.094650671479334
  40     -0.84391633652448
  41      0.30051603040765
  42      0.84152018580985
  43     -0.09044438971196
  44     -0.43892660506034
  45    -0.054781905404606
  46      0.29927814532914
  47     -0.01045862592417
  48     -0.22073542507137
  49      0.88233579169445
  50    0.0087470061682107
  51    -0.019401515741724
  52    -0.014931326149639
  53     -0.33635023915176
  54      0.30056277423398
  55    -0.033403798787099
  56    1.7375928861195e-05
  57    -0.00016744900470785
  58    -0.00092999041052631
  59    0.00040523745114715
  60    0.00035851170902056
  61    0.00048801167018545
  62    -0.0014635912673993
  63    -0.00098719894944056
  64    -0.0024532139723905
  65    -0.00015536834454845
  66    0.0024284566204745
 Sym= A
 Ene=    0.7727615844
 Spin= Alpha
 Occup=    0.00000
   1     0.088813761571967
   2       0.8721215069358
   3     0.027283450873119
   4     0.096622711422015
   5     -0.68138404741264
   6      0.13288581140507
   7     0.040509748268955
   8      0.30587854075557
   9     -0.27069534292886
  10      0.32103034110978
  11     -0.72209466161166
  12    -0.0072383814612007
  13      0.17231855693379
  14      0.15796391338943
  15      0.23513195341133
  16     0.072710299448876
  17    -0.055628870570362
  18    -0.071568251030049
  19     -0.14633521937003
  20    -0.032736995302106
  21      0.10261811787612
  22      0.95958239258625
  23      -3.7809071770549
  24     0.013981251895626
  25      0.11701617302756
  26     -0.15899568331022
  27     -0.70116044609166
  28     -0.10847673478061
  29      0.26828991207092
  30      -0.3190492198303
  31       1.5471809658576
  32      0.38939771839638
  33      0.57667328303882
  34    -0.056801451035163
  35      -0.1852739088567
  36       1.8232061273373
  37     -0.12396415463235
  38    -0.028948819540881
  39    0.0080637102104347
  40     -0.70061479600213
  41     -0.50439324951037
  42     -0.66090704352357
  43    -0.042237757532316
  44      0.28973892375822
  45     -0.25712045921028
  46     -0.41847341515808
  47    0.00098528545488332
  48    -0.063088636364159
  49    -0.076806656451267
  50     0.035530753865623
  51    -0.020434323775727
  52    -0.033508411089201
  53      0.07866062645067
  54      0.04705972962166
  55     0.099483130497727
  56    -6.003789797244e-05
  57    0.00088162519903561
  58    -0.00036063954667047
  59    -0.00032846466513708
  60    -0.00051206857242478
  61    -0.00045025988338733
  62    0.0016399178158796
  63    0.0003187960439176
  64    0.0025097370148559
  65    -0.00032149284812792
  66    -0.00090256637067816
 Sym= A
 Ene=    0.8743747225
 Spin= Alpha
 Occup=    0.00000
   1    -0.0035888347952518
   2    -0.0035367434726842
   3    0.0012264079848918
   4    -0.021365247641319
   5     0.023196148243712
   6    -0.026323755426223
   7    -0.010661247849481
   8     0.038275872481712
   9     0.028142012024491
  10     0.005688437242843
  11    -0.033357613246835
  12     0.051660182073836
  13      -0.8838998843726
  14      0.77315140081726
  15      0.55668497142182
  16     -0.14810398010535
  17      0.21874062754672
  18      -0.5266406289929
  19      0.28381981643434
  20      -0.2394403091924
  21     0.026332022043481
  22    0.0050555750272418
  23    -0.080044568700973
  24     -0.11070373031098
  25     -0.32000566363333
  26      0.13541804742261
  27     -0.42078600168868
  28     -0.18982860988562
  29     -0.16005608601791
  30     -0.03261624819576
  31     -0.17135038480671
  32     -0.01917852320934
  33     -0.29606890195173
  34    -0.072259596738934
  35      0.17200613572663
  36      0.83497748523144
  37     -0.15863947693058
  38      -0.1032152609441
  39     -0.10718059023753
  40    -0.071541641745139
  41      -0.3014229848211
  42      0.08340471066274
  43     0.018662764131501
  44     -0.14661031354821
  45    -0.028932277011129
  46     -0.19191398309789
  47     0.014415610673346
  48    -0.071932755055984
  49     -0.16983686468275
  50      0.11523256937205
  51     -0.05528468107563
  52    -0.027833576292942
  53      0.12384073259474
  54    -0.039514771022518
  55    -0.048471804858801
  56    3.3865603271224e-05
  57    0.00011940908392093
  58    -0.00058568787023841
  59    -0.00046480969298883
  60    0.0003625238652471
  61    -0.00044544075689313
  62    -0.00021061676750647
  63    9.6921631950837e-05
  64    -0.00044446357238142
  65    0.0001842677406655
  66    0.00047327784129065
 Sym= A
 Ene=    0.9486666683
 Spin= Alpha
 Occup=    0.00000
   1     0.033701377063543
   2     -0.17211853223024
   3    -0.027471015897061
   4      0.39201203172129
   5     -0.28806964352465
   6      -0.6314747478509
   7     0.036674524542006
   8     -0.30732695663333
   9       0.7125348000919
  10    -0.065112513979355
  11       0.3700592239998
  12    -0.013831378715091
  13    -0.075195792862881
  14      0.83690652817999
  15      0.10481384281834
  16    -0.0033542561113119
  17     -0.16784809477551
  18      0.23208690703104
  19     -0.21717495361567
  20      0.15269187207704
  21    -0.0083145238654476
  22        1.057797184918
  23      -2.1160819234002
  24     0.066215558984229
  25    -0.026532287852688
  26     0.024488369098726
  27      0.28023972255958
  28     -0.43656355569901
  29      0.19579234633574
  30     -0.34556319595095
  31      0.48252772770726
  32       0.1573123445005
  33       0.0430381561144
  34    -0.012021490031039
  35      -0.0582775764294
  36      0.73557963457693
  37     -0.03156187712197
  38      0.14838139563145
  39    -0.0037920063302268
  40       -0.220581145044
  41     0.039006831336202
  42     -0.35880221601808
  43    -0.034159854674613
  44     0.086957492504348
  45     -0.13947307358345
  46      -0.3685558357333
  47    -0.0016660460099544
  48    -0.027014621980677
  49     0.016174939127847
  50    -0.018766802243646
  51     -0.01562193740771
  52    -0.057716731883051
  53    0.0091434138906584
  54     0.051658947947112
  55    -0.011254538403825
  56    -9.9809135489802e-05
  57    0.00053694339224781
  58    0.00028271739366285
  59    0.00046666024111054
  60    -0.00088052627974918
  61    0.00078703577690549
  62    0.0012128343716357
  63    -0.00060317829046112
  64     0.002156966314707
  65    -0.00044478614511924
  66    -0.00079949792798159
 Sym= A
 Ene=    0.8203612838
 Spin= Alpha
 Occup=   -0.00000
   1       0.4005527906367
   2     -0.82097195176946
   3     0.026349262960354
   4     -0.56822377917214
   5      0.89465542927157
   6     -0.35756994109024
   7      0.11563956933737
   8     -0.29119306497977
   9      0.41455295099636
  10      -0.1676619455929
  11      0.36386044443783
  12     -0.01245536471925
  13     -0.10807289917973
  14      0.53755315942192
  15     -0.13396304309169
  16     0.025577963220039
  17      0.21146651854722
  18      0.54547665462057
  19    -0.054882912703906
  20     -0.14144250637328
  21     0.089917907651399
  22     -0.11468053362101
  23      -1.7415246263736
  24      -0.1131577281544
  25      0.17738544017679
  26      -0.4200633371112
  27     -0.36429900103195
  28      -0.5648597623887
  29     0.060290938285006
  30      0.40928001288081
  31       0.2699096491427
  32     -0.22247787673704
  33      0.33123535109783
  34    -0.057080237734864
  35    -0.032504801745649
  36       1.5503381582703
  37     -0.15483964504856
  38    -0.032163608897781
  39    -0.023937577867067
  40    -0.051559825841965
  41     -0.84922075996369
  42    -0.061649202228933
  43    -0.014357529894981
  44      0.07724803074365
  45      0.10588090187964
  46     -0.18203960654826
  47      0.02001045094912
  48     0.070701779676041
  49      -0.7197637296548
  50     0.046619573061914
  51     0.021454834740101
  52     0.027286123036629
  53      0.42543112140608
  54     -0.17811410400199
  55     0.010699715430737
  56    0.00036373397735792
  57    -0.0018067593330092
  58    -0.0012741668613079
  59    0.00042184492362201
  60    0.0021609794710381
  61    -0.00022368513654109
  62    -0.0027156310172857
  63    0.00013445836227496
  64    -0.0050179236130707
  65    0.00043853313870542
  66    0.0034705359022068
 Sym= A
 Ene=    0.8906853162
 Spin= Alpha
 Occup=   -0.00000
   1     -0.12288751395559
   2     0.080235485532628
   3    -0.022766561383752
   4      0.31228624650838
   5     -0.29789575024893
   6      0.23673771432073
   7     -0.17596576359869
   8    -0.010916184824454
   9     -0.24160499877245
  10       0.1261758406872
  11     0.086325362633091
  12    -0.011039095272838
  13      0.15889129647061
  14      0.26770216011317
  15     0.079821012836175
  16      0.14377593588408
  17      0.29104611835747
  18    -0.029974125514483
  19     -0.23256512053534
  20    -0.019128507407515
  21    -0.040015759192532
  22      0.51467776038483
  23     -0.67466983916096
  24     -0.28512829549679
  25    0.0074019072841414
  26      0.18189375068343
  27      0.91397190567052
  28    -0.043554158983273
  29      -1.3082849970367
  30     -0.35191733846594
  31       1.2851491561045
  32     -0.65843394415233
  33     -0.12903119442948
  34     0.012012526017234
  35      0.12825811949236
  36     -0.35234665848953
  37     0.088142982191868
  38    -0.0027908774007362
  39    -0.0060721619166898
  40      0.22810211725928
  41      0.11142011151991
  42      0.92827568779935
  43    -0.056364112116121
  44     -0.42979645983039
  45      0.36754049079296
  46      0.23927068967783
  47     0.022657712386864
  48    -0.061784278471085
  49    -0.065362981009737
  50    -0.0031711517416518
  51     0.021796893991994
  52     0.051904079523342
  53      0.20217117061217
  54    -0.068373822935394
  55     -0.20461146686014
  56    0.00073189460989365
  57    -0.0059637320413766
  58    -0.00075940789155661
  59    0.0043472782479535
  60    0.0040299464504349
  61    0.0040759484620344
  62    -0.0097238137813902
  63    -0.0025023454739603
  64    -0.015459097362787
  65    8.8759923221301e-05
  66     0.010061380617055
 Sym= A
 Ene=    0.7553340512
 Spin= Alpha
 Occup=   -0.00000
   1    0.00020452571144086
   2    -3.8762233596537e-05
   3    0.00080211320343212
   4    -0.012145391166878
   5     0.011381699130801
   6    -0.013842805870763
   7    -0.0002815361320104
   8     0.017431618491867
   9     0.014581570784138
  10    -1.6913263213508e-05
  11    -0.018094614140805
  12     0.025942644331628
  13     -0.99396414447744
  14       1.9709142276957
  15     0.066802967522827
  16     -0.15948644863249
  17      0.20006672506904
  18      0.31193077621274
  19     -0.44780562677576
  20     -0.16917656576443
  21     0.021493085616079
  22      0.20909622222285
  23      -1.1591115629806
  24      0.23348452983231
  25      0.41712632078521
  26     -0.16710140504001
  27       1.2610232782245
  28    -0.087695813770533
  29      0.26404074053239
  30       0.1922313447903
  31      0.38434726455313
  32      0.13763435124474
  33      0.35607001591157
  34     0.095222892662786
  35      -0.2305509862865
  36      -1.0026153690218
  37      0.20153730452224
  38      0.18153247804083
  39     0.094155997593102
  40    -0.080490955153368
  41      0.50726774232064
  42    -0.090398346662393
  43    -0.031531451976466
  44      0.15971848064989
  45    -0.005162558819975
  46       0.1631561879001
  47    -0.019395351314552
  48      0.10476449519766
  49      0.27768245044135
  50     -0.17125466583882
  51     0.069121397981121
  52     0.031828557289628
  53     -0.15069170243695
  54      0.14060602082316
  55      0.05430568945726
  56    -9.4137179728966e-05
  57    0.00034375129995155
  58    0.0005329225629026
  59    0.00033908899872456
  60    -0.00073239282668652
  61    0.00029709298439316
  62    0.00088025021875911
  63    -0.00019947258986906
  64    0.0015918763145588
  65    -0.00034003974306809
  66    -0.00090222140137924
 Sym= A
 Ene=     0.847571342
 Spin= Alpha
 Occup=   -0.00000
   1     -0.27109949793432
   2      -0.2710348281543
   3    -0.071512061796049
   4      0.80495140936158
   5     -0.48999819269233
   6    -0.021439124332326
   7      0.39436299418091
   8      0.36887177708297
   9      0.11805684223453
  10     -0.73723210428334
  11     -0.10197952384263
  12    0.0064564067615626
  13      -0.1907937108905
  14       0.1286652480951
  15    -0.077289637580926
  16     -0.12294507495104
  17     -0.22138444444088
  18      0.16723923239658
  19      0.20354259298237
  20      0.34846968317346
  21     0.029948220745388
  22      -0.3130726267206
  23    -0.044283158341082
  24    -0.018352881938734
  25     0.035489384942168
  26     -0.14372932767164
  27     -0.19050896100581
  28     0.027919917191503
  29     -0.24069009566192
  30      0.14211433831588
  31      0.19979696747791
  32     -0.16354200089768
  33      0.11124225767721
  34     -0.01102919627842
  35     0.050554237272892
  36      0.28118504160951
  37    -0.069306645802682
  38    -0.044920266776463
  39      0.01927851679811
  40      0.31452981026626
  41     -0.40140324164545
  42     0.083254495349597
  43      0.01666963199056
  44     0.027856930662257
  45      0.12647791564027
  46     0.049123235213929
  47     0.011251017972534
  48     0.075744761378073
  49     -0.47291366477913
  50     0.019871218226869
  51     0.018276155620096
  52     0.030720787471395
  53      0.22450149198911
  54     -0.15672951881989
  55    -0.021197368924885
  56    0.00017971616537507
  57    -0.0010571874610868
  58    -0.00029831619763046
  59    0.00024932814378241
  60    0.0010741806946787
  61    -8.6563592043374e-05
  62    -0.0014916653921962
  63    0.00021666766744658
  64    -0.0026252401580509
  65    0.00028684888171102
  66    0.0014255558747213
 Sym= A
 Ene=    0.9231398275
 Spin= Alpha
 Occup=   -0.00000
   1      0.08082340874913
   2      0.20209174698621
   3    0.00052486993060987
   4      0.15118205329688
   5     -0.30533357549407
   6      0.28270468996971
   7    -0.074912728539219
   8     0.022694512165699
   9     -0.34552363996942
  10      0.18372825328119
  11     -0.13223071632979
  12    -0.034571176777111
  13     -0.49152769780802
  14       2.4545164969472
  15    0.00067456494782952
  16     0.022100255628515
  17      -0.1861109138529
  18       1.1329434837261
  19     -0.50114337086695
  20     0.052054128327086
  21     0.052180895266575
  22       0.7588281696932
  23      -3.0083430185448
  24     -0.13287975499963
  25      0.29122193825196
  26      -0.5188363528449
  27      0.53438816340105
  28      -2.2230618257885
  29       1.8788371365402
  30      0.30979872302239
  31      -1.6995876690538
  32     0.047765588990667
  33      0.55889845625109
  34    -0.053395837785056
  35     -0.21513039556664
  36       2.2828127719026
  37     -0.14211875183538
  38     0.072111203194171
  39     0.097931686313815
  40     -0.48888174060584
  41     -0.68938531194721
  42     -0.99072984449946
  43    -0.057565746706222
  44      0.41566082266099
  45    -0.059551690339904
  46     -0.47702888114554
  47     0.018390494044669
  48      0.15652099874596
  49     -0.81888199332361
  50    -0.011623303976423
  51     0.004010010860356
  52    -0.0096997018303099
  53        0.554101966657
  54    -0.074007677343319
  55       0.1459322948849
  56    0.00019985837521111
  57    -0.00044075940805564
  58    -0.0006678032429279
  59    -0.00031781429457027
  60    0.00085042297374098
  61    -0.00065357211345975
  62    0.00035513242992058
  63    0.00082443089595887
  64    0.00012637848232072
  65    0.00011938448444915
  66    0.00025968907975871
 Sym= A
 Ene=    0.8310658606
 Spin= Alpha
 Occup=   -0.00000
   1     -0.15375684477539
   2     0.027620008002754
   3    -0.050392712802682
   4      0.70737521877888
   5     -0.63290652538652
   6      0.06748086110128
   7     -0.41478005713111
   8     -0.27596171840157
   9     -0.03533458398081
  10      0.34227992635713
  11      0.43613196387198
  12    0.00096190302900381
  13     0.090831903367564
  14     -0.10112247739783
  15      0.13409344993248
  16       0.2105439058269
  17      0.16331320050623
  18      -0.1371675017433
  19     -0.29040561050084
  20     -0.39293502348073
  21     0.079541466519963
  22     -0.23602648582135
  23     -0.91920708143627
  24    -0.094121137475464
  25      0.13279113913634
  26    -0.044700587402513
  27     -0.43814726288518
  28     -0.20693453451143
  29      0.95079436923378
  30     0.022843313905669
  31     -0.30689200047459
  32      0.39214092378907
  33      0.55780323295489
  34    -0.022036291187065
  35     -0.18211736041935
  36      0.56533012282417
  37    -0.0033393991384383
  38     -0.26586545277311
  39     0.078485609309127
  40      -0.7605840643166
  41     -0.16736222008205
  42     -0.51200954403258
  43    -0.013137739460066
  44      0.27470276774923
  45     -0.16717036600729
  46      0.12905277433544
  47    -0.0023612836409125
  48    -0.035292788682856
  49      0.20465633970943
  50     0.033713964044802
  51    -0.023030939804652
  52     0.039658040357702
  53    -0.026159678793588
  54      0.13394432418472
  55      0.19500263211861
  56    -6.1281626663368e-05
  57    0.0010639962277425
  58    -0.0002657068864401
  59    -0.0015314426253388
  60    -0.00019650494519533
  61    -0.0018406588361812
  62     0.001590396700742
  63     0.001610302908888
  64    0.0024473794519879
  65    9.1392690265384e-05
  66    -0.0017918322069921
 Sym= A
 Ene=    0.6996358777
 Spin= Alpha
 Occup=   -0.00000
   1     0.085001081409727
   2      0.93591560571108
   3     0.014152325329384
   4      0.38812236689724
   5      -1.0121359305186
   6      0.18328709871592
   7      0.43683745970101
   8     -0.63544042713238
   9     -0.36623552347465
  10    0.00019291122188922
  11       0.2019046999935
  12    0.0068759681660687
  13     -0.14845467260841
  14      0.13452789505044
  15    -0.024476372556789
  16    -0.055811077583134
  17      -0.1530990340198
  18    0.0099405959297054
  19     0.014370383024149
  20      0.38853251689607
  21     0.011859029616809
  22     -0.14462325368518
  23     0.023940449958114
  24    -0.030738479408496
  25    -0.058372695597301
  26     0.081896139598803
  27      0.10646492129727
  28      0.03585140543836
  29     -0.86021181777913
  30      0.20382719277647
  31      0.33776413120258
  32     -0.13069275220538
  33     -0.30027405049048
  34    -0.002258819597537
  35     0.043946328898023
  36      -0.2450782396843
  37     0.039018942385963
  38    -0.042526476177046
  39    -0.066573692839755
  40     -0.22642798808188
  41      0.14423320037718
  42      0.57745225745937
  43    -0.026197833412296
  44     -0.27953260062558
  45     0.025518721086446
  46      0.21201415757332
  47    -0.0012207739668149
  48     -0.08888549661789
  49      0.33590027501945
  50     0.018259823792615
  51    -0.012708173792733
  52    0.0012765819843138
  53     -0.12237741148099
  54      0.11595299258261
  55    -0.058394920442375
  56    3.5746300007795e-05
  57    -0.00028585023897591
  58    -0.00047672981022391
  59    0.00022126863671181
  60    0.00039002765047904
  61    0.00021755518794128
  62    -0.0011156549740084
  63    -0.00048260846803867
  64    -0.0018080115322308
  65    1.6766199681875e-05
  66     0.001460267994658
 Sym= A
 Ene=    0.9932181636
 Spin= Alpha
 Occup=   -0.00000
   1       1.1102926469401
   2     -0.56559752604022
   3    -0.00073134573608877
   4      0.51368815155904
   5     -0.60965413894842
   6     0.077009328587885
   7      0.25109404706261
   8     0.010636360785592
   9     -0.20165748330524
  10     0.078029590820596
  11     -0.38661072369337
  12     0.001969019806296
  13      0.32908497374996
  14     -0.78693523867109
  15      0.10920187137584
  16     0.072381950878572
  17      0.22140477555052
  18       -0.485343102917
  19     0.055480229927725
  20     -0.31638246641243
  21    -0.033388318950396
  22    -0.053370615546352
  23       1.1038737280866
  24     0.021794413326746
  25     0.016891870871335
  26      0.02507069768409
  27    -0.084611843837632
  28      0.28863837723619
  29     0.039141703558183
  30     0.077660479003382
  31     -0.29418778548901
  32     0.045209506294324
  33     -0.19093914643836
  34     0.012804362006678
  35    -0.033439810883652
  36      -0.4642379200246
  37     0.059811011693167
  38     0.085366264666502
  39     -0.04073982959068
  40    -0.090396134039437
  41      0.32953547200857
  42     0.046354842285246
  43    -0.0018553309854083
  44    -0.062490732655718
  45    -0.075815094336288
  46    -0.024867117768498
  47    -0.012827793941067
  48    -0.042890423850229
  49      0.37284190835427
  50    -0.024572197219806
  51    0.00097135518103764
  52    -0.026628058379768
  53     -0.21975250359631
  54     0.088422914667847
  55    0.0080205943555903
  56    -0.0001787057568794
  57    0.0011211803885427
  58     0.000187863174778
  59    -0.00044262733257807
  60    -0.00097996832774509
  61    -0.00018586026520007
  62    0.0015484136241739
  63    -0.00017641189995124
  64    0.0025322676664882
  65    -0.00013245922689448
  66    -0.0014374367631198
 Sym= A
 Ene=    0.8195937799
 Spin= Alpha
 Occup=   -0.00000
   1    -0.091067547170804
   2      -1.2855484080577
   3    -0.021955492183453
   4      -0.4084694504331
   5       1.2439616111702
   6      0.44148379507716
   7      0.12394170619379
   8     -0.34365877503967
   9     -0.32645029916417
  10     -0.65301162876497
  11      0.92107264522311
  12    8.9362444321094e-05
  13     0.013507217693499
  14     -0.11052316119161
  15    -0.074267300929172
  16     -0.21514149280284
  17     0.055700915741004
  18     0.099884041149027
  19      0.32618739951667
  20     -0.16726792163198
  21     0.010576539110908
  22      0.52935917950231
  23      -1.1023312972137
  24      0.20581859446447
  25      -0.0728590786188
  26    -0.073702361774085
  27     -0.57857746628568
  28      0.23364901443526
  29      0.18766056200934
  30     -0.19341246903018
  31      0.64184841641524
  32      0.26745847911861
  33     0.014461595591925
  34     -0.02043114288562
  35    -0.0016310073114369
  36      0.73540119105066
  37     -0.11334335717657
  38      0.17171285451403
  39    -0.054385335695845
  40      0.14786635239041
  41     -0.21358975302713
  42     -0.49759609986627
  43     0.027891275132119
  44      0.18743676939364
  45     -0.18761825319564
  46     -0.49523297098126
  47    -0.0071901523768829
  48     0.008604225939569
  49     -0.18315869413006
  50    0.0038857379628039
  51    -0.0078036791476949
  52     -0.07157889249548
  53    -0.034695141323217
  54     -0.06678302728941
  55    -0.00046610931390955
  56    -0.00031359100355334
  57    0.0022657084314033
  58    0.00046041128742377
  59    -0.00086620563255399
  60    -0.0019597822620714
  61    -0.0005509503405261
  62    0.0039622691329188
  63    6.0543423143999e-05
  64     0.006357595464889
  65    -0.00030351773791053
  66    -0.0036654647696692
 Sym= A
 Ene=    0.9383142679
 Spin= Alpha
 Occup=   -0.00000
   1      0.33339428535778
   2      -1.0117018086986
   3       0.0164452319111
   4     -0.55967256315965
   5       1.0336979187376
   6     0.053429334751778
   7      0.15939105823309
   8     -0.16142338246648
   9    -0.011037862986578
  10     -0.34956612130288
  11      0.36480875630186
  12    0.0099879164038402
  13     -0.18973120534635
  14      0.33189825292897
  15       0.3163482689483
  16      0.28425121174781
  17     -0.54890905529047
  18     -0.35691483299572
  19     -0.47583265370956
  20       0.7183247712236
  21    0.00083797629951267
  22     -0.13042296932707
  23     0.020767514131089
  24      -0.1134432799209
  25     0.007545011918147
  26      0.19759515472079
  27      0.57140668261614
  28      0.18355637653405
  29      -0.3169876119723
  30     -0.28758801242298
  31      0.34253235563811
  32    -0.077386321435046
  33      0.23087921519662
  34     0.026243771034753
  35    -0.0027443439261275
  36     -0.70605909219222
  37      0.08944208938536
  38     -0.20405130639461
  39      0.12722007398513
  40    -0.018777863198652
  41      0.17822739599272
  42      0.22240803847793
  43    -0.020582366994509
  44    -0.029129707301997
  45      0.14272163771391
  46      0.45074864271796
  47    0.0082705954208763
  48     0.017546436589605
  49     0.059916327148053
  50    -0.0071868981551352
  51     0.004666067157469
  52     0.073018028412156
  53     0.066837471311858
  54     0.019646821825135
  55    0.0086019344492708
  56    0.00026550997536688
  57    -0.0021552381125891
  58    0.0001531686361901
  59    0.0011079952678992
  60    0.0014844608593538
  61    0.00084132555785165
  62     -0.00335092190271
  63    0.00012108587872735
  64    -0.0050860543461696
  65    8.156995794489e-05
  66    0.0026463326094922


==> anc/c2h6n4_dmet_N2Hb_natorb_r124.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -4.65205370847044     1.17289453213602     2.26029772030203
N   2   7    -5.19190339742878    -0.13164763197706     0.85841006397181
N   3   7    -3.49176406896976    -0.45795686503793    -0.71186163868778
C   4   6    -1.10289880854493     0.93690644506039    -0.41986304764611
H   5   1    -1.11243374586102     2.11165109502419     1.30249381351847
H   6   1    -0.90727562280819     2.17435081745496    -2.06945222493207
C   7   6     1.10289880854494    -0.93690644506039    -0.41986304764611
H   8   1     1.11243374586102    -2.11165109502418     1.30249381351847
H   9   1     0.90727562280819    -2.17435081745496    -2.06945222493207
N   10   7     3.49176406896976     0.45795686503793    -0.71186163868778
N   11   7     5.19190339742878     0.13164763197706     0.85841006397181
H   12   1     4.65205370847044    -1.17289453213602     2.26029772030203
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=   -0.6071127345
 Spin= Alpha
 Occup=    2.00000
   1     0.014793468712637
   2     0.014217100075196
   3     0.029692242580475
   4    -0.051980506771918
   5     -0.11568450847896
   6       0.2249186062667
   7     0.064955163550071
   8    -0.055709067595562
   9      0.14337116692928
  10     0.044369470265772
  11    -0.024268256032891
  12    -0.015053786949957
  13     0.015943161358022
  14    -0.041157040780627
  15     -0.10048810053237
  16     0.071158185928619
  17      0.12665132174009
  18    -0.012161144368201
  19     0.027374937006124
  20     0.037655462306579
  21     0.014474844293235
  22    -0.019787606118552
  23    -0.052219306662338
  24    -0.083773296300742
  25      0.20295611727208
  26     0.042212833634764
  27    -0.043753805203942
  28      0.11365866656838
  29     0.052546428734734
  30      0.10243255500047
  31     0.097621076046846
  32     0.037948195866103
  33      0.02605903396581
  34    -0.0067049796045105
  35    -0.0015957932270803
  36     0.047000502823095
  37     0.096322058370575
  38     -0.18827347453039
  39     -0.30588623064686
  40     0.047272371281772
  41    -0.089958006648259
  42     -0.19739487912865
  43     -0.10221710698497
  44    -0.070061248587232
  45      0.22910236301028
  46      0.15028331503433
  47     0.022532623481396
  48    -0.036668881854906
  49    -0.076811129241735
  50    -0.0069779512414197
  51    -0.059503081530437
  52    0.0060350240973982
  53     0.011164998358699
  54    -0.017712682223862
  55     0.034553184095438
  56     -0.01520916679588
  57     0.017440862762235
  58       0.0191844622783
  59    -0.035014002620168
  60    -0.027754831553808
  61     0.041865854237717
  62    -0.031147797986071
  63    -0.011153159126271
  64     0.029914925729684
  65     0.031223699928094
  66    0.0014125981943592
 Sym= A
 Ene=   -0.5274067303
 Spin= Alpha
 Occup=    2.00000
   1      0.17312534399545
   2       0.1384760295011
   3     0.029336313824595
   4    -0.032734106911823
   5    -0.098832674416059
   6      0.34976105335681
   7       0.1581257484351
   8      0.09557654264449
   9      0.29060148719664
  10      0.11077387595264
  11     0.047409587592428
  12    -0.056920964928918
  13     0.083626833147612
  14     0.036214492068212
  15     -0.16434518784962
  16     -0.16592899441389
  17    -0.042187376662571
  18    -0.049051437887297
  19     -0.14678782547065
  20     -0.09208842457736
  21     0.018316880562898
  22    -0.024167146200126
  23    -0.088291139457953
  24      0.20926717059673
  25      0.10210226858476
  26     -0.20481332587392
  27     0.089623187168372
  28     0.059307725926551
  29      -0.1396571726997
  30    -0.075606537004425
  31    -0.017454540707489
  32      0.15708414283427
  33      0.12568703622793
  34     -0.05642716251173
  35      0.07452873548899
  36      0.10970610663089
  37    -0.041545529225021
  38    -0.0031467309981195
  39      0.12823040716874
  40    -0.019312578312763
  41     0.013934682277762
  42     0.091145023700892
  43      0.11611084512076
  44     0.092453273689799
  45      -0.0361484456426
  46     -0.03038494994356
  47     0.025794733014165
  48    -0.038741472105576
  49    -0.093368649288347
  50     0.029199798822253
  51      0.02381975674427
  52     0.014444659969998
  53      0.02364383353549
  54     0.020232921230743
  55    -0.0090570889641366
  56    -0.0085362080537217
  57     0.021403752656832
  58     0.049045376553348
  59     0.043049022610781
  60     0.030323892137604
  61    -0.027342041199184
  62     0.024115634689792
  63     0.014705529232756
  64    -0.023197275479856
  65    -0.019010070860913
  66     -0.01296029603496
 Sym= A
 Ene=   -0.7686792193
 Spin= Alpha
 Occup=    2.00000
   1      0.14068076191772
   2     0.091502015690386
   3     0.022415460809901
   4    -0.034497428377797
   5    -0.0010561395362401
   6    -0.012041758491212
   7       0.1097829887707
   8      0.23582240125575
   9     0.024856620686583
  10     0.035578638625501
  11     0.097103383369711
  12    -0.048726281605616
  13     0.066835736708037
  14      0.17379547597896
  15      0.23233738171695
  16    0.0055181381397626
  17     -0.12069198887294
  18      0.11817316643302
  19    -0.010088173760629
  20     -0.04870574192368
  21     0.069692079365013
  22     -0.12597154251362
  23     -0.15453662106412
  24     -0.21961171341033
  25    -0.0031555729533637
  26     -0.15351533929121
  27    -0.064031994051501
  28    0.0080453328002977
  29    -0.076459650245571
  30     -0.12387563087418
  31    -0.061690471064708
  32     0.010770925872399
  33     0.028535814248271
  34     0.049162342621026
  35     -0.14595351596753
  36     -0.21078603561337
  37      0.21559124451019
  38    -0.0020122893389815
  39    -0.039287717517344
  40     0.060456098731958
  41    -0.019338597760604
  42    -0.0027001798328154
  43    -0.074619876828613
  44    -0.027492401741066
  45    -0.054092238159621
  46    -0.014158632657056
  47    -0.077361562022063
  48     0.082992157757199
  49      0.20027496324093
  50    -0.092133103670743
  51    -0.071523908212911
  52     0.016865211723765
  53    -0.074926388321144
  54    -0.066268544441447
  55     0.043697855824842
  56     0.042419759973436
  57    -0.064245506852606
  58     -0.10583503087716
  59    -0.0059313044093999
  60     0.017383491241226
  61     -0.01794798115193
  62     0.028774680769099
  63     0.019519734437501
  64    0.0017960604379772
  65    -0.044771607074811
  66    -0.021523485950115
 Sym= A
 Ene=   -0.8582298111
 Spin= Alpha
 Occup=    2.00000
   1      0.15193286391093
   2     0.051150609537368
   3    0.0045264405618714
   4     0.031829591441078
   5       0.1138953942487
   6     0.022019255359157
   7      0.19975708678431
   8      0.17579230401087
   9     0.050463237334911
  10      0.10374743348033
  11      0.03774429396939
  12     0.065068750643463
  13     -0.16472932232103
  14     -0.22172627062341
  15      0.14470863563734
  16      0.12905156670879
  17     0.066909230048269
  18     0.069591443950797
  19     0.085000520030142
  20     0.029837938421522
  21     0.041057064434268
  22    -0.036956872567861
  23     -0.10241419136353
  24    0.0086624954665801
  25     -0.24131170284563
  26     0.065642738523589
  27     -0.02736942964945
  28    -0.095105692623493
  29      0.06745193467493
  30    -0.071330441680442
  31    -0.063346720431604
  32     -0.13822436754012
  33    -0.075281196834101
  34    -0.055332481751668
  35      0.18694806401351
  36      0.27861748976581
  37     -0.12176927818848
  38    -0.061213982520502
  39    -0.039592348055428
  40    -0.047672710540157
  41    0.0034991916133948
  42    -0.048907787430716
  43     0.063403412614222
  44    0.0098472696711553
  45      0.11503496144405
  46      0.02512279715247
  47    -0.0046968439116384
  48    -0.0093917635309243
  49    -0.062529816636911
  50      0.02270888610398
  51     0.015566787675694
  52    -0.014759367783553
  53     0.042122582291647
  54     0.028895974802538
  55    -0.007748658520406
  56     0.061240336420264
  57    -0.0029980302565332
  58    -0.011679136438885
  59    -0.0050046110624239
  60    0.0032760068841764
  61    -0.0041935768924048
  62    -0.0099357568496226
  63    -0.0033236275800502
  64    0.0002512119955566
  65    0.0011994363519094
  66    0.0056532671894163
 Sym= A
 Ene=    -1.165305046
 Spin= Alpha
 Occup=    2.00000
   1    -0.0093554605606095
   2    -0.029732342734367
   3    -0.0072702445469029
   4     0.016741555762629
   5    -0.0036589286583587
   6      0.11432568031912
   7      0.14200084740574
   8     -0.15760180386556
   9     0.068311207750894
  10      0.11324499567242
  11    -0.092171605082898
  12     0.075452979454601
  13     -0.14455001847429
  14     -0.21507285197253
  15      -0.2182911885974
  16      0.15730196842884
  17      0.10051082149033
  18    -0.079925831767343
  19      0.12560638559956
  20     0.029785252443411
  21    -0.0039315041764664
  22     -0.11717976167348
  23     -0.13138621501336
  24      0.12269855782186
  25    -0.014041917521725
  26    -0.020830181696199
  27     0.044925149058685
  28    -0.0053478856249672
  29    -0.001901450172827
  30    -0.071944246217694
  31    -0.051806051770541
  32    -0.030040209501284
  33    -0.0080266758746776
  34      0.21079203345474
  35     -0.11276337844138
  36    -0.060864630829651
  37     -0.05776459495541
  38      0.13007749386462
  39     -0.02079654541603
  40    -0.062849994380572
  41     0.085765314421444
  42    -0.024409314228556
  43    -0.091880521209019
  44    -0.041748971867259
  45    -0.076064174397976
  46    -0.041383440093744
  47    -0.015107419119694
  48     0.047311951321105
  49       0.1243162364807
  50     0.029991852452711
  51     0.077211019885052
  52    -0.057466649478573
  53     0.031260827988468
  54     0.030045378433111
  55    -0.016317168796675
  56      0.13052041687746
  57     -0.16318295212928
  58     -0.22274085474235
  59    -0.014917261479594
  60     0.054438835846224
  61    -0.093546373792995
  62    0.00046819140557346
  63      0.01410354287362
  64    -0.034537215675705
  65     -0.10143161470489
  66    -0.015161346530296
 Sym= A
 Ene=    -1.596064528
 Spin= Alpha
 Occup=    2.00000
   1    -0.069930662105126
   2    -0.031743994203314
   3     0.034512267552806
   4    -0.097457902924663
   5     -0.19658063396021
   6     0.061641343990942
   7     0.055265834076755
   8     -0.12914274540546
   9    -0.0088399070539417
  10     0.044907026544879
  11    -0.051840407947364
  12    -0.067412759432189
  13      0.12158392313938
  14      0.16571437965178
  15     0.036173122672467
  16        0.153184745573
  17     0.027092882717553
  18    0.0029943595864533
  19      0.11982686414185
  20     0.045619022138906
  21     -0.09200464394403
  22      0.12507723236626
  23     0.028636680585849
  24    -0.016300874009501
  25    -0.091366664776914
  26    -0.076501580413247
  27     0.010619636243042
  28    -0.013463034632157
  29    -0.029086627712756
  30    -0.044144452167273
  31    -0.063109415459348
  32     0.036943572074592
  33    0.0034146100797195
  34      -0.2184535089104
  35      0.12542352899095
  36     0.064467249102279
  37     0.019177420332406
  38      0.11898439369708
  39    -0.033751820059615
  40    -0.034497807587154
  41     0.041731201041511
  42    -0.015799899279978
  43    -0.0043496209194715
  44    -0.004221883725365
  45    0.0016587318404165
  46    -0.027238159034331
  47     -0.10425194262299
  48      0.30826576810895
  49      0.38651410156491
  50     -0.10685143996775
  51     0.038559626512305
  52     -0.10379976359374
  53    -0.039701582204766
  54     0.033901369275144
  55    -0.067041323217047
  56      0.16797807549713
  57    -0.034485980578505
  58     -0.13600665347731
  59     -0.07326729553438
  60    -0.053376234496031
  61     0.021704179908712
  62    -0.029350096208124
  63    -0.035474268306429
  64     0.022935216335584
  65     0.044959921991875
  66     0.063211632543838
 Sym= A
 Ene=    -2.308426124
 Spin= Alpha
 Occup=    2.00000
   1     0.016946554027026
   2     0.014382832424387
   3    -0.043953975448629
   4      0.09986818483911
   5      0.14096436119762
   6    -0.049903950391992
   7     -0.13860151122864
   8     0.070425098061085
   9    -0.014026114784504
  10    -0.092938180246657
  11     0.048008646709205
  12    -0.023192252351047
  13     0.027264419579568
  14     0.027036041062528
  15    -0.030612851275083
  16     -0.19950427461441
  17    -0.027760349132972
  18    0.0042411948293052
  19     -0.14311898919227
  20    -0.038199747573632
  21    0.0069861783955001
  22    -0.053935453123631
  23    -0.037747431462667
  24    -0.0078668946959166
  25     0.095063308328825
  26     0.077208610718929
  27     -0.00260940816133
  28     0.034003104499437
  29     0.043178249746371
  30     0.073477418727968
  31     0.084792452790489
  32    -0.011928700009839
  33     0.028926436105673
  34    -0.028877688902861
  35     0.032535095015864
  36     -0.02903544196734
  37     0.017468384783659
  38     -0.16041621275558
  39    0.0025415153523619
  40    -0.0066441906727941
  41    -0.097037155215532
  42    -0.0090233510241254
  43     0.081398141213343
  44      0.08495742772833
  45     0.071133039666097
  46     0.054043745257769
  47     -0.08468963623698
  48      0.13112787474629
  49      0.26018941079023
  50     0.048463646067062
  51      0.10634971742884
  52     -0.12998347599393
  53     0.036908938501878
  54     0.075571254052815
  55    -0.072598096229534
  56       0.4430241625447
  57     -0.25834360141269
  58     -0.37516059913694
  59    -0.068830859869109
  60     0.050020264752949
  61     -0.10118025150644
  62    -0.041656122834895
  63     0.016317340944576
  64    -0.035158708188775
  65     -0.10455195865408
  66     0.026256290776864
 Sym= A
 Ene=    -5.968027346
 Spin= Alpha
 Occup=    2.00000
   1    -0.025044568717758
   2    -0.011474646942424
   3     0.032327742247217
   4     -0.05941234565762
   5    -0.051935277903835
   6    -0.030659923930424
   7    -0.0017006918103226
   8    -0.00088124262357767
   9    -0.016989380689192
  10    -0.0029577069941741
  11    -0.0029787721917797
  12     0.049598700375345
  13    -0.050634558312201
  14    -0.065190546545253
  15     0.029319646033155
  16     0.032290450541709
  17    -0.0080482974804429
  18    -0.012403054397668
  19     0.017198737741957
  20    0.0098525994622478
  21      0.11292371058731
  22     0.076483291531547
  23     0.098501612321223
  24      0.02900840749712
  25    0.0077933168022541
  26    -0.0061860422912576
  27    -0.020676899001366
  28    0.0030134773693308
  29    -0.015057427289138
  30     0.020803382724889
  31    -0.0077089924091991
  32      0.02562692240279
  33    -0.020560649386675
  34     -0.36081737630566
  35     0.089058800977726
  36      0.14510332847413
  37     0.097632647554821
  38      0.10912671020039
  39    -0.011347111417102
  40     0.053206352550144
  41     0.049115792792471
  42    0.0091639324323576
  43    -0.039253395881447
  44    -0.099675012453567
  45    -0.0027995222302049
  46     -0.02476629579778
  47      0.20946494335788
  48     -0.13804653658355
  49     -0.16372780318319
  50     -0.12810521627097
  51      -0.2066559331914
  52      0.19369157862956
  53    -0.032915568128859
  54     -0.17041655188324
  55      0.20258145821007
  56      0.51476408112248
  57    -0.016598315163503
  58    -0.023236873592209
  59      0.12382044327861
  60      0.12805246813628
  61    -0.095418615687819
  62        0.149128316895
  63     0.091501588851263
  64    -0.029206255940362
  65     -0.16707590271965
  66     -0.14731633340632
 Sym= A
 Ene=    -4.079320325
 Spin= Alpha
 Occup=    2.00000
   1     0.039261249985218
   2    0.0045363641799503
   3    -0.030776110833253
   4     0.073836154307971
   5        0.182889561414
   6     -0.14896259119877
   7    -0.0074936616675804
   8     0.077203420305604
   9    -0.053628095693552
  10    -0.012692284746354
  11     0.019230223929821
  12      0.11860672796636
  13     -0.18572221715065
  14     -0.26166981630556
  15    -0.034692669616997
  16    -0.033657246813582
  17    -0.074149676804814
  18    -0.047351124123311
  19     -0.04118536473597
  20    -0.047403319188412
  21    -0.028344773705762
  22      0.03466087503223
  23      0.12201611513168
  24     0.073528093584275
  25      0.13480696987183
  26    -0.044179349167562
  27    -0.031899779241477
  28     0.042710024474488
  29    -0.044806679569312
  30     0.041381962698573
  31     0.024179122933088
  32     0.085355435774474
  33     0.031093316961429
  34      0.39619319604971
  35      0.14483990733429
  36     0.075333859376967
  37      0.17171468833769
  38     0.081146891616389
  39    -0.022416773348993
  40     0.047923440863548
  41    0.0067101758676703
  42      0.01531987183574
  43    -0.0032130494577681
  44    -0.043366792038378
  45     0.016357532369241
  46    -0.0062627932463077
  47     0.047923788307915
  48      0.10147914740067
  49       0.1273767039437
  50     -0.18457267609652
  51     -0.15303266634268
  52     0.082126908601402
  53    -0.086480703185516
  54     -0.10591854234668
  55     0.088519707700304
  56       -0.219117522535
  57    -0.027657997891614
  58    -0.059973784331861
  59    -0.0093861036277915
  60    -0.012651403511458
  61     0.012074846365826
  62     0.034623840659656
  63    0.0077174454406224
  64     0.012502842420151
  65    -0.017597066368449
  66    -0.026994058681435
 Sym= A
 Ene=    -10.84961085
 Spin= Alpha
 Occup=    2.00000
   1    -0.040720247651359
   2    -0.023496092831653
   3     -0.01497612077061
   4    -0.00019284775496921
   5    -0.058474219813808
   6     0.055239237953059
   7    -0.040377462893035
   8    -0.057970471398606
   9    0.0030511843527879
  10    -0.020559195526784
  11    -0.0064025842826424
  12    -0.074623252529945
  13      0.11110548534221
  14      0.14974569665216
  15    0.0017008369916902
  16     0.011329885273334
  17     0.045932837391632
  18     0.018995155651695
  19     0.018877632133624
  20      0.03722395759676
  21     -0.18854504889202
  22    -0.039535908271552
  23    -0.072800058947947
  24    -0.048506480374733
  25    -0.045560856595638
  26     -0.01729971943805
  27    0.0001561043428425
  28    -0.010001502785596
  29    -0.012702522850852
  30    -0.043839643045964
  31    -0.026656011144854
  32    -0.023315910305078
  33    -0.0098550178209407
  34      0.66143934113658
  35     0.019947747362014
  36     0.012871952781974
  37     0.025406466503657
  38    -0.018084792207122
  39     0.018434842161903
  40     0.017849324790734
  41    -0.0017033894756769
  42     0.013536937197608
  43     0.014814408244746
  44     0.004971807522203
  45    -0.0040678072964267
  46    -0.0044542910076745
  47    -0.062652311440893
  48    -0.032637966599544
  49    -0.065891526122819
  50    -0.0035927888108624
  51    -0.028730625930359
  52     0.032388686676521
  53    -0.0084292348527432
  54    -0.019006028182416
  55     0.016210299155163
  56      0.51379069003414
  57      0.13258518056621
  58      0.15483520232679
  59     0.052435042524852
  60    0.0086178318839894
  61     0.023771693641931
  62     0.040680436562991
  63      0.01318673330562
  64      0.01119333609936
  65     0.026873599952658
  66    -0.014916175810746
 Sym= A
 Ene=    -5.441523524
 Spin= Alpha
 Occup=    2.00000
   1    -0.052775358146169
   2    -0.042340816426123
   3    -0.036300679555619
   4     0.045986465991857
   5    -0.047885046065361
   6       0.0723992342796
   7    -0.049826646961234
   8    -0.094758010021105
   9    -0.013654788237048
  10     -0.02524605541573
  11    -0.011596750459095
  12     -0.15567444630917
  13      0.20367007410773
  14      0.23345482414806
  15     0.025284438256868
  16     0.054476115312337
  17     0.086605814202952
  18     0.029753569354566
  19     0.051012772972294
  20     0.064599102967415
  21     -0.28745678431553
  22     0.043836568245358
  23    -0.022529161454903
  24    -0.054590888422981
  25      -0.1064298344733
  26    -0.008981111370554
  27    -0.0013743074330372
  28    -0.024776865767362
  29    -0.0052933281343956
  30    -0.035642579931675
  31     -0.04066740136445
  32    -0.026317591161342
  33    -0.033426251870209
  34     0.086998565285523
  35      0.11352244094241
  36      0.14249355037704
  37     0.028852192236253
  38     0.015733236257252
  39    -0.0046791332385256
  40     0.021973326972979
  41     0.012313838810469
  42    -0.00098581378678106
  43     0.012777893064024
  44    -0.038334021518884
  45       0.0323279642839
  46    -0.0053159200038855
  47     -0.15788106936502
  48    -0.081329414281716
  49    -0.062086542065472
  50     -0.05719509295251
  51     -0.10126379077446
  52     0.093028866529886
  53    0.0091346771216368
  54    -0.091690634037721
  55      0.12233870107327
  56     -0.38334597745247
  57     -0.13293867030352
  58     -0.14715459898263
  59     0.081911271250146
  60      0.13038821135382
  61     -0.12130876439119
  62     0.099431675924458
  63     0.079434625880563
  64    -0.038919771153047
  65     -0.17704832896316
  66     -0.11069358863893
 Sym= A
 Ene=    -5.532618541
 Spin= Alpha
 Occup=    2.00000
   1    -0.069153965346295
   2     0.038568962340887
   3       0.1556740416778
   4     -0.33867705851224
   5     -0.38005530377779
   6     0.038696433835266
   7     -0.01820326707079
   8     0.028607368118881
   9     0.047030371958467
  10    -0.012197821798415
  11    0.0054617166392747
  12      0.10331521603015
  13    0.0038189634910707
  14      0.12173410922822
  15      0.11322490015465
  16    -0.087532692107285
  17    -0.095937566669819
  18     0.022929925814823
  19    -0.055314712036757
  20    -0.028326558563984
  21      0.42926708887159
  22    0.0088057130431415
  23    -0.023220112437781
  24    -0.0099795086705276
  25    -0.038844985594953
  26     0.039536484652997
  27     0.010175757071754
  28    -0.015211611971669
  29     0.032216960302242
  30     0.015409516235633
  31     0.022154206691233
  32    -0.035539269922963
  33    -0.0091989757475137
  34       0.3455097487088
  35    0.0030207848813569
  36    -0.019315662013591
  37    -0.044302012231773
  38    -0.033231248905456
  39    -0.0020076356697054
  40    -0.017936729925318
  41     -0.01410681447351
  42    -0.0091911901234876
  43    0.0089199092982543
  44     0.015186639359993
  45     0.015317520059964
  46     0.018070547162032
  47      0.24521066311843
  48    -0.00062263080790668
  49     0.023012259344268
  50     0.046964986845471
  51     0.047247148867455
  52    -0.033900818497689
  53     0.027179063017232
  54     0.027284862831575
  55    -0.016527553375814
  56     -0.11872301994428
  57    -0.076721969559741
  58    -0.087615217425306
  59    0.0077899852348684
  60     0.042642048524159
  61     -0.05181603719445
  62    0.0036188113863759
  63     0.017806461902444
  64    -0.020917107718856
  65    -0.055187064945628
  66     -0.01000984182923
 Sym= A
 Ene=    -14.09957211
 Spin= Alpha
 Occup=    2.00000
   1    -0.021447122736477
   2     0.009591903905089
   3     0.054718461187865
   4     -0.10927258011884
   5    -0.095794488138349
   6    -0.014648607425375
   7    0.00034094628355935
   8     0.011456486240859
   9     0.010533332398708
  10    0.00083805385442377
  11    -0.0037506753274534
  12     0.087164579056906
  13    -0.075541249552228
  14    -0.064354692009509
  15    0.0032835240119029
  16    -0.027284585256461
  17    -0.040860250576548
  18    -0.017423282506854
  19     -0.02055792287856
  20    -0.017769465487831
  21       0.2158553068361
  22    0.00037155029066006
  23     0.012176663418856
  24     0.031894981633207
  25     0.030338163249588
  26    0.0095701553167084
  27    -0.0032990566436691
  28    0.0081471080914966
  29    0.0022942502774046
  30     0.016663270407098
  31     0.014726682422039
  32    0.0065644033722128
  33    0.0047701499385502
  34    -0.026992143019478
  35     0.020821789616444
  36     0.010514502505968
  37     0.025622808724872
  38     0.017336101695824
  39    0.0046750656812391
  40    0.0010831685604833
  41    0.0038305333982822
  42    0.0051339992856454
  43    0.0026770149500714
  44    -0.004138420222146
  45    -0.0018860454859732
  46    -0.0023800270573269
  47     -0.93039738818606
  48    -0.0050242178064604
  49     0.037379190803916
  50    -0.027834462884295
  51    -0.019126818973045
  52    0.0091473342308076
  53    -0.014304604865327
  54    -0.017751337798817
  55     0.016260726660728
  56     0.047430660224024
  57    0.0068568333887451
  58    -0.0063163257307646
  59    0.0035992123084791
  60    -0.00042622634781879
  61    0.0019737021233389
  62     0.012168254713371
  63    0.0024331281609682
  64     0.002925511109377
  65    -0.00085237493686957
  66    -0.0034434504501695
 Sym= A
 Ene=    -1.504549532
 Spin= Alpha
 Occup=    2.00000
   1     0.086595239488003
   2     0.029661425919619
   3    0.0030052245157323
   4     0.018720868445337
   5     0.044805012145451
   6     0.015988690310053
   7     0.064921701546649
   8       0.1451209731469
   9     0.020992117347525
  10     0.014648652598201
  11     0.055089897901208
  12    -0.011318093765187
  13    -0.045383626829955
  14     -0.11687207981559
  15      0.17754031125537
  16      0.10050581163152
  17     0.076052855768158
  18     0.054191513719058
  19     0.035941709947892
  20     0.058199429535248
  21     -0.23555468860751
  22      0.28292826320087
  23      0.36128327878193
  24    -0.047658439412512
  25     0.049521868649906
  26     0.015548972064228
  27    -0.0034265750629813
  28    0.0076322516628979
  29     0.032135053846026
  30      0.12206094627651
  31     0.016516595290297
  32      0.11357274212025
  33     0.035717536089083
  34      0.23720256223007
  35     -0.10348231218905
  36     -0.17913128355999
  37     -0.12322057784574
  38     0.067295149981275
  39    0.0099204038867657
  40    -0.0047202739114215
  41     0.017405829636819
  42    -0.018525228337636
  43    -0.052923129772555
  44    0.0022599747471244
  45    -0.063186397709517
  46    -0.026691218506553
  47    -0.048134269744164
  48    -0.042499471292166
  49    -0.028901181470822
  50     0.085879982665259
  51     0.089861399488156
  52    -0.048422273646273
  53     0.041151073240467
  54     0.054764860455454
  55    -0.042804092090698
  56      0.10489355355692
  57    -0.074634752101862
  58    -0.079122735454831
  59    -0.033410716313387
  60    -0.0027173752933734
  61    -0.024179945790526
  62    -0.043456465886277
  63    -0.015021967552477
  64    -0.014906468510714
  65    -0.014720378458971
  66     0.015578592939522
 Sym= A
 Ene=   -0.8852525241
 Spin= Alpha
 Occup=    2.00000
   1     -0.04737968489616
   2    -0.027648632231819
   3    -0.010811809424213
   4    -0.006689311278836
   5     0.015773669755268
   6     -0.16258626539812
   7     0.021718394073766
   8    -0.069800624727225
   9     -0.11106323853209
  10     0.024183160860973
  11    -0.042037573476772
  12     0.019648608717826
  13    -0.0061302645317697
  14    0.0086543260775195
  15    -0.00074040813731076
  16     0.057585503743022
  17     -0.14625983965819
  18    -0.043429702214891
  19     0.046579016975567
  20    -0.050011758284413
  21    -0.054220650290513
  22     0.029517719591767
  23     0.068666096444118
  24     0.019086998535934
  25    -0.040671762509809
  26     -0.22859718250338
  27     0.008597659477256
  28     -0.01676964642255
  29     -0.14671886027257
  30     -0.11976997454778
  31    -0.082276790572601
  32      0.10382148468503
  33     0.038109234746338
  34      0.02278884213009
  35     0.016736995311863
  36     0.040311889771753
  37     -0.12890209034051
  38    -0.083333956000939
  39    -0.076440005197407
  40    -0.036602811090883
  41    -0.038326620712487
  42    -0.0072972431683405
  43    0.0049274308373584
  44    -0.0012141151924836
  45     0.080663881263459
  46       0.0510706070015
  47     0.059721888032211
  48     -0.17459710318447
  49     -0.23653809653673
  50      0.04790980346546
  51    -0.0053237682098018
  52     0.026903778157305
  53      0.03023190827242
  54     0.018761097022822
  55    -0.011703544960769
  56      0.16239934221433
  57     -0.17497737687389
  58     -0.17955730336161
  59     -0.20151180980772
  60     -0.15816263350689
  61     0.082192971601781
  62      -0.1950900980417
  63    -0.099126004414846
  64    0.0091149325761425
  65     0.086151775222089
  66     0.082614818656175
 Sym= A
 Ene=   -0.7012008467
 Spin= Alpha
 Occup=    2.00000
   1    -0.064178976348684
   2    -0.066045263988174
   3    -0.016571508778042
   4     0.033615015951409
   5     0.078893374519117
   6     -0.10590508157901
   7     -0.13170282044306
   8     0.025227747565546
   9    -0.079395752554955
  10    -0.095434905856058
  11       0.0292873843576
  12     0.054460445195063
  13     -0.11638751160295
  14     -0.12215061206995
  15      0.06335322415818
  16    0.0064660883911003
  17     0.057499580629673
  18     0.016620374120228
  19     0.017712973163451
  20       0.0908387743486
  21    -0.042975678033573
  22     0.029402501368113
  23     0.064360777898266
  24    -0.011591971093191
  25    8.5887938258726e-05
  26     -0.22761765854217
  27    -0.0054525236230309
  28     0.012230213935504
  29     -0.10183025065589
  30     -0.11796944572901
  31     -0.11540525240598
  32      0.12992223671954
  33     0.082254012510555
  34    -0.034423713734602
  35     0.009099438136789
  36     0.045815389148467
  37    -0.065180703466091
  38    -0.071748192195068
  39     -0.12623237509163
  40    -0.015054859633099
  41     -0.03692344123548
  42    -0.079218262869693
  43    -0.020998385566382
  44    0.0037231804267769
  45     0.085585938954739
  46     0.022006532833343
  47    -0.031041690138582
  48     0.055724274911045
  49     0.054676838161072
  50      0.11987203812564
  51       0.1184158166965
  52    -0.097997007657133
  53     0.059977425245542
  54     0.068469214205859
  55    -0.052535944206976
  56     -0.10145463899529
  57      0.16004250521639
  58      0.19900113758054
  59      0.19928082579612
  60      0.18609070297553
  61      -0.1098173923281
  62      0.15283107441024
  63      0.10499113309847
  64    -0.027980125844534
  65    -0.096088234645094
  66    -0.071540845949634
 Sym= A
 Ene=   -0.6151583355
 Spin= Alpha
 Occup=    2.00000
   1       0.1079433776242
   2      0.11123370298309
   3    -0.023523100755582
   4     0.030096163209962
   5     0.068779147768439
   6     -0.13557246142426
   7      0.19322535128304
   8    -0.012555529222819
   9    -0.040309270418606
  10      0.13860229447436
  11    -0.056881665064887
  12    -0.045851681723815
  13      0.14368535738107
  14      0.18606125278522
  15    -0.091513070242978
  16    -0.085956793265723
  17     -0.36487202947131
  18    -0.059519410092128
  19    -0.064901636510174
  20     -0.29279694410209
  21    0.0083382393809133
  22     0.016833475074435
  23    -0.025682387076087
  24      0.12289161419717
  25    -0.040340016249903
  26     0.096433132406709
  27     0.050275412324572
  28    -0.0082736214331185
  29     0.061013045429275
  30     0.081960929752356
  31      0.10330004402611
  32    -0.080696953196016
  33    -0.085458518640636
  34     0.050289618548119
  35     0.004740626944169
  36     0.031940464889625
  37    -0.093001175568931
  38     0.091838641683594
  39     -0.16480818706351
  40      -0.0730813631477
  41     0.050728722116352
  42    -0.088546800781175
  43     -0.12857353974851
  44     -0.11409035595054
  45     0.065065474081882
  46     0.059294593121635
  47    -0.038382813696341
  48    0.0098315463726567
  49     0.024035894096155
  50     0.033204841864078
  51      0.04094574024836
  52    -0.028681658117197
  53      0.02245587470601
  54    0.0078142963473446
  55    0.0047167131106027
  56    -0.011066833099851
  57     0.078209158070994
  58     0.084784363520586
  59     0.075925874324752
  60     0.064803668327509
  61     -0.03989047676013
  62     0.063801398478442
  63     0.033878985348802
  64    -0.0061852467973025
  65     -0.03628569758362
  66    -0.032275953893484
 Sym= A
 Ene=   -0.6047673056
 Spin= Alpha
 Occup=    2.00000
   1    0.0069640610430453
   2    0.00094325406011518
   3    -0.0070145657532208
   4     0.036790957978504
   5     0.029999979621841
   6      0.12489424228583
   7     -0.17954251737039
   8       0.1075696163143
   9     0.089465808563682
  10     -0.11610624053016
  11      0.08610745069489
  12    -0.025571288975146
  13      0.01302939166597
  14    -0.010946438782334
  15     0.026309725708752
  16      -0.2389052388202
  17       0.1398331624701
  18     0.036423365309745
  19     -0.15723899330259
  20      0.08437162221374
  21    0.0096514301915996
  22    -0.0023281170995952
  23      0.03606727299945
  24      0.17034214671405
  25     -0.14304949037932
  26    -0.020186843399919
  27     0.097626600032548
  28     -0.10096485035042
  29    0.00016288651306434
  30    -0.055813635961009
  31    -0.031942716322286
  32    -0.029771372572924
  33    -0.012667485918114
  34    0.0064004663350179
  35    -0.00051446478022282
  36     -0.11516032218834
  37    -0.088945857639285
  38       0.2137154514269
  39      -0.1991768054778
  40    -0.045483342976855
  41     0.071609814377747
  42     -0.10582141632415
  43     -0.19793254821129
  44     -0.14334999531966
  45     0.020813685508869
  46     0.012232141425702
  47    -0.0090807764375016
  48    -0.0063996805271426
  49     0.012866891297549
  50      -0.0698632403329
  51    -0.047845078687222
  52     0.031925497626073
  53    -0.039944620984253
  54    -0.046309797576093
  55     0.040790304970525
  56     0.019853463539003
  57    -0.021425606756453
  58    -0.037844432835918
  59    -0.093175920009982
  60    -0.096964418340332
  61     0.063131822019639
  62    -0.065868378828488
  63    -0.058456630757525
  64     0.027269592983923
  65     0.061269004321642
  66     0.022755790508272
 Sym= A
 Ene=   -0.8898199119
 Spin= Alpha
 Occup=    1.97682
   1    -0.001179568213621
   2    0.0025320477971746
   3    0.00073833820440531
   4    -0.0025640910803707
   5    -0.0014114665121291
   6    -0.006069481903306
   7    -0.0043898610347021
   8    0.0068268600295666
   9    -0.006890288091678
  10    -0.0083151622406389
  11    0.0013706597310535
  12    -0.0040607895353594
  13    0.0037372924305036
  14     0.044534774348878
  15     0.011886446364463
  16    0.0057239435903602
  17    -0.0014478466163566
  18     0.026515778180039
  19    0.0095826057053873
  20    0.00048553644594339
  21    0.0079422730067265
  22    -0.012855631315177
  23    -0.070383543001234
  24    -0.023105388403262
  25     0.011800172712713
  26    0.0054278609093786
  27    -0.0094620358087455
  28     0.026424247817732
  29     0.020667044544731
  30    -0.0020608455700741
  31    -0.0083930280953032
  32    -0.0058126330608458
  33    0.0069800408382735
  34    -0.016099983465535
  35      0.02392226587918
  36      0.11532549877427
  37     0.074560255825729
  38     0.038281568595387
  39    0.0032595791594835
  40     0.054361568332995
  41     0.038340003584301
  42    0.00036805704690604
  43     0.018850465127447
  44     0.017842359258486
  45    -0.021723707182514
  46    -0.027528378206984
  47     0.067698301742581
  48     -0.15982919437884
  49    -0.044625993296612
  50     -0.30197638210841
  51      0.10953518912631
  52     -0.34365816257401
  53    -0.059282752499993
  54     0.087066394378969
  55     -0.15531185471708
  56     0.058733887594615
  57     -0.14787721972441
  58     0.032693684347837
  59      0.37257162714824
  60     -0.02778698523506
  61      0.28494675741634
  62      0.15460006288668
  63     0.017718485746943
  64     0.078109797608758
  65     0.071325838145172
  66      0.08239021032921
 Sym= A
 Ene=   -0.5061233571
 Spin= Alpha
 Occup=    1.90934
   1    -0.0026162799249978
   2    -0.0068609035071639
   3    -4.7308921633639e-05
   4    -0.0010503133873378
   5    0.0038062273774787
   6    -0.0038566018082523
   7    -0.0072191452438176
   8    0.0052292361975538
   9    -0.0053411072380881
  10    -0.0085953183239935
  11     0.004195400367351
  12    -0.0018075070911974
  13    0.00075302217150543
  14     0.027343433417952
  15     0.011848454110284
  16    0.0095933975250605
  17    0.0044976814644847
  18      0.02148783568118
  19    0.0090947677583728
  20    0.0073725170075156
  21     0.012423554282875
  22    -0.010836151559082
  23     -0.12579960635615
  24    -0.035633100131086
  25     0.019733912898623
  26    -0.0042149507755668
  27    -0.040733253922755
  28     0.043599353254889
  29    -0.0084785422612394
  30    -0.00082264865381866
  31     0.022954345552187
  32    -0.0019943397793904
  33    -0.0016087371855419
  34    -0.0021896533173917
  35    -0.0056343436260505
  36     0.054517641588765
  37    0.0072747298411717
  38    -0.023765986009961
  39    -0.020044783743355
  40    -0.021949722386172
  41     0.024951694434924
  42    -0.0033058582137764
  43    -0.0058370436044594
  44    -0.0035532320779527
  45     0.041421699875433
  46     0.066867112751933
  47    0.0023484917228101
  48    -0.0067944692229885
  49     -0.01033625662778
  50     -0.15665836479447
  51      0.31788794776279
  52      0.24224537000013
  53    -0.095893664468774
  54      0.20666309723585
  55      0.15982793710204
  56    -0.00064905735053787
  57    0.0013581467650777
  58    0.00057599774401918
  59     -0.16131206942905
  60      0.32558049645422
  61       0.2408114241728
  62     -0.10445121234167
  63      0.21092578825901
  64      0.15892953340482
  65    -0.0010984837079043
  66    -0.0029219951978473
 Sym= A
 Ene=    0.1823323674
 Spin= Alpha
 Occup=    0.09055
   1    0.0038376719868838
   2    0.0055223142979241
   3    0.00030701126290363
   4    -5.2710314884978e-06
   5    -0.0058622541403891
   6    0.0063473821747348
   7    0.0086806463422812
   8    -0.0043679713182521
   9    0.0057089057813026
  10    0.0090099085373184
  11    -0.0034392389732086
  12    0.0011366322436391
  13    -2.6804837815889e-05
  14    -0.017762131888498
  15    -0.012854741384082
  16    -0.0082018139176226
  17    -0.0056130211261503
  18    -0.018485971519039
  19    -0.0051578164848165
  20    -0.0048322755541853
  21    -0.011038342940967
  22     0.015210913663349
  23     0.092558005288491
  24     0.046101969548397
  25    -0.016994450466083
  26    0.0015086315126635
  27     0.036761220317674
  28    -0.037379187546678
  29    -0.0002377492600088
  30    -0.0040861711983892
  31    -0.014880909008852
  32    0.0042273021823692
  33    0.0024793163453979
  34    0.0020592442417186
  35     0.011092923594303
  36     -0.05908835808447
  37     -0.02009171054165
  38     0.046527899058497
  39     0.035880477472655
  40     0.006057165217057
  41    -0.022015449996039
  42     0.012554496771891
  43    0.0093186896975441
  44    -0.0017707377133851
  45    -0.047661890626643
  46    -0.052682948346698
  47    -0.0015154189930048
  48    0.0058794495732328
  49     0.013410155839461
  50      0.22757847998567
  51      -0.4656574740016
  52     -0.35154607119089
  53     0.090210577195537
  54     -0.21210106571244
  55     -0.15629668581829
  56    2.1164704830927e-05
  57    0.00029442461096466
  58    0.0036614738106769
  59     -0.22878403382811
  60      0.46600094817307
  61      0.34609711150356
  62    -0.098826032401647
  63       0.2016423557851
  64      0.14604158788214
  65    -0.0009138010155528
  66    0.00087812513148092
 Sym= A
 Ene=    0.8326873789
 Spin= Alpha
 Occup=    0.02329
   1    0.0016379178740763
   2    -0.0047983232211183
   3    -0.00035814529833502
   4    0.0055150961402376
   5    0.0058623725215247
   6    0.0065532862807159
   7    0.0043203795254629
   8    -0.0066346363457276
   9    0.0042967696435555
  10    0.0032753393323208
  11    0.00013171032308399
  12     0.003014525595778
  13    0.0036561321688914
  14    -0.050319603037181
  15    -0.0076484541097264
  16    -0.0033974879783336
  17    0.0044836291229677
  18    -0.018944169398843
  19    -0.0091682942539138
  20     -0.01746895406348
  21    -0.0048860518520482
  22     0.011608657272086
  23      0.04793892657311
  24     0.026332099099202
  25    -0.0077408767725238
  26     -0.01584208563089
  27    -0.018585742132204
  28    -0.020176136924524
  29     0.028521385834925
  30    0.0026279692342988
  31    -0.013766164896081
  32     0.013724612804797
  33    0.0042991849388164
  34     0.012712386982998
  35    -0.0070461810031446
  36     -0.10329346217074
  37    -0.064881930202779
  38    -0.016682329282768
  39    -0.016906598072088
  40    -0.048509499320664
  41    -0.019788330961648
  42     -0.03199319285484
  43    -0.0030052803286343
  44     0.012989923363351
  45      0.02169201557719
  46     0.008928283849406
  47    -0.096247908204305
  48      0.44129411837537
  49      0.42539876335228
  50      0.52009847763302
  51     -0.16148038586072
  52      0.56145735058172
  53       0.1403009452834
  54    -0.024643346946497
  55       0.1391927157645
  56     0.092118680030631
  57     -0.41936786839086
  58     -0.40250517800399
  59      0.61154459035394
  60    -0.070903744539633
  61      0.50105077088694
  62      0.14646923415183
  63    -0.039912208958217
  64      0.15162904161826
  65     0.055650056760678
  66     0.058727894249486
 Sym= A
 Ene=     0.971096456
 Spin= Alpha
 Occup=    0.00000
   1    -0.0083483695907088
   2     0.047771820557758
   3    -0.0028156551873722
   4    -0.0092941947107398
   5    -0.015983434075987
   6    -0.011010826895665
   7      0.02203856785946
   8    -0.020707996526397
   9     0.021339540440343
  10     0.031547109428398
  11    -0.033647306063324
  12    0.0017591954438494
  13    -0.012118173499597
  14     0.076858541322784
  15     0.014361973080201
  16    -0.014276162339054
  17     0.011714387900521
  18    -0.020574715826541
  19     0.046032153973697
  20     0.058209686927253
  21    -0.026599871959451
  22    -0.047493950033809
  23      0.35033064740336
  24     0.044237257802415
  25    -0.086800271519144
  26    -0.035564426206119
  27      0.44865268221213
  28    -0.056523912794887
  29     -0.17697178480773
  30     0.014335914837891
  31      0.07335559532105
  32    -0.098327732118211
  33    -0.019316644795569
  34     0.065845870898823
  35    -0.021658329452914
  36      -1.6234128439129
  37       0.0149619331648
  38     0.048943966910283
  39    -0.039120478814507
  40      -0.3757890133693
  41     0.011924014884777
  42      0.30150624531884
  43      0.17483612719782
  44      0.28454237663643
  45      0.18347351391165
  46      0.28813877630642
  47    -0.022997996992935
  48     -0.10012877214145
  49      0.99461165501607
  50     -0.11387659169872
  51      0.77292523611618
  52      0.29266837022935
  53    -0.021437350691648
  54      -1.5219295775529
  55     -0.42337681983833
  56    -0.0055441720862666
  57    -0.041931573340551
  58    -0.011680711905932
  59    -0.050584419094632
  60    -0.042358671229521
  61    -0.011473183657353
  62     0.066363262226174
  63      0.35817937570827
  64      0.53427037022664
  65     -0.23676156941072
  66     -0.10323477622338
 Sym= A
 Ene=    0.8380222002
 Spin= Alpha
 Occup=    0.00000
   1    -0.0079479385604146
   2     0.030565402708718
   3    0.0017595843393732
   4    -0.040406467991252
   5    -0.024473433591077
   6    -0.021081579663838
   7    -0.0022522359287874
   8     0.019647475935965
   9    0.00010869957963712
  10     0.035688829133461
  11    -0.019219097624637
  12    -0.00060778118884255
  13    -0.044291069308735
  14    -0.024278676031583
  15    -0.044665179205838
  16     0.005514223736114
  17    -0.011554139220209
  18    -0.044023106238758
  19    -0.0016221060437644
  20      0.11251971443108
  21    -0.0098223570623927
  22    -0.0096829201248471
  23      0.71531511079536
  24     0.054493613208864
  25    -0.00070376035750457
  26      0.10641908058667
  27      0.25837977423087
  28     -0.29572103575445
  29     -0.47849437279591
  30    0.0068562183802044
  31      0.18549971682439
  32    -0.065796529707268
  33     -0.14107270059116
  34     0.023375056696541
  35      0.04740292617913
  36      -1.3119499359146
  37     -0.20856009271268
  38     0.018980703103888
  39     -0.51339705089733
  40      0.18167312288909
  41     -0.81450248517839
  42        0.602428707168
  43      0.10730446028281
  44     0.084304401699235
  45    -0.093334629196557
  46     -0.06149140697199
  47    -0.0059336346599948
  48     -0.65055380379842
  49       2.0738572068466
  50      0.31633679314363
  51      -0.1316636041641
  52    -0.039849476564518
  53     -0.58194791684593
  54    -0.080785079111059
  55      0.19529497034089
  56    0.0043794953931264
  57     -0.27006949299308
  58      0.46299682986985
  59     -0.13078227629966
  60     -0.28460930997847
  61     -0.25591710222017
  62      0.50577117972423
  63     -0.15300793829045
  64       1.0935296810809
  65     0.041783752299229
  66      -1.3489829328959
 Sym= A
 Ene=     1.197429673
 Spin= Alpha
 Occup=    0.00000
   1    -0.006131493206957
   2     -0.11054686403711
   3    -0.0038108096895274
   4     0.012521077261409
   5    -0.0024073010972347
   6      0.02304399807548
   7    -0.004467063119057
   8    -0.016653039474769
   9     0.024722392925331
  10     0.051589594376342
  11     0.093938844649933
  12     0.015133844446986
  13     0.099278913316434
  14     -0.53748076253319
  15     0.020054501922827
  16    -0.013103536485197
  17    0.0099963186379076
  18     -0.36523630333669
  19    -0.082268278842292
  20     0.009527670361808
  21    -0.0023244396863539
  22     0.093992968322218
  23      0.47246200009937
  24     0.078426159711309
  25    -0.027148035235814
  26     -0.05451021817204
  27     -0.29035824391178
  28     -0.27207996523751
  29     -0.44369712161744
  30     0.046309592653657
  31      0.30091969283754
  32    -0.00093215838585515
  33      -0.2428965076486
  34     0.050277455501061
  35      0.15976805609464
  36      -2.4707521414858
  37     -0.12204693539518
  38     -0.10141858089529
  39      0.33369397538929
  40     -0.97569443172183
  41     -0.67722947617535
  42      0.85441309132391
  43     -0.11374511016552
  44     -0.30889731855654
  45      0.36543769123967
  46      0.48154300710519
  47    -0.00091625495647865
  48     -0.91287413947747
  49       1.6106907067608
  50      0.34252023116701
  51     0.039183242922292
  52      0.25070324587567
  53      -2.3821525139831
  54     -0.69393587332472
  55     -0.70032237328883
  56     0.026460404069151
  57     -0.37154743747972
  58       1.3680400060041
  59     0.044754355648548
  60      0.37086820177607
  61     -0.17236959059959
  62      -0.1500128532856
  63       0.1901724932625
  64     -0.74062833998506
  65      0.60459301384949
  66    -0.083831991120629
 Sym= A
 Ene=    0.8285998695
 Spin= Alpha
 Occup=    0.00000
   1     0.013024541177042
   2      0.14602730243967
   3    0.0057077284761335
   4    -0.0026747441420151
   5    -0.070609397967987
   6    -0.023752692548095
   7    0.0045807802058912
   8     0.028494798901392
   9    -0.0066388422946546
  10     -0.17963268507125
  11     -0.01558723926322
  12    -0.016555184885979
  13    -0.016935062886996
  14      0.74040501749687
  15     0.059172722910548
  16    -0.067948920277464
  17    -0.0085656524717787
  18      0.20660034761318
  19      0.44904726970745
  20     -0.22903583824666
  21     0.017863700693553
  22     -0.15730823941898
  23     -0.40006552786236
  24     -0.22185675436528
  25     -0.10679172411397
  26     0.044571357350557
  27       0.8175250506458
  28      0.67270956619626
  29       1.4379750513905
  30     -0.16259447098971
  31     -0.85605535851747
  32      0.03305902027187
  33      0.56196246951349
  34    -0.0022104976950988
  35      0.54559026904024
  36      -1.1651429554311
  37      0.27388583403928
  38     -0.17855773371195
  39       0.3177804179388
  40      -1.2029914868723
  41    -0.053558926065074
  42      -2.0618119667331
  43      0.43302964759346
  44       1.0425136559139
  45     -0.27320497513314
  46      -0.8490286203163
  47    0.0081998804520606
  48      0.13378813465567
  49     -0.78341194582215
  50     0.063953808937633
  51    -0.014651707934047
  52      0.14608999972389
  53      -0.8239632767499
  54     -0.24156449971857
  55      -0.2948867380844
  56    -0.032936862223408
  57     -0.39430905471176
  58       1.6859190670697
  59      0.05244268205497
  60    -0.093298886898015
  61      0.12308482477727
  62     -0.82926631724015
  63       0.1222685124965
  64     -0.58688007144843
  65    -0.086116240025443
  66    -0.0038864996845257
 Sym= A
 Ene=    0.5676467769
 Spin= Alpha
 Occup=    0.00000
   1     0.002201694325276
   2    -0.001471615004124
   3    -0.0016018360276103
   4     0.009209867716228
   5    0.0031386408510351
   6    0.0076993181282089
   7     0.018245835309467
   8    -0.025255515257231
   9    0.0038982935266917
  10     0.019752005537714
  11    -0.019617286642814
  12     0.010320287491173
  13     -0.02339593867158
  14    -0.038693146309028
  15    -0.032403383612916
  16    -0.0043890513081423
  17    0.0029953120258848
  18    -0.014478180400385
  19    -0.010950408830875
  20    -0.0037226391347242
  21    -0.0045422009869761
  22     0.012942350274656
  23    -0.074510564751658
  24     0.018206746370623
  25    -0.0096318404721478
  26     -0.02113770596016
  27     0.010639185250485
  28    -0.0015977765056281
  29     0.054388446673801
  30    0.0098986556459617
  31     0.014238459922155
  32     0.014955143502546
  33     0.065619511888487
  34      0.10205211314965
  35     -0.48450776596684
  36      -0.3121680492447
  37     -0.57773607575492
  38      -0.3205550002291
  39     0.096511595464199
  40     -0.23452280024516
  41    -0.0051133701888232
  42     -0.13803421892363
  43     0.079401691513316
  44      0.22196606935301
  45     0.023721681879624
  46     0.088826970636566
  47    -0.078044307570915
  48       0.3984459612796
  49      0.27928562355667
  50     -0.59813165295679
  51     -0.36605542756336
  52     0.021022689835133
  53     -0.12045568765849
  54     -0.12411697397909
  55      0.17326173675508
  56    -0.0090015187360026
  57     0.078617070550861
  58    -0.076643353161164
  59     0.020760500450135
  60     0.010984365764328
  61    -0.052362636064151
  62      0.14068736939162
  63     0.039606242028999
  64     0.062997161753291
  65    -0.012988460120294
  66    -0.067891320261178
 Sym= A
 Ene=    0.8432580988
 Spin= Alpha
 Occup=    0.00000
   1     0.021824525923109
   2      0.16063688325774
   3    -0.00024187524291296
   4      0.10647378248873
   5      0.18383102254358
   6     0.022930126828049
   7     0.059330805976462
   8    -0.063021679543338
   9    -0.013372898861478
  10    -0.079301268901999
  11     -0.24684327666709
  12     0.011702814391714
  13     -0.19737406484271
  14      0.10357125453752
  15    -0.094854525674518
  16    -0.070377691765831
  17      0.08965465250079
  18       0.5364867589685
  19    -0.0016707417732395
  20     -0.39729321935049
  21    -0.0061891997948331
  22     -0.14470997523642
  23      0.80935118917264
  24    -0.050921965377817
  25    -0.068853231944695
  26     -0.34278090751912
  27      0.39148547795582
  28     -0.23565832018997
  29       1.1816292830901
  30       0.0674251067233
  31     -0.73919776687284
  32    -0.038548418574668
  33      0.53038110143877
  34     0.032724308156519
  35      0.68774000303323
  36      -2.3392998551918
  37     -0.31181420019639
  38    -0.061658031930315
  39      0.10700498836542
  40       1.0544661641244
  41      0.24452717910067
  42      -1.0608762411132
  43     -0.64367007301283
  44       2.2139176009281
  45    -0.023396730334122
  46     0.027933885077939
  47     0.021327651447998
  48     -0.31855767389247
  49       0.3149705676782
  50    -0.048631309262948
  51     -0.10229992294123
  52      0.14818014841695
  53      0.25512872496523
  54      0.24931157133728
  55      0.12318441458167
  56    -0.019445803159724
  57      0.30726885974444
  58     -0.48722588181298
  59       0.1071172876607
  60     0.056021132018727
  61      0.10197465657762
  62     0.010792396988964
  63     -0.18699291092522
  64     0.099546252866877
  65    -0.087901814454846
  66     -0.25833873939061
 Sym= A
 Ene=     1.022095395
 Spin= Alpha
 Occup=    0.00000
   1     0.012489933290397
   2     0.049080230176628
   3    0.0020874299464308
   4     0.056315859624167
   5     0.095771428153736
   6     0.024925239079921
   7    -0.011282667768548
   8     0.011100508258218
   9    -0.013696443324096
  10     -0.10468689122257
  11     -0.06969538271926
  12    -0.0060260707924549
  13    -0.056420883568063
  14       0.1756930640316
  15    -0.020944336335933
  16     0.002699715154189
  17     0.032018326086996
  18      0.34019611334153
  19     0.037424391110703
  20     -0.24280942205557
  21     0.017646326941879
  22    -0.051039117897253
  23     -0.18541030548803
  24    -0.053593061979991
  25     0.060966629980803
  26      -0.2322941804486
  27    -0.076041005425127
  28      0.19359300470091
  29      0.76420615462175
  30     0.012097463205107
  31     -0.44817680543192
  32     0.005573656405748
  33      0.21359152560079
  34    -0.040392344485143
  35      0.10513027555104
  36     0.063566907916734
  37     -0.27474863021401
  38     -0.11002073777463
  39      0.35114242771469
  40      0.51736873478095
  41      0.54782989486138
  42     -0.74483599219439
  43     -0.25107615033813
  44      0.69383310394221
  45     0.044742987852734
  46    -0.064211764155136
  47    -0.027865060859658
  48      0.75985935773578
  49      -1.3608007030867
  50      0.33639726834261
  51      0.23055486255019
  52     -0.45555817693535
  53     -0.30814139577943
  54     -0.24454212113125
  55      0.41059475525352
  56    -0.0027873584549003
  57    -0.014836565378079
  58      0.55340883299868
  59      0.16783056121712
  60    -0.088547014712388
  61     -0.32829004973378
  62     -0.16255695526978
  63      0.16484017611567
  64      0.26934667653304
  65      0.30116845093875
  66     -0.64649059079235
 Sym= A
 Ene=     0.603764657
 Spin= Alpha
 Occup=    0.00000
   1    -0.0014654754717034
   2    -0.086049991740792
   3    -0.0051830144807464
   4      0.05153393037825
   5    -0.034073030460064
   6    -0.00087982671597756
   7     0.042216212476769
   8     -0.07314524367916
   9    -0.046284823541432
  10     0.067088276639926
  11     0.015813594810816
  12    0.0074042090878905
  13     0.086303292110081
  14      -0.2510611893084
  15     0.091752150424545
  16    -0.0094954347443167
  17     0.034864612721595
  18      -0.1590845364371
  19    -0.078417341707279
  20     0.017282048813649
  21    -0.0011110750246411
  22      0.10144472189708
  23     -0.29195260886999
  24      0.10124367342832
  25     -0.18475301812013
  26     -0.11060345428653
  27     -0.23239593337933
  28     -0.25878127707817
  29      0.21169735607353
  30     0.058705053735276
  31       0.1835874843327
  32     0.032102028616793
  33      0.20724229692515
  34      0.10409544746547
  35     -0.30391417280801
  36      -0.8675181220095
  37      0.39668090768464
  38       0.2901278121605
  39        0.288180132414
  40     -0.10276755054574
  41       0.6316591367354
  42     -0.65004059465692
  43      0.42680683964823
  44      0.79682770129863
  45      0.30693796826416
  46      0.61278641139174
  47    0.0089835711003461
  48     -0.11521718904844
  49      0.33947170390174
  50      0.13273241416907
  51     -0.26996480808746
  52     -0.11386609853676
  53      0.20083812146626
  54      0.22747400216693
  55       0.4040323072842
  56    -0.00060975334619508
  57     0.061530510897567
  58     -0.44229797489825
  59     0.038823796060944
  60     -0.23756489847742
  61     -0.11210049314769
  62      0.12258677576942
  63      0.11404911312627
  64      0.25486542237001
  65    -0.056020685713637
  66     0.049601049810747
 Sym= A
 Ene=    0.6487624153
 Spin= Alpha
 Occup=   -0.00000
   1    -0.018752282981653
   2    -0.0073748392213541
   3    0.0065298567195524
   4    -0.039488155366472
   5     0.038672692358387
   6     -0.04408928238559
   7    -0.067086741474169
   8     0.088779756768538
   9    -0.060318396478214
  10     -0.10988221262287
  11      0.01568462421377
  12    -0.043320198258554
  13     0.028773863984129
  14      0.61529706497785
  15       0.1006380969877
  16      0.13527836886694
  17    0.0040723420304407
  18      0.42715292128586
  19      0.13350323199634
  20     0.056809308304587
  21      0.10613826929843
  22     -0.15611549315375
  23      -1.6028619264989
  24     -0.15393627016279
  25      0.32981810522563
  26    -0.020887244888905
  27     -0.27409270799141
  28      0.62332914113577
  29    -0.038156508841256
  30    -0.012031907219668
  31      0.15013440043426
  32    -0.010398886993193
  33    -0.015641659692327
  34    -0.041863051083581
  35     -0.58119343712498
  36       1.8457572527733
  37     -0.57970997791233
  38      0.36276976296471
  39     -0.32706789794008
  40      0.12111228953782
  41      0.81070843446243
  42      0.42754165847499
  43      0.32512709715139
  44      -0.2870207215994
  45     0.070861799615242
  46      0.19805452536446
  47     0.024169633816954
  48    -0.022603187146709
  49      -1.1881540358318
  50      0.14035692615333
  51    0.0041213556964257
  52     0.083718062556641
  53     -0.17465262628087
  54    -0.0088565422104846
  55     -0.39719215733104
  56    -0.014255023566708
  57      0.16115065294507
  58      0.34381657481871
  59     0.051800474695019
  60     0.033982046253919
  61      0.19765291025245
  62     -0.27957291099255
  63      0.10778045473989
  64     -0.58692484352856
  65      0.02044364545381
  66      0.10543270652255
 Sym= A
 Ene=     1.013105097
 Spin= Alpha
 Occup=   -0.00000
   1    -0.014051647573981
   2      0.04340620540375
   3    -0.0021781649815038
   4    -0.029759296686165
   5     0.094539978673982
   6    0.0012739274381339
   7    -0.025707653985632
   8     0.039119308113707
   9     0.043724935236428
  10    -0.023593782291378
  11    -0.069236863642553
  12    -0.0019806906288559
  13     -0.10466589720785
  14     0.069030189422801
  15    -0.059526459784996
  16     0.015323588873672
  17    0.0053047702351811
  18      0.17035252577431
  19     0.029857507938317
  20     0.055799450329487
  21    -0.018561265403316
  22    -0.044081747984614
  23      0.76555263139651
  24     0.054854463084044
  25     0.033287000644468
  26     -0.13853999128752
  27      0.31653446615972
  28    -0.093191909171483
  29     -0.63895389164783
  30      0.01929786315325
  31      0.25915947552897
  32     -0.15247050984532
  33     -0.51069956940616
  34      0.01185102859498
  35      0.49800658148651
  36     -0.65483670155341
  37      0.10536509552325
  38      0.10441303171575
  39      0.16847196292916
  40      0.53465959418085
  41     -0.58042985632117
  42       1.5534058940899
  43     -0.20357699806599
  44     -0.93780430750007
  45      0.32844249393919
  46      0.67812636892636
  47     0.037795027653532
  48      0.83034520151228
  49      -3.1663967198505
  50     0.083075348593301
  51     -0.16467846919509
  52      0.26144642924031
  53      -1.3217254854989
  54      0.83272276079092
  55      -2.1198765435823
  56    -0.067757816543223
  57     -0.14235387094381
  58       3.4268357924191
  59     -0.13115046475516
  60     -0.10360004003706
  61      0.11638963504029
  62      -1.3253736566501
  63      -0.2997009133053
  64     -0.53901097818079
  65     -0.71097206681425
  66     -0.34951412556363
 Sym= A
 Ene=    0.9777364543
 Spin= Alpha
 Occup=   -0.00000
   1    -0.015438008400093
   2     0.079806740571615
   3    0.00019752930881785
   4    -0.066951309640954
   5    -0.095524334261473
   6    -0.034012009529543
   7    -0.0054873097381318
   8      0.03600519089777
   9      0.01750060147699
  10    0.00058390708240919
  11    -0.013572007571019
  12    -0.0014172889472816
  13    -0.068801495402477
  14      0.22727873223241
  15    -0.027057160901646
  16    -0.014946871818509
  17      -0.0191678760258
  18    -0.091404599748191
  19      0.19465263327357
  20      0.18198719968605
  21    -0.029750259435007
  22    -0.065517072821127
  23      0.90234488068244
  24     0.036824211393414
  25    -0.054566736544579
  26      0.10031440626277
  27      0.80462138640699
  28     -0.14824917352714
  29     -0.44952738708665
  30    -0.057917960309814
  31      0.18029298291233
  32     -0.14882440601929
  33     -0.18809751826469
  34     0.071573847308347
  35      0.44765658570369
  36      -2.5150051451263
  37     0.066716145917483
  38     0.060203826539135
  39     -0.29269706597111
  40     -0.68971406955982
  41        -1.18798592744
  42      0.53740739332776
  43       0.3002469953706
  44      -0.5332172809042
  45     0.043385643058685
  46      0.17923821231875
  47    -0.017970129288392
  48     -0.31668461406309
  49       1.3228786724245
  50      0.16304957709132
  51     0.021347975241518
  52     -0.16533389390834
  53       -1.083120730396
  54     -0.36097162143984
  55    0.0032618444966788
  56    -0.033502425739988
  57      0.34581351661642
  58      -0.2740988042961
  59      0.55446534186421
  60      0.28069957064755
  61      -0.2349467885356
  62     -0.71451796546419
  63      -0.1683142523016
  64    -0.028305273324793
  65     -0.50771530441962
  66      0.85203394616448
 Sym= A
 Ene=    0.7966415585
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0026347390066489
   2    0.0035042106871078
   3    0.0014505376940905
   4    -0.0072805350147386
   5     0.037116207888318
   6    0.0031724484414982
   7    -0.018493862238674
   8     0.021521179975074
   9     0.014361433052895
  10     -0.02493370175669
  11     0.011118371191862
  12    -0.0061088249899658
  13    0.0081732586225065
  14     0.034926002401491
  15    -0.0018012653837095
  16     0.020082072769711
  17    -0.0061987883680335
  18     0.066187708904405
  19    -0.012970202069247
  20    -0.032933655242111
  21     0.010140865976562
  22    -0.040003103291806
  23     -0.10236395475833
  24    -0.030572062469071
  25     0.083405821718337
  26    -0.0059764870461899
  27      -0.1064496038336
  28      0.14889405561038
  29    -0.053507863019346
  30    -0.0060165708867697
  31    -0.050165534492053
  32    0.0049943743255772
  33     -0.10691073088715
  34    -0.043707424534665
  35    -0.069929252070013
  36       1.0280863254593
  37     -0.13182107439624
  38    -0.034074163858174
  39     0.014244711102963
  40      0.15592534896919
  41    -0.0016079899127901
  42      0.40618048867718
  43     -0.16916846462902
  44     -0.56374128087019
  45    -0.037608841135163
  46     -0.16352609381081
  47     0.032598876415722
  48     0.068402435950161
  49     -0.94527423288939
  50     -0.04629760453269
  51     -0.18355260943337
  52      0.34116658693501
  53    -0.092308496726502
  54    -0.029483250704607
  55      -1.0137374710679
  56     0.027039150169567
  57     0.080022623092245
  58    -0.0045228163200731
  59      0.10203920168754
  60     -0.47548200399288
  61     -0.43491949631708
  62     -0.39026865230008
  63        1.167732394647
  64    -0.022446650235576
  65    -0.016813567556929
  66       1.0767108083196
 Sym= A
 Ene=    0.8703016929
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0012858427508965
   2      0.15065161801396
   3     0.004075856923898
   4    0.0085953401288593
   5    0.0039672295630983
   6    -0.0044798195987885
   7    -0.019405009456558
   8     0.055073177409894
   9    -0.012548970318458
  10     -0.13690326806265
  11    -0.099663968683825
  12    -0.012244424803676
  13     -0.13356211264444
  14      0.43412792003563
  15    -0.058543432727531
  16    -0.0046619748469385
  17     0.017248683006658
  18      0.33872222998989
  19       0.2245287374782
  20     -0.12700243422911
  21     -0.02369455277068
  22    -0.063133505531704
  23      0.73504719613475
  24      0.05704766779512
  25    -0.018580877750708
  26     -0.25989588480619
  27      0.63602863168786
  28     0.013530247306839
  29      0.56139620961781
  30    -0.012008794699388
  31     -0.41441051179794
  32     -0.15475877259574
  33     0.020902858957366
  34     0.043774312151191
  35      0.37306872031879
  36      -1.7808390520425
  37     -0.25553998079068
  38     -0.10838227129069
  39     0.044976847174886
  40      0.36158681128089
  41     -0.32665022360521
  42      -0.3520303600467
  43      0.20773746944754
  44     0.091203991753981
  45      0.12550457355855
  46     0.059204344399225
  47    -0.0053805816568334
  48    -0.058139708100963
  49    -0.035715591236931
  50      0.13763509652201
  51     0.016240693133311
  52     -0.17469150088596
  53     -0.81592820976705
  54     -0.12905764347693
  55        0.315822554856
  56     0.041604606998488
  57     -0.76792203160044
  58      0.72674458637812
  59     -0.35630246424134
  60    -0.0041086012457736
  61      0.06866922146868
  62      0.39317024043698
  63      0.16976768412999
  64     -0.55769792690611
  65     -0.52627164959154
  66      0.99083047336882
 Sym= A
 Ene=     1.051159155
 Spin= Alpha
 Occup=   -0.00000
   1    -0.024500524136137
   2      0.32363342348007
   3    0.0023146356620994
   4    -0.091407314415108
   5    -0.072057386570743
   6    -0.061383866677529
   7    -0.047172018653673
   8      0.12453803927341
   9     0.019181235538291
  10     -0.20174473306894
  11     -0.18052082001338
  12    -0.031022799113432
  13     -0.30716436802764
  14       1.4173199673387
  15    -0.037853249455394
  16    0.0031282773426215
  17    0.0035460464894294
  18      0.63850556589763
  19      0.62047912086334
  20      0.15387171270499
  21    -0.0039021913734419
  22     -0.32865452570161
  23      0.59168583894038
  24     -0.15818961245649
  25     0.075760363722517
  26     -0.13538154811449
  27        1.906325563805
  28      0.56460527100952
  29    -0.040285633428538
  30     -0.10050910762089
  31     -0.21770691885061
  32     -0.40413201211108
  33     -0.10710702835081
  34     0.052822715715538
  35        1.270265972199
  36      -3.3255517961905
  37    -0.0082369185857413
  38      0.26052444843151
  39     0.085134858763784
  40     -0.40723857009662
  41       -0.628164134027
  42      0.20118577518517
  43      0.11700018072819
  44      0.33845115679314
  45      0.31851608660508
  46      0.59544248168552
  47    -0.029850776002412
  48      -0.3233738828868
  49       2.9662333621782
  50     -0.34829910549043
  51    -0.041307787002721
  52    -0.012488381937851
  53         1.23159585237
  54     -0.57532421383764
  55       0.8165319789051
  56     0.023551076572554
  57      0.13731890064127
  58      -2.0035518997838
  59     0.014696825667369
  60     0.029772318689637
  61     -0.13850249960696
  62      0.73063456456152
  63     -0.12185058872118
  64       1.0679230287486
  65      0.35865309419869
  66     -0.36861390606008
 Sym= A
 Ene=     1.090990127
 Spin= Alpha
 Occup=   -0.00000
   1     0.002570788507637
   2    0.00046118400628135
   3    8.0239108921237e-05
   4    -0.0035828135471271
   5     0.068436679453553
   6     -0.01641073061961
   7     0.013748536395095
   8    -0.018359138084836
   9    -0.014293298468797
  10     0.016383183928761
  11    -0.054565913606198
  12    -0.0066940206689221
  13    -0.021750782801822
  14      0.15221052888934
  15     0.019080476060427
  16     0.014427566957983
  17    0.0059160712825837
  18      0.20099860812201
  19    -0.049391290034806
  20    0.0052847596543128
  21     0.027507378416582
  22    -0.053990029032755
  23     -0.61104324165034
  24    -0.086617607828295
  25     0.017977187184609
  26     0.092361061441643
  27     -0.11345291877928
  28      0.13562398067072
  29     0.032811518777231
  30    -0.0031456020232297
  31     0.039822601331556
  32     0.060044049274805
  33      0.10207196160285
  34    -0.030695759002144
  35     -0.18092854292327
  36       1.7765507741538
  37      0.16107120799888
  38      0.20697142246337
  39     -0.21987736044303
  40       0.6501325074942
  41      0.59597862660272
  42     -0.11426429938893
  43     -0.10396780565033
  44      0.44562169616978
  45     -0.16691678859717
  46    -0.067256357972614
  47     0.033530539653499
  48      0.90887097306718
  49      -2.1812043813683
  50     -0.10501045079053
  51     -0.14550571656007
  52      0.24254002340557
  53      0.89648621437494
  54      0.93256188997608
  55     -0.65920754673068
  56     0.026645893011819
  57     -0.40398118100974
  58       1.1445063494836
  59     -0.17074589857744
  60      0.57477797010324
  61     -0.55295938945122
  62    -0.073014011941254
  63      -1.0038918482985
  64      0.86943905337695
  65     0.055482529994566
  66      -0.7828248692144
 Sym= A
 Ene=     1.005819955
 Spin= Alpha
 Occup=   -0.00000
   1     0.021353984077177
   2     -0.10338457777254
   3     0.003284832184593
   4     0.080794611247311
   5    -0.015559003391967
   6     0.041096892797783
   7    -0.016794094314365
   8    -0.0093982076639828
   9    -0.044859595098964
  10    -0.073825708568263
  11      0.11890380163615
  12    -0.0051013352026918
  13      0.15483193349129
  14     -0.10148300493354
  15     0.079978281476085
  16     0.019794295360915
  17    0.0035893847542127
  18    -0.030544733042364
  19    -0.060624931318684
  20     -0.25570735849262
  21     0.044527563203492
  22      0.09646359459835
  23      -1.5009659355421
  24     -0.07236354687683
  25       0.1030387593694
  26     -0.10898536190315
  27     -0.96248936337715
  28      0.50213557626455
  29       1.0528777693757
  30    -1.6647683482812e-05
  31     -0.47692057340364
  32      0.22168699743074
  33      0.34392228140513
  34    -0.072345731168256
  35     -0.48430563918348
  36        2.899423918265
  37     -0.14186339771521
  38      -0.1969109952837
  39      0.51957239369268
  40      -0.2432804913296
  41         1.43262958633
  42      -1.6793257199128
  43    -0.0027604198292947
  44      0.48277126418447
  45     -0.11591571339106
  46     -0.63713651799651
  47    0.0047003444598921
  48      -0.6615825774343
  49       1.7178660201442
  50     -0.12505031857914
  51    -0.044366564096309
  52    -0.055289853387903
  53       2.1142134532354
  54      0.28276735256588
  55       1.0781367523381
  56    -0.0050917620988891
  57    -0.028958799927156
  58       -1.652735286701
  59      0.11432391008704
  60      0.16293840983311
  61     -0.17564981775982
  62      0.45890566761375
  63      -1.0834039357299
  64       1.7565756835496
  65     -0.52930664767688
  66     -0.58624721886563
 Sym= A
 Ene=     0.740539154
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0046610919512155
   2     -0.14535821842199
   3    -0.0063513296133651
   4    -0.024529236143101
   5     0.024900836050022
   6    -0.011500939912984
   7     0.022855544165755
   8    -0.060983275355181
   9     0.022963013856042
  10      0.12592305030069
  11     0.077616102830759
  12     0.014865397556911
  13      0.10932715096991
  14     -0.31254437579384
  15     0.090908133661574
  16    -0.0016170312582718
  17     0.011162461087647
  18     -0.29980891392692
  19     -0.10610972693292
  20      0.15522379376057
  21     0.075259325260537
  22     -0.11416679633226
  23     -0.91881151226793
  24     -0.24183501296991
  25      0.13015587278406
  26      0.33754569173243
  27     -0.35328707470898
  28      0.12607362882058
  29     -0.66310852822342
  30    -0.027143902995446
  31      0.53160056469312
  32      0.13694479091948
  33       0.1521289767056
  34    -0.033355633400915
  35      0.28718299863262
  36     -0.67330287099111
  37      0.12279144233905
  38      0.30941343396502
  39     0.024761741008442
  40      -1.5443586369991
  41     -0.22683277767752
  42      0.58360469075812
  43     -0.58432677276494
  44      0.29902420989263
  45    -0.022431908187262
  46      0.37701750254122
  47    -0.014962402262313
  48     -0.09135103366658
  49      0.65590138501846
  50     0.079028843261755
  51     0.061979743676378
  52     -0.16886047262166
  53     -0.74021188806696
  54     -0.47482303427841
  55    -0.037218864071398
  56    -0.0019423047493534
  57     -0.41684393184255
  58      0.79411990689208
  59    -0.060865682541708
  60     -0.14770473768062
  61     0.070948062207504
  62      -0.1335843517824
  63      0.18970334623325
  64     -0.25492289924604
  65     -0.37836928782248
  66      0.32510312386357
 Sym= A
 Ene=     1.130929186
 Spin= Alpha
 Occup=   -0.00000
   1    0.0010262744263462
   2     0.030665099288996
   3    -0.00051044508714831
   4    0.0042729430455243
   5      0.06444881042493
   6    0.0032437535971878
   7    0.0046632213578546
   8    -0.0026221107027271
   9      0.01214513197783
  10    -0.0097734092966102
  11    -0.058751938973744
  12    -5.1357581984014e-05
  13    -0.040306479262423
  14     0.041855676411501
  15    -0.025946555003572
  16    0.0029031885608709
  17     0.014038854669243
  18      0.13628102539875
  19    -0.0072528897580696
  20    -0.043583830662862
  21    -0.018432642438907
  22    -0.025867337875896
  23      0.26929988723418
  24     0.047439386683912
  25    -0.018253606593589
  26    -0.065285821081516
  27      0.14233478492703
  28    -0.011431746955013
  29     0.038935037654052
  30    -0.0039317003595971
  31    -0.048324374920468
  32    -0.030878526499093
  33      -0.1034349146335
  34     0.026242287376197
  35      0.11977699808373
  36      0.16459040134793
  37     0.073860605486169
  38     0.081583608848729
  39    -0.072999151697699
  40      0.44565210629866
  41       0.1211416606194
  42     0.031408244683827
  43     0.011846577322459
  44      0.11627748788719
  45     0.021907415102683
  46     0.090825432179063
  47     0.027397017257326
  48      0.17469805829184
  49      -2.6768815077952
  50     -0.34429030876294
  51    -0.0099897802891791
  52     -0.12225246759287
  53      0.13782694213899
  54      0.43202220918483
  55     -0.81586375899201
  56    -0.016218369337776
  57      -1.4156216425679
  58       3.6207372652394
  59       0.4102405306311
  60     0.052026038588602
  61    -0.098851697722417
  62      -1.7897894639216
  63     -0.23080867235821
  64     -0.36472207078134
  65    -0.070871246307762
  66      -1.0488514436137


==> anc/c2h6n4_dmet_N2Hb_natorb_r424.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -8.90245744306933    -1.27326264531337     4.74431428858138
N   2   7    -9.33881482859713     0.06944364301352     3.34242663225116
N   3   7    -3.44535463029750     0.72915860762334    -2.03667047510343
C   4   6    -1.17267629015994    -0.84794444816996    -1.74467188406176
H   5   1    -1.27389357804102    -2.01835931832592    -0.02231502289718
H   6   1    -1.07425653169816    -2.09688422122273    -3.39426106134772
C   7   6     1.17267629015994     0.84794444816996    -1.74467188406176
H   8   1     1.27389357804102     2.01835931832592    -0.02231502289718
H   9   1     1.07425653169816     2.09688422122273    -3.39426106134772
N   10   7     3.44535463029750    -0.72915860762334    -2.03667047510343
N   11   7     9.33881482859713    -0.06944364301352     3.34242663225116
H   12   1     8.90245744306933     1.27326264531337     4.74431428858138
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=   -0.5463339956
 Spin= Alpha
 Occup=    2.00000
   1    0.0097359987431126
   2    0.0095031640684371
   3    0.0055608947079235
   4     -0.01245496015451
   5    -0.020509803493659
   6    0.0038059876190438
   7    -0.013713135601629
   8     0.013539549857544
   9    0.0027576180452511
  10    -0.0080637109329716
  11    0.0072105775787443
  12     -0.00762358889147
  13     0.012770828863027
  14     0.035446095023419
  15    -0.041727181230843
  16    -0.0038710142060221
  17     0.059514713147053
  18    -0.021802378205981
  19    -0.013245416059679
  20     0.026725674665165
  21    0.0026755399578027
  22    0.0061549712284366
  23    -0.029381777537064
  24     0.057863501699596
  25     0.072438818970209
  26      0.23731101373252
  27     0.011674094609387
  28     0.026840795614605
  29      0.17955631154587
  30      0.10553191752518
  31     0.062997164761413
  32     -0.16324621007397
  33     -0.11925482774297
  34    -0.017083365142919
  35     0.033789519870954
  36     0.077064074571143
  37    -2.1465868593451e-05
  38      -0.1497840851631
  39     -0.24925978554636
  40    -0.006749646571671
  41    -0.083657642983054
  42     -0.18298440425189
  43     -0.19079283743343
  44     -0.15332783886957
  45     0.089537402928851
  46     0.040632027183982
  47      0.03732390652969
  48    -0.050054947708746
  49     -0.13252062970591
  50     -0.13977145674634
  51     0.082755602924426
  52    -0.019612428901881
  53    -0.071889966788583
  54     0.052421390676388
  55      0.01128551221634
  56     0.044298655990178
  57    -0.089249256428273
  58     -0.18637332199026
  59    -0.052240372095842
  60       0.1575543771012
  61      0.16331820909629
  62    -0.030672437679721
  63     0.093863863644736
  64     0.097510421445139
  65      0.13399286762926
  66      0.10742485146404
 Sym= A
 Ene=   -0.8213351563
 Spin= Alpha
 Occup=    2.00000
   1     0.011072889585086
   2    0.0078467248145206
   3    0.0038758974867318
   4    -0.006795421295853
   5    -0.014688810220298
   6    -0.033735253574154
   7    -0.040512896593974
   8    -0.00079316189627396
   9    -0.027865947378349
  10    -0.029373906831087
  11    -0.0022815866575497
  12      0.17028267916844
  13     -0.18527006745307
  14     -0.31962468939188
  15      0.20123733151665
  16     -0.22356662267526
  17     0.074997593213682
  18      0.10286515996549
  19     -0.15709079637927
  20     0.051705247086147
  21     0.028038344936971
  22    0.0019839715939039
  23     0.035962928274564
  24    -0.070702676844892
  25      0.26043831081156
  26     0.031733826433759
  27    -0.047257506462699
  28      0.13819111442758
  29     0.022289463264866
  30    -0.088301792532836
  31    -0.093802087809304
  32     -0.12610380619406
  33     -0.10162684733603
  34     0.030059348825708
  35    -0.0038334451781735
  36     0.047791457598311
  37    -0.076283577092374
  38    -0.072894618488921
  39     0.068998227478851
  40    0.0031117584570037
  41    -0.065865897215354
  42     0.029147730272406
  43    0.00047813971260829
  44    -0.014922503768767
  45    -0.069485369516217
  46    -0.071715028510579
  47      0.03145659896755
  48     -0.16135505443215
  49     -0.21664673426335
  50    -0.041189997029763
  51     0.021836985462787
  52     0.017304515530519
  53    -0.021579683577043
  54     0.016473721045077
  55    0.0059324217188969
  56     0.042182470434003
  57     -0.11613372792755
  58    -0.079615451119132
  59     0.031781953404477
  60    -0.097501432150668
  61     -0.10171394006397
  62     0.018264599847269
  63    -0.054116072140728
  64    -0.056016441154675
  65     -0.12774811165914
  66    -0.056748090953909
 Sym= A
 Ene=     -1.04404558
 Spin= Alpha
 Occup=    2.00000
   1     0.026916238938992
   2      0.02369999559295
   3     0.015343240722155
   4    -0.034414043769626
   5    -0.057950224770641
   6     0.001940102603609
   7    -0.043631367757281
   8      0.03438101844675
   9    -0.0021506089615726
  10    -0.027291687936775
  11     0.021300786001026
  12     -0.10191873182781
  13     0.091671779730477
  14     0.024649146824639
  15      0.31369465233864
  16    -0.056635486850562
  17    -0.0085298969485181
  18      0.20368333739082
  19     -0.02062472236207
  20    -0.0091226498527186
  21     0.010091569637846
  22      0.04655950764971
  23     0.037413963639319
  24     -0.19428496291914
  25      0.15471782096189
  26     -0.04873826816367
  27    -0.044262193348501
  28     0.074909031587952
  29    -0.024663122307041
  30    -0.054535731994595
  31      -0.0392472047741
  32    -0.035041175728468
  33    -0.045015407736973
  34     0.083462994602247
  35    -0.028814455061968
  36     -0.15540702350644
  37      0.13322211747332
  38     -0.10888345545606
  39    -0.065377478865312
  40     0.046552776190797
  41    -0.010377908649006
  42    -0.022962799722365
  43     -0.09191823436835
  44    -0.065102845194226
  45    -0.038406015589985
  46    -0.029867646833726
  47     -0.10558902542969
  48      0.20582300817443
  49      0.24703366747525
  50    -0.098124004357621
  51     0.076107391301552
  52    0.0094665895141127
  53    -0.080887669832895
  54     0.059421775976618
  55     0.012476506033424
  56     -0.21111326305562
  57      0.24689234968419
  58      0.28744722481259
  59     0.002731878007965
  60    -0.0068150618599386
  61    -0.0063760701195342
  62      0.00350840773037
  63    -0.0087974971695373
  64    -0.0083028190023424
  65     0.058543343575553
  66    -0.020436879689039
 Sym= A
 Ene=    -2.144996416
 Spin= Alpha
 Occup=    2.00000
   1    -0.027299490820018
   2    -0.023027965458032
   3    -0.011516360202619
   4     0.021796391945143
   5     0.040660511871212
   6     0.050717403811616
   7     0.078275846238486
   8    -0.011359344783034
   9     0.040089816913679
  10     0.054247274907823
  11    0.00025094833631967
  12     -0.21496548636005
  13     -0.18579932471181
  14     -0.18558470774479
  15      0.13597087612236
  16      0.23167343862572
  17    -0.063655748769072
  18      0.11843682433473
  19      0.18090967188914
  20    -0.057353828989393
  21     0.049791945115191
  22    -0.013833744273788
  23     0.068207262690889
  24     0.014398367855094
  25     -0.10966354376154
  26      0.15000392892565
  27     0.025946060461887
  28    -0.018915164333344
  29     0.064084941198292
  30      0.13169234097339
  31      0.11554979285029
  32     -0.02601605290949
  33    -0.0083473382245812
  34      0.10218852509601
  35     -0.10050433931743
  36     -0.17376851203075
  37     0.041247124874046
  38     0.012536114631256
  39      0.12828844452473
  40     0.035959574331414
  41     0.034144138001717
  42     0.075090478423064
  43     0.030040680683507
  44     0.031477325388635
  45    -0.092791859689641
  46    -0.022956643016999
  47     0.062166310569467
  48     -0.17104939938929
  49     -0.15585119761177
  50    -0.010869969880975
  51     0.021300116765594
  52      0.02349339664855
  53    -0.032042145737815
  54       0.0305350454163
  55    0.0092315445197369
  56    -0.085514874675113
  57      0.19480427417654
  58       0.2037941211721
  59    -0.010318571118292
  60     0.032390444669973
  61     0.034165465908566
  62    -0.0042780246728671
  63     0.014993503376429
  64     0.016343297717078
  65     0.083307099085682
  66    0.0087762088673224
 Sym= A
 Ene=    -1.998545585
 Spin= Alpha
 Occup=    2.00000
   1    -0.006412156212213
   2    -0.0080879651171246
   3    -0.0074961455111164
   4     0.020784541312681
   5     0.029735451411007
   6     -0.07203983492105
   7    -0.037065853147014
   8    -0.038290007350722
   9    -0.054556421433708
  10    -0.030918145372156
  11    -0.028739701637471
  12      0.30342737460067
  13     -0.06895283767509
  14     -0.09605417939225
  15     -0.12132380666971
  16    -0.091359706974619
  17     0.068696531489453
  18    -0.098768954036633
  19    -0.068228975252093
  20     0.040617285712962
  21    0.0010945853940944
  22     0.093826638971576
  23      0.13950998206411
  24     0.099282095326435
  25    -0.027972727360998
  26      0.16979000935201
  27     0.033309108164081
  28    0.0054750979474588
  29     0.094785622755681
  30      0.11090104534197
  31      0.03187752756626
  32    -0.037583255254302
  33    -0.036525265590504
  34    0.0017781701385138
  35    -0.025481896242299
  36    -0.084637284079547
  37    -0.047666907647475
  38     -0.18825998351499
  39      0.18924725160229
  40    -0.043944613099159
  41    -0.075098333117837
  42     0.094365854225699
  43     0.018495643240268
  44     0.017066059296696
  45     -0.17439976041809
  46     -0.10672193260315
  47     -0.20082293480974
  48      0.23840716179075
  49      0.31014913642703
  50     0.025646962683628
  51      -0.0594965007146
  52     0.020736077320568
  53      0.01713158506192
  54    -0.026613993514866
  55    -0.0013225364167302
  56     0.029545056946695
  57      0.01276778816949
  58     0.013349757306414
  59    -3.5711355662068e-05
  60    0.00080876743579529
  61    0.00097974026897109
  62    -0.00045228189130014
  63    -0.00012086622186744
  64    -0.00050178440845883
  65    0.0039126993173761
  66    0.00028975045544099
 Sym= A
 Ene=    -10.74292395
 Spin= Alpha
 Occup=    2.00000
   1     0.011831889809379
   2    0.0027565505970134
   3    -0.0035497105233156
   4     0.019132670440667
   5     0.017034348195324
   6     -0.16460053613768
   7     -0.12680292334525
   8    -0.055409201892925
   9     -0.12953115004341
  10     -0.09692152977873
  11    -0.044385308177875
  12      0.68535252547358
  13     0.031669670975269
  14     0.025109075215362
  15      0.06357781403581
  16     0.097829403861459
  17    -0.039992219605876
  18     0.056367862192643
  19     0.080047964800584
  20    -0.032473127727198
  21      0.11548859527746
  22    -0.026288626995985
  23    -0.028605403297565
  24    -0.049708322777529
  25    -0.054307143705818
  26    0.00033564688426452
  27    -0.012703585234004
  28    -0.026903541765898
  29    -0.0037522104745643
  30     0.022838786302907
  31      0.03855243720968
  32     0.012184836097555
  33     0.016616150368108
  34      0.30646105574146
  35    -0.0028303984150807
  36    -0.020638504177273
  37     0.056138830353575
  38     0.090654835982618
  39    -0.028129105679131
  40     0.032240725133027
  41     0.049917529260974
  42    -0.011400986140556
  43     0.014515547636326
  44      0.01202242956798
  45     0.045697235094256
  46     0.040973810235201
  47     -0.24097089365189
  48      -0.1183841554141
  49      -0.1261543269125
  50    -0.014982767857731
  51     0.034380114688944
  52    0.00024859377550643
  53    -0.019270624060798
  54     0.021821174727752
  55     0.003797273347427
  56      0.14130988906913
  57     0.090335314395965
  58     0.085147961764896
  59    -0.0071809450274937
  60     0.022116041958214
  61     0.023189910819273
  62    -0.003173802726947
  63     0.010778376140455
  64     0.011607488500545
  65     0.044439170628899
  66    0.0092530888794473
 Sym= A
 Ene=    -1.311165486
 Spin= Alpha
 Occup=    2.00000
   1     0.020458878118984
   2     0.016693593954053
   3    0.0096698815890577
   4    -0.020325759236713
   5    -0.036997530588463
   6    -0.00058702920014566
   7    -0.032693795684397
   8     0.023932929204975
   9    -0.0034094558779171
  10    -0.020421489524078
  11      0.01482384761511
  12      0.10901334223069
  13     -0.23203139750517
  14     -0.21375919589589
  15     0.042308736583784
  16      0.19778113630213
  17     -0.08366605470886
  18     0.062258501280713
  19      0.13773154033794
  20     -0.05543413031743
  21      0.13619457596988
  22     -0.16667522559228
  23     -0.10865855551456
  24      0.03580356082401
  25     -0.11003540326734
  26     -0.07125623233153
  27    0.0099427550443384
  28    -0.021951726324702
  29    -0.049806760707376
  30    -0.039497407848802
  31      0.02633830092805
  32     0.024268202448115
  33     0.041722332376738
  34      0.21649998133617
  35     -0.10230531790167
  36     -0.19534898558501
  37      0.13364040304183
  38    -0.044305398547263
  39     -0.11514634294239
  40     0.012385612858266
  41     0.020767587340194
  42    -0.047007339127604
  43     -0.11174418123952
  44    -0.056084076977763
  45    -0.0036389174597546
  46      0.02340510256964
  47    -0.060977361374466
  48      0.18441101096264
  49       0.2677114005283
  50    -0.025688427714725
  51     0.022719675806783
  52    -0.010711379081888
  53    -0.042297864259717
  54     0.028498701377749
  55    0.0046343783247179
  56      0.13473837168921
  57     -0.15009537416101
  58     -0.15349340115076
  59     0.011500326993557
  60    -0.035453443816281
  61    -0.037141007967049
  62    0.0055460410082568
  63    -0.017697585282737
  64    -0.018802098210291
  65    -0.075147448196971
  66    -0.013497087798355
 Sym= A
 Ene=    -1.428602561
 Spin= Alpha
 Occup=    2.00000
   1     0.093350272115699
   2     0.083934534394401
   3        0.050129020954
   4     -0.11034470476019
   5     -0.18736550095285
   6    -0.017484140141328
   7     -0.16638682306081
   8      0.10741247093578
   9    -0.021422523808012
  10     -0.10569322429719
  11      0.05848471221788
  12    -0.048123832594493
  13     0.040569699953296
  14    -0.0052400978459934
  15     0.064016532163434
  16     -0.14065093468598
  17     0.036907880434451
  18     0.047684138471149
  19    -0.061972979121049
  20     0.012610617246557
  21     0.093780946972874
  22     0.080707779515639
  23      0.10589301900331
  24     -0.26071829151612
  25     -0.20327380000964
  26     0.073934701063368
  27    -0.098084252173163
  28    -0.095457882446784
  29     0.041974506089935
  30      0.14703108160796
  31     0.090774158626765
  32     0.061525478443737
  33     0.031675418785821
  34     0.004503010904145
  35      -0.1298224603348
  36     -0.16563575163333
  37      0.18699550313137
  38      0.11710110935959
  39     0.019926689694257
  40      0.10470106264846
  41     0.072472709079835
  42    0.0090684790544543
  43    0.0080097045317555
  44     0.027385711105272
  45    -0.013414035548097
  46      0.02278034886096
  47      0.16469355027577
  48    -0.034897535643417
  49    -0.034765669832225
  50    -0.013315436854395
  51     0.053010791434555
  52     0.009226495429963
  53     -0.03020188735375
  54     0.031878071610642
  55    0.0055385813267637
  56       -0.041253117128
  57     -0.14050992125471
  58     -0.15993173585913
  59    -0.0021032311501131
  60    0.0060130702128777
  61    0.0060168941891722
  62    -0.0021927169416709
  63     0.006740088332461
  64    0.0068378168063407
  65    -0.030025300373699
  66     0.012271508444377
 Sym= A
 Ene=    -14.93000668
 Spin= Alpha
 Occup=    2.00000
   1    0.0026345164237337
   2    0.0011576953925075
   3    -0.00037343741863988
   4    0.0025301587283639
   5    0.0017539427865076
   6    -0.036362491206177
   7    -0.028617855910244
   8    -0.011870056293423
   9    -0.028417461156922
  10    -0.021744188566092
  11    -0.009908766237585
  12     0.098471580825428
  13    -0.013284701748211
  14    0.0078812656701708
  15    -0.041145072762062
  16     0.058437951964942
  17    -0.013557878081133
  18     -0.02213339109236
  19     0.034405030046784
  20    -0.0087518228334958
  21     0.093588514448924
  22    -0.025903513408667
  23    -0.033003031259916
  24     0.058426652237859
  25    -0.0044882418629239
  26    0.0064856351274525
  27      0.02099100243645
  28    -0.0022845797951185
  29     0.002530790559338
  30    -0.0046847577977185
  31    0.0045373242082742
  32    -0.0076077113846501
  33    0.0027927203725109
  34      0.15505629167888
  35     0.023917453154407
  36     0.028767370997125
  37     -0.02630177869045
  38    0.0055133657497308
  39    0.0061677179362649
  40    -0.017287173901299
  41    -0.00033967085335693
  42    0.0029062612425749
  43     0.012782176422774
  44    0.0070098499362676
  45    0.0086687881907942
  46     0.005624090724859
  47    -0.063934119563448
  48    -0.013929797702895
  49    -0.011633126200641
  50     0.011309388713861
  51    -0.011897674555679
  52    -0.0016027462834677
  53    0.0096539933395015
  54    -0.0077216909381587
  55    -0.0014284231664475
  56     -0.95069633045584
  57    -0.026793854570554
  58    -0.00029184664224428
  59    0.0005872372678055
  60    -0.0018667404267702
  61    -0.0019771303576239
  62    -0.00049543854345543
  63    0.0013216101640529
  64    0.0013153198715967
  65    -0.0020582799372369
  66    -0.0029050288130349
 Sym= A
 Ene=    -1.741215927
 Spin= Alpha
 Occup=    2.00000
   1      0.10563824780937
   2     0.095219092543885
   3     0.055671819581263
   4     -0.12290710026562
   5     -0.20870172636299
   6    -0.013175011741873
   7     -0.18320421119595
   8      0.12309420777065
   9    -0.017798623290408
  10      -0.1155889449015
  11     0.065687400386065
  12     0.021154450325426
  13      -0.1858198119326
  14     -0.19421754574364
  15     -0.20011086401509
  16     -0.17763007958051
  17     0.069481111043441
  18     -0.13824519325066
  19     -0.14605422295321
  20     0.054189511734077
  21      0.24101231142965
  22     -0.12821639804115
  23     -0.16249180192752
  24     0.035453030153999
  25    -0.012132424390513
  26    -0.011083614903371
  27    -0.054406423720975
  28    -0.015409721439041
  29    0.0042130788171966
  30    -0.066500212033485
  31     -0.04854551120764
  32    -0.036950122590154
  33    -8.4831869459847e-05
  34     -0.27179062249201
  35      0.08177545743538
  36      0.22700297100515
  37    0.0028752427513467
  38     0.096420010909622
  39    -0.013182155347373
  40    -0.017222732580819
  41    0.00020788847997945
  42    -0.020915611741321
  43     0.066341035657149
  44     0.033888393959974
  45     0.079066948622435
  46     0.024612953879731
  47     -0.07866060402595
  48     0.022652518442254
  49    -0.017606272189043
  50     0.019668570991183
  51    -0.0054785223057886
  52    -0.0070884874201621
  53     0.034063644395718
  54    -0.025283386025457
  55    -0.0058712127699653
  56    -0.064818007411439
  57      0.18465095959751
  58       0.1848714415665
  59    -0.014766465663085
  60      0.04574889935032
  61     0.048000127083344
  62    -0.0074489704027304
  63     0.022672452717774
  64     0.023824854844543
  65      0.09390205239363
  66     0.018539346054267
 Sym= A
 Ene=    -10.71083097
 Spin= Alpha
 Occup=    2.00000
   1     0.063422016740908
   2     0.057715248109635
   3     0.035423400434658
   4    -0.078839987507517
   5     -0.13217010490015
   6     0.050197984690399
   7    -0.069672929402964
   8     0.097222155186611
   9        0.033553733289
  10    -0.037741900956681
  11     0.058647010174044
  12    -0.056401462682069
  13     0.033922263423969
  14     0.045829852300912
  15     0.033402413568573
  16     0.098405329138915
  17    -0.040100375855699
  18     0.023511891300472
  19     0.071715208326585
  20    -0.027065807010779
  21     -0.13884496990747
  22     0.048381178729316
  23      0.08307812172601
  24     0.052426997099833
  25    -0.010185006457935
  26    -0.041134030898809
  27     0.048662537291771
  28    0.0059229591368583
  29    -0.025377526501508
  30    0.0077207984519249
  31     0.006950542577416
  32     0.045365817146899
  33     0.018447108981584
  34     -0.41783539981163
  35    -0.090982596677164
  36     -0.12229425097923
  37     -0.06484824663199
  38    -0.068894967122803
  39    -0.043889124571104
  40    -0.018596368473087
  41    -0.016852253024549
  42    -0.019690251464195
  43    -0.077999550485565
  44    -0.041135858854443
  45    -0.030905931144486
  46    -0.0062366446988608
  47      -0.6920843243769
  48    -0.056954833717655
  49    -0.0059986779056171
  50     0.027763205592932
  51    -0.036668121562536
  52    -0.011526201606221
  53    0.0067230040216454
  54    -0.0079406103357779
  55    -0.0018461766515735
  56    -0.030244887405845
  57     -0.02808685463718
  58    -0.013084072929823
  59     0.010618006091232
  60    -0.032653167513934
  61    -0.034072798030564
  62    0.0060244334956003
  63    -0.018355271109304
  64     -0.01912017511423
  65    -0.039665191875483
  66    -0.019763478954647
 Sym= A
 Ene=    -10.40575918
 Spin= Alpha
 Occup=    2.00000
   1    -0.031472660271772
   2    -0.023834448446161
   3    -0.011463411911911
   4     0.019092357951637
   5     0.040896162568878
   6     0.076048943575095
   7      0.10050874800478
   8    -0.0053937981477699
   9     0.062189199051647
  10     0.070793277482917
  11    0.0031252284662008
  12     -0.33774756785471
  13    -0.003035871910787
  14    -0.0094570903107775
  15    -0.045253481481901
  16     -0.13451428533334
  17     0.051965144415104
  18     -0.03317470679841
  19    -0.092020121472735
  20     0.033776530568562
  21    -0.043514036029362
  22     -0.01567399232353
  23    -0.047915428398203
  24    -0.086996862400269
  25    -0.027998771300079
  26     0.051648037447219
  27    -0.061946132900571
  28    -0.026454141770365
  29     0.033924902200541
  30     0.024480368797264
  31     0.008662711600698
  32    -0.025477010123484
  33    -0.012119522290903
  34      0.48251333074288
  35     0.089790306235727
  36      0.10010482694841
  37     0.094751483365994
  38     0.071067706052542
  39      0.02563972962626
  40     0.029762782535159
  41     0.024252656604617
  42     0.008362172027544
  43     0.068383523179566
  44     0.035626646005997
  45     0.039685506417448
  46     0.013422675289452
  47     -0.60643368369148
  48     0.054045229113817
  49     0.042904816155964
  50    -0.035963295495516
  51     0.046181608945755
  52     0.010306459463265
  53    -0.017851813965379
  54     0.016341819364426
  55    0.0030918664413773
  56     0.086828564455318
  57    -0.058646201689139
  58    -0.072393218475885
  59    -0.0023920175307214
  60    0.0072097350910542
  61    0.0074163185721746
  62    -0.001809594300555
  63    0.0053165848740269
  64      0.00540055748699
  65    -0.008574689370169
  66    0.0086331560800333
 Sym= A
 Ene=    -4.657650689
 Spin= Alpha
 Occup=    2.00000
   1      0.13085038511457
   2      0.11943028218562
   3     0.072263094525208
   4     -0.16196346068405
   5     -0.27138581306795
   6    -0.00053957135615206
   7     -0.21842541269133
   8      0.16101805423202
   9    -0.011019904876251
  10     -0.13598805410627
  11      0.08902293443794
  12     -0.26088312913059
  13     0.098682278049114
  14      0.15375940356756
  15    -0.026417626862373
  16        0.127225809675
  17    -0.030773103548708
  18    -0.017798335887018
  19     0.074347793539414
  20     -0.01976152107283
  21      0.24653607020014
  22     0.056862485444356
  23     0.039769305378809
  24      0.14607066274762
  25     0.084746237300096
  26    -0.00047743872286082
  27     0.093428223277465
  28      0.03878843966111
  29    -0.00033947418617099
  30    -0.013991991982645
  31    -0.013858063113101
  32    -0.0077836039667372
  33    -0.0085351931443189
  34      0.45043946166828
  35     0.010473991283504
  36    -0.023815609852165
  37      -0.1735966164341
  38    -0.074824231132894
  39     0.036932793770444
  40    -0.068817231936803
  41    -0.035736942742923
  42      0.01965204004621
  43    -0.011561992662304
  44    -0.0041810967660584
  45      -0.0413169115666
  46    -0.022192593021557
  47      0.10550166498633
  48    -0.033380096648138
  49    -0.004921982467559
  50     0.071112485731601
  51    -0.083749996480878
  52    -0.0088731646817088
  53     0.049660430599881
  54    -0.042665458784047
  55    -0.0077939178347986
  56      0.13478406859459
  57    -0.0094514135727401
  58    -7.8728294046742e-05
  59    0.0088207328406638
  60    -0.027011644808676
  61    -0.028168908548298
  62    0.0049806359078739
  63    -0.015926280390434
  64    -0.016770532686157
  65    -0.030380049216893
  66    -0.016405804836242
 Sym= A
 Ene=    -2.142888137
 Spin= Alpha
 Occup=    2.00000
   1     0.066963354256047
   2     0.060073427415819
   3     0.037009517400342
   4    -0.080820431962749
   5     -0.13694251655588
   6     0.074120014165322
   7    -0.057437847406757
   8      0.11028525494567
   9     0.051306795635801
  10    -0.027372169490018
  11     0.068849054120692
  12     0.081425573911427
  13     0.078126304956515
  14      0.13160354417606
  15      0.12744812568732
  16      0.22919583829662
  17    -0.051558566466677
  18        0.118366927916
  19      0.16117622622299
  20    -0.048080509464785
  21     -0.23906525832723
  22     -0.10192440948088
  23     -0.15989552982681
  24    -0.019387142513355
  25     0.062643658238128
  26      0.16014247994666
  27    0.0050469127619968
  28     0.013269034827191
  29     0.080668926879422
  30      0.04095784615107
  31     0.067006055048175
  32     -0.13285386915281
  33    -0.058686592516643
  34     -0.23979679228163
  35      0.14234899920919
  36       0.1071865923044
  37      0.11033397662975
  38     0.082430833916369
  39      0.12769708299892
  40     0.014037728134009
  41     0.061668942784268
  42     0.074740692080562
  43       0.1431476430027
  44     0.068448920018594
  45     0.016463532095668
  46    0.0051352135275713
  47    0.0082597692730958
  48     0.088200075346164
  49     0.085462192067046
  50    -0.060717912713747
  51     0.070317756712239
  52     0.031081094859105
  53    -0.042674164641587
  54     0.039075487950735
  55      0.01031818967957
  56     0.038493865390963
  57    -0.080105047617282
  58    -0.079197330875359
  59    0.0074205259123542
  60    -0.022363434190889
  61    -0.023282006464158
  62    0.0037843834299877
  63    -0.011298411678705
  64    -0.011788954736907
  65    -0.043326200111966
  66    -0.0094644227928953
 Sym= A
 Ene=      -7.5471079
 Spin= Alpha
 Occup=    2.00000
   1    -0.068025161936188
   2    -0.063078569244286
   3      -0.0397601260714
   4     0.088559389581014
   5      0.14642422544077
   6      -0.1586572661045
   7    0.00092016893425544
   8     -0.14464636496449
   9     -0.11801124608199
  10    -0.017010685943168
  11    -0.093845951119563
  12     -0.24106829887899
  13      0.12180723830394
  14      0.19674494667408
  15    0.0097354194496046
  16     0.079687142746986
  17    -0.014936869183495
  18     0.029997185788763
  19     0.045113300320417
  20    -0.012389511342974
  21      0.76354784824221
  22    -0.081795980383875
  23     -0.17283041930394
  24    -0.036812039485183
  25     0.048289362259724
  26      0.05181343441967
  27    0.0016055310975754
  28    0.0043783518830856
  29     0.029143374686661
  30    -0.023010199692682
  31    0.0096882609097705
  32    -0.080831362598378
  33    -0.028555864627254
  34     -0.25910097956028
  35     -0.00806077830248
  36    0.0070545748221688
  37     0.059546830499439
  38     0.025696948497034
  39      0.04464011020124
  40    0.00089944744694835
  41     0.012151303887956
  42     0.026165678293743
  43      0.03048650139183
  44     0.018381667773309
  45    -0.014773945346094
  46    -0.0041763835157302
  47     -0.13681448851395
  48     0.030484794653815
  49     0.045861349445781
  50    -0.017261665154902
  51     0.022201322847984
  52     0.010629241981297
  53    -0.018172100808205
  54     0.016202236046318
  55    0.0042945644488981
  56     0.067890632599535
  57    -0.062498960691654
  58    -0.066188296104447
  59    0.0036970403175843
  60    -0.011331686507844
  61    -0.011876936024228
  62    0.0017396101155097
  63    -0.0053543864621653
  64    -0.0056645527183657
  65    -0.027959494316401
  66    -0.0033224425804175
 Sym= A
 Ene=    -1.586503463
 Spin= Alpha
 Occup=    2.00000
   1    -0.0047793851650825
   2    -0.0060658676975735
   3    -0.0040357317357465
   4    0.0097619949578637
   5     0.013834814954515
   6    -0.058472118673126
   7    -0.032655603792884
   8    -0.028749973086302
   9    -0.046472032802888
  10    -0.027026404883836
  11    -0.019248568902261
  12     0.023440974896503
  13     -0.17425723166121
  14     -0.29221015674479
  15      0.16650735319598
  16     0.052848389034157
  17    -0.040150268275077
  18     0.085162263515792
  19     0.068705772625469
  20    -0.033422737468637
  21      0.10756190294354
  22       0.2310170074995
  23      0.27136404889454
  24     0.066229280074015
  25     -0.04291713506377
  26    -0.048228616677871
  27    -0.0011958578075447
  28    -0.0015534765969291
  29    -0.033593086232572
  30     0.081644065321029
  31     0.033068604062703
  32       0.1231822289668
  33     0.037944964992678
  34     -0.19812252984403
  35       0.2305851217678
  36      0.16907671638519
  37    0.0022945692815077
  38    -0.019724032208797
  39    -0.064920997527371
  40     0.023970754817745
  41     0.020892221181907
  42    -0.028266406245709
  43     0.041101672400068
  44    -0.011165634603381
  45      0.10283580893613
  46     0.028306966491476
  47    -0.016768113430061
  48     0.030413309695609
  49    -0.041771294737225
  50     -0.10070911306719
  51     0.075366342407493
  52    0.0066598858336638
  53     -0.04282557825521
  54     0.033321594703102
  55    0.0058408937917945
  56     0.025314532083255
  57    -0.032745369683841
  58    -0.028495051801026
  59    0.0055369501228116
  60    -0.017126133556621
  61    -0.017899653045985
  62    0.0032719166145618
  63    -0.0091631405638749
  64    -0.0093675010554408
  65    -0.025766574925088
  66    -0.0092941204304638
 Sym= A
 Ene=   -0.5714976177
 Spin= Alpha
 Occup=    2.00000
   1    0.0053580833237858
   2    0.0058745926039443
   3    0.0032712127446263
   4    -0.0076542001432724
   5    -0.011769390262948
   6    0.0091181736990364
   7    -0.0027892289649311
   8     0.010228853231027
   9    0.0077353827887943
  10    -0.00052002464521866
  11    0.0050272579898546
  12    -0.032808077125046
  13     0.070905789601229
  14      0.15038966775882
  15     -0.19993038950348
  16    7.8543556057771e-05
  17     0.015902219100529
  18     -0.11456180159953
  19    -0.012737499512499
  20     0.011065323414196
  21     0.010684554663754
  22    -0.034365607938806
  23    -0.096781582100969
  24     0.073764312574794
  25    -0.096979884230183
  26     0.033833890826172
  27    -0.0041651936087237
  28    -0.064214000497651
  29     0.027542885409044
  30     0.028594455466524
  31     0.015024257336896
  32    0.00093500345006336
  33    -0.0024542690372837
  34    -0.014154477735524
  35     0.062736038424018
  36      0.14030625623425
  37      0.15538523340445
  38     -0.16300207777585
  39    -0.042931102461763
  40     0.045529500600104
  41     -0.10193609907401
  42    -0.031837001241754
  43    -0.054656166138643
  44    -0.056978455834371
  45    -0.022623015822964
  46    -0.035001557399099
  47     0.091688815828527
  48    -0.089585485095868
  49     -0.23759967457531
  50     -0.25028906742614
  51      0.17118058206103
  52     0.034277304437607
  53     -0.13469850744291
  54      0.10256891431299
  55     0.025190787372915
  56    -0.051407911779682
  57      0.12492877837499
  58       0.2561634510881
  59      0.07023447071986
  60     -0.21380653826634
  61     -0.22212757503028
  62     0.043290927871217
  63     -0.12650999431059
  64     -0.12993423518574
  65     -0.18098011159698
  66     -0.14816416571784
 Sym= A
 Ene=   -0.5420293947
 Spin= Alpha
 Occup=    2.00000
   1     0.019560317654081
   2     0.017212020464193
   3     0.010361757285382
   4    -0.022834903765122
   5    -0.038766291859942
   6    0.0040306573561255
   7    -0.029192259915762
   8     0.025258355494985
   9    0.0013657630120532
  10    -0.017723876119483
  11     0.014460561304822
  12    -0.011379784262843
  13     0.029775837193014
  14       0.0477993387057
  15    -0.020513242351572
  16    -0.0030645591804057
  17    -0.039712125158519
  18    -0.0097412273973862
  19    -0.0079030447313701
  20    -0.013353127961068
  21    0.0087552491910066
  22    -0.020517602325731
  23    -0.042837266153847
  24     0.041046107273953
  25    0.0020524370435011
  26     -0.19589421196746
  27    2.516769490234e-05
  28    -0.0016327115101527
  29     -0.14439841691567
  30     -0.12892992898748
  31    -0.094574372314883
  32      0.09330826093189
  33      0.05089350534952
  34    -0.018564768860274
  35     0.047638558208425
  36     0.059819158762123
  37      0.13597820943656
  38     -0.18248766278979
  39      0.18096832627619
  40     0.047497246799683
  41    -0.095875335073095
  42      0.13888731330773
  43     0.060916492459287
  44     0.028341021663844
  45     -0.16436911888962
  46     -0.12788302176476
  47     0.016214012735307
  48    -0.070834727083733
  49     -0.17385539024042
  50      -0.2186619849853
  51      0.14531530460879
  52     0.067984996501602
  53      -0.1328598233227
  54     0.096535706778446
  55     0.022951321820062
  56     0.044207489384451
  57     -0.09963344787894
  58      -0.2047194653589
  59    -0.055865825624549
  60      0.16952059006109
  61      0.17592739175545
  62    -0.032882878562916
  63      0.10119013890822
  64      0.10523267235976
  65      0.14318700465489
  66      0.11623665873834
 Sym= A
 Ene=    -0.163266229
 Spin= Alpha
 Occup=    1.01350
   1    2.9135398211529e-05
   2    2.2506071249555e-05
   3    1.909018134347e-05
   4    -6.7581652652162e-05
   5    -3.2501873664666e-05
   6    -3.097134305861e-05
   7    -0.00014295498758178
   8    -8.0370896874077e-05
   9    1.4235502516771e-05
  10    -0.00016519430308563
  11    -0.00011725627174803
  12    0.0016194446628566
  13    -0.0028387930574362
  14    -0.015285295283448
  15     -0.02517327596149
  16    0.0027379695380703
  17    0.0044666638066199
  18     -0.02505161013055
  19    -0.00027727707178418
  20    0.0061484158012954
  21    -0.0097681210368269
  22     0.016344168733346
  23     0.056766314925692
  24     0.037581088122704
  25     0.024887176096507
  26     0.005027608086086
  27      0.01902872118656
  28     0.020160669828128
  29    -0.021795409340514
  30    0.0006728533714431
  31    0.0014908501868944
  32    -0.00041763041395159
  33    -0.00013654000203857
  34    -0.0019327271546236
  35    0.0045617174336804
  36     0.030926205033334
  37    -0.023230300266317
  38    -0.0058120698527262
  39    -0.056253746555864
  40     0.015368611342366
  41    -0.0015651076548089
  42    -0.015096929422083
  43    -0.062728142837746
  44    -0.080434937860449
  45       0.0263985390989
  46    0.0020988035875974
  47    -0.00062474704082415
  48    0.0025906469741814
  49    -0.012813356195167
  50      0.19884721447653
  51      0.18318195187717
  52      0.38787437019538
  53      0.14796639271925
  54      0.12663567755068
  55      0.27551526506178
  56    -0.00011382033095317
  57    -4.0338353506965e-05
  58    0.00045384407976423
  59       -0.414823762486
  60     0.084440221046065
  61     -0.21067701865758
  62     -0.29267353837973
  63     0.059132773747661
  64     -0.14913080033903
  65    -0.00055233520851874
  66    0.00082152096169338
 Sym= A
 Ene=   -0.1597118321
 Spin= Alpha
 Occup=    1.00161
   1    -6.8074883979938e-05
   2    -0.00045955103751941
   3    -5.0596047541269e-05
   4    0.00025439586041564
   5    0.00016394238060221
   6    0.00011152874629984
   7    0.00031815901920298
   8    -2.0472928851456e-05
   9    -0.000359043644136
  10    3.1040977080579e-05
  11    0.00068897734037655
  12    -0.0019116597470894
  13    0.00041864276289004
  14     0.045028800427724
  15     0.025456848140633
  16    -0.0030628528919148
  17    2.3161743961257e-05
  18     0.045655008644015
  19    -0.012493559744002
  20    0.0049636251037666
  21     0.015944984121793
  22    -0.020718757423117
  23     -0.15401198117922
  24     -0.05647851657729
  25    -0.011081357604951
  26     0.015415737879451
  27     -0.02201659315836
  28    -0.065279996173582
  29    -0.0092109867919613
  30    0.0038061184766045
  31     0.021840486977565
  32    -0.010466627027012
  33     0.025062915821339
  34    -0.0033232617601158
  35    -0.0023246674174921
  36     0.069592687492258
  37     0.019943249811539
  38     0.045692016316095
  39    -0.052938025867851
  40    -0.025571276134848
  41    0.0060607394334909
  42    -0.014955407356225
  43    -0.009430070719103
  44    -0.00040192279765975
  45     0.050234855592024
  46     0.030533574651337
  47    0.0018900005893259
  48    -0.006644929736707
  49    -0.002702745546024
  50     -0.20298564978702
  51     -0.33430193022194
  52      0.26696516336608
  53     -0.14091833285518
  54     -0.23555655524299
  55      0.18919101874264
  56    0.00012973366101593
  57    -0.00046657650845058
  58    -0.00022872474916864
  59     -0.20244513062455
  60      -0.3396482087551
  61       0.2626076050087
  62     -0.14190980044472
  63     -0.23803860320747
  64      0.18392079888116
  65    4.6524156323835e-05
  66    0.00024418270339521
 Sym= A
 Ene=   -0.1588773304
 Spin= Alpha
 Occup=    0.99839
   1    -6.8150647094228e-05
   2    -0.00045954302645394
   3    -5.0627652042884e-05
   4    0.00025457896660132
   5    0.00016389044604436
   6    0.00011153231449516
   7    0.00031820346465623
   8    -2.0609210930259e-05
   9    -0.00035920615699964
  10    3.103205366252e-05
  11    0.00068910218189129
  12    -0.0019131566675303
  13    0.00039053911425018
  14     0.045202574380104
  15      0.02547475099646
  16    -0.0030600867243045
  17    2.232160800942e-05
  18      0.04571674876428
  19    -0.012563334535615
  20    0.0049901970514268
  21     0.015946949829145
  22    -0.020773188724496
  23     -0.15405369088407
  24    -0.056537543260575
  25    -0.011080238160499
  26     0.015412432018116
  27     -0.02180121691253
  28    -0.065416607753881
  29    -0.0092476978283935
  30    0.0038001099072656
  31      0.02184740242326
  32    -0.010511198156494
  33     0.025065225679656
  34    -0.0033172324962067
  35    -0.0022848843000973
  36     0.069394524130305
  37     0.019979588908678
  38     0.045710075578989
  39    -0.052946605057921
  40    -0.025746418837709
  41    0.0061045340117123
  42    -0.014775210753099
  43    -0.0094097432945631
  44    -0.00051117239369774
  45     0.050323607072201
  46     0.030605103313097
  47    0.0018846968733956
  48    -0.0066375233762083
  49    -0.0025576687563843
  50     -0.20323380406687
  51      -0.3347197252506
  52      0.26729574375847
  53     -0.14076510634212
  54     -0.23517755511155
  55      0.18893395032351
  56    -0.00012676063001641
  57    0.00045037181928426
  58    0.0002104874703234
  59      0.20268908848599
  60      0.34005078968134
  61     -0.26289852824358
  62      0.14166921081369
  63      0.23770012369621
  64      -0.1837201726891
  65    -5.2396820220596e-05
  66    -0.00018991661608965
 Sym= A
 Ene=   -0.1562413918
 Spin= Alpha
 Occup=    0.98650
   1    3.0787632218624e-05
   2    2.5559739884052e-05
   3    2.0195601750006e-05
   4    -7.1839038428042e-05
   5    -3.4711217563432e-05
   6    -3.1550480611206e-05
   7    -0.00014825838564098
   8    -8.0625441599913e-05
   9    1.6848766784701e-05
  10    -0.00016936452850674
  11    -0.00012266415838263
  12    0.0016744161745101
  13    -0.0027369912287525
  14    -0.016270703779636
  15    -0.025678485476397
  16      0.00268692171652
  17    0.0045644932693062
  18    -0.026114756297184
  19    -0.00031776123895247
  20    0.0064965506641666
  21    -0.009834473744821
  22     0.016344518067536
  23       0.0588313751179
  24     0.037959964449125
  25     0.025051138045358
  26    0.0051469275588398
  27     0.019542591502578
  28     0.020568743325719
  29    -0.023776830669677
  30    0.00067569985012398
  31    0.0021315549553479
  32    -0.00029495500212507
  33    -0.00058257992694027
  34    -0.0018646043073762
  35    0.0041237610136878
  36      0.03044518818838
  37    -0.024432718270563
  38    -0.0050336535315594
  39    -0.056530553975359
  40     0.013515806222974
  41    0.0036353933047183
  42    -0.0093382831806647
  43    -0.062457790452546
  44    -0.087082263245546
  45     0.026747294154912
  46    0.0028480115243826
  47    -0.0014413065472194
  48    0.0052279963368983
  49    -0.0085447010832239
  50       0.2031571265314
  51      0.18326051500743
  52      0.39142337594666
  53       0.1442078337893
  54      0.12660385927542
  55        0.272494127712
  56    0.00081365496369651
  57    -0.0029436384896082
  58    -0.0019248255341504
  59      0.41826195565037
  60    -0.083866590703703
  61      0.21406859271314
  62      0.29026400116852
  63    -0.059542054472668
  64      0.14674250669666
  65    0.00095850736462995
  66    0.0025093602166317
 Sym= A
 Ene=    0.6114788846
 Spin= Alpha
 Occup=    0.00000
   1    -9.6015489665173e-05
   2    0.0016834312579478
   3    2.3414562288725e-05
   4    -0.00057383405736685
   5    -0.00011333504584328
   6    -0.0010475528407792
   7    -0.00017768501205205
   8    0.0010667312605558
   9    0.0012791772292295
  10    0.0012007751647402
  11    -0.0020463025611676
  12    -0.0015132237634471
  13    -0.044871810051861
  14    -0.0073914735216136
  15    -0.011929910531902
  16     -0.01813741524777
  17     -0.01814051562685
  18     0.089995660053099
  19     0.091924430663672
  20     -0.16227693081493
  21    0.00075019841312342
  22      0.14276332502994
  23      -0.3373087738964
  24     0.035628016342914
  25     -0.10428240538643
  26     -0.11258409768174
  27     -0.46387695090476
  28     0.055630259613993
  29      0.60645705495012
  30     0.019541374058632
  31     -0.24379596833329
  32     0.066355591035761
  33    -0.037169187613591
  34     0.020535679591928
  35     0.015747906905501
  36     -0.50136604160892
  37     -0.18540245514085
  38      0.14470422008149
  39     0.081437094154536
  40      0.29296797106514
  41      -1.2731533559236
  42      -1.6854133165603
  43     -0.12098162082323
  44       2.2552869093951
  45     -0.15051637905069
  46     -0.24918365053369
  47     0.013499936448592
  48    -0.029695766276282
  49     -0.56177850940048
  50    -0.019073071406293
  51    -0.078964514881993
  52    -0.00093230522704333
  53      0.29280293635362
  54    0.00015305832546209
  55       0.2868281549163
  56      0.01750377755811
  57     -0.35970091353331
  58       0.4883595845943
  59      0.19808850599449
  60     -0.39632990001827
  61     -0.30229955665101
  62     -0.21488919789494
  63      0.43740032212984
  64      0.33545527695194
  65     0.054323968842961
  66     -0.27197218597219
 Sym= A
 Ene=     0.844822305
 Spin= Alpha
 Occup=    0.00000
   1    -2.3469934448519e-05
   2    0.00026932902808709
   3    8.0852711728239e-05
   4    -0.0007301579518292
   5    0.00038972650742373
   6    -0.00045678520417706
   7    -0.00030813072159806
   8    0.00036883730206947
   9    0.0007181443644271
  10    -0.00019881454339037
  11    -0.001015672855681
  12    0.0029533639764952
  13     0.052962123423549
  14     -0.17180273129786
  15     0.022235918985546
  16    -0.012813881455326
  17     0.027016767065972
  18    -0.083282119162602
  19     0.062548751841986
  20     0.035194719419101
  21     0.018723488572018
  22    -0.033150339590159
  23      -0.1086111581946
  24    -0.019839108751854
  25     0.034965530579235
  26     0.084065042620006
  27     -0.14578718441906
  28     0.025422617667805
  29     -0.30348625843395
  30     0.013300768549338
  31      0.18360948099684
  32     0.036371493547583
  33    0.0037656528863319
  34    -0.0044249483684335
  35      0.12125676807072
  36     -0.28161572109001
  37    0.0035607442337301
  38    -0.064609614273871
  39     0.031246012713783
  40     -0.14344928947264
  41    -0.021713913769075
  42      0.48723933313602
  43     -0.28579582715831
  44     0.089179115035156
  45     0.074201970651575
  46      0.32241772684769
  47    -0.0035744013523274
  48      0.04126270594423
  49        0.090199782244
  50     0.035019294112855
  51    -0.0039982603598889
  52      0.15329491720751
  53     -0.10983679917878
  54     0.050988695987311
  55     -0.30361422343783
  56     0.056438440516171
  57     -0.50223476716929
  58    -0.0084689099481958
  59      0.52240113526577
  60     0.073933618391625
  61      0.47953219757544
  62     -0.48869885503293
  63     -0.38368810201154
  64     -0.85245692610187
  65    -0.027299790565373
  66       0.8029821295493
 Sym= A
 Ene=     1.000777734
 Spin= Alpha
 Occup=    0.00000
   1    0.00013257121604187
   2    0.00086111769895953
   3    0.00014163282819235
   4    -0.00093280995436458
   5     2.73026915327e-05
   6    -0.00037554742447135
   7    -0.0007209556204836
   8    0.00020905978530178
   9    0.0011077729536847
  10    -0.00017811623731609
  11    -0.0017883805211267
  12     0.011952908178004
  13     0.055506023054064
  14     -0.43591057338416
  15    -0.023121324012997
  16    0.0016693539325463
  17     0.018585442425262
  18     -0.21708677362923
  19      0.13088459221395
  20    -0.0012639857839153
  21    -0.010130092739938
  22     0.062549192551812
  23      0.39915195317931
  24     0.070479132307298
  25     0.047817065219183
  26     0.020889811165924
  27     -0.24854141556479
  28      0.29124722878952
  29     -0.30874388606688
  30      0.03653971276731
  31      0.16064264028684
  32     0.057479831638964
  33      -0.1508059107256
  34     0.015778173038788
  35     0.050492987171874
  36     -0.96458891425295
  37    -0.032591269316002
  38      0.07796074175061
  39     0.032309215212613
  40     -0.13597152450779
  41      0.24200110493716
  42      0.58775029792756
  43     -0.21367400032453
  44     0.042310886637807
  45     0.053120355011827
  46      0.25733623742945
  47    -0.016642664249862
  48      -0.2260953303122
  49      0.78252434641817
  50       0.3141791438311
  51     -0.10875438265559
  52      0.60646492775985
  53     -0.80437165537412
  54      0.31460822767934
  55     -0.79387262709518
  56       0.0291101934377
  57     -0.13355392525953
  58    0.0090298681761528
  59     -0.10501293414725
  60      0.16229976657846
  61     -0.36624288501124
  62      0.19872707738052
  63     -0.45450420154076
  64      0.11940443712627
  65      0.64524541976434
  66     -0.24106993944624
 Sym= A
 Ene=    0.5981355804
 Spin= Alpha
 Occup=    0.00000
   1    8.8383307727821e-05
   2    0.00069663092582833
   3    8.4579980215573e-05
   4    -0.00041626904592177
   5    -0.00025017029954791
   6    -0.00012654276365951
   7    -0.0004806684341711
   8    -1.676937101481e-05
   9    0.00060568667912636
  10    -0.00017542893568206
  11    -0.0010888559146031
  12    0.0089449771114296
  13    -0.041107029710048
  14    0.0032953203799958
  15    -0.071301027912534
  16    -0.0048199561951967
  17     0.007887181528844
  18    -0.046382788096619
  19    -0.011260789963671
  20     0.014352939154616
  21    -0.011486086822281
  22    -0.0042655249953541
  23      0.10009402734929
  24     0.019458050349991
  25      0.01154877627318
  26    -0.0063476601324554
  27     0.082884676863384
  28     0.018896086570239
  29      0.00971942205329
  30    -0.0032723854616632
  31    -0.011055942669224
  32      0.00886020333327
  33     0.031972636446488
  34     0.091134913027362
  35     -0.43593340561156
  36     -0.23808719960146
  37     -0.57291979839245
  38      0.40374329657626
  39     0.062425149793057
  40     -0.13704536658963
  41      0.15142282533067
  42     0.010437280185019
  43    -0.0070506776355688
  44     0.041927054489392
  45      -0.0101955748901
  46     0.046564781239757
  47    -0.082800501693376
  48      0.51037417919052
  49     0.031932033946096
  50     -0.55095466817092
  51      0.36755465298834
  52     0.081538863297899
  53     -0.16042221933102
  54      0.13806633873166
  55     0.027716714905374
  56    -0.00024434494889486
  57     0.001015942015393
  58    0.00090406055484303
  59    -0.0012455418380011
  60    -0.00019432328849405
  61    -0.00093265904947196
  62    -4.391577437302e-05
  63    0.00097650308077372
  64    0.00096553108074038
  65    -0.00073521824388231
  66    -0.0016917202855318
 Sym= A
 Ene=     1.150649093
 Spin= Alpha
 Occup=    0.00000
   1    -5.9103124862616e-05
   2    0.00028301373961017
   3    -1.2493342760999e-05
   4    -0.00041237680738998
   5    0.00049183686967865
   6    -0.00052154622210909
   7    0.00010412748833674
   8    0.00062722686150336
   9    0.00066843393087186
  10    0.0002793135770064
  11    -0.00099071442344588
  12    -0.011951078049614
  13    -0.035810149668938
  14      0.31642198466918
  15     0.041474296186421
  16    -0.028803410441159
  17     0.016489073106329
  18      0.22752464694488
  19     0.019804806729222
  20     0.028203808295233
  21     0.038343096930348
  22    -0.067216739367038
  23     -0.87949365980562
  24     -0.11598755421156
  25    -0.022449309885124
  26     0.046640529344737
  27     -0.18111725688113
  28     -0.27694226552088
  29     0.016765343163152
  30     0.011965575179115
  31     0.021230180053651
  32     0.036288571477204
  33      0.11954824077622
  34    -0.058824570081663
  35      -0.1447367146497
  36       2.7381736136166
  37      0.18234685671462
  38     -0.22950863002515
  39    0.0085148674703779
  40      0.80881484473593
  41     -0.90946654475835
  42      0.01037094318116
  43     -0.23048486948228
  44     0.080730365677311
  45    -0.086232618287513
  46     0.070910235272163
  47     0.033678401371037
  48      0.96578752138622
  49      -2.7347310240743
  50     -0.27388323392044
  51      0.56111823156515
  52      0.31350330676277
  53       1.5257984042937
  54      -1.4230727063785
  55      -0.5597499540025
  56    -0.00044956441557297
  57      0.15911363550242
  58     -0.30914966785274
  59    -0.025161494304531
  60    -0.070852366282625
  61     -0.19030657256874
  62     0.066214642100653
  63    -0.036865434132898
  64     0.091700448020194
  65     0.023010383001353
  66      0.22639428883097
 Sym= A
 Ene=     0.676890213
 Spin= Alpha
 Occup=    0.00000
   1    -0.00026750180419559
   2     0.003264262451487
   3    0.00019233956309494
   4    -0.0017406837224166
   5    -0.00019827177512529
   6    -0.0017129126407665
   7    -0.00095978138010364
   8    0.0016161049575175
   9    0.0028918293776221
  10    0.0010375988997114
  11    -0.0044923116976414
  12    -0.0020343259531731
  13    -0.060467911038055
  14      0.29941180704405
  15     0.047730887079381
  16    -0.020320779047919
  17     0.019309235116981
  18     0.069209466598264
  19     -0.10714085951097
  20    -0.030792704149533
  21     0.025244997070678
  22      -0.1089287456295
  23     -0.11128350480437
  24     -0.10406287663351
  25    -0.021329023423178
  26     0.035323652518023
  27      0.31471501961765
  28     -0.18008773663568
  29      0.30209433597544
  30    -0.063903965742842
  31     -0.10128946307273
  32     0.035403633171091
  33      0.14859437250287
  34     0.020154946617685
  35      0.57857766029087
  36       -1.596863792945
  37     0.049744174151163
  38     -0.19208128607428
  39     0.014702610575377
  40     -0.39286285483088
  41     -0.11667820542947
  42     -0.73782278508956
  43     -0.19546268835527
  44       1.3872056151329
  45    -0.091121292527821
  46      0.17827876281384
  47    -0.0013162359752404
  48      0.12586478587205
  49      0.14822108083017
  50     -0.13418118511052
  51     0.051896887370342
  52     -0.18958407572597
  53      0.17278496852197
  54     0.082916858189037
  55      0.38339721280816
  56    -0.015857910126769
  57      0.10164047411802
  58      0.22942292745473
  59     0.027833115976539
  60      0.52075863985368
  61       0.2206468910901
  62     -0.07967917207471
  63     -0.42079621375433
  64    -0.075002808827464
  65      0.41727505799822
  66     -0.78954762989318
 Sym= A
 Ene=     0.975889733
 Spin= Alpha
 Occup=    0.00000
   1    -0.00017101322302025
   2    -0.0017544253015945
   3    -8.7485850354481e-05
   4    0.00066972554722759
   5    0.00041948157609448
   6    0.00022532584097117
   7    0.00071502596629985
   8    -0.00012672532034079
   9    -0.001614926104196
  10    -0.00033901002414513
  11    0.0026991499803829
  12    0.0055378053170268
  13     0.019953784951283
  14      -0.3553374238914
  15    -0.034229279405944
  16     0.019909368014925
  17    -0.029362454723815
  18     -0.12975963763021
  19      0.10805102425522
  20      0.02423359641105
  21     -0.02949054581631
  22     0.014412921243208
  23      0.87718961896925
  24      0.12233527823854
  25    -0.00070599155280279
  26     0.027742421802716
  27     -0.10277264176644
  28      0.33885088580692
  29     -0.58893371484128
  30     0.023025355857802
  31      0.24913860187301
  32     -0.10793681354595
  33     -0.35193729636105
  34      0.01597646284434
  35      0.56365522660427
  36      -1.4043937075678
  37    -0.054850189883764
  38      0.10326556855876
  39     0.032996623564255
  40      0.45798418869059
  41    -0.022224569307486
  42      0.41741424433961
  43     -0.46301141191617
  44      0.55886754068694
  45       0.2408952481397
  46      0.25176388162098
  47    0.00038305157768239
  48    -0.020354450550952
  49     0.097372228258513
  50    -0.053021167367788
  51      0.10442539780442
  52     -0.10253499324939
  53    -0.063612738374228
  54     -0.18279044305091
  55    -0.032918727711285
  56     0.035794305485066
  57     -0.49252738801376
  58      0.39767680040881
  59     -0.65351347206188
  60     -0.15618027254906
  61      0.30891003458895
  62      0.75263546086574
  63      0.11030537788113
  64     -0.41241149713646
  65     0.071938792868456
  66     0.078031869039412
 Sym= A
 Ene=     0.751750179
 Spin= Alpha
 Occup=    0.00000
   1    -0.00036808335979813
   2    -0.0032824569116256
   3    -0.00033400682006465
   4    0.0016127684724946
   5     0.001265434846701
   6    -5.8659139909755e-05
   7    0.0021346933658694
   8    0.00058408923297119
   9    -0.0029718657510322
  10    0.00071038074508148
  11    0.0050753201548244
  12    -0.019533180908622
  13     0.084864323528179
  14     0.082692356806693
  15      0.11521856504518
  16     -0.04403322220454
  17    -0.042555742899564
  18      0.23034379922933
  19     0.033824723949996
  20    -0.090456319003527
  21     0.083662391432106
  22     0.044136638561624
  23      -1.3303964686809
  24     -0.10593738473159
  25     -0.32760414572381
  26    -0.0080755427228515
  27     -0.74613611305957
  28     -0.49692695098072
  29     0.078535095836466
  30     0.038377278773238
  31    -0.0016204861495222
  32     0.014823873657558
  33    -0.069018906370994
  34     -0.08055105285079
  35     0.061889997299334
  36       1.0585450598194
  37     -0.39833152712702
  38     0.014802171934717
  39     0.031720265615694
  40     -0.56136462492448
  41     -0.40809403362694
  42     -0.26985556239559
  43    -0.010500353824899
  44     0.075494798156718
  45    -0.002868532569129
  46     -0.33006532817337
  47    -0.028392918521422
  48       0.1547939665373
  49    -0.030152794717253
  50      0.62755005844232
  51      0.32892428866463
  52     -0.15614167700847
  53     -0.77190245470664
  54      -0.2056390148163
  55       0.2378911463072
  56    -0.00069185236008438
  57     0.004579286453607
  58    -0.0088255770517672
  59    -0.0026801725862432
  60    -0.012379232572461
  61    -0.0055283193669648
  62    -0.00097516519846912
  63     0.014690755668966
  64     0.003056436899932
  65    -0.021151777207253
  66     0.023464761891136
 Sym= A
 Ene=    0.8448126172
 Spin= Alpha
 Occup=    0.00000
   1    -4.4133367715085e-05
   2    0.00013913383588184
   3    0.00017116838300452
   4    -0.0017273631379503
   5    0.0012528755602905
   6    -0.00098243755899038
   7    -0.00062732631123947
   8    0.00086674792958982
   9    0.0017054470492958
  10    -0.00071728565953946
  11    -0.0021679967252722
  12     0.010804072405869
  13      0.12344873389107
  14     -0.37682595036215
  15     0.028709148263425
  16    -0.0077097022661577
  17     0.072471312634302
  18     -0.19426796802492
  19       0.1381138290643
  20     0.060501590416064
  21     0.047351299561134
  22     0.011853199626734
  23     -0.66292005295942
  24    -0.051238240188786
  25      0.18034157755669
  26      0.23211284634748
  27     -0.45319184706334
  28    -0.073626018980573
  29     -0.59016471175139
  30     0.039432590832996
  31      0.36574257995032
  32       0.1170846623254
  33      0.19074053290483
  34    -0.033957508995952
  35      0.18243226150188
  36     -0.14641894358023
  37     0.013126215132951
  38      0.03341643582112
  39      0.28303166962695
  40     -0.56198637241557
  41    -0.080214274957233
  42      0.91496007909221
  43       -0.838579139497
  44    -0.012398653169899
  45      0.18108662548037
  46      0.60318471696107
  47    -0.0023156137961696
  48     -0.15866831392934
  49      0.52878541755147
  50    -0.012278598151644
  51    -0.084736378823044
  52     -0.20919625036809
  53     -0.18349400435577
  54      0.26217029014424
  55     0.010328723748519
  56    -0.017921997101993
  57     -0.08464021702152
  58      0.52297864890481
  59      0.16706460632857
  60     -0.27085037722694
  61     -0.31859383099484
  62     -0.26060140987746
  63      0.53180919653743
  64      0.59583004406108
  65    -0.022967634004465
  66     -0.68997137881485
 Sym= A
 Ene=    0.8833223472
 Spin= Alpha
 Occup=    0.00000
   1    -0.00023159888647431
   2    -0.010219786123496
   3    -0.00070734263084712
   4    0.0057862536201571
   5    0.0009505229865252
   6    0.0040429247459597
   7    0.0040666861699741
   8    -0.0039096798138526
   9    -0.0098759483239426
  10    -0.0026381339918793
  11     0.015726499988014
  12    -0.022545349342747
  13     0.095293498035695
  14     -0.12326409122831
  15     0.013215306206721
  16    0.0052233017833228
  17    -0.044099444413776
  18      0.12874617725835
  19    -0.0068534388344047
  20      0.25080393028473
  21    -0.012257257917916
  22     -0.21760055321282
  23      0.79410029712308
  24      0.11894905756073
  25    -0.011311919378211
  26      0.05661093155608
  27      0.23702221838481
  28      0.31642477930972
  29      -1.3579555112466
  30      0.06073067216437
  31      0.67732749996277
  32     -0.42489896071711
  33     -0.41796516926361
  34     0.082013119602071
  35     -0.14035534915048
  36     -0.96045525468351
  37     -0.36089608796119
  38     -0.10006451111199
  39      -0.2492618415486
  40       1.0821766780849
  41     -0.36116897348338
  42       1.5842439967382
  43     0.040594163110933
  44     -0.22834801808474
  45       0.8549800443846
  46      0.60366837282911
  47    0.0081243149135001
  48    -0.095698050597106
  49     -0.23010070016229
  50    0.0024726132262771
  51     0.022226761326783
  52    -0.059704983911824
  53    0.0051706350835143
  54    -0.020816689124435
  55     -0.33878477867614
  56    -0.010744126157302
  57      0.32519159755102
  58     -0.47909099214395
  59      0.08850113631341
  60      0.16834542893111
  61    -0.053074468247623
  62    -0.069405664897899
  63     -0.27821178472691
  64    -0.034126357062668
  65     0.032186743346557
  66      0.24113527908355
 Sym= A
 Ene=    0.8413729399
 Spin= Alpha
 Occup=   -0.00000
   1    -0.00015282505944199
   2    -0.0020478855967352
   3    -0.00013241850865352
   4    0.0017063537384969
   5    -0.00055822442681146
   6    0.00098762980820042
   7    0.00094199163092584
   8    -0.00082933232076667
   9    -0.0031553129198551
  10    -0.00020424963331085
  11    0.0046743197599062
  12    0.0071959878008016
  13    -0.0068549272972803
  14     -0.44880673299229
  15    -0.054816106934432
  16     0.035761525037728
  17    -0.095979747477165
  18      -0.2475254707208
  19     0.042822909989341
  20     0.061438326049345
  21    -0.091444510342071
  22    -0.091174722631336
  23       2.4697991481938
  24      0.22473392736467
  25     -0.16086599437998
  26    -0.073257727899594
  27      0.46620788963776
  28      0.64928371727992
  29     -0.80466472709494
  30    -0.030952502857001
  31       0.2248667917949
  32      -0.2433324148018
  33     -0.78234133845254
  34     0.035988555683497
  35      0.99062466981605
  36      -2.4505362247684
  37     0.057104208102571
  38     -0.01839462294371
  39      -0.3389990754705
  40      0.63837210480454
  41       1.2098444529433
  42       0.9808458519781
  43     0.088591095275783
  44      -0.5692924676579
  45      0.17120513807213
  46     0.081992634182856
  47     -0.01925630129777
  48     0.077477131925977
  49      0.60826408196832
  50    -0.080987974983087
  51      0.16513415735561
  52    -0.0041211916072873
  53     -0.35351325934133
  54     -0.23523190986477
  55      -0.1673909167836
  56    0.0058582690664675
  57     -0.55582232494147
  58       1.1501872532786
  59      0.33033075825018
  60     -0.13130213323943
  61      -0.1766603693353
  62     -0.46229151077565
  63      0.42662753339825
  64      0.48792015171829
  65      0.17123046587603
  66      -1.0887746169244
 Sym= A
 Ene=     1.012424345
 Spin= Alpha
 Occup=   -0.00000
   1    0.00016489755679843
   2    0.0020241790175016
   3    0.00016304329821117
   4    -0.00082414395379238
   5    -0.0007542654689991
   6    -3.5584668597451e-06
   7    -0.0011268733142272
   8    -0.00023682876244809
   9    0.0018136631604246
  10    -0.00030232961322969
  11    -0.0030802857627091
  12    0.0072668141883469
  13     -0.13611004856176
  14      0.21156441658682
  15    -0.087516684047096
  16     0.037709338947114
  17     0.020994126430589
  18    0.0066518683754379
  19    -0.077253754819014
  20     0.052613790080808
  21    -0.046865909964646
  22    -0.037413167521746
  23      0.74546682376123
  24     0.029656523383272
  25      0.25376786122263
  26    -0.00091336129410794
  27       0.6120932725285
  28      0.28991904284636
  29      0.12808531702208
  30    -0.033703048357083
  31    -0.068824620663252
  32    -0.038607349561643
  33      0.16897262414075
  34      0.03159701461843
  35    -0.089212523714463
  36     -0.41225794257364
  37      0.27069371379547
  38    -0.0054627600262109
  39     0.035730581605794
  40      0.86548182642441
  41     0.094337788441015
  42     -0.19861792734486
  43    -0.051705698245575
  44      0.23893430046518
  45    -0.0090093324777494
  46      0.13731823544986
  47    -0.045287580289241
  48       1.2816377057669
  49      -1.8093615620303
  50      0.35957726386483
  51     -0.18560285157065
  52     -0.18065536121086
  53    -0.093612514219095
  54     -0.14258693270793
  55      0.19182698504037
  56    -0.0012171503020037
  57     0.012537871102242
  58    -0.020047976650406
  59    0.0014566112936481
  60    -0.024517984590267
  61    -0.0090811805489053
  62    -0.004543594396341
  63     0.028359271907184
  64    0.0088249571515055
  65    -0.034812779584697
  66     0.037352993877288
 Sym= A
 Ene=     0.827882974
 Spin= Alpha
 Occup=   -0.00000
   1    -5.3418577860237e-05
   2    -0.00091983748806911
   3    -7.2360083127084e-05
   4    0.00067911624131114
   5    -6.6074264056126e-05
   6    0.00060225623946165
   7    0.00035990435093564
   8    -0.00076829667732546
   9    -0.0010233727509498
  10    -0.00049166031583487
  11    0.0015283903611983
  12    -0.016572074617128
  13     0.029298291057765
  14      0.40166747846267
  15     0.093263811528677
  16    -0.040052646486685
  17     0.034400425316185
  18      0.16616186306401
  19     -0.17195226458256
  20      0.12798378880159
  21     0.047568877452815
  22     -0.24979599904683
  23      -0.4999430011712
  24     -0.15379482003412
  25    -0.023564388017424
  26       0.0634890349924
  27       0.4678711360682
  28     -0.30891871717077
  29     -0.13327277905607
  30    -0.034893746257923
  31      0.13569855987376
  32    -0.060568611437016
  33      0.20718172137784
  34     0.028306334784186
  35     -0.25903169225656
  36    -0.024567709477465
  37    -0.041372290331193
  38      -0.3783632649729
  39     -0.21616632954492
  40     -0.41908500938014
  41      0.16476243566291
  42      0.61405875461183
  43       0.3888860544765
  44     -0.46514360458104
  45      0.13328769330255
  46      0.33693209725583
  47    -0.0087183055924546
  48      0.10682777506958
  49      0.13866581242415
  50     0.043115013885727
  51     -0.12640572922695
  52      0.31772631373676
  53    -0.046600152769788
  54      0.38222805223856
  55     -0.42782108386668
  56    -0.0059045865511545
  57     -0.58885249427814
  58       1.3468262636989
  59    -0.084795382593888
  60      -0.3664362060366
  61       0.1897784923539
  62    -0.056787571371939
  63       0.8669698773487
  64      0.26346727036604
  65    -0.025716983842261
  66      -1.2131055996842
 Sym= A
 Ene=    0.9978844143
 Spin= Alpha
 Occup=   -0.00000
   1    -2.6173830677533e-05
   2    -0.00010903229201836
   3    -1.8689188812475e-05
   4    0.0002238643171249
   5    -0.00013557662226538
   6    0.00017060060755041
   7    8.4544339445983e-05
   8    -0.00015489746968055
   9    -0.00026205263980657
  10    -3.1836085883523e-05
  11    0.00039207613427583
  12    -0.0018673850805908
  13    -0.014335266233403
  14      0.11418025209818
  15    0.0061713283785576
  16    0.0034813224603418
  17    -0.0042195830139236
  18     0.026466340519849
  19    -0.062832457096269
  20     0.017447663008434
  21    -0.0016426712747847
  22    -0.041661118531852
  23     0.080746384293823
  24    -0.018030507477442
  25    -0.003423699759841
  26    -0.0007850960835752
  27      0.20287531855647
  28     -0.05751034036862
  29     0.030507563795684
  30    -0.020534185365459
  31    -0.028184960481315
  32    -0.027291165390958
  33     0.030622782146027
  34     0.002647136499715
  35     0.043342012446448
  36     -0.11463061614019
  37     0.026586971153036
  38    -0.041755070612295
  39    -0.037169186190105
  40     -0.10563763141198
  41      0.24581936693186
  42     0.034951770896099
  43      0.11908511477446
  44     -0.25951344855127
  45    -0.0017161364808023
  46    -0.036347702749451
  47    -0.0022218143052007
  48    -0.012677840236714
  49      0.16903991911463
  50    -0.041440350218729
  51    -0.0036569623373188
  52     -0.14149932744387
  53    -0.0075138344723466
  54     0.057026492614274
  55      0.18334611781642
  56    0.0073683820411719
  57      0.66816989550244
  58       -1.130640345637
  59      0.11044247077226
  60     -0.54105324111233
  61      0.11052539510856
  62     0.063039480154279
  63     0.033722782623907
  64     -0.71943016662411
  65      0.98100725289898
  66      0.10476052547962
 Sym= A
 Ene=    0.8422128407
 Spin= Alpha
 Occup=   -0.00000
   1    -0.00021381483704033
   2    -0.0017176627863841
   3    -0.00016693959288512
   4    0.00094983177622853
   5    0.00048452990897113
   6    0.00013001614506894
   7    0.0010937741028156
   8    0.00010802750334834
   9    -0.001789735153134
  10    0.00023574095367108
  11    0.0029231538873925
  12    -0.017689630025276
  13     0.062456564406328
  14      0.25925584078337
  15      0.10036274883347
  16    -0.041444211984364
  17    -0.022194428513146
  18      0.16532794110762
  19    -0.058989883801969
  20     0.034858352790239
  21      0.04097583510429
  22     -0.14538410913032
  23     -0.73544208147666
  24     -0.11465644877816
  25     -0.22265522858998
  26       0.0314333340495
  27    -0.035099333223758
  28     -0.47301705509616
  29     -0.11824717044434
  30    -0.024293003760454
  31     0.049063007783225
  32     -0.04686909369818
  33    -0.032773387855013
  34    -0.054373255819665
  35     0.058291965320519
  36       1.1254327233152
  37    -0.090364288471948
  38     -0.19869776852899
  39     -0.15290729168919
  40     -0.45060008448394
  41     -0.26847647160698
  42      0.25303008305127
  43      0.17155700375662
  44     -0.52478246456222
  45    -0.0065108523697895
  46    -0.040599987253553
  47    -0.015959401588636
  48      0.50186351666037
  49     -0.65910735916367
  50     -0.28850663968955
  51     -0.44331450497206
  52     -0.19844796631979
  53      0.64878778815887
  54      0.53221915992241
  55      0.17582784015572
  56     0.047686883602653
  57     -0.43698883982101
  58      0.15381663850556
  59    -0.087463873169947
  60     0.072748281901879
  61     -0.35456849309004
  62      0.19078626945169
  63     -0.35964085044894
  64      0.10860143178053
  65      0.24207416410029
  66      0.25473502511847
 Sym= A
 Ene=    0.9760143401
 Spin= Alpha
 Occup=   -0.00000
   1    -0.00080764606358579
   2    -0.00091510279060934
   3    -0.00039790140314403
   4    0.0025383339244994
   5    -0.00056253378988173
   6    0.00060989450354394
   7    0.0019875284221308
   8    0.00011644117879557
   9    -0.0020371210655418
  10    0.0010814700773688
  11    0.0038245704306685
  12    -0.026790547997681
  13      -0.4573347082149
  14       1.9670970409677
  15    -0.040213201614973
  16      0.10939065966272
  17     -0.07673527029911
  18      0.79673335827462
  19     -0.73149492675211
  20    -0.006386008321284
  21    -0.012106468155297
  22     -0.09807422790579
  23     -0.22688752336621
  24     -0.19247393626407
  25      0.12956321936901
  26     -0.18059424465754
  27       1.8407595511404
  28      -1.0316300618471
  29      0.75384040211226
  30     -0.11981456370694
  31     -0.54893054379707
  32     -0.40827259394134
  33      0.25325076706186
  34      0.02231949776297
  35      0.88568438915242
  36      -2.1719121047883
  37     0.045981508099529
  38      0.23679674922895
  39      0.57890246924798
  40     -0.36599790313504
  41      0.33586096997344
  42      -1.0819468482192
  43     -0.11699808861564
  44       0.9036053330005
  45      0.40472013403584
  46      -0.6269061657394
  47    -0.0031859633084759
  48    0.0038158806826304
  49       0.5392823762549
  50    -0.090445110611194
  51    -0.077262312761094
  52      0.15696617375522
  53     0.019611942134407
  54      0.48445705560983
  55    -7.1117038639844e-05
  56    -0.00048550884373236
  57     0.013565525668256
  58    -0.036612813893163
  59     0.030037371983654
  60     -0.02895658661005
  61    -0.027500819605593
  62    -0.031055832945565
  63     0.025434094699569
  64      0.02437804529588
  65    -0.047867137179968
  66     0.067964907426523
 Sym= A
 Ene=    0.8053151128
 Spin= Alpha
 Occup=   -0.00000
   1    1.242202606509e-05
   2    0.0023265526159248
   3    0.0001844078506608
   4    -0.00079727431107244
   5    -0.0010149199684721
   6    -1.1787613920692e-07
   7    -0.0012062539490129
   8    -0.00039809809295556
   9    0.0017911019931879
  10    -0.00035025227245121
  11    -0.0030169622407297
  12    0.0036632575394241
  13    -0.090351787520056
  14      0.37049841302854
  15    -0.0025111701671265
  16     0.017498388551286
  17     0.047492007425422
  18    -0.015350315050641
  19     -0.27027713302584
  20     0.096962350313356
  21    -0.0064871176693364
  22     -0.19434944725344
  23      0.72136410586812
  24    -0.072742938866228
  25      0.21066783685524
  26     0.048991228968145
  27       1.0818777022597
  28     0.086402846657001
  29      0.19732317969354
  30    -0.091490833548885
  31    -0.054951482558758
  32     -0.04411726345156
  33      0.34060191573361
  34     0.094126899103873
  35      0.18498525201908
  36      -2.3847968858632
  37      0.18095996313969
  38     -0.26322236969841
  39     -0.10906359015003
  40     -0.38949281726603
  41       1.2170744181665
  42    0.0055081714547612
  43      0.34041120451458
  44    -0.055943781638124
  45     0.043271086241674
  46      0.28578892369466
  47    0.0043212277779293
  48     -0.54180888484092
  49       1.6086667891021
  50     0.092221330817597
  51      0.38407031951721
  52      -0.2906513497462
  53     -0.67482626267082
  54    -0.042114583433385
  55      0.48842732166531
  56     0.044065645940597
  57     -0.51068417589643
  58      0.34035792102832
  59    -0.025667585847021
  60     -0.03951727764641
  61     -0.33560690802861
  62     0.092946858020911
  63     -0.14958093964146
  64      0.17291291035642
  65      0.15010947433244
  66      0.13406774700953
 Sym= A
 Ene=    0.9668450436
 Spin= Alpha
 Occup=   -0.00000
   1    -0.00026019015934349
   2     0.002585475974416
   3    0.00025159125600461
   4    -0.0014149724414111
   5    -0.00065131822217616
   6    -0.0012288447162741
   7    -0.0010692097785304
   8    0.0009408663299148
   9    0.0015965051163467
  10    0.0004625882934396
  11    -0.0027628295507294
  12    0.0080196438115085
  13     0.043379867599534
  14     -0.29923323885558
  15     0.054222857265401
  16    -0.022492135037201
  17    -0.0054659111413551
  18     -0.29901558518099
  19    -0.047028803815442
  20     0.079694624794258
  21    -0.019574567855896
  22     -0.27005259546232
  23       1.7469224723041
  24     0.028483399791776
  25     -0.12010686324102
  26     0.067135079391716
  27      0.67124882592176
  28      0.36962916562159
  29      -0.5932731122074
  30    -0.088936016670408
  31      0.27289782175268
  32    -0.078064872625725
  33     -0.37992298909886
  34      0.07433901666452
  35       1.2302946672738
  36      -4.4727156410424
  37     0.042189514902452
  38     -0.37109256143262
  39     -0.36540952503147
  40     -0.67566612480084
  41       1.3272762196886
  42      0.81396034836771
  43    -0.029788312698665
  44      0.53135288080249
  45     0.081444972309162
  46      0.66057840122215
  47    -0.036619896574836
  48     -0.20003404193125
  49       1.9999410974647
  50    0.0050074315841948
  51     -0.11392385735818
  52      0.17526007995638
  53     -0.91045516539886
  54       0.7031752305335
  55     -0.21294921547501
  56    -0.029438710042207
  57      0.69331626261056
  58      -1.0977618053893
  59    -0.082135081709053
  60    -0.060712766226175
  61     0.010915602129035
  62      0.13046658702963
  63    -0.058011500329601
  64      -0.1449318811101
  65     -0.42116116528448
  66      0.96162733442824


==> anc/c2h6n4_lasscf_r124.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -4.65205370847044     1.17289453213602     2.26029772030203
N   2   7    -5.19190339742878    -0.13164763197706     0.85841006397181
N   3   7    -3.49176406896976    -0.45795686503793    -0.71186163868778
C   4   6    -1.10289880854493     0.93690644506039    -0.41986304764611
H   5   1    -1.11243374586102     2.11165109502419     1.30249381351847
H   6   1    -0.90727562280819     2.17435081745496    -2.06945222493207
C   7   6     1.10289880854494    -0.93690644506039    -0.41986304764611
H   8   1     1.11243374586102    -2.11165109502418     1.30249381351847
H   9   1     0.90727562280819    -2.17435081745496    -2.06945222493207
N   10   7     3.49176406896976     0.45795686503793    -0.71186163868778
N   11   7     5.19190339742878     0.13164763197706     0.85841006397181
H   12   1     4.65205370847044    -1.17289453213602     2.26029772030203
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    2.00000
   1    -0.0017807118564794
   2    -0.0016773487918499
   3    0.0070545670648134
   4    0.00038729557594611
   5      -0.0008762799105
   6    -0.0021038940665238
   7    -0.00048261870168809
   8    -0.0017640391585566
   9    -0.0032247706743096
  10    0.00014719099930088
  11    -0.0014393034440077
  12     -0.10582336429041
  13    -0.00044665193149977
  14    -0.001043512036296
  15    0.0066229402434523
  16    0.0026865984260994
  17    0.0046623075110836
  18    0.00095667774454565
  19    0.0020044770144232
  20    0.0038711256711354
  21    0.0036261008031387
  22     0.021507467784531
  23     0.022926348231249
  24     0.011584613671918
  25    -0.020156447734035
  26     0.014803562055663
  27    0.0054591047398302
  28    -0.011381754311357
  29    0.0063257594940474
  30    0.0080869144306052
  31    0.0024950572357664
  32    -0.0067236081270128
  33    -0.0090307165659142
  34    -0.061956985894166
  35    0.0088888466826152
  36     0.016012592890047
  37    -0.028083529707511
  38    0.0082701732862055
  39     0.005307113327365
  40    -0.0018795451396196
  41    0.0064824343281416
  42    0.0047495228671324
  43    0.0033268539784173
  44    -0.00059325437744119
  45    0.00019052167528488
  46    4.1273375710465e-05
  47      0.85664118203475
  48    0.0015128482003393
  49    -0.069373171448551
  50    0.0027944637654003
  51    -0.0048983311607972
  52     0.011262847150524
  53    -0.0031226820650516
  54    0.0091157038772109
  55    -0.015048158553414
  56      0.41556020958521
  57     0.075513232106041
  58     0.090028312535392
  59    -0.022746795639171
  60    -0.052400683575497
  61     0.054102891510712
  62    -0.029761744404256
  63    -0.028246158169755
  64      0.01683701300804
  65     0.067507877869886
  66     0.026977104089061
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    2.00000
   1    0.0041148640669875
   2    -0.00067149040915618
   3     -0.98248723996975
   4    -0.018977978509735
   5      0.01823478478734
   6    -0.0020181291560362
   7    0.0018840248985929
   8    0.0040330701614003
   9    0.0057312284502997
  10    0.0028018420895516
  11    0.00024197915463661
  12     0.011824042716936
  13    -0.00010286923978629
  14    -0.0056906682340449
  15    -0.0018809260623382
  16    -0.0019045127287696
  17    -0.0015278545134842
  18    0.0028984209345032
  19    -0.0017915510765063
  20    -0.004511389428672
  21     0.014607220380044
  22    -0.011108659366283
  23    -0.016567174865019
  24    -0.0027340944913444
  25    -0.00018211797843748
  26    -0.00078970978784792
  27    -0.0019459196336937
  28    0.0008797566009459
  29    -0.00024450269127555
  30    -0.0034553880684823
  31    0.0015490241276405
  32    -0.0051788895900828
  33    -0.0029952392928193
  34     -0.14388168617154
  35    0.00046665036239233
  36    0.0073245005285242
  37     0.013483291060247
  38    4.4921582754902e-05
  39    -0.021626523040455
  40    0.0019425665089543
  41    -0.0012522087679827
  42    -0.010801902778434
  43    -0.011881502828058
  44     -0.01218820389585
  45     0.011739871853519
  46    0.0063774090994213
  47      0.03725055342016
  48    0.0045505362197784
  49    0.0087089240038076
  50    -0.012432548549217
  51    -0.012642765473342
  52     0.005481052890859
  53    -0.0044871314102609
  54    -0.0093957127373182
  55    0.0095832458184983
  56    -0.050056169808238
  57    -0.013370760861736
  58    -0.017687148398705
  59    -0.0034630051319869
  60    0.0011882142009285
  61    -0.0024750425055784
  62     0.001000914075561
  63    0.0014162505595272
  64    0.00045630607514911
  65    -0.0067871380789851
  66    -0.0039775361983748
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    2.00000
   1    -4.1993908303507e-05
   2    -0.0005480298912974
   3     -0.14084410558698
   4    -0.0028248956080175
   5    0.0015255802927196
   6    -0.0007032463061096
   7    -0.00032237712365012
   8    7.6136071374945e-05
   9    -0.00015015806310383
  10    0.00022489989570116
  11    -3.1231039878004e-05
  12     0.035126559658742
  13    0.0018477732281406
  14    -0.00038222904769925
  15    0.00075889185026455
  16    0.0002586796195895
  17    -7.6667663147586e-06
  18    2.8107668552671e-05
  19    -0.00017809291995966
  20    0.00019392003806698
  21     -0.16463766979741
  22    -0.0030733877649103
  23    0.0077940217992581
  24    0.00055418236380319
  25    -0.0019939067408243
  26    -0.00017221458425239
  27    0.0014221615998814
  28    -0.0023271650167253
  29    -0.0013202722040393
  30    -0.00059004557679269
  31    -0.00034887402409588
  32    -0.00023928797952845
  33    -0.00071519447213521
  34      0.96346398246494
  35       0.0368253889378
  36    -0.0076045967331607
  37    0.0016398749001077
  38    -0.0033089932900283
  39    0.0027423211305943
  40    0.0019649002771205
  41    -0.0033355883407431
  42    0.0030507529310691
  43    0.0068906427648088
  44    0.0054378768190653
  45    0.0040571140754305
  46    0.0041581392548943
  47      0.05269912198928
  48    0.0030378610570506
  49    -0.00070257230592612
  50    -0.0040345602664647
  51    -0.0039107935171543
  52    0.0023259182885306
  53    -0.0030731143940974
  54    -0.0012216092133994
  55    -0.00056879564872403
  56     0.024076282098472
  57    0.0023035742002248
  58    0.0042752185940176
  59    -0.0031159833596673
  60    -0.0046140173073351
  61    0.0042388973032608
  62    -0.0034770249231775
  63    -0.0022503321766114
  64    0.0011221909717507
  65    0.0045334653307439
  66    0.0020521003149807
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    2.00000
   1    -0.00029974625167588
   2    2.2085066843647e-05
   3      0.02102908866303
   4    0.0027892188788255
   5    0.0060080271807469
   6    -0.0018222161106704
   7    -0.0018696401586074
   8    -0.0012013599984425
   9    0.00058300007314483
  10    -0.00063176759210395
  11    -0.0012017445112227
  12      0.46687885735879
  13    0.0063732609694646
  14    -0.014571620047957
  15    -0.0079901636655615
  16    -0.004962419472159
  17    -0.0016711564380171
  18    -0.0045674595939207
  19    -0.0055041632410704
  20    -0.0044215877697621
  21     -0.85729583507064
  22    -0.034293950118036
  23    0.0095873528500538
  24    0.0034076814753552
  25    0.0037509853527913
  26    -0.00067165358731151
  27    -0.00063289121022207
  28    -0.00057782260454157
  29    -0.0010365342393538
  30    -0.0026047968233582
  31    -0.0016558629456495
  32    -0.0025577900250286
  33    -0.0031460867247329
  34      -0.1601938229216
  35    -0.0084083107530128
  36    -0.0043794796353517
  37    0.0029053762416415
  38    -0.0019380877848182
  39    -0.0064306235217832
  40    0.0018423520495983
  41    -0.0023731074112161
  42    -0.0027425267919502
  43    -0.0043363597107751
  44    -0.0038050175730017
  45    0.0026671941850343
  46    0.0020260860952441
  47     0.038851163106872
  48    -0.0019171210610219
  49    -0.0048231887756371
  50    -0.00055605884243667
  51    -0.0023095042211447
  52    0.0016404134698379
  53    -0.0013656780855896
  54    -0.00098219549853265
  55    0.00047685318441115
  56     0.041018164690682
  57    0.0045599329785251
  58    0.0049337250885229
  59    -0.0024456179887909
  60    -0.0040495545645227
  61    0.0041330073051392
  62    -0.002443749072209
  63    -0.0017905254938594
  64     0.001451601389539
  65     0.004427792309692
  66    0.0016277005032664
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    2.00000
   1    -0.0022667544779497
   2    -0.0010977922235208
   3    0.0035976960555042
   4    -0.00015928540395895
   5    -0.0031885839860102
   6    -0.0030338905632727
   7    -0.0030697085985167
   8    -0.0021307164883966
   9    -0.0028995507482929
  10    -0.0017799414939767
  11    -0.0003863841917614
  12     -0.84992691265268
  13    -0.036146531217189
  14    0.00026923198762744
  15    -0.010861880294435
  16    -0.0064759323713374
  17    -0.0021430679110321
  18    -0.0027043317203176
  19    0.0012311008409077
  20    0.0030912259262912
  21     -0.44574762649016
  22    -0.039305825198697
  23    -0.020665810231516
  24    -0.00068153527978641
  25    0.0051817759929756
  26    0.0031966997962052
  27     0.002834271277236
  28     0.001405497074012
  29    0.00048193517385054
  30    -0.0063438221882239
  31    -0.0017598593168521
  32    -0.0082314439035563
  33    -0.0014629741127394
  34    -0.026537398236849
  35    -0.024374395061779
  36    -0.018962508978667
  37    0.0014861639861499
  38    -0.0067296373898849
  39     0.011902764388184
  40    0.00045421115748237
  41    -0.001011209074875
  42    0.0053448563285562
  43    0.0014309595804481
  44    0.0057574147374354
  45    -0.011456801860213
  46    -0.003925550543461
  47     0.012620036337894
  48    -0.0044346502496006
  49    0.00094483420960649
  50     0.013303054258949
  51      0.01144895208552
  52    -0.0059159080939791
  53     0.005635513056859
  54    0.0052935393945677
  55    -0.0040135114964779
  56     -0.17279333128316
  57     -0.01241165775421
  58    -0.0059306824187228
  59     0.010170191717022
  60     0.014634210833388
  61    -0.013290472590301
  62    0.0063388250189274
  63    0.0070929191703809
  64    -0.0054693865199407
  65    -0.014333234453787
  66    -0.0058120034706961
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    2.00000
   1    -0.022972215457301
   2    -0.0092818869418672
   3     0.057954319189895
   4    -0.013294350913655
   5     0.012281523131805
   6     -0.01714670716192
   7     -0.02402060006543
   8    -0.020179572522333
   9    -0.00077799215289557
  10    -0.011232972939391
  11    -0.013538965771599
  12      0.17243431981466
  13    -0.072922094173165
  14    -0.035117818064429
  15    -0.073839953206381
  16    -0.041521388800816
  17    -0.010823105851207
  18    -0.0048983047838308
  19    -0.012868569492519
  20     -0.01440078695253
  21        0.229196911987
  22     -0.26572090800578
  23     -0.26048505559129
  24    -0.055551507811058
  25     0.027208985640875
  26     0.025442371550872
  27    -0.018781390942466
  28    0.0068246779227166
  29       0.0127376969084
  30    -0.068286616984707
  31    -2.4663660780318e-05
  32     -0.09597161369737
  33    -0.014254147518073
  34      0.11505868629012
  35     -0.17131419340166
  36     -0.12056679343612
  37     0.056749132749284
  38     -0.10303753604287
  39    0.0061158161242426
  40    0.0090880100415418
  41    -0.031392835957308
  42    -0.00081579228907104
  43    -0.018658893200728
  44     0.015553572325296
  45    -0.023300632703647
  46     0.014068268081706
  47      0.34569393626233
  48    -0.057230033836811
  49    -0.037211467276946
  50     0.065661387022235
  51     0.029061826335152
  52    -0.012621582123362
  53     0.013115818368287
  54     0.014298610771415
  55    -0.011176248366227
  56     -0.39317609727878
  57     -0.04455138999739
  58    -0.014986764350549
  59     0.015686896324017
  60      0.03295959398209
  61    -0.027660998623833
  62    -0.00019228869039638
  63     0.016422286021004
  64     -0.01477685953199
  65    -0.034466833376435
  66    -0.011841424528937
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    2.00000
   1    -0.018016079890867
   2    -0.009257533025648
   3    -0.040340587166902
   4    -0.010171727230699
   5    0.0060627330269927
   6    -0.013707999321561
   7    -0.018616034755928
   8    -0.014704050471502
   9    -0.0045672572798358
  10    -0.0089570733589561
  11    -0.0079670801600173
  12    -0.076091175477576
  13    -0.046223989898866
  14    -0.013658855154333
  15    -0.042720799384991
  16    -0.023025550308511
  17    -0.0069332573481778
  18    -0.0013454810065543
  19    -0.0051144038236927
  20    -0.0049376594944668
  21     0.080809745561969
  22     -0.18036733991723
  23      -0.1724879793853
  24    -0.046000251829747
  25     0.016637894621276
  26    0.0060010768967835
  27    -0.016580866609964
  28    0.0020108046419595
  29    -0.00078064861484766
  30    -0.051792111287221
  31    -0.0018826265403311
  32    -0.061769700900551
  33    -0.011701159959162
  34     0.060389366037173
  35     -0.10943438032454
  36    -0.087482183033462
  37     0.055921047070526
  38    -0.062911484484601
  39    -0.021824416939383
  40     0.012559157111001
  41    -0.022461790305552
  42    -0.0091338405786091
  43    -0.028278875429189
  44    -0.0051001160150954
  45    -0.0039802693706974
  46     0.017445997931584
  47     -0.35875310213561
  48    -0.057455525382937
  49    -0.033675765978721
  50     0.014858168238725
  51    -0.011462660711495
  52    0.0099529519705287
  53    -0.0094667688733928
  54    -0.007735880397369
  55     0.003528644970437
  56      0.72025414089719
  57     0.024447457526748
  58     0.012415606282778
  59    -0.027978752081832
  60    -0.033313770056563
  61      0.03205770089493
  62    -0.025666315875914
  63    -0.015457749315997
  64     0.010616778887528
  65     0.032395041651729
  66     0.016377279086195
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    2.00000
   1      0.02462649463574
   2    0.0099851544158821
   3     0.046073684679885
   4     0.023669814684552
   5      0.04274434681642
   6    0.0073272553432891
   7      0.01564776054178
   8     0.019320804330895
   9     0.014924300531068
  10    0.0064576781403996
  11    0.0038466660857023
  12    -0.025369925513191
  13    -0.011853764140276
  14    -0.018138361103644
  15    -0.017070849623111
  16    -0.0081616424447156
  17    -0.0064859377892552
  18    0.0094602878112995
  19    -0.0074747469594254
  20    -0.017260763626189
  21     0.054076520320872
  22     -0.10402971445606
  23     -0.16275624054139
  24    -0.054478212492771
  25     0.023674304399806
  26    -0.015953142631239
  27    -0.052598845472888
  28     0.036555239102133
  29     0.010615618563986
  30    -0.020472199882668
  31     0.025395992317695
  32    -0.033645924724408
  33    -0.010380217535173
  34      -0.1156666731514
  35      0.20132193388392
  36      0.24232772615038
  37      0.11527311413809
  38     -0.19076667215444
  39     -0.28188299291792
  40     0.022332374391205
  41    -0.098704956699011
  42     -0.16138744259535
  43    -0.017192731560457
  44    -0.052818742592745
  45      0.28003009472797
  46      0.14543654796949
  47    -0.00014523423917777
  48     0.095015254238965
  49      0.09848515386507
  50    -0.085361537948832
  51    -0.085190362339964
  52    -0.0079608498726155
  53    -0.014919230854434
  54    -0.034016853321763
  55     0.039279069059364
  56    -0.011963319649836
  57    -0.031355263867616
  58    -0.083056979104558
  59    -0.031925111548687
  60    -0.0027890774153212
  61     0.011325665606871
  62    -0.0019289428857151
  63    0.0072680038764804
  64     0.024041458585796
  65    -0.0059906822035836
  66    -0.0026264497956496
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    2.00000
   1    -0.043099073985002
   2     -0.01775560772597
   3    0.0033699408084583
   4     -0.04469297048093
   5    -0.048942296163267
   6    -0.018523966223233
   7    -0.020677785429118
   8    -0.040125904294208
   9    -0.021279740696431
  10    -0.0049025893286026
  11    -0.022653684532744
  12     0.014154085912389
  13    -0.012295923690369
  14     0.017047904139825
  15    0.0027415467522853
  16    -0.026944407179271
  17     0.019957591283821
  18    0.0026003722701459
  19    0.0065509607310198
  20    0.0080484839200358
  21     0.037882685586551
  22     -0.07478730522793
  23     -0.14414089073078
  24     0.071323536774341
  25      -0.2296692819382
  26      0.19693761191542
  27      0.01569901452696
  28     -0.10185790518714
  29     0.099607362460767
  30    -0.012857252517636
  31    -0.002862634187897
  32      -0.2011423045973
  33     -0.10229256558349
  34     -0.12328944694151
  35       0.1932202318252
  36      0.25819195882966
  37     -0.11528571540399
  38    -0.040134467229841
  39      0.21258531734159
  40    -0.048703904517957
  41     0.013200805533139
  42       0.1067088838351
  43      0.19422295067552
  44     0.099503098365702
  45    -0.012888779527701
  46    -0.037852984740748
  47    -0.051021788990748
  48    -0.0086277823067524
  49    -0.048202747679253
  50     0.023269888008405
  51     0.032044161975187
  52    -0.0041809015771543
  53      0.03481465611578
  54     0.035919917203366
  55    -0.028649595335629
  56     0.013683507082168
  57    -0.025068281345832
  58    -0.031242408163149
  59    -0.0040730234201531
  60    -0.0030329893512563
  61    -0.0087305087057478
  62    -0.011776728771411
  63    -0.0063280630727443
  64    -0.012057844893512
  65    0.0024606207820503
  66     0.018200372075049
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    2.00000
   1     0.079439654641307
   2     0.035924817544542
   3    -0.0066902646603121
   4     0.076989603903573
   5      0.15642229025579
   6    0.0062456032432572
   7     0.050758364341319
   8      0.05023276510141
   9     0.053484844918323
  10     0.036393919548832
  11    -0.0031620297916771
  12     0.077229682849554
  13     -0.16549403319826
  14     -0.28051652293892
  15     -0.12234517645947
  16     -0.07038742072293
  17     0.013991711325874
  18    -0.055427384363053
  19    -0.063216306988536
  20     -0.05450992785952
  21     0.012175803443025
  22    -0.010860868370482
  23     0.060928210403472
  24      0.18599418825038
  25     0.028913214920469
  26      0.21634867140297
  27     0.031454414147759
  28    -0.026278346273163
  29      0.11340831166288
  30      0.13337004907833
  31      0.10666606017569
  32    -0.097927832344486
  33    -0.080606656739083
  34    -0.00088229426830522
  35     0.029026995452102
  36    -0.013605547426338
  37     0.055123447997479
  38      0.23169067261344
  39     -0.07488502008095
  40    -0.0031785786904404
  41      0.09529721736355
  42    -0.040345909441154
  43     -0.14291774412112
  44     -0.14598071017604
  45    -0.030270888097284
  46     -0.00955691753079
  47      0.01738621974768
  48    -0.014408675499641
  49     0.019963005176877
  50      -0.1643882496433
  51     -0.15336533265551
  52      0.11586163531584
  53      -0.0668528859915
  54     -0.12263681595684
  55      0.12569294504857
  56      0.04710894623401
  57     -0.11106910602455
  58     -0.15801654923006
  59    -0.071275283355228
  60    -0.053684274191397
  61     0.015706771949699
  62    -0.017587773531393
  63    -0.026261934377861
  64     0.010346630423365
  65     -0.02359184172083
  66    -0.025628061047872
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    2.00000
   1     0.092570734711238
   2     0.042354744478936
   3    -0.076024874926881
   4      0.10441844728823
   5      0.19789252863209
   6    0.0021100090513351
   7     0.043770758116622
   8     0.062240740034617
   9     0.060934563444145
  10     0.025778670516509
  11    0.0042584950263743
  12      0.09738297440382
  13     -0.18616800998716
  14     -0.32055027505391
  15     -0.15348243690289
  16    -0.064850863520719
  17    -0.0048998977283771
  18    -0.068191740889261
  19    -0.076564313116505
  20    -0.063073588027214
  21    -0.0067033459626394
  22     0.018055616278658
  23     0.081899561846942
  24     0.092508335120858
  25      0.23719736532039
  26     0.073309323007478
  27    -0.0046526930600743
  28      0.10209533403502
  29     0.042619748738179
  30      0.14446931145269
  31       0.1103873933277
  32     0.079059327163296
  33     0.066965313234824
  34    -0.0082602689795873
  35    -0.00051175109169998
  36     0.076130278042838
  37    -0.085260989351286
  38      -0.2034829929597
  39      0.05491674717772
  40    -0.0074504345007103
  41    -0.080748078115531
  42    0.0018674395040827
  43      0.12239436799004
  44      0.11575681710698
  45     0.065368340514144
  46     0.046181629364739
  47      0.01241214031524
  48    -0.049092502207781
  49    -0.098641537700257
  50      0.18080046035624
  51      0.14749997954518
  52    -0.092487247689548
  53     0.097062449613221
  54       0.1150396141319
  55    -0.087574818282148
  56      0.06117556833913
  57      0.05401533926583
  58     0.093608546581666
  59     0.095632616021188
  60      0.10320118543313
  61    -0.070943214120458
  62     0.041349931064867
  63     0.049973469857641
  64    -0.032602469012259
  65    -0.046805067176327
  66    -0.011325264493404
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    2.00000
   1    0.0038901517130418
   2    0.0013423246239313
   3    -0.0027871348184511
   4    -0.0019563188802111
   5    0.0025224099480129
   6    0.0026257814951667
   7     0.016073134891953
   8    0.0010449672003836
   9    -0.0023363079515582
  10    0.0090634582190786
  11    -0.0091732527953358
  12    0.0044861947647731
  13    -0.0013037606955265
  14     0.020086781191649
  15     0.028396995487059
  16    0.0005236136884247
  17      0.02691055439072
  18      0.02795548616941
  19     0.022342193948478
  20    0.0047503806542343
  21    0.0059139718873899
  22    -0.0025025695417875
  23    -0.052930009121742
  24     0.062988583883526
  25     -0.17638741745141
  26     0.097612798607725
  27     0.049306096465979
  28    -0.073537850223055
  29      0.10395481278764
  30    -0.0084042350334969
  31    -0.015795414950607
  32     -0.12197897670333
  33      -0.0746940965565
  34     0.034479723129704
  35    -0.037383903508018
  36    -0.033623987021681
  37     -0.14164118863013
  38      0.13320407686681
  39     -0.17236364954103
  40    -0.087837182219346
  41     0.072471096789237
  42     -0.13477798289826
  43     -0.15318663548098
  44    -0.092306840932231
  45     0.027764399994264
  46    0.0086171519365234
  47    -0.084735351007255
  48      0.16964735005578
  49      0.23202891141606
  50      0.08855412181788
  51      0.16219718820717
  52     -0.14767024562139
  53     0.045789750444227
  54     0.083528999783832
  55    -0.076386116251059
  56    -0.0089014770903443
  57      0.16094722589292
  58      0.15427521255613
  59      0.15818232660013
  60      0.14394586575709
  61    -0.090527834278835
  62      0.13177916440591
  63     0.071012601001174
  64    -0.011310830042114
  65    -0.062133227924562
  66    -0.039511956105416
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    2.00000
   1     0.013935588724204
   2    0.0020962148874498
   3    -0.024127006330495
   4     0.026216931001484
   5     0.051220207043712
   6    -0.0089839947702354
   7     0.006945482187251
   8    0.0072460562108345
   9    0.0024325851382291
  10    0.0058188368503831
  11    -0.005664853079684
  12     0.018570640222155
  13    -0.035016688058558
  14    -0.071349231064735
  15    -0.015652805578364
  16    -0.0090826732461993
  17     0.013973616941711
  18    -0.0056786383365462
  19    -0.009804013657876
  20    -0.0058250046168296
  21    -0.00030074665585891
  22    0.0034489085244406
  23     0.034050541534314
  24     0.030639149381279
  25    -0.023355016675075
  26     0.065015873689575
  27     0.011669864684474
  28    -0.023883053666397
  29     0.040286635321901
  30      0.03662508618461
  31     0.034347625415998
  32     -0.03935035645629
  33    -0.032214537231696
  34     0.019165378677722
  35    -0.035621789327319
  36    -0.025911801512445
  37     -0.10149429154747
  38     -0.02805956545483
  39    -0.090404736340431
  40    -0.018395798149463
  41    -0.0058846653940539
  42      -0.0559257420404
  43    -0.050808763310689
  44    -0.028976840701453
  45     0.056183895783795
  46     0.048563668225135
  47    -0.081025693168051
  48     -0.11209766460165
  49     -0.25880905483506
  50     0.050658666963589
  51    0.0053065049173433
  52     0.015745074383298
  53    -0.0062205522869403
  54     0.038529145813878
  55    -0.056569342653872
  56     -0.35366055324128
  57      0.27012870506518
  58      0.38619798861478
  59    -0.081035410011534
  60     -0.20177634836715
  61      0.22096894241583
  62     -0.12331669839294
  63     -0.11224431927519
  64     0.074269063372469
  65      0.27459937898573
  66       0.1041092599221
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    2.00000
   1     0.048223767610861
   2     0.038530916302316
   3     0.018941706372592
   4    -0.035456018632865
   5    -0.067097117638944
   6     0.070528256263773
   7     0.072476728843322
   8      0.04059303059666
   9     0.044509493435086
  10     0.041528058618222
  11     0.010672100364973
  12    -0.052971332816563
  13     0.098104610681629
  14      0.10258862927457
  15     0.089696893766104
  16     0.030541600413252
  17    0.0077221682352264
  18     0.042566239234162
  19      0.01259051882729
  20    -0.0073901420338924
  21    -0.049549396156332
  22     0.073133369559421
  23     0.055087633239088
  24    -0.032437551856941
  25     -0.10657614532413
  26     0.070305196292559
  27    0.0084557240633369
  28    -0.041118594516288
  29     0.059380884241154
  30     0.037313128384517
  31     0.022762823972149
  32    -0.058854630597243
  33    -0.060214851068592
  34     0.020842133889192
  35    -0.024703614935601
  36     0.057147752044275
  37      -0.1674391984168
  38    -0.069227340843151
  39      -0.1385593926048
  40    -0.017920240701298
  41    -0.010065574236196
  42    -0.096975458429111
  43    -0.077492366187492
  44    -0.078680512980966
  45       0.1087486682884
  46     0.073363533519901
  47      0.15628551336883
  48     -0.32384225174663
  49     -0.40781936821369
  50      0.10931697435114
  51    -0.030598137117331
  52     0.089883937894659
  53     0.081656744707782
  54    -0.028345603549208
  55     0.086650100058556
  56     0.087230097659844
  57     -0.09467044349527
  58    -0.048613943623937
  59    0.0056657047409894
  60     0.041090572842886
  61     -0.04745691094703
  62    -0.018012760139226
  63     0.017559768597748
  64    -0.026599466391671
  65    -0.080827130093964
  66    -0.060487115668413
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    2.00000
   1      0.24037121907824
   2     0.063261480269554
   3     -0.12474163214172
   4      0.28046237577148
   5      0.35482231184398
   6     0.058272709955612
   7      0.18834072663599
   8      0.21499982118273
   9     0.059484605434038
  10     0.092317831293486
  11     0.084561099953361
  12    0.0020466999933456
  13    -0.014498970492453
  14    -0.098472475428433
  15      0.10498732600277
  16      0.11435489126719
  17     0.083011545340196
  18     0.088279232380767
  19     0.063766537683881
  20     0.028297690902625
  21     0.027491594368289
  22    -0.050871033517339
  23    -0.099430849242778
  24    -0.056262893020088
  25     -0.13141448766789
  26     -0.11303158499066
  27    -0.019322766948928
  28    -0.050810000851848
  29    -0.054043205823767
  30     -0.14152939025875
  31     -0.11282256565332
  32    -0.010270563769619
  33     0.011016253125956
  34    -0.0026581225914915
  35    0.0013435152780465
  36       0.0200496521746
  37    -0.0022071093856231
  38     0.020596538851078
  39      0.07734224297764
  40    -0.0039328187927488
  41     0.024771877811542
  42      0.04316658041284
  43     0.041088621751993
  44     0.038510773762418
  45    -0.056007741612838
  46    -0.054781474642232
  47    -0.010514089494848
  48     0.026776969869232
  49     0.028101660581249
  50    -0.011088220867965
  51    0.0057659871816847
  52    -0.0031525415251974
  53    -0.0090919783372947
  54    0.0064981596714618
  55    -0.012654334932708
  56    -0.0027453649413144
  57    -0.0037368393306635
  58    -0.0057643842310079
  59    -0.0072977693738663
  60    -0.011005219621078
  61    0.0059129403768835
  62    -0.0051109183635803
  63    -0.0076313779616948
  64    -0.00094656161668389
  65     0.010072717504372
  66    0.0094219004817958
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    2.00000
   1     0.054706859297923
   2     0.056985480130995
   3     0.096021622094474
   4     -0.23076129754515
   5     -0.28660628777155
   6      0.20188893301945
   7      0.16246869730908
   8     0.087277623531989
   9      0.14283186052995
  10     0.082869141970965
  11     0.018955204458981
  12     0.020232242052275
  13    -0.042119321356427
  14    -0.015964561967874
  15      0.15539991177014
  16      0.16872769880821
  17      0.11695604319217
  18     0.081969860250651
  19     0.096042620574165
  20       0.0724906021421
  21    -0.019789830949312
  22     0.016832177111148
  23    -0.033878707537826
  24     -0.20303814399529
  25     0.070302808945965
  26      0.16588485881105
  27    -0.079856893723166
  28     0.046647064804664
  29      0.12403116649406
  30      0.11101047593115
  31     0.064000823037913
  32    -0.059708692464345
  33    -0.017909343378802
  34     0.033293904592716
  35     -0.07030385457696
  36    -0.082061616992271
  37      0.12053260912757
  38    -0.079349205545102
  39     0.032973654390134
  40     0.052594044665598
  41    -0.031769618169823
  42     -0.02142462313933
  43     0.020662455514373
  44     0.045810416439276
  45    -0.016662591617022
  46     0.001843980131761
  47    -0.050018325302719
  48       0.1082305554432
  49      0.14892222632143
  50    -0.019088284272009
  51     0.013323863053882
  52    -0.048436729703436
  53    -0.015446226567443
  54     0.022794257946542
  55    -0.033275629702827
  56    -0.0035482014256491
  57    -0.0065495361481563
  58    -0.035538146204507
  59    -0.024042004517727
  60    -0.018191609389694
  61     0.018338845576489
  62    -0.013074944801965
  63    -0.010676535826851
  64     0.015617595886636
  65     0.024748648645459
  66      0.02752195338955
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    2.00000
   1     0.041836993188007
   2     0.049559532565905
   3    -0.066124731197959
   4      0.13751325580959
   5      0.11689072546557
   6    -0.072861731017707
   7    -0.040792879755577
   8    -0.0082595085797994
   9       -0.057916346848
  10    -0.021968266747875
  11    0.0039288722554291
  12     -0.14407319881285
  13      0.29384662393441
  14      0.36923050447886
  15    -0.026539513317033
  16     -0.14584520702349
  17     -0.16217377691654
  18     0.014427499512283
  19     -0.10904301806637
  20     -0.15013222719142
  21    -0.00069849893038791
  22    -0.016543559594476
  23    -0.051483961667553
  24    -0.099133353581455
  25     0.068849509550689
  26      0.19534789443399
  27    -0.0010200771293406
  28     0.029461301295925
  29      0.10372894842918
  30      0.15069502076262
  31      0.15700350768918
  32     -0.09143471299767
  33    -0.047519179282785
  34      0.05039481753198
  35     -0.09613796330823
  36     -0.18619850549405
  37     0.048494327969329
  38     -0.07258674386369
  39     0.011406181027673
  40    0.0028938122559826
  41    -0.053072835570594
  42    0.0022079309825126
  43    -0.0016666510359045
  44     0.031460173053214
  45    -0.0082945698833207
  46     0.043271567121357
  47    -0.043609059947111
  48       0.1031375845365
  49      0.19126693918694
  50     0.021708256733079
  51      0.07069371532806
  52     -0.09046537423758
  53    -0.0096755907158424
  54     0.052526925847423
  55    -0.075928321375325
  56     0.036176220154314
  57    -0.082056380604542
  58     -0.12953615127687
  59    -0.089061234575481
  60    -0.057386128741936
  61     0.026098913764866
  62    -0.075664826016174
  63    -0.038054819969432
  64     0.011512699141593
  65     0.043023108595975
  66     0.068058010003115
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    2.00000
   1     0.072876863573613
   2     0.083778924340917
   3     0.017099148310676
   4    -0.041444682640081
   5    -0.081778512181688
   6     0.089721429403701
   7     0.066815616525689
   8     0.041686793976308
   9     0.084312415661306
  10     0.046214870827282
  11     0.019719882598262
  12    -0.066559378932037
  13      0.14352735516684
  14      0.19819925355901
  15    -0.040879424226878
  16     -0.10437279275295
  17     -0.12421940488417
  18    -0.0050388798324247
  19    -0.087933720094474
  20     -0.11532039998646
  21     0.032625675842559
  22    -0.064427175951531
  23     -0.12211472507971
  24    0.0069105308610528
  25      0.06721232663553
  26     0.023673342897774
  27    -0.010724208526665
  28     0.047686294241399
  29    -0.009388479340693
  30     0.023622414742693
  31     0.053113061066046
  32    -0.017482089057823
  33    -0.015183380742964
  34    -0.035317948798698
  35     0.071042249027461
  36      0.13594447220363
  37      0.19739494017169
  38     0.039303587348477
  39     0.070209706541745
  40     0.078805472180106
  41     0.028212331045697
  42     0.058655509145505
  43     0.025848237348499
  44    -0.041866910517487
  45    -0.029565684366057
  46     -0.02443274210787
  47     0.028263030936181
  48    -0.090282271079653
  49     -0.14970415581694
  50     -0.11288894217566
  51     -0.19299931571244
  52      0.18279511357653
  53    -0.055912358605887
  54     -0.15618621302497
  55      0.16867443225276
  56     -0.11772703230982
  57         0.25516734765
  58      0.33934663098389
  59      0.26080246012724
  60      0.16663183523211
  61    -0.055541585984792
  62      0.24470162437478
  63      0.12539238683493
  64    -0.010175193658074
  65     -0.10161309610214
  66     -0.15831498386341
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    2.00000
   1      0.15237243954748
   2      0.17890002439867
   3      0.08285272498536
   4     -0.18842348993332
   5     -0.25140840353719
   6      0.26595365075101
   7      0.19890031411726
   8     0.090556032491713
   9      0.26048064880672
  10      0.14576039154149
  11     0.020685110878524
  12    -0.033275061385571
  13     0.078171899419632
  14      0.12357859342682
  15      -0.1321104284136
  16     -0.21534709678219
  17     -0.19255705015241
  18    -0.055998072457222
  19     -0.17093935251717
  20     -0.18482615432709
  21     0.048017971754218
  22    -0.093074625435777
  23      -0.1661704976431
  24      0.23393620556548
  25     0.012119008502391
  26     -0.11760599782353
  27      0.11607214504664
  28    0.0089566932085699
  29    -0.077880009473369
  30    -0.067268866142633
  31      0.02130665438649
  32     0.044571046283567
  33     0.060924995265549
  34    -0.0024831232593295
  35    0.0006378475954864
  36    -0.013356483022651
  37     -0.11436360909381
  38     0.043169979743718
  39    0.0011449360255745
  40    -0.084328213388198
  41     0.030964745446116
  42     0.017525903647011
  43    0.0053204869422646
  44     0.034058993639036
  45    -0.0091815765941757
  46     0.013517567003222
  47     -0.01315070638395
  48     0.033333615293958
  49     0.042630644667061
  50     0.045853579948659
  51     0.093489704125869
  52    -0.068229931524537
  53     0.020065122452556
  54      0.06984723822959
  55    -0.073693054404494
  56     0.030316767718221
  57    -0.069447345235084
  58      -0.0900620403908
  59    -0.095410271725332
  60      -0.0763962505811
  61     0.026778733888309
  62    -0.095543874249317
  63    -0.058533862772162
  64    -0.002678847818005
  65     0.056817910072344
  66     0.070534719636121
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    1.97681
   1    0.0017663043324166
   2    -0.0019482552317752
   3    -0.00052347500323464
   4    0.0019950645378679
   5    0.0016501675565511
   6    0.0041613339830233
   7    0.0033171477866716
   8    -0.0041324511618409
   9     0.006182801358305
  10    0.0073592620071816
  11    -2.2433678509725e-05
  12    0.0043542274201072
  13    -0.0042681284414465
  14    -0.044570347695053
  15    -0.0092660304439466
  16    -0.0073010627972665
  17    -0.00017767854756024
  18    -0.026101796936579
  19     -0.01092079634883
  20    -0.001039551387586
  21    -0.0079913518098958
  22     0.013052407874063
  23     0.071229991175505
  24     0.022738900223425
  25    -0.011895708149812
  26    -0.0053971628254043
  27     0.009059595454815
  28    -0.026801207638236
  29    -0.020739739349371
  30    0.0021685090751815
  31    0.0084476042381956
  32    0.0058806833126257
  33    -0.0069467186239612
  34     0.016240987558596
  35    -0.023795036936533
  36     -0.11739917748026
  37    -0.074305895182975
  38    -0.038530859576733
  39    -0.0030026422232178
  40    -0.054771752751675
  41    -0.038746414971559
  42    -0.00014997421824005
  43    -0.018887518671284
  44    -0.017655003526097
  45     0.021851448914578
  46      0.02742966469792
  47    -0.067725613395312
  48      0.15994756323382
  49     0.045447584312655
  50      0.30147521167317
  51     -0.11023024225647
  52       0.3442186344348
  53     0.058213104338082
  54     -0.08761382657472
  55      0.15543765695295
  56    -0.058747310416392
  57      0.14792641201634
  58     -0.03241232396902
  59     -0.37240271965483
  60     0.027645332760916
  61     -0.28490327848399
  62      -0.1543577535177
  63    -0.017678568233986
  64    -0.078212075635122
  65    -0.071349301312911
  66    -0.082439414948651
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    1.97680
   1    -0.071255923100601
   2    -0.082384720736965
   3    -0.058799319519839
   4      0.14805537387378
   5    -0.032142799585878
   6      0.37238255686024
   7    -0.027564161730825
   8     -0.28487096507703
   9      0.15443354921644
  10     0.017729028428366
  11    -0.078246071813383
  12    -0.067532179576219
  13      0.15949892702155
  14     0.044856048569029
  15     -0.30177687564508
  16      0.11013578868836
  17      0.34423578799066
  18    -0.058337241617571
  19     0.087558902572955
  20      0.15535261764509
  21     0.016294599332858
  22     -0.02397053062473
  23     -0.11719499799714
  24     0.074573784198828
  25     0.038637149243638
  26    -0.0028781382220027
  27     0.054923894783179
  28     0.038692635666022
  29    -5.6538492501285e-05
  30    -0.018758121599424
  31    -0.017653395129233
  32     0.021807601056555
  33      0.02739894706205
  34    -0.0080311565946026
  35     0.013081057212974
  36     0.071326553754354
  37    -0.022735455904802
  38     0.011905012097511
  39    -0.0055017564805076
  40    -0.0089514467229475
  41     0.026713651445758
  42    -0.020636856037014
  43    0.0022353486527463
  44    0.0084758897070131
  45    0.0059595175857566
  46    -0.0068534333498934
  47     0.004383654419641
  48    -0.0043659962792905
  49     -0.04467688302689
  50    0.0094791333300171
  51    0.0074221051926567
  52    -0.00025675108507502
  53     0.026198744885741
  54     0.011066388784956
  55    -0.0011514269889794
  56    -0.00051439228785561
  57    0.0019938129065569
  58    0.0015942816491328
  59    -0.0041621560524408
  60    -0.0033829556066979
  61    -0.0041887352369047
  62    -0.0062561280014655
  63    -0.0073146965629618
  64    4.5579171890751e-05
  65    0.0017940370032141
  66    -0.0018837695984337
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    1.90933
   1    -0.0010107871148762
   2    -0.0027922850101677
   3    -0.00059319190047067
   4    0.0012443973101892
   5    0.00026872404770671
   6      0.16156452429746
   7     -0.32539303273107
   8      0.24074714487527
   9      0.10462653703533
  10     -0.21069419776288
  11      0.15889747906156
  12    0.0022735655761172
  13    -0.0065045997004337
  14    -0.010672717528909
  15      0.15669765340295
  16     -0.31831541593909
  17       0.2424494104189
  18     0.095422457698596
  19     -0.20669519766188
  20      0.15955637507887
  21    -0.0022940799183728
  22    -0.0059203736240043
  23     0.056384498666109
  24    -0.0069183419013582
  25     0.023377529581147
  26    -0.019725836953464
  27     0.022228618954559
  28    -0.025446527768189
  29    -0.0031107275151168
  30    -0.0058711915378899
  31    -0.0040058180166447
  32     0.041356219491546
  33     0.067142697163065
  34     0.012493174691405
  35    -0.010846464087294
  36     -0.12676595372559
  37     0.035598411213468
  38    -0.019651648441332
  39    -0.0042136266134295
  40     0.040731696137648
  41     -0.04411997180652
  42    -0.0086882798000551
  43    -0.00099517870850391
  44     0.022884639535694
  45    -0.0022487956967004
  46    -0.0021609566503399
  47    -0.001896604851099
  48    0.00099399777490503
  49     0.027271889400605
  50    -0.010022706037169
  51    -0.011476854845995
  52    0.0047036833071351
  53     -0.02105442076758
  54    -0.010984686375207
  55    0.0072460718035607
  56    -0.00019792576111634
  57    -0.00085234809998358
  58    0.0041642523911629
  59    0.0033487611016686
  60    0.0057206485800179
  61    0.0033952972258409
  62    0.0055060382839724
  63    0.0069488844596904
  64    0.0024861303582491
  65    -0.0029979138291237
  66    -0.0075231335795576
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    1.90932
   1    0.0029782823870731
   2    0.0075865545143459
   3    0.00019734315870979
   4    0.00080130352859843
   5    -0.0039935186431103
   6    0.0033353157997542
   7    0.0057706594186661
   8    -0.0034082908030587
   9    0.0055549535158065
  10    0.0068470362573621
  11    -0.0025679750347754
  12    0.0019004621543334
  13    -0.0011375677701814
  14    -0.027007865230906
  15    -0.010135735604481
  16    -0.011464545658962
  17    -0.0047075379134296
  18    -0.020720767056545
  19    -0.010844032299482
  20    -0.0072640557764384
  21     -0.01249134680035
  22     0.010701126465967
  23      0.12672729342914
  24     0.035480670947752
  25    -0.019748139603416
  26    0.0042357834966464
  27     0.041234385575927
  28    -0.044159036303723
  29    0.0086769826149924
  30    0.00092646617208709
  31    -0.022753886332787
  32    0.0022426991286894
  33    0.0022957211027818
  34    0.0023014740073543
  35    0.0057011116157354
  36    -0.056232883795241
  37    -0.0069323335649768
  38     0.023364565915121
  39     0.019834620576291
  40      0.02255046936676
  41    -0.025632146653893
  42    0.0033362334178687
  43    0.0058466398566458
  44    0.0036028089853946
  45    -0.041496899257479
  46     -0.06682437810583
  47    -0.002243553127239
  48    0.0064242761184096
  49     0.010420602564086
  50       0.1567636720284
  51     -0.31832671216379
  52     -0.24238383183895
  53     0.095504999877547
  54     -0.20665309418012
  55     -0.15956951793547
  56    0.00058633980490571
  57    -0.0012336207074846
  58    -0.00022629368424952
  59      0.16154201750249
  60        -0.32539679739
  61      -0.2407633681226
  62      0.10460020598762
  63     -0.21070284094677
  64     -0.15890039401002
  65     0.001003206416943
  66    0.0027660571006995
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.09057
   1    -0.0040918179511058
   2    -0.0072165471676364
   3    -0.00070327146920302
   4    0.0014709200241053
   5    0.0078631469425722
   6    -0.0048010574125403
   7    -0.0075912314586774
   8    0.0022539558936381
   9    -0.0064964929214054
  10    -0.0058300064976288
  11    0.00089609489159468
  12    -0.00079373475110714
  13    -0.00079019337595027
  14     0.013659732374526
  15     0.017403604023161
  16    0.0037511930205183
  17    0.0059104855575213
  18     0.017622367889766
  19    0.0038540527134328
  20     0.005558834169994
  21     0.010811173876256
  22    -0.013888588950619
  23    -0.090344810760307
  24    -0.045364278412481
  25     0.017780932601525
  26    -0.0014521552448793
  27    -0.039729907391992
  28         0.03686739841
  29    -0.00050075185233996
  30    0.0042889609924135
  31       0.0139359508912
  32    -0.0039413841996267
  33    -0.0037485181306924
  34    -0.0018867962433212
  35    -0.010432692231793
  36     0.056600360369697
  37     0.020456624697244
  38    -0.046415891738909
  39    -0.035748095441523
  40    -0.0072011802817774
  41     0.022114533091713
  42      -0.0133713414385
  43    -0.0093053265970869
  44    0.0042013586638436
  45     0.048426650360561
  46     0.051086512032426
  47    0.0013572763337856
  48    -0.0054234230215183
  49    -0.011874433974012
  50     -0.22814524427333
  51      0.46590312899406
  52      0.35172303968672
  53    -0.090945009902712
  54      0.21125275937239
  55      0.15618215770203
  56    -3.3939099707325e-05
  57    -0.00020408631048449
  58    -0.0035968855952097
  59      0.22910377028946
  60     -0.46582623927212
  61     -0.34593457359325
  62     0.098984074709922
  63     -0.20168524377705
  64     -0.14612831209949
  65     0.000812197195702
  66    -0.00096946180734623
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.09056
   1    0.00080314869604871
   2    -0.0008874693258905
   3    -1.8037572739016e-05
   4    -0.00028201052306176
   5    -0.0036454910237902
   6     -0.22916631391509
   7      0.46583248436111
   8     -0.34591617797138
   9    -0.098945534675293
  10      0.20164391191358
  11     -0.14605491097286
  12    0.0014104112522104
  13    -0.0055236828647492
  14     -0.01290108442702
  15      0.22801757490269
  16     -0.46592287077616
  17      0.35178723308545
  18     0.090353560243898
  19     -0.21144753974464
  20      0.15598651699703
  21    -0.0019339937602048
  22    -0.011743661307385
  23     0.059160671468632
  24    -0.020420090801512
  25     0.046315994060963
  26    -0.035515912908461
  27    0.0062126913481339
  28    -0.021503488765139
  29    -0.012387666037283
  30    -0.0092565403409681
  31    0.0016574486626987
  32     0.047521938903443
  33     0.052351945914682
  34     0.010814985502018
  35    -0.014828941214946
  36    -0.090933780562966
  37     0.046691369725897
  38    -0.016916202124984
  39    -0.0017736328214103
  40     0.037828153451753
  41    -0.037274100983675
  42    6.405530466044e-05
  43    0.0039548823725335
  44     0.014476317771446
  45    -0.0040709019794407
  46    -0.0029122430946507
  47    -0.00069399566043914
  48    -0.0019648535907867
  49     0.015003031810689
  50    -0.016197176763866
  51    -0.0035963411317371
  52    0.0058268097818806
  53    -0.019280203808464
  54    -0.0043743490047639
  55    0.0052688646756781
  56    -0.00069331621692348
  57    0.0012205114879635
  58    0.0085876657771015
  59    0.0049696972722365
  60    0.0071352589375394
  61    0.0019855745915828
  62    0.0061282752273603
  63    0.0066304912445948
  64    0.00072801260284613
  65    -0.0042009385397176
  66    -0.006771238099093
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.02331
   1     0.055728027894488
   2     0.057801465444024
   3     0.092230444604682
   4     -0.41985541342195
   5     -0.40287445507009
   6     -0.61149553183775
   7     0.070499820480606
   8      0.50098725455647
   9      -0.1466068887531
  10     0.040147976742198
  11       0.1528851663013
  12    -0.095597972549287
  13      0.44085853238015
  14      0.41344756047173
  15     -0.52088653448347
  16      0.16136823181671
  17      0.56216169492347
  18     -0.14724766698721
  19     0.021311394153837
  20      0.13842614803848
  21     0.012312857429111
  22    -0.020029185349425
  23     -0.08530479040577
  24     0.065436342465358
  25      0.01730072420415
  26    -0.011607734135351
  27      0.03548967284813
  28     0.027394997169141
  29    -0.029077838846339
  30    -0.0061976070100313
  31    -0.00042805793253803
  32    0.0079767207470298
  33     0.022161778167625
  34    -0.0047887688381615
  35    0.0065894421483497
  36     0.041730864899252
  37    -0.020910873281843
  38    0.0078204086406441
  39    -0.012617569959688
  40    -0.0074707839953753
  41     0.018262416687395
  42     0.018998241298596
  43    0.00023301175616811
  44    -0.0037768464454643
  45    0.0083728336430658
  46    0.0032459114464737
  47    0.0026811974944024
  48    0.00051829363875542
  49     -0.03733883250403
  50     0.014562862534043
  51    -0.00031201586242742
  52       0.0052576842178
  53    0.0027592348917324
  54    0.0023872986127054
  55    -0.016880436564737
  56    -0.00014683304237287
  57    0.00087876079084886
  58     0.014909403002975
  59    -0.0047513677992918
  60    -0.0049474588773931
  61    -0.0035780290827096
  62    -0.0071033274371677
  63    0.0014123914000605
  64    -0.0041261614587698
  65    0.0011065279886924
  66    -0.0015412631419961
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.02330
   1    0.0013804971894427
   2    -0.0021139972540649
   3    3.5923938418171e-05
   4    0.0026615895272474
   5    0.0081291458512943
   6    0.0041837769646035
   7    0.0054613943907932
   8    -0.0052939216664229
   9    0.0063394657230582
  10    -0.0016318148071701
  11    0.00067273305543316
  12    0.0031973529450452
  13    -0.00027561228592458
  14    -0.042584948160957
  15     -0.01662867291123
  16    -0.0014435613788248
  17    0.0047820394590335
  18    -0.011529590828104
  19    -0.0063794392699777
  20    -0.018749113834192
  21    -0.0048078979884019
  22    0.0071832053820618
  23     0.042735025542216
  24     0.019377679028514
  25    -0.011514784777414
  26    -0.017247730769921
  27    -0.0091843120052679
  28    -0.016919483542267
  29     0.029477521406558
  30    0.0011539048229178
  31    -0.0099946537486052
  32     0.011932539615764
  33    0.0071390700756286
  34     0.012323415640016
  35     -0.01465325668454
  36    -0.086394115226455
  37    -0.065179918034159
  38    -0.016223655852497
  39    -0.015480631952392
  40    -0.045122105643502
  41    -0.021706855864088
  42    -0.029099042459735
  43    -0.0031827811363007
  44    0.0021210924948505
  45     0.015245554007884
  46     0.014806333579232
  47     -0.09594891171343
  48      0.44167379744361
  49      0.41819839507107
  50      0.52002402269401
  51     -0.16184250064621
  52      0.56199016230292
  53      0.14423340241494
  54    -0.023213643476653
  55      0.13787247309475
  56     0.092174416023315
  57     -0.41953263042076
  58     -0.40255560448967
  59      0.61146610450138
  60    -0.070638115148961
  61       0.5009408558443
  62      0.14627802935643
  63    -0.039868767129078
  64      0.15203678604157
  65     0.055753108887522
  66     0.059208418237193
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1      0.16073619546552
   2       0.8762328776737
   3     0.030097184888399
   4     -0.20616759129004
   5      0.32191957942562
   6      -0.1919618888797
   7     -0.24256972186034
   8     -0.12741674771939
   9      0.53712253953216
  10      -0.2097189850467
  11     -0.79805014896875
  12     0.069388149583696
  13     -0.28562565435037
  14      -1.2671147932297
  15    -0.070160346913841
  16      0.18890978046911
  17      0.22050676821684
  18     0.033966672958101
  19      -0.5287413018867
  20     -0.54492125755406
  21    0.0039428529677766
  22     -0.10056105165666
  23      0.27946167075606
  24      -0.1145479373927
  25     -0.30554802479984
  26     -0.26923655053019
  27     -0.50102216616131
  28     -0.27100077823367
  29    -0.032555287740293
  30     0.053230920740816
  31       0.2940607069062
  32    -0.036915987285474
  33       0.1367077449324
  34     0.017772143199889
  35    -0.040533591610125
  36     -0.12002171437282
  37    0.0079518331090156
  38    -0.011196058820779
  39    0.0049859244573779
  40     0.057844290447925
  41      0.08656720938417
  42     0.086618636667076
  43     0.013932434142983
  44     0.034122399330162
  45    0.00033317321296641
  46     0.065452314428763
  47    -0.0073978603446096
  48     0.011456708921543
  49    -0.029687676889369
  50    -0.038857949598141
  51    -0.029448648708619
  52    -0.013920651892193
  53     -0.13102088811344
  54     0.039814124460613
  55    -0.052934775976797
  56    -0.0079985483985941
  57     0.011015417606014
  58      0.20448310355508
  59     0.029122560326025
  60     0.010438210000604
  61    -0.010840748600785
  62     -0.06750998049242
  63    -0.062399861524766
  64     0.020369121639793
  65     -0.01197181038074
  66     -0.16505026189112
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1    -0.018172188358036
   2     -0.09918527655595
   3    -0.0084992611700965
   4    -0.041521622294102
   5      0.35398897545312
   6     0.002323194791104
   7     0.071228785332299
   8     0.057723105122191
   9      0.17823695225351
  10     -0.04620707548116
  11    -0.095429961276168
  12    0.0051187051528475
  13      0.14900742069197
  14      -0.5399148667155
  15    -0.072392115235133
  16    -0.073348968663678
  17    -0.019063266418673
  18     0.029968328042468
  19     0.016618367612189
  20    -0.070159799366926
  21    -0.031057755791216
  22     0.088995206687851
  23      0.31383369631725
  24      0.07305678374912
  25     0.019640770718649
  26    -0.028621294324832
  27    -0.0024745952633496
  28    -0.0021069205789229
  29     -0.29260509771929
  30      0.02410202441434
  31     0.080772221017777
  32    -0.0081733414577548
  33     -0.27048942702789
  34     0.017041226696857
  35    -0.0035850030159441
  36      0.02909171286184
  37     -0.20482176917501
  38     -0.32283523648003
  39      0.18478537092692
  40     -0.23695556539603
  41     -0.33902500877607
  42      0.33700911226557
  43    -0.048524366555506
  44      -0.5394331405307
  45     0.072974750144114
  46    -0.067962675996326
  47    -0.067280105999991
  48      0.15700857809097
  49       1.3496721799247
  50     -0.27525716933493
  51      0.01125211123897
  52     -0.16696185547709
  53       0.4129478532683
  54     -0.16213110843531
  55      0.41517013020983
  56    -0.039323327929891
  57      0.26912475596353
  58     -0.37996658087309
  59     0.039443516010179
  60    -0.020597481251357
  61    0.0015645231570002
  62      0.23167221738644
  63      -0.6091702492346
  64       1.0674325868185
  65     -0.15113449870425
  66      -1.1337511201288
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1    -0.039268070878141
   2     -0.36651152619364
   3    -0.049862925332383
   4     -0.19962996895106
   5       2.5865561530206
   6     -0.24425530745073
   7     0.094136217961951
   8      0.14716902130787
   9       1.3107032883287
  10      -0.2810305067062
  11      -1.0430710077235
  12    0.0049785723349398
  13      0.88401485817938
  14      -3.2912644205259
  15     -0.26508846629652
  16     -0.29843572445584
  17     -0.22452131800926
  18       1.1502380329953
  19     0.095067073743913
  20     -0.75547194775726
  21    -0.015945081376289
  22     0.027617659689025
  23     0.094727914331752
  24     0.062914855989815
  25     -0.21722269640867
  26     -0.34015284735108
  27     -0.22199026647925
  28     -0.28189040860701
  29    -0.0054021587532167
  30      0.11214639462448
  31      0.45046230154411
  32     0.011137113957789
  33      -0.1079058792358
  34     0.031193048197923
  35    -0.075566935132194
  36     -0.28204604207483
  37     0.059135431977151
  38    -0.0069491560376753
  39    -0.0058853968393506
  40      0.19566595181799
  41    -0.023109748269452
  42      0.14169991669197
  43    -0.010931379383501
  44    -0.033576801330707
  45      0.06058562904932
  46      0.15216421972547
  47    -0.0034072048834944
  48     -0.10243297764479
  49      0.33770588786178
  50    -0.065844409325644
  51    -0.0071275552901557
  52    0.0051808049053697
  53     0.066117776794795
  54    -0.023481620544802
  55      0.11398535745677
  56     0.020821189450663
  57    0.0037654507259726
  58     -0.50149598900316
  59    -0.044293048785106
  60     0.025721081766207
  61    -0.039602425976566
  62      0.25649124171201
  63      0.15079321679288
  64    -0.072750553065756
  65     0.035620374707347
  66      0.39259372032125
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1     -0.14664431866708
   2     -0.85301165173349
   3     0.020502092209462
   4     0.022046755637165
   5      -1.4112739836061
   6      0.29936625152988
   7      0.21210222529999
   8     -0.10726925922679
   9      -0.9384969661051
  10      0.28350540145295
  11       1.6534199651366
  12     0.029569074458236
  13     -0.34767258458202
  14       1.3288086694295
  15     0.017540297918806
  16      -0.2178734152238
  17      0.23628820042599
  18      -1.9016585887837
  19      0.11502444100326
  20      0.35199103347739
  21    -0.031872477805642
  22     -0.10290085963919
  23      0.90318558165038
  24    -0.046791375591944
  25      -0.2674233248978
  26     -0.35451218174636
  27     -0.60761011936772
  28     -0.63022960354753
  29       -0.172043066532
  30      0.15942812435743
  31      0.55147250742716
  32     -0.04261214814211
  33     -0.12978421344849
  34      0.01400347921031
  35    -0.065832127439355
  36     -0.34272802285447
  37     0.013566633719727
  38     -0.06509422440181
  39     0.084146610917938
  40     -0.15839630348725
  41    -0.085731634607692
  42    -0.077433842250167
  43    -0.025442667400755
  44    -0.083841067363842
  45    -0.023212640190201
  46     0.085611862328608
  47    -0.022633294052061
  48     -0.23913315116892
  49       1.2919347483533
  50     -0.12860293857903
  51     -0.01291774422124
  52    -0.053293609403316
  53      0.25285752088211
  54     -0.17990857719314
  55       0.5444083183229
  56     0.026092729067098
  57     0.066181696247657
  58      -1.2087659138336
  59    -0.075785195708611
  60    -0.00092000701235126
  61    -0.024156349999797
  62      0.57064608979851
  63      0.13344250192635
  64      0.12975403252223
  65    -0.0041840481577612
  66      0.53465846930688
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1    -0.057521304455259
   2      0.48413565188446
   3    0.0088714280315431
   4    -0.041140911405992
   5     0.030272951942419
   6     -0.14779748835889
   7      0.10473207117177
   8      -0.1952212127878
   9      0.28931399652468
  10     -0.79062173365004
  11      0.11732724686378
  12    -0.024285979332654
  13     0.065040053143659
  14      0.11599281924638
  15      0.26077305500876
  16     -0.54699285629337
  17      0.27086793957919
  18      0.14249214467918
  19       1.1875288651645
  20     -0.57230328435301
  21     0.043930146221589
  22     -0.13293582947598
  23     -0.75193250762897
  24     0.050518053186626
  25      0.16991430494738
  26    -0.012149355695598
  27      0.13624190856578
  28      0.14524682224797
  29     0.096026463183097
  30    -0.070602989551402
  31     0.098198626837477
  32    -0.0033541672217306
  33     -0.12895661133012
  34    -0.052134205072291
  35     0.023451087227715
  36      0.74655217426947
  37    -0.060372935352685
  38      0.16022545610541
  39    -0.065427351370319
  40     0.011493836612216
  41      0.19975523142648
  42     0.087869563497513
  43     0.043743937930499
  44    -0.047210277050259
  45    -0.010748132006384
  46    -0.031631278319594
  47     0.024365905733581
  48      0.21727430077726
  49      -1.3046403171964
  50      0.13942489068134
  51     0.067126941869187
  52     0.046920608607216
  53     -0.18009143008047
  54      0.20938024434332
  55     -0.55198169159918
  56    -0.023193913724921
  57     -0.12634308694166
  58       1.2538453866431
  59     0.039915858704149
  60     0.068475093216943
  61     0.055073808523147
  62     -0.56048171550542
  63      -0.2498702462859
  64      -0.1645698329784
  65     0.015809649686628
  66     -0.54488621460775
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1      0.37698957810952
   2     -0.30949910609493
   3    -0.016087605911216
   4      -0.1753013383355
   5      0.99895853421898
   6     -0.24166730217665
   7     0.084158821991275
   8      0.15533412767998
   9      0.97703092331332
  10      -0.2629375137753
  11     -0.50693078128598
  12     0.045969200425119
  13     -0.15687107916008
  14      -1.4059124966499
  15     0.096788022091962
  16     -0.16953777930731
  17      0.19979402550277
  18     -0.35903143937067
  19    -0.084112099081876
  20     -0.78684824245008
  21    -0.080162321547338
  22      0.14971888756145
  23       1.3490610693252
  24      -0.2285281020511
  25      0.12039035713334
  26      0.36000123230019
  27      -0.1023725924665
  28     -0.23930854961661
  29     0.045512508958581
  30     -0.13267378613873
  31     -0.68391415604518
  32     -0.02483411746605
  33     -0.17189679805936
  34    -0.017472715141981
  35     0.038250545831252
  36    -0.093511486300946
  37     0.031220361239794
  38    -0.072114803359781
  39     0.013896871046794
  40     0.055905243909311
  41     -0.17975966350186
  42    -0.0058730609565191
  43    -0.062245057932947
  44     -0.21089264798434
  45    0.0014104415790101
  46      -0.1398324007457
  47    -0.0075216580317277
  48     -0.18572362480334
  49      0.91738043302308
  50    -0.043650068868446
  51     0.020644224581542
  52    -0.018287691555525
  53       0.3333585520518
  54    -0.098959244882802
  55      0.40478445816044
  56     0.025517207108686
  57     0.088251890122112
  58      -1.1223738333434
  59     -0.11302609323825
  60    -0.062430340105795
  61     0.018171308862076
  62      0.52708201068403
  63      0.19055949661536
  64     0.096013718299682
  65    -0.0031170505608208
  66       0.5255539047131
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1      0.10179139411058
   2     -0.91439221121956
   3    -0.023012507180684
   4    -0.061544043742638
   5      0.60826481005349
   6     0.062861465242091
   7      0.13901712137448
   8      0.22591139677137
   9      0.21892986965106
  10       0.3137173870017
  11     0.074689354566966
  12     0.032502032477479
  13    0.0075685128082262
  14     -0.95550732705838
  15    -0.0064553742636341
  16     0.077918191504032
  17     0.023454966825739
  18     -0.65399229699791
  19     -0.63570035634705
  20     -0.17709044681443
  21     -0.03596919898137
  22    -0.031211548920521
  23       1.3692948682791
  24     -0.17169731741806
  25     -0.18925677242242
  26     -0.11968342784244
  27     -0.50962726777808
  28     -0.44883350646839
  29     -0.16889421187583
  30      0.10762204965757
  31      0.11083564884262
  32    -0.026885046868063
  33     -0.21402116679232
  34     0.020835161161519
  35    -0.022627602115532
  36     -0.29153350628391
  37      0.07674116700853
  38      0.12424535315099
  39      -0.2139176996644
  40       0.5994864492942
  41    -0.092958347387462
  42      0.46931710710464
  43     0.089878011917286
  44      0.10547105697203
  45     0.052836180972666
  46     0.087275027552845
  47     0.033071240943437
  48      0.51793899874902
  49      -3.0227721949901
  50       0.1270409588119
  51     0.083025498043261
  52      0.19571280231956
  53      -1.2664613704005
  54      0.44149244950768
  55      -1.5424591634586
  56    -0.048345212718864
  57     -0.36013861646095
  58       3.3931833966912
  59      0.16856263159494
  60      0.20726725226448
  61     0.022553331148211
  62      -1.4409762689301
  63       -0.286182123038
  64     -0.74939009293133
  65     0.082314973999834
  66       -1.000857782812
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1     0.023515965635668
   2      -0.2305289887535
   3    -0.003152284030936
   4     0.025605401126083
   5     -0.13833562819173
   6    -0.027295082151512
   7    -0.049128127867933
   8    0.0052633323292705
   9    -0.039858553714013
  10      0.17262336919105
  11      0.15394923843118
  12    -0.0014226459022526
  13    -0.014151711959776
  14     0.073756089542074
  15     0.027150361114138
  16    0.0026102605596477
  17    -0.037945205912358
  18      -0.2465387315523
  19     -0.09629955050229
  20      0.14617282213167
  21    0.00023046561864367
  22    -0.031368216619568
  23      0.19940490023119
  24     0.036829425025982
  25    -0.088061125226257
  26     -0.10043655503551
  27     -0.13214551532858
  28    -0.089422155680568
  29    -0.066360946530061
  30     0.046283340245035
  31      0.11858393996537
  32    -0.023659267096294
  33    -0.0028977840528087
  34    -0.022093377814258
  35      0.10481820879549
  36    -0.0024046386541183
  37      0.21421016890323
  38     0.091526783351373
  39    -0.035596346300701
  40      0.12040255133767
  41    -0.063810607422723
  42      0.15514166755247
  43     0.050453856534435
  44    -0.091886494254038
  45      0.02203390160355
  46    0.0092743197293468
  47    0.0050719601533409
  48      0.43091997075939
  49     -0.84792732403479
  50      0.20764632688424
  51     0.079570130577315
  52     0.011467951613429
  53     -0.40749279866472
  54    -0.041546387538891
  55     -0.17851179227821
  56    -0.028375087474391
  57       0.6315814343339
  58     -0.42604134687085
  59     -0.41322105073596
  60     -0.66800495667963
  61      0.58214825519931
  62      0.37390536760213
  63      0.81896775538423
  64     -0.81318591639638
  65     -0.18824293057402
  66      0.62027589307861
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1    -0.095113765523679
   2      0.54653984880008
   3     0.018606047448318
   4     -0.11386803646553
   5     0.026250907890262
   6      0.12319138694091
   7     -0.03572143683239
   8    -0.031020203986943
   9     -0.12918548118622
  10    -0.095832430208864
  11       -0.210037729596
  12    0.00028073953506793
  13     0.085974025015005
  14     -0.17654680202398
  15    -0.089371792260936
  16    -0.020855350968598
  17    0.00078451385896135
  18      0.23713268292672
  19     0.010758510014211
  20    -0.068764206793631
  21    -0.058041155306184
  22      0.27067071031207
  23      0.45693784118919
  24      0.12476838424696
  25     -0.06026263425424
  26     -0.10583201657396
  27      0.22560440625201
  28    -0.079739729154008
  29     0.079804151496251
  30     0.030795355336545
  31     -0.32042119356537
  32     0.033409144580572
  33     -0.26883693631006
  34    -0.010988447822722
  35      0.20874574445634
  36      0.25378172562724
  37       0.3116661521152
  38     -0.26717045236211
  39      0.44106670686667
  40      0.43849191117639
  41     -0.22041520136111
  42      0.38305524048911
  43      -0.1510504034275
  44     -0.82599087476462
  45      0.14792213491677
  46     0.077462015809231
  47     0.034565058183489
  48      0.45130282983128
  49      -2.6162151346579
  50    -0.090451549903092
  51     0.025260836021428
  52      0.24805337782968
  53     -0.72961142989128
  54      0.47994487430472
  55      -1.2423451256721
  56    0.0034921384476845
  57      -0.4938915652625
  58         2.26131330159
  59     -0.17532827120163
  60      0.17217829910055
  61      0.18871968180682
  62     -0.75561643170492
  63     0.062083435999857
  64      -1.1895055628648
  65       0.1768349709078
  66      0.17056941604825
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1      0.24862339714999
   2      -0.3534594733607
   3     0.013240561084421
   4    -0.081204264515768
   5     -0.56153116811821
   6     -0.10256021384684
   7     -0.11939455597292
   8      0.10290439284478
   9     -0.41870000630767
  10     0.062185636734221
  11    -0.028591240452255
  12    -0.021993507240636
  13     -0.83161870170468
  14        2.095116416653
  15     -0.13373149775919
  16     -0.14445298954257
  17     -0.20654876468232
  18      0.50371925669562
  19       0.4521651953001
  20      0.70960178430707
  21     0.040361909998874
  22     -0.26622036737959
  23      -1.1842916662608
  24      0.19341607951129
  25      0.10040913719516
  26      -0.1721040193181
  27    -0.064373846921097
  28       0.5310854171159
  29      0.58942448713139
  30    -0.087262197272223
  31     -0.15305937146239
  32    -0.025313847552686
  33      0.33411066084521
  34    -0.0085293803219244
  35     0.021669366311817
  36      0.61752963009801
  37     -0.32139323466175
  38     -0.01930405302682
  39     0.085711680452021
  40      0.16957604076761
  41      0.69632181239744
  42       -0.718773280203
  43    -0.020642785189931
  44      0.59353608877254
  45    -0.013922529567781
  46     -0.11552067900852
  47    -0.016519450460362
  48      0.15974017433545
  49     0.065669846689496
  50     -0.22740548495329
  51      0.14893266584968
  52     0.047705051927694
  53       0.7534806506577
  54    -0.032037813320033
  55      0.54145949781993
  56    0.0026670468854033
  57        0.168209297862
  58     -0.93953450490853
  59     -0.21294550191117
  60      0.44777512589087
  61      0.32334279066202
  62      0.58998634495198
  63     -0.63669237611355
  64     -0.10575564266422
  65     -0.06248995696588
  66     0.076894076861319
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1     -0.21165490932572
   2      0.55506340347792
   3     0.014209820384168
   4     -0.34722006203981
   5       1.0276491003482
   6      0.28854600799844
   7    -0.025226893544513
   8     -0.01969875534354
   9      0.12166176994033
  10    -0.032345328433026
  11      -0.3947943707341
  12     0.019136501558417
  13      0.58547009620908
  14         -1.6715303119
  15     -0.11803390363199
  16    -0.065806715092153
  17     0.079060002784164
  18      0.25277079901404
  19      -0.1965541307144
  20     -0.46555230881017
  21    -0.051719002173402
  22       0.2847045743251
  23      0.62440610137105
  24     -0.28459607006371
  25    -0.031305347975929
  26      0.34252928134616
  27       0.2722258852401
  28     -0.47647602770784
  29     -0.51659611909567
  30     0.027487296738785
  31     -0.03899107695934
  32     0.017761369647054
  33    -0.090708742747818
  34      0.04843283923573
  35     -0.33811332725499
  36     -0.32260604980412
  37    -0.046008100234573
  38      0.20338780970719
  39     -0.30169160989474
  40      0.71367421635984
  41      0.11822266817105
  42      0.39458924039303
  43    -0.017193512788958
  44      0.41352297422489
  45     0.069183175147406
  46      0.36460876702992
  47    -0.013336816384958
  48      0.02003438619122
  49       0.7186122609301
  50     -0.16975016548055
  51      0.20815005690104
  52    -0.0019870616331814
  53      0.94727129122175
  54    -0.090215532524873
  55      0.49739057381129
  56    -0.00059334385307791
  57      0.33397175587459
  58      -1.2954582672748
  59     -0.12980810123863
  60      0.20806166481951
  61      0.20311508331143
  62      0.68056774091307
  63     -0.44690273385335
  64      0.44651043849468
  65    -0.076168380384126
  66     -0.32658116370289
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1     -0.15262474738693
   2     -0.14366396601377
   3    -0.032715908796672
   4      0.30529411223417
   5      0.87743686647543
   6    -0.023042356058654
   7    -0.0094180105827539
   8     -0.11941120856017
   9      0.60970710292664
  10      0.12200303393258
  11     0.084760450033573
  12     0.023596972276102
  13      0.76198290076658
  14      -1.8374239701933
  15     0.077771511310221
  16      0.11251201768968
  17      0.23704381238665
  18    -0.039800974201989
  19     -0.42541783353212
  20      -1.0781542286704
  21     0.045423443590278
  22     -0.11751739216884
  23    -0.019894535185701
  24     -0.44253137945095
  25    -0.071362589009672
  26     0.098404034857228
  27     -0.18265095440388
  28      0.10541269430565
  29      0.73268060713595
  30    -0.0061085808937101
  31     -0.30239340822475
  32     0.086063818027006
  33      0.57091481066073
  34    -0.00059919821208564
  35       0.2090488789179
  36     -0.68513747144298
  37     -0.12957015292326
  38    -0.094346274923994
  39      0.34725184502427
  40     -0.99868924672991
  41     0.038474860632531
  42     -0.72512783208534
  43    0.0053874325717572
  44      0.28668858061794
  45    -0.068732612561125
  46    -0.099285184297004
  47    -0.027375908560796
  48      0.19327254354597
  49     -0.15708394326229
  50     -0.11613831208757
  51     -0.10272031174562
  52     0.022989453988759
  53     -0.78203597541807
  54     -0.23732348133838
  55     0.023580035834794
  56    -0.020586055722058
  57      0.26927066009748
  58    -0.058401235396863
  59     0.071653204204271
  60      0.16029593406291
  61      0.23723303937619
  62     -0.25207555297645
  63       0.1339193428137
  64     -0.96298034724394
  65    -0.034739856382795
  66      0.86338377550961
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1    0.0029939858546342
   2       0.2534582582432
   3    -0.023536010783687
   4      0.63990688843985
   5      -1.2879604448844
   6     -0.19181741752166
   7     0.037027681690152
   8      0.03554199698793
   9    -0.016453572194789
  10    -0.071752084790402
  11      0.18632948668897
  12     -0.02231666797938
  13     -0.24777870146987
  14       1.1001513104009
  15      0.33165188722835
  16      0.28383482068506
  17      0.25322484540791
  18     -0.34930456881433
  19     0.063490583274076
  20    0.00088740820439048
  21    -0.016039887813802
  22    0.00075489824216322
  23      0.58020716541782
  24      0.43784080433225
  25      0.11226772425302
  26     -0.15801640096611
  27      0.57442136861263
  28     -0.15917113972698
  29     -0.24411710153369
  30     0.027494324216662
  31      0.13787552731141
  32     -0.10456051070746
  33     -0.39975788782239
  34     0.078186975128335
  35     -0.23966221435216
  36     -0.43647146293366
  37    -0.034850446449174
  38    -0.039514977512422
  39      -0.1581272677646
  40      0.48379627042326
  41     -0.27254175628419
  42       0.4041968001713
  43     0.024072221410706
  44     -0.10416598136904
  45     0.077557988147538
  46      0.33331424641272
  47    -0.010858173542749
  48     0.032128659870577
  49     -0.12516510457477
  50     -0.37346163133548
  51     -0.10319404630234
  52     -0.00692553977095
  53       0.4822322716562
  54      0.14720129119079
  55     0.056148531113006
  56    -0.011754164898891
  57      0.20044734441377
  58     -0.51387012336256
  59      0.13976686237852
  60     0.025123199567006
  61      0.20552081498235
  62     -0.15520610155534
  63     0.040664376506387
  64     -0.30119424351873
  65    -0.049064672348599
  66      0.24128159524517
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1      0.07890377470772
   2    -0.093394737421003
   3     0.029174580413775
   4      -0.6987924410911
   5      0.54581205752119
   6     0.010719859986079
   7    -0.098726181420169
   8    -0.066859358153568
   9    -0.030497150651531
  10    -0.055670052358863
  11     0.029244242827759
  12    -0.0072685098774407
  13     -0.30710756588766
  14      0.87154584703215
  15    -0.094598753040511
  16     -0.31037118110615
  17     -0.17130504386202
  18      0.21973621669595
  19      0.74424767451959
  20      0.29899931636937
  21    -0.025700480287019
  22      0.33365328143016
  23      -0.7787781250348
  24      0.04668773543074
  25    -0.038149669854301
  26     0.029467930271796
  27      0.72052942469669
  28      0.27537245686884
  29      0.13331132093937
  30    0.0021225825411435
  31     -0.18537256446069
  32     0.035791909919624
  33     0.023133453842946
  34     0.070326211496253
  35    -0.037564572548951
  36     -0.98961447740869
  37     0.010598390075461
  38     -0.10853364161278
  39    -0.041732443998108
  40     -0.91544909228131
  41     -0.44102952151756
  42     -0.11119781761915
  43     0.049274448973431
  44      0.16784140525333
  45    -0.040729315868014
  46    -0.011246842608444
  47    -0.030708939974591
  48       0.2422691598023
  49     -0.62724413497774
  50      -0.2881125166882
  51    -0.088752302212427
  52    0.0076612272997707
  53     -0.83804468984654
  54     -0.44667109649286
  55     -0.41148401292615
  56    -0.032847249019944
  57      0.16724594252134
  58      0.53748542667995
  59      0.39576074282613
  60     -0.19828042297806
  61      0.07130504362566
  62      -0.9666304664013
  63      0.77700746018959
  64     -0.93469739984077
  65    -0.057080611934773
  66      0.82432173480804
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1      -0.0295949622343
   2      0.20757401444072
   3    -0.0055416350789405
   4     -0.12225768426098
   5      0.15579380797162
   6     0.028470343250558
   7     0.014519876036658
   8      0.22692263068999
   9     0.072160333938433
  10     -0.22877188179123
  11     -0.36589941439166
  12    -0.0071703061608239
  13     -0.30358746196834
  14      0.77730086730291
  15      0.12115238488038
  16     -0.11489059569351
  17      0.13245604032541
  18      0.27442168416262
  19      0.70624464753557
  20     -0.19271460900905
  21    -0.0016410138808527
  22      0.14354971604211
  23     -0.43555273063533
  24      0.11652942763669
  25     -0.17363398390651
  26    -0.065864030123053
  27       1.1282789117906
  28    -0.0092580583210094
  29      0.46503495204705
  30     0.048788969859831
  31     -0.11237241981788
  32     0.039879487446136
  33      0.19067096128512
  34     0.060679471227982
  35     -0.13481680872175
  36      -2.0837559630031
  37      0.27510497336291
  38     -0.19131957489712
  39      0.35109946809493
  40     -0.71531108653965
  41     -0.58792743656216
  42     -0.57426317740297
  43    -0.032431556804415
  44      0.53318701089984
  45    -0.072097113525489
  46      0.19411752232896
  47    -0.0070940661968155
  48     -0.44765954873806
  49       2.0318948786867
  50      0.45578729265564
  51      0.11278386730053
  52     0.026423653304349
  53      -1.0462241658389
  54     -0.55440484016681
  55       0.4005201923592
  56    -0.0036949336894736
  57      0.44488375625135
  58     -0.87306877938927
  59    -0.051456106791505
  60      0.14294731955262
  61    -0.078235064453444
  62       0.5558362176488
  63    -0.093081616107359
  64      0.21215749944766
  65    0.0034143854702177
  66      0.17242544443916
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1     0.091630446534635
   2    -0.083804176247066
   3    0.0014354167979974
   4      0.51553709531722
   5      -1.1769163678664
   6     -0.15669369459905
   7    -0.018941330454802
   8     -0.27279298010787
   9     -0.25438722801289
  10     0.037060006612726
  11      0.63759648932579
  12    0.0051946571633206
  13    -0.056948866442305
  14      0.29058826362052
  15     -0.16238963695132
  16     0.035384650828203
  17    -0.019456172735443
  18     -0.37033675853985
  19    -0.080572424985841
  20       0.2486011376344
  21    -0.029156070775498
  22      0.19633807153334
  23      -0.3121329863973
  24       0.4585278765724
  25      0.15851601505748
  26      0.16242748448256
  27      -1.0877008833179
  28     -0.32604132093467
  29     -0.27744089353849
  30    -0.041992840751222
  31      0.14632166547672
  32     0.033826437222036
  33     0.013523636503574
  34     0.044918235722409
  35      -0.2959750232354
  36     -0.11030871020913
  37      0.10634504383909
  38    -0.022701224709591
  39     0.084580520144514
  40      -0.2861532035607
  41      0.53231900144448
  42      0.27133758611518
  43    -0.049307301256027
  44      0.35639836439358
  45      0.19242644892031
  46      0.28541488814147
  47     -0.02390319570802
  48      0.52746173664362
  49     -0.75045598433625
  50     0.042136916870523
  51      0.28424127770742
  52      0.16680210912036
  53     -0.70128745070891
  54     -0.53218924421378
  55     -0.63520968705424
  56     0.011455522853755
  57    -0.067110661704279
  58      0.79538784018729
  59     -0.13832676308287
  60     0.021563042790984
  61     -0.26447302063747
  62     0.018235962207581
  63      0.31022082788628
  64     0.073347672048722
  65      0.04948346446105
  66     0.013910172251213
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1    -0.027188545305308
   2       0.3390666694165
   3     0.012553838714671
   4      0.18068845315937
   5     -0.96504389606433
   6    -0.065813201688592
   7      0.52187985863364
   8    -0.098236554352231
   9     -0.28088147830178
  10     -0.63199748463667
  11       0.1859277559502
  12    0.0081831148963065
  13     -0.13437599370818
  14    0.0083467857849759
  15     -0.23355950984778
  16      0.12062301280718
  17     -0.27422413102465
  18     -0.32574071091153
  19     -0.15898344291717
  20      0.58838498405727
  21     -0.03819860130779
  22     -0.33938894828649
  23      0.91907901528103
  24     0.061591566652578
  25     0.016451860693463
  26      0.16922976259458
  27     -0.60046670553953
  28      -0.4417342991887
  29     -0.25444895594058
  30      -0.1579924085619
  31     0.019756288703318
  32     -0.09067228703585
  33     0.033056134430306
  34    0.0065105304018614
  35    -0.032318382883258
  36     -0.10287227224674
  37     0.059115460880701
  38    -0.078584715372513
  39      0.27792586761914
  40      0.59231672748995
  41      0.63108004666477
  42     -0.18570408704813
  43     0.048267898226055
  44     0.064851138236878
  45      0.12263372211949
  46      0.35012531477068
  47     0.018037586244262
  48      -0.4026083697282
  49      0.49733317429393
  50     0.088894153372009
  51    -0.014322712431208
  52    -0.037381168211718
  53      0.57339346216899
  54      0.18179745068163
  55      0.36133545300545
  56    -0.024901568684965
  57      0.68005193534299
  58      -1.4829981087201
  59      0.26369146780037
  60    0.0049598624612052
  61      0.14784540354674
  62    -0.016267376339953
  63     -0.10205887756899
  64     0.060845242896646
  65    -0.010524599232863
  66      0.18509049999529
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1      0.18530105019714
   2      0.11767173843141
   3     0.005441481535681
   4    -0.036015217222541
   5      0.02773089139737
   6      0.25223666918461
   7     0.082036533057257
   8      0.39001598848232
   9     -0.35930129981739
  10     -0.31794695612608
  11     -0.73120830533378
  12    -0.017729624722006
  13    -0.065243956344465
  14    -0.018259753967265
  15      0.16293066885744
  16    -0.015780913774933
  17       0.1163477043786
  18      0.26955280260706
  19      0.29270862588336
  20     0.061446203495735
  21      0.04761032911071
  22     -0.60298046193801
  23     -0.28274984589254
  24      0.10208191652166
  25     0.037229365670904
  26      0.27183056408037
  27       0.1572130506512
  28     -0.56505386857838
  29     -0.19582221402167
  30    -0.035521970244435
  31      0.54241584947426
  32      0.12721336222773
  33      0.44505377467043
  34    0.0065314387926787
  35     0.029087855785862
  36      0.33288436668026
  37     0.077113839295311
  38    -0.095367635213424
  39      0.21030611165517
  40      0.64106643622642
  41      0.82401344012552
  42    -0.051082547312568
  43     -0.12594357627321
  44      0.34087683504794
  45      0.23871108770563
  46      0.12690566594627
  47    0.0037919394918507
  48      0.51355393312512
  49      -1.0905484851159
  50     -0.34297036041368
  51     -0.01249278338626
  52      0.13895323715089
  53       1.2306911684802
  54     0.043545921469264
  55      -0.2775447229496
  56    0.0069959058900708
  57    0.0089230475901638
  58     -0.20604936112949
  59    0.0063480756276343
  60     -0.14056385221799
  61     -0.16169471783721
  62    -0.076585566332943
  63      0.17641898341224
  64      0.50923416969837
  65      0.11394734396201
  66     -0.25536665910615
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1      0.26760779852833
   2     -0.39323031114293
   3     0.011768424918231
   4     -0.13099369710029
   5     -0.30455486395434
   6     -0.13665597551125
   7     -0.19725613012221
   8     -0.20928623160183
   9    0.0040996655626858
  10      0.34289034685708
  11      0.48668529905565
  12    -0.023321380842398
  13     0.068386938498373
  14      0.80073251351242
  15      0.22408321366269
  16      0.10613142267433
  17    -0.082412091205108
  18     -0.57568044884745
  19    -0.027024461764042
  20       0.2323638086538
  21    8.7788783984901e-06
  22    -0.066944541607438
  23      0.38197455115552
  24     -0.40275859194291
  25    -0.018038572497351
  26      -0.3462838999319
  27      0.93235061990637
  28     0.057240226361597
  29      0.52921773240917
  30     0.062015568868581
  31     -0.23777764439013
  32      0.10971327670745
  33     -0.11022527894654
  34    -0.029385880240396
  35      0.29496670689526
  36     -0.27676437697695
  37       0.1647986009424
  38     0.084165202549255
  39       0.1862921555748
  40     0.027657173031736
  41      0.28345420889713
  42     -0.69356958193154
  43      0.18938778706194
  44      0.14450803544127
  45      0.13032788456037
  46      -0.2265226370524
  47    -0.0030623648280745
  48      0.16915268781563
  49      0.44671370461063
  50    -0.043216336553642
  51      0.48445737645027
  52    -0.041164650263841
  53       1.2345370586951
  54     -0.67705524204231
  55      0.42228549927223
  56    -0.0017681692095602
  57      0.33666054990427
  58      -1.4866940654885
  59      0.19046909242431
  60     0.071765005775736
  61     -0.12856193218702
  62     0.060245871936371
  63    0.0033542984916057
  64      0.74307888138217
  65    -0.025467080788207
  66      0.16118020147463
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1     -0.13183787221021
   2      0.34896871527803
   3    -0.0057792991050156
   4      0.61039654925357
   5      -1.1991841706642
   6     0.024507238794028
   7     -0.32555597480111
   8      0.13284162729256
   9     -0.29033684827171
  10      0.36422597042276
  11      0.07494607463263
  12    0.0001202951442727
  13      0.26959924623139
  14     -0.24961562105017
  15     0.050226462438857
  16     -0.24333532321376
  17      0.01174406879806
  18     -0.56309327792852
  19      -0.0584523204234
  20    -0.085342174844244
  21    -0.0055388791040657
  22     -0.16397703362294
  23      0.40521267145897
  24      0.21254916916123
  25     -0.26643142335518
  26     -0.17117750451715
  27      -1.0295788375169
  28      0.22283123695905
  29       1.3790190309836
  30      0.21427699569787
  31       -1.419472407601
  32      0.18460559613104
  33      0.64249336144084
  34    -0.037747310982066
  35     -0.35912256577125
  36       1.4607650694562
  37      0.10216579113043
  38     -0.17398378963425
  39     0.053885821844393
  40    -0.071532401249695
  41      0.53174124293084
  42     -0.96192324923112
  43     -0.17961494635739
  44      0.49347388757215
  45     -0.26317316666873
  46     -0.45144853833452
  47     0.017109110807567
  48     -0.57402667310871
  49      0.74504942164159
  50    -0.055089900455677
  51     0.094086912706239
  52     0.094692620089927
  53      0.82186748284026
  54     0.045306196853987
  55      0.31889746677875
  56    -0.015031481925228
  57      0.15531145813411
  58     -0.80191711920332
  59      0.17930423964632
  60    -0.052979416141416
  61     0.072504723900398
  62    -0.062744173531047
  63     -0.15991838104638
  64      0.43403227988833
  65     -0.11916647284894
  66     -0.18759629796587
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1      0.36541584448714
   2     -0.88494586105966
   3     0.018917558208097
   4     -0.18564598960618
   5     -0.16432505572999
   6    -0.053998124523452
   7     -0.27236826426574
   8     -0.23068229464131
   9     -0.17040167162916
  10      0.47938063894677
  11      0.68409109202679
  12    -0.0068682719959875
  13      0.29670161513058
  14     -0.50408397569416
  15      0.21730765408137
  16    0.00036062086454123
  17    -0.076275699176836
  18      -1.1278094060295
  19     -0.19213035651817
  20      0.28165040408738
  21    0.00031626899398007
  22     -0.36142583843952
  23       1.0270256532612
  24      0.11475781966812
  25    -0.051963235729084
  26     0.053949054883857
  27       -0.718209326647
  28     -0.67409769293479
  29      0.15510239725264
  30    -0.020854164512755
  31    -0.045802478416715
  32      0.14438004960706
  33      0.27225229319863
  34     0.039626479024036
  35     -0.71748437088062
  36      0.65827884094125
  37      0.13744035205703
  38      0.12825384473217
  39      0.17006626525309
  40      0.20846778183173
  41     0.060917943578262
  42     0.052177839345173
  43      0.26826546224645
  44      -0.6055508130366
  45      0.18828631281459
  46      0.35809100584518
  47    -0.0058238965865596
  48     0.091343987856075
  49     -0.86642421155645
  50      0.13038401482642
  51       -0.149709686507
  52      -0.4155368739473
  53     -0.35461126002743
  54      0.45429886862287
  55      0.40417023659298
  56    -0.001083346616655
  57     -0.51943636725794
  58       1.0974604640471
  59      0.01688662454772
  60    -0.0060830069824872
  61     0.096501632113765
  62       -0.231752394268
  63     -0.23928820694194
  64     -0.41454611598099
  65     -0.10602890167725
  66     -0.20349323792089
 Sym= A
 Ene=              48
 Spin= Alpha
 Occup=    0.00000
   1     -0.10698171007462
   2     -0.14127477614315
   3    -0.011810661781872
   4     -0.20434493268713
   5      0.80652014749662
   6     -0.20870307918091
   7    -0.057396205220483
   8     -0.22910339524163
   9      0.47682279423346
  10       0.1208672051306
  11      0.21554621070503
  12    0.0022523082352227
  13     -0.43849688091852
  14       1.0470907128482
  15     -0.22445125442538
  16    -0.053611871105828
  17    -0.011347275375871
  18      0.90856703516842
  19      0.23372814857038
  20     -0.31374436947014
  21     0.026257590796751
  22      -0.1056108150176
  23     -0.54292263558721
  24     -0.37980558800494
  25     -0.20903536383623
  26     -0.10514102310293
  27      0.97107974076338
  28      0.77887576900311
  29      0.56414628311923
  30      0.27185386974437
  31     -0.88124161033477
  32     0.079198342059274
  33     0.083550612410714
  34     0.019644773486303
  35     -0.53547025456995
  36       1.1170873224319
  37     -0.31379864995247
  38      0.10705826830234
  39      0.12036075593716
  40      0.68858611325842
  41      0.31054869755071
  42      0.18214641364147
  43    0.0051621893283753
  44    -0.067033604663939
  45     0.053555706926878
  46      0.33710970203988
  47     0.023458084859361
  48     0.016655177013528
  49     -0.34566718487077
  50     -0.26594822990301
  51     -0.24744957802423
  52      0.36435543416255
  53      0.92198179043882
  54       0.2624013294696
  55     -0.45860944175172
  56    0.0094954006070029
  57     0.046735295413032
  58     -0.15484559442623
  59     -0.17376401498414
  60     -0.15415835493138
  61     -0.11825120710858
  62      0.26525666489633
  63     0.052989190641714
  64      0.62983739801946
  65      0.14543699300294
  66      -0.5517631017204
 Sym= A
 Ene=              49
 Spin= Alpha
 Occup=    0.00000
   1     -0.23544095787542
   2     -0.25476052985735
   3    0.0055878901859994
   4     -0.77935398116639
   5       2.0849562008906
   6    -0.043171678384935
   7      0.18865073996747
   8     -0.23511208401436
   9      0.78976882522965
  10    -0.075331949633241
  11    -0.014264917195251
  12    0.0021567904793913
  13      0.56936188971953
  14      -2.5737764570187
  15      0.34074872468986
  16      0.32388313331186
  17    -0.043647015195339
  18     -0.30737258887389
  19     -0.68807232046155
  20     -0.76156725683002
  21     0.011282512923919
  22     -0.74027654082224
  23       2.7640858436522
  24      0.32148596037357
  25     -0.12379264346148
  26    -0.061587782314358
  27     -0.53864234283198
  28     -0.45471340064845
  29      0.55702700571955
  30      0.26311596274819
  31     -0.99004976656275
  32       0.1961876996114
  33    -0.025992919559464
  34     0.010135261322504
  35      0.18474488742743
  36     -0.98397519266997
  37     -0.18537369688349
  38     -0.27021336472685
  39     -0.13175358047709
  40       0.5919334778983
  41     -0.28103698124769
  42     -0.22143230411003
  43     -0.13964596039634
  44      0.40975169817923
  45     0.046406957429917
  46     -0.44504986347696
  47    -0.0086361828953338
  48    -0.0082140285468604
  49      0.14181853300595
  50     0.020657061287086
  51    -0.019320346493607
  52     0.084000671556612
  53     -0.43635621896178
  54      0.06541561155917
  55    -0.070961849265391
  56    0.0055960536524456
  57    0.0056361433243084
  58      0.12159033062331
  59     -0.11810671525127
  60     0.031225525199476
  61    -0.029491003539574
  62      0.20824057017735
  63    -0.007810860958372
  64    -0.0073263966756317
  65    -0.094762069419222
  66     0.061668264399782
 Sym= A
 Ene=              50
 Spin= Alpha
 Occup=    0.00000
   1     -0.43104284380104
   2       1.2415292189848
   3    -0.011000020658754
   4      0.61459901204869
   5      -2.0441713780227
   6    -0.079094602417262
   7      0.18784632659114
   8      0.29277707365143
   9     -0.30457749269085
  10     -0.29342192282142
  11     -0.16872320251745
  12    -0.0027633641917915
  13     -0.35568829169007
  14      0.99859825591422
  15     -0.11965747849676
  16     -0.14745986246936
  17      -0.1718050225892
  18     -0.56504015557999
  19      0.41202854712338
  20      0.53553133339079
  21    -0.035907032669383
  22     -0.69474363010205
  23        2.123769552119
  24      -0.3931819476689
  25      0.17182684789223
  26     -0.16462675876194
  27       1.0992157308356
  28     -0.92699071062502
  29      0.39983532120807
  30      0.15170998021742
  31     -0.76299214836103
  32      0.18671293707903
  33      -0.1018996428707
  34     0.022651230370032
  35     0.054180421634733
  36      -1.3085976501935
  37    -0.079916482346339
  38    -0.088542869162308
  39    -0.051822070626615
  40      0.75966393418786
  41     -0.34061986574029
  42     -0.28723442598525
  43     0.080046503690494
  44      0.18418563758754
  45      0.15645720863714
  46      -0.2255643584923
  47    -0.015485443566947
  48      0.54420606089866
  49      -1.1265010386094
  50    -0.0018581026270401
  51    -0.071165689502777
  52     -0.23631938081098
  53     -0.26086521310289
  54      0.13495542540747
  55      0.16152756703917
  56    0.0053642531450586
  57     -0.31513818575708
  58      0.79642862187926
  59    -0.052268351995954
  60    -0.039224794950779
  61    -0.054687841676901
  62     -0.10485662874013
  63     0.067068534272854
  64     -0.21204329296561
  65    -0.050919547087891
  66    -0.026722065812824
 Sym= A
 Ene=              51
 Spin= Alpha
 Occup=    0.00000
   1      -0.3152885150477
   2      0.29954137079512
   3    -0.016204681458557
   4     -0.31332389211172
   5       1.4310153469076
   6      0.06333938529919
   7    -0.017859652173142
   8      0.18510731112345
   9      0.43475642446704
  10    -0.017178169388871
  11     -0.70908608762702
  12    -0.00042205710038896
  13      -0.2022380326909
  14     -0.15583122484782
  15    -0.030710160531684
  16      0.04401724001296
  17      0.13293857736947
  18       1.3458902118362
  19     -0.10821492544931
  20     -0.50864130498065
  21     0.083679094351635
  22      0.80399471275056
  23      -3.6884482866797
  24     0.088183288643351
  25      0.16451616268844
  26     -0.11131121196722
  27     -0.93106653608987
  28      0.96425114329772
  29     0.083751587956978
  30      0.74743713411845
  31     -0.47682074040535
  32      0.14861568912578
  33     0.027450970834769
  34      -0.0482626262795
  35     -0.81351107656364
  36       3.3503271496489
  37     -0.17543199237785
  38     -0.16679756760775
  39     0.046672695927117
  40     -0.47530320946786
  41       1.8121526161092
  42    -0.094534815020502
  43      0.33234109556655
  44     -0.31134877874658
  45      0.22239576737415
  46      -0.1773552936833
  47    0.0034544665561089
  48    -0.050637507793761
  49     -0.63013023617582
  50      0.14788914862407
  51     0.010968455658498
  52    -0.086807361402127
  53      0.35440211149552
  54    -0.034086574862717
  55      0.14502623139163
  56    -0.00027788420664751
  57      0.19069617389639
  58     -0.55715844761566
  59     0.049071963298828
  60    -0.020826625910639
  61     0.039952452717597
  62     0.057091704367183
  63     0.054843640147272
  64     -0.10744832657231
  65     -0.13709893414457
  66       0.4397952365697
 Sym= A
 Ene=              52
 Spin= Alpha
 Occup=    0.00000
   1    -0.050572682248897
   2    -0.019549443082697
   3    -0.0046218936529348
   4     0.007425838314233
   5      -1.1485145717855
   6      -0.1444096065821
   7     0.040461524786913
   8     0.045522373461446
   9     -0.12583314933251
  10      0.12111625132243
  11      0.42413766333165
  12    -0.021778792205581
  13    -0.0037134977705621
  14      0.88819597470065
  15      0.29237534490232
  16     0.028677418181769
  17      -0.1939353941775
  18      -1.1500194963975
  19      0.20808368948343
  20      0.92138392832135
  21     0.072281232626897
  22      0.74573329241024
  23      -2.4648633833101
  24     -0.17271240408539
  25       0.1911822725115
  26      0.11850282175095
  27     0.037558344950868
  28     -0.74712895039604
  29      -1.1868349269618
  30      0.19006683556795
  31       1.4068493219908
  32    -0.070602929430477
  33      0.73765980692264
  34    -0.058977837605194
  35       -1.156968820944
  36       2.5434752540748
  37     -0.21134353799013
  38      0.15947903771143
  39     -0.12539687466755
  40     -0.52359694226744
  41     -0.93346041034518
  42       1.4030929779142
  43     -0.31483909726489
  44      -1.6796592924705
  45      0.20029625893115
  46     -0.74272039692118
  47    0.0020654372678515
  48     -0.32244111418373
  49      0.38023496111407
  50      0.11312660495562
  51      0.19418588571451
  52       0.1878311326289
  53     -0.80477455208949
  54     -0.47533142225305
  55     -0.55240786196329
  56      0.01186930427702
  57      0.20108337380098
  58    -0.098831310164007
  59    -0.071341322317836
  60    -0.00018825442924584
  61     0.098562122448021
  62      0.14659119202674
  63      0.46431841913431
  64     -0.48785326892412
  65      0.09371805470766
  66       0.5083441575901
 Sym= A
 Ene=              53
 Spin= Alpha
 Occup=    0.00000
   1     0.097354302590095
   2      0.15979845011149
   3     0.010369803730518
   4    -0.013470318881306
   5      0.45630901954211
   6      0.15333671103455
   7      0.17568590983677
   8     0.082910675938438
   9     -0.03857257101764
  10     -0.43360049551157
  11     -0.46124625294045
  12    0.0042857147920557
  13      0.26702027581692
  14     -0.88289309620677
  15     0.031397032257419
  16     0.099367456800579
  17     0.049310317149166
  18      0.28764119673662
  19     0.030847255942499
  20     -0.56643111127805
  21    -0.0027314908246324
  22        0.200594845724
  23     -0.28656158302686
  24     0.033781088589374
  25      0.45184148239044
  26      -0.3727293344594
  27     -0.13852475468403
  28     -0.63387775032251
  29       1.6977206008341
  30     -0.23207575933378
  31     -0.31893601578245
  32    -0.028877047789429
  33       1.0138503244479
  34     0.023496900387265
  35    -0.0071878062919314
  36      -1.0369346443243
  37     -0.32927388198616
  38      0.10193533211528
  39       0.2434819169351
  40     -0.14161333287496
  41     -0.14358568473016
  42      -1.5390798633486
  43      0.51701413077845
  44      0.40913181419512
  45     -0.43477878791691
  46    -0.087751121967959
  47     -0.02260376044804
  48     -0.57446836561585
  49       1.2691691791577
  50    -0.065819727178825
  51      0.22939274871676
  52     0.012861238039689
  53     -0.18388124519857
  54      -0.6964004304363
  55      0.67246556428219
  56     0.012025992621503
  57     -0.39777449110853
  58     -0.06122133361846
  59    -0.022209162011264
  60     -0.18875245721996
  61       0.1343724722811
  62      0.21352543956267
  63       0.3842441088944
  64    -0.090534105664639
  65      0.20924220065591
  66     -0.16071851706131
 Sym= A
 Ene=              54
 Spin= Alpha
 Occup=    0.00000
   1      0.88027751276854
   2    -0.015885700617719
   3     0.044871370150046
   4      0.46408822806985
   5      -1.9536575205033
   6      0.15095271896023
   7    -0.068513207246343
   8     -0.13340040031585
   9      -1.0372483487515
  10     -0.26564608225844
  11      0.18943295651971
  12     -0.01939954755252
  13      0.14862425692517
  14        0.557582547045
  15    -0.087982989540589
  16    -0.054479089195812
  17    -0.026171854965891
  18     -0.62094611110896
  19      0.24182648949203
  20      0.81838482178384
  21    -0.047225584791285
  22     -0.53224503975592
  23       1.6870127360496
  24    -0.065741125533949
  25      0.23796486009279
  26     -0.10958635557578
  27     0.096706533100947
  28     -0.87399428571236
  29     -0.66046010195118
  30       0.2629634915385
  31     0.086510555132259
  32     -0.30457215222273
  33     -0.32830497651003
  34     0.028416658041407
  35      0.16255855193878
  36      -1.5181873351343
  37     -0.15184581024336
  38     -0.40521496884208
  39     -0.15695569804933
  40      0.41156827924037
  41      0.14774633023018
  42       0.4778793178698
  43      0.05891273608589
  44     0.099196097745397
  45     0.085813893257657
  46      0.21829283079342
  47    0.0072812509212615
  48     -0.19980726546881
  49      0.17047406856068
  50     0.038409286520679
  51     -0.20514225477039
  52      0.18715755129635
  53     -0.54637380639089
  54      0.12646604983417
  55     -0.42933848729841
  56    -0.0078801410505819
  57     0.088123190217912
  58      0.26512588464055
  59    -0.074759729997705
  60    -0.0080190810434321
  61     0.020858700208518
  62    0.0083644145912248
  63    -0.026427522103878
  64    -0.093430945135539
  65     -0.28543109543089
  66      0.22260854216402
 Sym= A
 Ene=              55
 Spin= Alpha
 Occup=    0.00000
   1      0.19030897500431
   2      0.10458002258002
   3    0.0019733005580614
   4      0.13663197456195
   5      0.51850960213399
   6     0.098995275397055
   7     0.014583461947337
   8    -0.068128793275112
   9    -0.0004476420919326
  10     -0.22954773161175
  11     -0.31696093793191
  12     0.013270165530949
  13     -0.13142444231173
  14     -0.10241646775199
  15     -0.30840800404243
  16    -0.031520065469102
  17      0.18167263462503
  18       1.0651877787137
  19      0.07028705465884
  20     -0.51961132121432
  21    -0.025883130735968
  22     -0.59597763856444
  23       1.3877931425431
  24     0.049998506069848
  25     -0.24905934907626
  26    0.0048905077682122
  27      0.57244823840716
  28      0.36651537803978
  29      0.18059501906312
  30     0.073589527292476
  31     -0.67593230844671
  32     -0.19609204319467
  33     0.031451480356199
  34      0.03128195826765
  35      0.21173185126503
  36      -1.8795475146502
  37     -0.28217415719715
  38     -0.13948189606875
  39     -0.11257199915648
  40      0.18457981712919
  41     -0.56562320455479
  42      0.60889340412028
  43     -0.11501058047371
  44     -0.10031844044948
  45      0.48155697039738
  46     -0.18813968186483
  47    -0.025881619135618
  48     -0.37981541698281
  49      0.96608099390282
  50      0.21450197884361
  51      0.40124292332427
  52     -0.21773694895537
  53     -0.99755792589036
  54      -1.0937968578929
  55      0.28755594301724
  56     0.018128855371296
  57    -0.031486047840932
  58     -0.14487724497596
  59      0.10225747501224
  60     -0.10277539040794
  61      0.11105858247549
  62      0.16313934739638
  63      0.77427062177771
  64     -0.60226819575516
  65      0.52507918958455
  66     0.019428477101876
 Sym= A
 Ene=              56
 Spin= Alpha
 Occup=    0.00000
   1     -0.11439881558614
   2      0.43012817680141
   3    0.0028242845151389
   4      0.20418348045121
   5      -1.3434458827415
   6    -0.0018124060358499
   7     0.040137213228277
   8       0.1481960360137
   9     -0.24699671810178
  10     0.081552933098491
  11      0.11133088386384
  12    -0.0025105424035461
  13      0.31105270747873
  14     -0.58277521552982
  15      0.24197033128011
  16    -0.032649895561353
  17     -0.13793771100571
  18      -1.4169604445284
  19     -0.40260357355953
  20       0.8247957771099
  21    -0.073949642160965
  22     -0.86137573977686
  23       3.9502393918028
  24     0.046969334881014
  25     -0.39669726276009
  26      0.25188917392302
  27    -0.014875607524058
  28      0.36645583055896
  29      -1.4455799396212
  30     0.021050377322963
  31     -0.24745657775885
  32     -0.48890208485686
  33      -1.2745276736239
  34     0.087491581781559
  35      0.22160723125258
  36      -2.1990581574856
  37    -0.077273286383752
  38      0.23706700680961
  39      0.19157062130885
  40     -0.38375662506152
  41      -1.0409861276072
  42     0.070456882538903
  43      0.54843237838957
  44     -0.17868205565054
  45      0.42852684080656
  46     -0.25113889660971
  47    -0.028212905753799
  48     -0.30315115789978
  49       1.5881616268565
  50    -0.080387204741384
  51     0.034472424562279
  52      0.12808854157575
  53      -0.6126957146759
  54     -0.57974802254861
  55     0.052456975952476
  56     0.011859680055868
  57    -0.050833653675869
  58     -0.23951044787323
  59    -0.032637378617489
  60    -0.0056885634723676
  61    -0.023010373147333
  62      0.20389049296874
  63       0.2807338233279
  64    -0.034025131082542
  65      0.13621455261694
  66       0.2028717882144
 Sym= A
 Ene=              57
 Spin= Alpha
 Occup=    0.00000
   1      -0.2920177877912
   2     -0.63658449865358
   3    -0.012127248236701
   4     -0.29320764212864
   5        1.322916533837
   6     0.039690224099148
   7     -0.25273714746655
   8    -0.075887271273424
   9      0.39823439809399
  10       0.7165439310068
  11      0.25983841587508
  12     0.031353840383355
  13      0.34079638237472
  14      -1.8182707016832
  15    0.0018809777756824
  16     0.021768059787359
  17     0.078456332411105
  18     -0.39922324672854
  19     -0.72159468701734
  20     -0.56789898215401
  21      -0.0858405230466
  22     -0.51025691132347
  23         2.10085413843
  24     -0.12495197624125
  25      0.33816330801003
  26    -0.044687950502449
  27     -0.49316697145165
  28     -0.68191711472026
  29     0.083778192080024
  30     -0.64771299223716
  31      0.36535968590534
  32     -0.47200090395754
  33     -0.17342191810925
  34    -0.025056331989934
  35      -0.9079052525021
  36       1.9847272311126
  37    -0.032421511745564
  38      -0.2148338702946
  39      0.24991210530668
  40       1.0341188340715
  41      0.14982575236897
  42      -1.2114488741377
  43     -0.11354941331446
  44       0.3849425521789
  45      0.11721952039047
  46      -1.4908564546969
  47    0.0065519372652493
  48      0.19838701038989
  49      -0.6902235095538
  50    0.0090371291162684
  51      -0.1299693839523
  52    -0.0012821316009533
  53      0.70507649969967
  54      0.43700638933291
  55      0.36014482172945
  56    0.0076324374501847
  57      0.34415487217486
  58     -0.87780125487622
  59      0.01485100349038
  60    -0.023717336032233
  61    -0.080311118285097
  62      0.29452294283322
  63    0.0064413579288767
  64       0.2409616188005
  65       0.2660417802406
  66     -0.16831851929803
 Sym= A
 Ene=              58
 Spin= Alpha
 Occup=    0.00000
   1     0.002562342474305
   2     -0.12672114258712
   3    -0.0013954220298075
   4       0.1247222826372
   5      0.22032059065479
   6     0.053131042166302
   7     -0.02949366073726
   8    -0.023350211790084
   9    -0.045713439811341
  10    -0.0090997071751582
  11    -0.0055029594478555
  12    0.0035975753302281
  13    -0.080605610729007
  14      0.16514341437533
  15      -0.1169371649057
  16    -0.041576878675008
  17     0.065450797148605
  18      0.41019352611454
  19      0.10462185193054
  20     -0.47416731043841
  21    -0.010849644692278
  22      0.33393409148876
  23     -0.58409099182846
  24      0.14314995527647
  25      -0.1675595124007
  26      0.05835556810485
  27      0.16154802994198
  28     -0.44242898357253
  29       1.0133661724912
  30     -0.54930576352323
  31      0.39372947532107
  32      0.45790490358003
  33      0.63674771108017
  34     0.065273363957449
  35      0.27226114311381
  36     -0.88012451755493
  37     -0.10279369768752
  38    -0.069570096760212
  39     -0.33624353700639
  40      0.28105801874859
  41     -0.31342878575158
  42    -0.069752809778481
  43      0.91314765653842
  44     -0.82263746900815
  45      0.29366495808887
  46     -0.30853588437136
  47    -0.0079348330308404
  48     -0.18045136486151
  49      0.61688819690639
  50    0.0046140595193697
  51    -0.097712322674771
  52      0.13135038657733
  53     -0.37148913139761
  54     0.017755941752488
  55    -0.051162612861451
  56    -0.00025622148571057
  57      0.23887108248738
  58     -0.48266864619571
  59     -0.01831037170871
  60     0.060388186634246
  61    -0.027882158771517
  62      0.12949964531648
  63     0.007540505292025
  64    -0.060768737992164
  65     -0.07578333317548
  66      0.49332963755987
 Sym= A
 Ene=              59
 Spin= Alpha
 Occup=    0.00000
   1    -0.091707518903047
   2       0.3478116964989
   3    0.0021830465244629
   4    -0.0023624252534807
   5    -0.019344417833403
   6      0.04983923182899
   7      0.15121204288915
   8     0.069162215678823
   9     0.090337285348066
  10     -0.22022921724218
  11     -0.19804375452162
  12    0.0046105731516787
  13      0.39648088128469
  14     -0.66973372000712
  15      0.20145784915812
  16      0.04374849905477
  17    -0.075939904095138
  18     -0.29297092737443
  19     -0.25580326228336
  20     -0.11958102478932
  21    -0.023187643860711
  22      0.34241018747424
  23     -0.85552409811429
  24    -0.099162653097891
  25     -0.13292442059833
  26     -0.39513214418967
  27     -0.62341402234537
  28       0.9908309563181
  29      0.83987398110941
  30     -0.20838253331432
  31     -0.92001638686587
  32     -0.45383559440236
  33      0.67486810868604
  34    0.0063061848791516
  35     -0.22116868433095
  36      0.52942074177072
  37      0.23138982514181
  38     -0.38422606081617
  39     -0.38661104810692
  40      -1.1150192425999
  41       1.3264397126625
  42      0.89271530038884
  43    -0.066175728793984
  44      0.07113969384805
  45      0.05377884173077
  46       1.0584570199048
  47    -0.011540647310433
  48    0.0012037476874551
  49      0.57704084845415
  50    -0.045983829344464
  51     -0.05452559377268
  52    -0.0042376680585307
  53      0.31994699585027
  54     -0.36877552339869
  55     0.092456867463749
  56     0.015469737735006
  57     0.043925269285061
  58     -0.50717768070035
  59    -0.092109158912647
  60     0.049386464029108
  61    -0.026764897027632
  62       0.3801174756057
  63     0.009890926047512
  64      0.14785056405772
  65      0.29301352873115
  66     -0.16661533090187
 Sym= A
 Ene=              60
 Spin= Alpha
 Occup=    0.00000
   1     0.026789125930438
   2      0.18515984880948
   3    0.00084879919410955
   4     0.098328626125706
   5      0.12933623952886
   6     0.079142444801731
   7     0.090094726034323
   8     0.071215895989863
   9     -0.02859709014221
  10      -0.1951515488318
  11     -0.31314747276519
  12    -0.0053980553540631
  13     0.074168290803974
  14      0.11504180968117
  15     0.035626653570526
  16     0.013383383952269
  17     0.033258427937083
  18      0.50753229867585
  19     -0.19957623620615
  20     -0.22958530507641
  21    0.0076776944756622
  22      0.59540807315502
  23       -1.211862847005
  24    -0.021720360986716
  25     -0.30620499785253
  26     -0.04049258758022
  27     -0.32692941512478
  28      0.95222196959662
  29      0.47498747913346
  30     -0.35507206214565
  31    0.0048543336742883
  32     0.017095929367347
  33     0.040250938686215
  34    -0.014857373576456
  35     -0.17544639982165
  36       1.3309425270285
  37     -0.51987400982859
  38     -0.11098210805582
  39      0.26269662164628
  40      0.79945559078151
  41      0.61628255460307
  42     -0.38626568752236
  43     -0.34509953155872
  44      0.39607523738929
  45    -0.037706304683205
  46     0.064751968280569
  47     0.014506763129231
  48      0.47863366388018
  49      -2.3339336122692
  50     0.059736055694247
  51     0.049828323226319
  52     -0.07190282515904
  53     -0.23637583371171
  54      0.27746186546773
  55      -0.5160852298698
  56    -0.017349926223878
  57     -0.31884914908138
  58       1.4799527274392
  59    0.0039654905784001
  60     -0.14926235385975
  61    -0.041671832521216
  62     -0.58221673287415
  63      0.07043491911588
  64     -0.17019804526954
  65     -0.71917846637326
  66      0.27503207508219
 Sym= A
 Ene=              61
 Spin= Alpha
 Occup=   -0.00000
   1     0.054875898462181
   2      0.28949647698659
   3     0.010041255793353
   4     0.045391721445423
   5       0.2831252721682
   6      0.18837431623899
   7     0.032730672458291
   8      0.10519740387691
   9     -0.10591509798391
  10     -0.21826296700832
  11     -0.46199048367106
  12     0.015983834568377
  13      0.22622538698532
  14      -1.1982807363298
  15    -0.061173715757871
  16    0.0044499222606835
  17     0.075741770454388
  18       0.1949287114051
  19     -0.21563781544323
  20     -0.35086515153885
  21    -0.030021680156483
  22     -0.98393666922952
  23       2.5457189012471
  24    0.0090458624882849
  25      0.11754057531026
  26     -0.23512823269758
  27     -0.28917648262781
  28      0.18710762972895
  29      0.47330644750585
  30    -0.059577489812927
  31      -1.0116852334065
  32     -0.10155604508803
  33     -0.31076178004906
  34    -0.043808712806472
  35     -0.60962650705725
  36       1.7616631412518
  37    -0.024467345547917
  38       0.3457705916754
  39     -0.26909264145342
  40      0.51518801074981
  41     -0.98830413104144
  42       1.1820279759035
  43      0.12756234423232
  44      -2.0516461459008
  45     -0.41165241149252
  46      0.44246891003633
  47     0.015367765060911
  48      0.56472315894118
  49      -1.4220880259297
  50     0.087114551030016
  51    0.0072117821269812
  52     0.074239151536217
  53       -0.342722186695
  54      0.36158929271353
  55     -0.68216332718002
  56    -0.0035038552264739
  57      0.50803566559709
  58     -0.16128535892751
  59     0.024462113440763
  60     0.034567422720162
  61     -0.13763338575122
  62     -0.22360751734831
  63      0.23894249643324
  64     -0.30146427857998
  65     -0.11218587268424
  66      0.85982921487172
 Sym= A
 Ene=              62
 Spin= Alpha
 Occup=   -0.00000
   1      0.44689085793179
   2      0.34914149028993
   3      0.02219943378514
   4      0.29419093838627
   5     -0.77250391559809
   6     0.057001632395796
   7      0.16987206783828
   8    -0.028946565362911
   9     -0.42327565879739
  10     -0.66366873048991
  11     -0.28062637653119
  12    -0.028043130619813
  13    -0.089367202014374
  14       1.3422197635777
  15    -0.021752843952164
  16    0.00068308744961685
  17    0.0034326859921167
  18      0.77862777396448
  19      0.40880715300993
  20     0.032950319904283
  21     0.065459628760205
  22      0.90960593457771
  23      -3.5474299905619
  24       0.1020235527769
  25     -0.24692499112373
  26    -0.091234653849531
  27     -0.44214687658741
  28       1.1299739577887
  29       1.0695159650909
  30      0.27031385562486
  31      -0.3946270317265
  32       0.3422188022916
  33      0.54283700114044
  34    -0.076325693885154
  35      -0.9526845093929
  36       4.4812959006171
  37     -0.13252414972584
  38     0.087488129858043
  39      0.16502557475261
  40      0.29279352618872
  41      0.69067016768132
  42      -1.7315070112077
  43     -0.10812521866148
  44      0.59220595463821
  45     -0.32906227538776
  46      -1.2235734948427
  47    -0.0062351426857951
  48      0.50008872727617
  49     -0.83853238023315
  50     -0.04415376369515
  51     -0.23423345396932
  52     -0.15648774814704
  53       1.3230615059594
  54      0.75861263903874
  55      0.98929778517719
  56     0.022200318260674
  57      0.41127831178815
  58      -1.5183247161185
  59    -0.043451857372119
  60     0.074757547245012
  61     -0.14144648395797
  62      0.66751503126544
  63     -0.22889596962254
  64      0.39119158803513
  65      0.62083596697279
  66     -0.40610527107488
 Sym= A
 Ene=              63
 Spin= Alpha
 Occup=   -0.00000
   1     0.012762044227231
   2     -0.17407451699244
   3    0.0069050093375359
   4    -0.014328944211039
   5     -0.26540362182554
   6     0.078219476668106
   7     -0.18916573689562
   8     0.084364798240712
   9     -0.20567128138549
  10      0.37939062491585
  11      0.06043300116444
  12    -0.0019731111735602
  13      0.18112148352931
  14     -0.68178620219095
  15      0.14966438587864
  16    -0.012551512898035
  17      -0.0277162807451
  18     -0.72938871729034
  19       -0.355650042661
  20      0.21392034092018
  21    0.0017387050092291
  22    0.0042245355982601
  23       1.5533276910214
  24       0.0716089998296
  25      0.20649453498784
  26    -0.045331700482713
  27     -0.55915933197859
  28     -0.79892549740853
  29     -0.52186098805582
  30     -0.13407960356315
  31       0.4453164001771
  32      0.41315086509107
  33     -0.77715689648706
  34     0.042365732446453
  35      0.77886528538524
  36      -3.1730631828176
  37     -0.47744541459548
  38      0.14481880942228
  39      0.11600046991863
  40      0.36563671332038
  41     -0.24812802930467
  42      0.83957139963368
  43     -0.26440749896811
  44      0.46496742712315
  45       0.4585111529392
  46      0.88648915941892
  47    -0.018703551567351
  48     -0.44632814163255
  49       1.5668630720226
  50      0.17837543515875
  51     -0.18860659597236
  52     0.055608816410163
  53      -1.1265934453413
  54     -0.15554770806976
  55    -0.058837514147786
  56    0.0096158421905728
  57      0.49330758127869
  58     -0.69824351909326
  59     0.017050475411328
  60    -0.021414076801068
  61    -0.054086461241484
  62      0.42330780481774
  63      0.34111585261643
  64     -0.25968316902576
  65      0.49617033166251
  66    -0.0033228787018362
 Sym= A
 Ene=              64
 Spin= Alpha
 Occup=   -0.00000
   1      0.11501534499191
   2      0.20881094793971
   3    0.0060120832271302
   4     0.004732348543644
   5      0.73913297803652
   6      0.13648615913657
   7       0.1316925717391
   8     0.022646395310307
   9     0.092827310059824
  10     -0.43634659882067
  11     -0.49036093545051
  12     0.012792265064383
  13      0.10327436231654
  14      -0.5657821801686
  15     -0.12050328703551
  16     0.028119297463284
  17      0.11921790312061
  18      0.81088008083892
  19      0.12471538507956
  20     -0.77825077117345
  21    -0.0094517178655253
  22     0.053772496507616
  23      -0.2132752097521
  24     0.013799839294224
  25      0.16917620232102
  26     -0.38154837991993
  27      0.16606159160105
  28       0.1949073896721
  29         1.49006435138
  30    -0.033357660044369
  31     -0.83138735567657
  32     -0.12702838059708
  33      0.80230803820197
  34     0.027193731835452
  35    -0.012303439017203
  36      0.30646548165398
  37      0.27488358263501
  38      0.59155691931888
  39       0.3069461203149
  40     -0.55261064076954
  41     -0.86237689329579
  42     -0.94342341298997
  43     -0.13889370134889
  44      0.42285240562935
  45      0.77353813186366
  46       -1.505376681558
  47    0.0084484798953847
  48     -0.12523258562412
  49      0.32750613234487
  50    -0.049786551614519
  51     -0.10393924335433
  52     0.029009965800335
  53     0.041630076863423
  54      0.26711945587262
  55     -0.10936103426377
  56    -0.019296405144812
  57      -0.1667889433275
  58      0.45196416447134
  59      0.03020146315775
  60    -0.0011882939223892
  61    -0.0026931788853122
  62     -0.32738915171623
  63     -0.31270605808727
  64      0.22096906131825
  65     -0.41041709511044
  66     0.016948090069578
 Sym= A
 Ene=              65
 Spin= Alpha
 Occup=   -0.00000
   1     -0.13705980145649
   2    -0.098307938332519
   3    -0.0063896712376386
   4    -0.070758847484166
   5    -0.038757692789723
   6    -0.056487523605136
   7     -0.14305496776561
   8    -0.001191766766437
   9     0.052619124317778
  10      0.38561394315713
  11      0.15732736179319
  12    -0.0021723719132692
  13    -0.030385762011306
  14     -0.11894929122107
  15      0.04014980196949
  16    -0.038726856964319
  17    -0.040342960992464
  18     -0.35691336410745
  19    -0.096579533304491
  20      0.19465931463846
  21    -0.019949815297217
  22      0.39211488409524
  23      0.49276246466363
  24      0.15317771929946
  25      0.18140620205497
  26     -0.18488185070989
  27      0.34766295897984
  28      -1.4973774049935
  29      0.16274164916374
  30      0.31062506075751
  31    0.0064452034684175
  32     -0.81890182121968
  33       1.7944509010245
  34      0.04938166811477
  35       1.0721180885183
  36      -2.9106969251969
  37     -0.25199732512659
  38      0.14043166012676
  39    -0.028310172909736
  40       1.2831553781145
  41      -0.6713630906271
  42      0.44862901701696
  43      0.15959025076726
  44     -0.11554616526229
  45      0.11159368288049
  46      0.65773866384142
  47    -0.0095494104802413
  48      0.23698906310648
  49     0.043969002332499
  50     0.022852191144051
  51     -0.10654473184004
  52    -0.087156902525243
  53     -0.26099451947491
  54      0.27393827363514
  55      0.10801107788029
  56    0.0022850318985087
  57      0.21543681949866
  58     -0.28065177060004
  59     0.053259804614839
  60     0.022918110009183
  61     -0.14085750638412
  62      0.08787205836121
  63    -0.0057782378032431
  64     0.089149699363426
  65     0.083240248158558
  66     0.016034628422357


==> anc/c2h6n4_lasscf_r424.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -8.90245744306933    -1.27326264531337     4.74431428858138
N   2   7    -9.33881482859713     0.06944364301352     3.34242663225116
N   3   7    -3.44535463029750     0.72915860762334    -2.03667047510343
C   4   6    -1.17267629015994    -0.84794444816996    -1.74467188406176
H   5   1    -1.27389357804102    -2.01835931832592    -0.02231502289718
H   6   1    -1.07425653169816    -2.09688422122273    -3.39426106134772
C   7   6     1.17267629015994     0.84794444816996    -1.74467188406176
H   8   1     1.27389357804102     2.01835931832592    -0.02231502289718
H   9   1     1.07425653169816     2.09688422122273    -3.39426106134772
N   10   7     3.44535463029750    -0.72915860762334    -2.03667047510343
N   11   7     9.33881482859713    -0.06944364301352     3.34242663225116
H   12   1     8.90245744306933     1.27326264531337     4.74431428858138
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    2.00000
   1    0.00025183163125872
   2    0.00038160169831138
   3    -0.0082106563839674
   4    -0.0012576258899131
   5    -0.0014517295049399
   6    0.00017505847602636
   7    -0.00052106791603454
   8    0.00053792943266092
   9    0.00010902111536819
  10    -0.00035160632357498
  11    0.00036967213011352
  12     0.048427307311139
  13    -0.00039386535936278
  14    -0.006529951113348
  15    0.0018845635581456
  16    -0.0016880237851962
  17    -0.00010370127911107
  18    -0.00016478954315111
  19    -4.3026821560138e-05
  20    -2.4284053648651e-05
  21     -0.71408309069509
  22    -0.017635476388877
  23     0.013783564542437
  24    -0.0016538177255979
  25    -0.001220377506036
  26    -0.0027128492600284
  27    -0.0015589480628886
  28    -0.00012990070928882
  29    -0.001888166503379
  30    -0.00073275220442465
  31    -0.0032614851693097
  32    0.0020799677779586
  33    -0.0014831951394441
  34      -0.6901333209413
  35    -0.022686257764465
  36    0.0049334210378014
  37    -0.00073232209775681
  38    -0.00031973621769635
  39    -0.0001095017509118
  40    0.0018418928377887
  41    6.2617353691119e-05
  42    -0.00015954180918269
  43    -0.0018340906878728
  44    -0.0027702630567932
  45    -0.001872807376424
  46    -0.0031187002474294
  47     0.022253147466269
  48    -0.0025792247703452
  49    -0.0056519358180648
  50    0.0011857208797012
  51    -0.00087154061582138
  52    -0.00015905498130892
  53    0.0013237601627081
  54    -0.00090165645692678
  55    -0.00020123323924644
  56    -0.0027173798076944
  57    0.0067607744305554
  58    0.0070833449974658
  59    -0.00035293758664505
  60    0.0010983633042399
  61     0.001155198254809
  62    -0.00015642899705217
  63    0.00050003776982513
  64    0.00053425298827508
  65    0.0028618476278948
  66    0.00029574676670085
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    2.00000
   1    -0.0083180708810454
   2    0.0010555492863925
   3     -0.58290971089758
   4    -0.049143021337056
   5    -0.037685748697994
   6    0.00013086144960332
   7    -0.0002531854672321
   8    0.00018523949651265
   9     0.000791752107819
  10    -0.0023624010267585
  11     0.002398539002943
  12      0.15976156508114
  13     0.034259806396905
  14     0.025496145402545
  15     0.022369840079668
  16    -0.013690191803849
  17    0.0012311196789547
  18      0.01216106723201
  19    -0.0078776423753542
  20    0.0015915333928626
  21      0.01765455540141
  22     0.013396730630469
  23    0.0060429827913169
  24    -0.017083697834565
  25     0.024298268930194
  26    -0.014264630553004
  27    -0.0021705242460657
  28    0.0081804771623129
  29    -0.0077551087406288
  30    -0.011790906408636
  31    -0.010682547193636
  32    0.0014864526699988
  33    -0.00077696987217717
  34     0.013036892798768
  35    0.0079476382237588
  36     0.013036939775377
  37    -0.010443915111692
  38     0.011520021337747
  39     0.005702279717236
  40      0.00186605492877
  41     0.003183633425231
  42    0.0036291047244706
  43     0.009644349537692
  44    0.0056708483784725
  45    0.0033905679607961
  46    -0.0004226608427294
  47       0.7698484399004
  48    0.0056094800520065
  49    -0.020769033011663
  50    0.0047421201635398
  51    -0.0019436031745625
  52    0.0002909902267901
  53    0.0068506737375147
  54    -0.0042837130267799
  55    -0.00088509730762384
  56    -0.026348956852628
  57    -0.0052190659172071
  58    -0.0043148654255953
  59    0.0004625072219362
  60    -0.0014028905485432
  61    -0.0014623610982333
  62    0.00020439924476113
  63    -0.00065489381596693
  64    -0.00069404883157401
  65    -0.0025635597968687
  66    -0.00067149257750763
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    2.00000
   1     0.016567715406954
   2    -0.008123847221803
   3     -0.14888021364397
   4      0.07763243029765
   5     0.094173752820166
   6    -0.0015722324282673
   7    0.0045533898261349
   8    -0.0045910739566276
   9    -0.0013489586679896
  10    0.0040929832184966
  11    -0.0041535129066069
  12     -0.86013866017213
  13     -0.11915590620445
  14    -0.066810681636839
  15    -0.073257740742467
  16     0.049993922136293
  17    -0.0074668497962398
  18    -0.033743805146359
  19     0.023592560522843
  20    -0.0047559358334577
  21     0.019063622518327
  22    -0.078960851592129
  23    -0.070927909558391
  24     0.057059853207743
  25    -0.047887645572586
  26     0.025735142485504
  27     0.011086370690981
  28    -0.016500898033736
  29     0.014130903552815
  30     0.003006609768883
  31     0.016160869884738
  32      -0.0184088084261
  33    0.0018943683676224
  34    -0.023243007086836
  35      -0.0216067047485
  36    -0.0011500706983336
  37     0.015336755216112
  38    -0.0059306856322145
  39    -0.010763606330089
  40    -0.0051724777602228
  41    -0.0077944541812254
  42    -0.008227613981839
  43     -0.01413435478842
  44    -0.0064509753215756
  45    -0.0013998632620613
  46    0.0054870940604416
  47      0.17187132269705
  48     0.003646158041399
  49    -0.0009422853372803
  50    -0.0043131560580138
  51     0.001151552550069
  52    -0.0013942415196787
  53    -0.0021053765852454
  54    0.00098595572566269
  55    0.00036644819138328
  56    -0.032746564189958
  57     0.009054661440673
  58     0.010438218074448
  59    -0.00044700055296331
  60    0.0013459213358877
  61    0.0014048014842001
  62    -0.0001958653247639
  63    0.0006586106363845
  64    0.00071131465605749
  65    0.0039161933964505
  66    0.00017965941324104
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    2.00000
   1    -0.023787942934086
   2    0.0041612698286716
   3     0.075978595626698
   4    -0.083042750531121
   5    -0.094618879336589
   6    -0.00048686518337283
   7    0.0017924199389923
   8    -0.0020337764172843
   9    0.00030899162181759
  10    -0.00059754276273511
  11    0.00043146808583658
  12    -0.078000667754714
  13     0.016639692461468
  14     0.019315368577552
  15    0.0063045614191124
  16    -0.0027499996362496
  17    0.0006909654216833
  18    0.0037799497214261
  19    -0.0021152230184806
  20    0.00030695892715815
  21    -0.0015149946243224
  22    0.0066389501902254
  23    -0.0020839620810214
  24    -0.0028855635556496
  25     0.013253764989393
  26    -0.0017723589943026
  27    -0.00013694818130179
  28    0.0031824187800351
  29    -0.0004543542480111
  30    -0.0034510750883801
  31    -0.0033299701693616
  32    -0.0023722771481873
  33    -0.0024182536115495
  34    -0.013875337802676
  35     0.017999626638888
  36     0.019110800742425
  37    -0.0022746153395686
  38    0.0047027398425436
  39    0.00040666100090024
  40    -0.001360182427524
  41    0.0022150663958232
  42    0.00020179457811659
  43    0.0080901420740803
  44    0.0025515795057301
  45    0.0076380662156652
  46    0.0015632965546139
  47      0.05595343953274
  48    0.0099052661149726
  49    0.0053462846047185
  50    -0.0016725053489591
  51    0.0017707589930547
  52    0.00027045551868964
  53    0.00096006697084892
  54    -0.00043089437686239
  55    -0.00010551692827657
  56      0.96296558712003
  57     0.042243426124505
  58     0.013603828838564
  59    -0.0028316986056383
  60    0.0087394626964152
  61    0.0091445524951457
  62    -0.000750594946518
  63    0.0022921478338118
  64     0.002409328854499
  65     0.012827756825846
  66    0.0065395305797266
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    2.00000
   1      0.12794074519697
   2    -0.019626577805336
   3     -0.17910757836097
   4      0.44279101455404
   5      0.49624746948102
   6    0.0034796605824241
   7    -0.012259718151185
   8     0.013651428603855
   9    -0.0012460558607418
  10     0.002064353369747
  11    -0.0011672997918044
  12      0.26450300064839
  13    -0.059355993980418
  14     -0.06299561968326
  15    -0.026752722954232
  16     0.013033728037111
  17    -0.0038295820606642
  18    -0.014719925528554
  19     0.008396434219529
  20    -0.001118423459932
  21     0.036342137436624
  22    -0.035784572970525
  23    -0.0065538985543209
  24     0.010329335070639
  25    -0.046446551590406
  26    0.0018663141160463
  27    0.0015481045488914
  28    -0.010657772519478
  29    -0.00074347144032869
  30    0.0050677368819369
  31    0.0092029605136551
  32    0.0058260077099371
  33    0.0090808806234362
  34     0.042002034208811
  35    -0.075200862929895
  36    -0.076441368872402
  37     0.011797911420974
  38    -0.020948298143787
  39    -0.0039050530855094
  40    0.0054220623455967
  41    -0.011065763979887
  42    -0.0019888357537288
  43    -0.035217024231419
  44    -0.011357540441531
  45    -0.031707945451215
  46    -0.0069420790580979
  47     0.093526444622876
  48     -0.02678374975667
  49    -0.017283706504306
  50    0.0050993536382869
  51    -0.0062575854711097
  52    -0.0012227844158052
  53    -0.0033435182734512
  54    0.0015726618802797
  55    0.00060082982425225
  56      0.16721646594816
  57     0.045080991590938
  58     0.056468415254249
  59    0.0067034022007258
  60    -0.020324919512235
  61    -0.021071274574308
  62    0.0044400358356555
  63    -0.013109411882741
  64    -0.013472553139333
  65    -0.009840701483043
  66    -0.015462252807901
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    2.00000
   1    -0.079317607368525
   2    -0.025282686035538
   3       0.1398678959098
   4     -0.10971721289046
   5     -0.10072197475243
   6    -0.016325226803101
   7     0.050019389307932
   8    -0.052202222762161
   9    -0.0088341565494432
  10     0.027023811454874
  11    -0.028245265806649
  12     0.082203327719055
  13    -0.071511537140965
  14    -0.087556665972813
  15    -0.027288117036232
  16    -0.007950471308356
  17    0.0063360503260536
  18    -0.016618676273202
  19    0.0064938004613443
  20    -0.0010650620798641
  21    -0.015536795777371
  22      0.05633690760917
  23      0.14919557589349
  24    -0.025711506388371
  25     -0.16736269663453
  26     0.060371582747136
  27    0.0051026068113622
  28    -0.052108018593511
  29     0.035796794262051
  30      0.11454179209834
  31     0.065295611679649
  32     0.053308595660246
  33     0.021157664630175
  34      0.14502938178162
  35     -0.25030059704104
  36      -0.3064904389782
  37     0.029393138808657
  38     -0.11622293466516
  39    -0.015859233393253
  40     0.031441343983951
  41    -0.044540028104063
  42    -0.014133992167479
  43     -0.14042155052299
  44    -0.053359894146994
  45     -0.12179786938735
  46    -0.031451950454903
  47       0.1221257854439
  48    -0.054548435755975
  49    -0.016361636028389
  50    0.0099357271690813
  51    -0.021128895364244
  52    -0.0040643319145693
  53    -0.014824378510479
  54    0.0076889455519383
  55    0.0022667695794991
  56     -0.11814430620985
  57      0.21107791909876
  58      0.23314674022106
  59    -0.0043976461311605
  60     0.014038461146699
  61     0.014984944559978
  62    -0.00089985674606401
  63    0.0039122965445548
  64    0.0046157384330131
  65     0.069408764766718
  66    -0.0043461322348268
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    2.00000
   1    0.0080116443419409
   2     0.013649544687264
   3      0.77943283483564
   4    -0.0091743974296142
   5    -0.042472572989354
   6    0.0052850503588047
   7    -0.015919324648817
   8     0.016486515560596
   9    0.0026556700823833
  10    -0.0079538565366514
  11    0.0082005467416009
  12      0.03335146135554
  13    -0.026243066812379
  14    -0.027161929990229
  15    -0.0053606724732519
  16    0.0057305079987549
  17    -0.0034311549222604
  18    -0.0025648715578047
  19    0.0021783247100965
  20    -0.0006386914729477
  21      0.01837794913866
  22    -0.016595244093679
  23    -0.018209120718952
  24     0.013990750100762
  25    0.0055808961016004
  26     -0.01597224405537
  27    0.00072997534349561
  28    0.0027873411071329
  29    -0.0097449511220654
  30    -0.016760004425956
  31    -0.0087005691911015
  32    0.0011638082352542
  33    0.0041496325378991
  34    -0.015333748683114
  35     0.018588481702763
  36     0.031557646602726
  37    -0.0039462598143146
  38     0.012311757696317
  39    -0.00057246223422341
  40    -0.0022297676527934
  41    0.0029394443589533
  42    0.00067148886946561
  43     0.011722013199108
  44    0.0053008247251542
  45     0.011367656052851
  46    0.0034953321814282
  47      0.59018549804607
  48     0.010810090555288
  49    -0.012478090939927
  50    -0.0003092989758975
  51    0.0013133006129125
  52    5.8566848930289e-05
  53    0.0041644798725835
  54    -0.0029075584114787
  55    -0.00076096290438545
  56    -0.021344749843502
  57    -0.096519498906938
  58     -0.10818001522599
  59    -0.00035932429404935
  60    0.00073504636778924
  61    0.00057163681046968
  62    -0.00097593467962097
  63    0.0025478792068331
  64    0.0024263290303681
  65    -0.024057316878889
  66    0.0063056025899912
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    2.00000
   1    0.0080285004876381
   2     0.026999876168772
   3    -0.087832275264762
   4    -0.098922064863771
   5     -0.12632728025496
   6     0.011113399240147
   7     -0.03300945865553
   8     0.034019853002672
   9    0.0070944116094431
  10    -0.021608357182177
  11     0.022343558010646
  12       0.2595551488085
  13     -0.22374921381867
  14     -0.22720214603316
  15    -0.053989007714238
  16     0.033638288998404
  17    -0.015664238543778
  18    -0.021518113810864
  19     0.012658312648862
  20    -0.0032016040410109
  21     0.077368337053583
  22     -0.15564740246522
  23    -0.096592513086892
  24     0.050408763649915
  25    -0.051546368256791
  26    -0.051597142032049
  27     0.002110751580091
  28    0.0020843230534059
  29    -0.033514755318731
  30    -0.065025178976207
  31    -0.022636064503808
  32    -0.003258807018907
  33     0.020974624075407
  34     0.076597646773753
  35     -0.12958622709865
  36     -0.11482541380042
  37     0.024265219932454
  38    -0.033118581291358
  39      -0.0115047958999
  40    -0.00069599157251637
  41    -0.022395475744378
  42    -0.00093472893089501
  43    -0.059249860730107
  44    -0.018751764956983
  45    -0.053588457444056
  46    -0.016233747107181
  47    -0.078463917001827
  48    -0.046508687570134
  49    -0.019305367737225
  50     0.007816351822951
  51    -0.0098018356089533
  52    -0.0017837096061057
  53    -0.0097231456049052
  54    0.0044323444753634
  55    0.00074611517250723
  56       0.2025342664233
  57     -0.30834507640653
  58     -0.35362773538886
  59    -0.0010842195369007
  60    0.0019923026636218
  61    0.0014041896639865
  62    -0.0027932335461052
  63    0.0074482211250509
  64    0.0070973036146581
  65    -0.079129057658343
  66      0.02071545567185
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    2.00000
   1     0.028488254361585
   2    0.0061994187282136
   3    -0.069494224358213
   4     0.052693684596658
   5     0.053617274992384
   6    0.0045488087250869
   7    -0.014390603852638
   8     0.015176605375134
   9    0.0025098122695336
  10    -0.0073036260731518
  11    0.0075818945506021
  12      -0.1868732951081
  13     0.099904588365315
  14     0.062075635997395
  15     0.019703897055904
  16    -0.037512333453909
  17    0.0064698944338336
  18    -0.0086573161730424
  19    0.0023035617445189
  20    -0.0011438167478985
  21     -0.14537632434979
  22      0.26282043261758
  23      0.30293808436836
  24    -0.028225333169792
  25     -0.14495043599671
  26     0.022281783015871
  27    0.0060557875454552
  28    -0.067884834619118
  29     0.014649606857054
  30       0.1595537120372
  31     0.066877314875831
  32      0.13490204579376
  33     0.044129077085925
  34    -0.001351911994089
  35     -0.01693316218436
  36    -0.087117811529053
  37    -0.0022083096218295
  38    -0.063201127755542
  39    -0.018086126070315
  40     0.028570849018515
  41    -0.0065343031323994
  42      -0.0123678483717
  43    -0.038954273311428
  44    -0.019182993577213
  45    -0.019529002178727
  46    -0.0028940303479089
  47    -0.016344676869813
  48     0.012714891776186
  49    0.0057101005694791
  50    -0.014775306530289
  51    0.0020386450138903
  52    -0.00097245789388453
  53    -0.0075648257589328
  54    0.0033013557255551
  55    -0.00019068573508433
  56      0.15453924778323
  57     -0.26636371977712
  58      -0.2996987497602
  59    0.0022154168742125
  60    -0.0078626789598079
  61    -0.0087416757324178
  62    -0.00059908570323437
  63    0.00088728980387123
  64    0.00036520840692716
  65    -0.077782108878698
  66     0.011598823948052
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    2.00000
   1       0.0318280234767
   2       0.0171158640834
   3     0.027736673250305
   4       0.0164827204612
   5    0.0029218858460368
   6    0.0089518530993082
   7    -0.027780023663562
   8     0.029018417010645
   9    0.0051774552595237
  10    -0.015776030215691
  11     0.016409526590589
  12     -0.27870343186764
  13       0.2931132953348
  14      0.34536429211588
  15      0.11043757983553
  16    -0.061921763104705
  17     0.019574678891535
  18     0.081633353119086
  19     -0.05238568922977
  20     0.012108254372152
  21     0.015244855200756
  22    -0.060245200010708
  23     -0.11303195407172
  24      -0.1638353137402
  25      0.19419288774467
  26     0.010047778363537
  27    -0.0027788692600627
  28      0.07496033009292
  29       0.0121828466393
  30    -0.085291327930546
  31    -0.052533059297929
  32      -0.1120021392859
  33    -0.066503891300035
  34      0.11234670215546
  35      -0.1851504605255
  36     -0.18628849352698
  37    -0.039848308345358
  38    -0.010137251051188
  39     0.039018223468472
  40    0.0025527245781529
  41    -0.020727746764285
  42     0.020325774216093
  43    -0.055796691580796
  44    -0.013806128722334
  45    -0.091264441905214
  46    -0.036428025016252
  47     0.045433063705284
  48     -0.12680898598722
  49    -0.089215737877156
  50     0.052548676574465
  51    -0.037290788355855
  52    -0.0008707549743287
  53     0.011326267041859
  54    -0.0054803085679214
  55    -0.00060375900917304
  56     0.035435320590991
  57    -0.076759545956304
  58    -0.083560261283487
  59    0.0021928858852443
  60    -0.0070524765282057
  61    -0.0075189311744495
  62    0.00083575986144048
  63    -0.0024816098206369
  64    -0.0026603967864739
  65    -0.027129909945758
  66    9.3400012942039e-05
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    2.00000
   1     0.077550741977412
   2     0.052607397522672
   3     0.014840095714515
   4    -0.011484351669313
   5    -0.056827674588636
   6      0.02683955859328
   7    -0.080692562309935
   8     0.083689799191458
   9     0.015274222558791
  10    -0.047427887618916
  11     0.049528285033079
  12    -0.074063618836758
  13    -0.046205256124614
  14     -0.12161984635804
  15      0.10361902096348
  16    -0.080178411877707
  17    -0.044966287149216
  18     0.048132361921564
  19    -0.038447610383885
  20     0.003397192450926
  21    -0.059229054126222
  22      0.07447210862219
  23      0.12534433189253
  24    -0.042350583687019
  25    -0.0038092180925739
  26     -0.39590649245457
  27    -0.008854618273245
  28    0.0086563836827538
  29     -0.23381108282459
  30     -0.18491575810866
  31     -0.14625514005015
  32      0.23272810881496
  33      0.14005105857071
  34     0.041777774155492
  35    -0.021972532622159
  36    -0.040479830675018
  37    -0.031485470684611
  38     0.034049692762157
  39    -0.0042968251865144
  40     0.021170391885973
  41     0.020071814203867
  42     0.027832994582761
  43     0.019631129644481
  44     0.034192771484803
  45    -0.0080830506785498
  46    -0.020614849388995
  47      0.02524978482807
  48     -0.09854045566592
  49     -0.10518246692602
  50     0.024707331379124
  51    -0.013795866964078
  52    -8.2780257394866e-05
  53     0.011019907187015
  54    -0.0089494808010299
  55    -0.0032493560774223
  56    -0.042640177339097
  57     0.069175478411389
  58     0.058213808201208
  59    -0.012593957045867
  60     0.038564773813343
  61     0.040229970884856
  62    -0.0068920960780028
  63     0.021063903161574
  64     0.022001044736103
  65     0.056677892922335
  66     0.020836288253249
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    2.00000
   1    -0.00052132722230623
   2    -0.0014097247522768
   3    0.0024147628338065
   4    0.0049074627715689
   5     0.006384214180725
   6    -0.0005982201595346
   7    0.0017711524704326
   8    -0.0018245931076993
   9    -0.00037322386628863
  10    0.0011468063354946
  11    -0.0011893123470024
  12    0.0035780181366674
  13    -0.0083017569770589
  14    -0.010905094410779
  15    -0.0055879573604719
  16    0.0031280632263571
  17    0.0019032953152707
  18    -0.0041997989966359
  19     0.002834523130929
  20    -0.00033097205643194
  21     -0.69378342005421
  22    -0.017141179041655
  23     0.019477462874114
  24    0.0032679260976993
  25    -0.0081444411858159
  26     0.018317008282443
  27    0.0013236704921572
  28    -0.0017453544806822
  29    0.0098930855221537
  30     0.013142181920525
  31    0.0073920146962638
  32    -0.0056368686821046
  33    -0.0057349188844198
  34        0.710966081191
  35     0.024043519178999
  36    -0.0091154135245812
  37    -0.00026951045979682
  38    0.0063266735244066
  39    0.0014227482731108
  40    0.0025543600427036
  41    0.0044863198053994
  42    -0.00030687058865184
  43    0.0045380542782776
  44    0.0035667383389761
  45    0.0048956564576579
  46    0.0057455938948879
  47     0.015659311654493
  48    -0.0048422725457992
  49    -0.0051856709410468
  50    0.00074595782809284
  51    0.00034578193871815
  52    -0.0001038943322817
  53    0.0004704834682661
  54    -0.0001893605698693
  55    -7.5343581777879e-05
  56    0.0046951203572533
  57    0.0015675317235033
  58    0.0025871724475613
  59    0.0005927544883755
  60    -0.0018085332608734
  61    -0.0018790158203859
  62    0.00036992409655493
  63    -0.0010953080111684
  64    -0.0011278653405279
  65    -0.0014331664178457
  66    -0.0012619785678375
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    2.00000
   1     0.035351353687775
   2     0.021987278045626
   3    -0.0026806869792906
   4    0.0039298456088259
   5    -0.013863925327217
   6     0.011289092586361
   7    -0.034343496437875
   8     0.035699152219114
   9    0.0065795859314967
  10    -0.019923338150727
  11     0.020676842404875
  12     -0.03885239081568
  13     0.080289417338772
  14      0.10075693305282
  15     0.027777346514225
  16    -0.0073989730831387
  17    -0.0068574196263009
  18     0.021264914495354
  19    -0.014512147592431
  20    0.0020903409237708
  21    -0.0077343868308642
  22    -0.022361820457075
  23    -0.052060309043526
  24     0.014144809402563
  25     0.089680923747828
  26    -0.083347791105468
  27      0.01959340530334
  28     0.043442914663328
  29    -0.036773765753941
  30    -0.086635873481861
  31    -0.056446004150726
  32     -0.01155529245454
  33    -0.017092491985358
  34     0.030560692381481
  35     -0.01257418410793
  36     -0.11702821444686
  37     0.092375074414186
  38     -0.23900398366919
  39     -0.12610787645179
  40    -0.019144672232868
  41    -0.082887486826194
  42    -0.058098403860962
  43      -0.1580207916092
  44     -0.10460501432165
  45    -0.048426784795271
  46    -0.036723250529828
  47     -0.14562616678792
  48      0.37626454855191
  49      0.43651126365287
  50    -0.096867972132188
  51      0.04008685858605
  52    -0.0033406773269795
  53    -0.065352188914046
  54     0.039122024084544
  55    0.0072250388732382
  56    -0.0090232854429744
  57    -0.0018372157752249
  58    -0.020193990002165
  59    -0.011343607333778
  60     0.034841465106662
  61     0.036289105830143
  62    -0.0068885303634336
  63     0.020264371201788
  64     0.020870623521356
  65     0.034426338180961
  66     0.022717092534374
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    2.00000
   1      0.23794171785238
   2      0.16776397422393
   3     0.012778503268961
   4    -0.053142088381699
   5     -0.19533144997742
   6     0.082708260013425
   7     -0.25203253988933
   8      0.26206275884299
   9     0.049181307037052
  10     -0.14778322589232
  11      0.15302119349879
  12     0.030000535481099
  13    -0.019705250040296
  14    -0.013410893555695
  15     -0.02685389804707
  16     0.022871905388381
  17     0.016835178142689
  18    -0.014800352238171
  19     0.013140988183949
  20    -0.0021102262568058
  21    0.0004717378081765
  22     0.015081026808996
  23     0.013084925962973
  24     0.035537963670246
  25    -0.0031990798113763
  26      0.13727005671086
  27     0.009563892447577
  28    -0.0020689998017089
  29     0.081866251380174
  30     0.081134285713426
  31     0.055040181404611
  32    -0.063364939702335
  33    -0.045156333687133
  34    -0.0098869049632565
  35      0.01149192916012
  36     0.028665276374106
  37    -0.035657329189008
  38    -0.0036304414945265
  39    -0.0082710582969176
  40    -0.012773034396025
  41    -0.0072269588178424
  42    -0.017307740713285
  43    -0.0085683233333526
  44    -0.014247709985735
  45       0.0150856404348
  46     0.013841843799454
  47     0.017729540162581
  48    -0.042229529539504
  49    -0.054076667256886
  50    0.0044218092516585
  51    -0.006749375057222
  52    -0.0039061011517872
  53    0.0061492434829118
  54    -0.0043365268613565
  55    -0.0011478808849439
  56    -0.0077481578465475
  57    0.0019636409173488
  58      -0.1035658351344
  59    -0.064872225230395
  60      0.19748931393089
  61      0.20536642425891
  62    -0.038072366632814
  63      0.11495042616095
  64      0.11922305337135
  65      0.19785779350419
  66      0.12849211186586
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    2.00000
   1      0.06478175656968
   2     0.047599956205879
   3     0.011524605644072
   4    -0.023176192376477
   5    -0.064522217395414
   6     0.023208288219991
   7    -0.070901316270585
   8     0.073830204763401
   9     0.013666276502146
  10    -0.041854509501882
  11     0.043573569634506
  12    -0.021971930168578
  13     0.023724911252752
  14     0.018932640886089
  15     0.028442552812622
  16    -0.073707671129757
  17      0.00498879631134
  18     0.035507619046234
  19    -0.035054734023436
  20    0.0055906221165948
  21     0.041372086917902
  22    -0.078141814556456
  23    -0.075884326109174
  24     -0.24383031577403
  25      -0.1771767682038
  26    -0.0071284238097548
  27     -0.10659142410644
  28    -0.089241889257709
  29    -0.021492462325376
  30      0.02723211285592
  31     0.026712207361243
  32     0.048592455712162
  33     0.064017710080519
  34     0.027981919768992
  35    -0.054537799483165
  36    -0.098255837565713
  37      0.27454537304817
  38      0.16010791796719
  39      0.23411460674543
  40      0.10877684632739
  41     0.098771573007123
  42      0.14342646405659
  43      0.17360179627028
  44      0.13865759553511
  45    -0.087965015184512
  46    -0.040871106604355
  47    -0.067322020813042
  48      0.16193753567311
  49      0.20216511617657
  50     -0.00483713482543
  51     0.053812662984161
  52     0.041235355930891
  53    -0.027524570930466
  54     0.024106121145426
  55    0.0058247235440006
  56    -0.0085106799845782
  57     0.015237890964328
  58      0.03608454589053
  59     0.011808463952682
  60    -0.034768903301011
  61    -0.035811148665742
  62    0.0067357807514935
  63    -0.020611424753049
  64    -0.021396380179884
  65    -0.030732035412195
  66    -0.023106171254978
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    2.00000
   1     0.087679316928163
   2     0.062867132062119
   3     0.015474961633419
   4    -0.028275916334756
   5      -0.0840507796619
   6     0.031519823003927
   7    -0.095284168237027
   8     0.098849521767159
   9     0.017520847997484
  10    -0.056688561712797
  11     0.059706057821027
  12     0.041420609565221
  13     -0.20948096351054
  14     -0.38654969241024
  15      0.27565280695679
  16     -0.17864834475507
  17     0.057528061106133
  18      0.15037755374315
  19     -0.10808053075735
  20     0.025780198884247
  21    -0.058196222698218
  22      0.12596925420541
  23       0.1912377642537
  24    -0.091171842303215
  25      0.19304679946778
  26     0.089481868506806
  27    -0.045846800017241
  28      0.11482014683527
  29     0.051764239853206
  30     0.024840040072113
  31    -0.017945571017147
  32    -0.083689159126022
  33    -0.095013276674759
  34    -0.0065338767004514
  35    0.0068624664913458
  36    -0.036629558942536
  37    -0.085297035353354
  38    -0.052765916935286
  39     0.011026775795444
  40    -0.012081150590416
  41      -0.0154522559033
  42    -0.0028183191560675
  43    -0.024096996413241
  44    -0.031687604650335
  45    -0.025997500379311
  46     -0.03131047661329
  47    -0.021474558607604
  48     0.045508331782675
  49     0.072637746454408
  50     0.028374750843763
  51    -0.025797619335337
  52    -0.0036925336028173
  53     0.015702697858402
  54    -0.010233394319093
  55    -0.0011302320889295
  56    -0.026276041033133
  57     0.058596863772761
  58       0.1513652110055
  59     0.051888809702643
  60     -0.15767753206707
  61     -0.16383162642291
  62     0.030842134230553
  63    -0.093065722347532
  64    -0.096449374160779
  65     -0.14216670077814
  66     -0.10640192011846
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    2.00000
   1     -0.14018933725535
   2     -0.11066838391966
   3    -0.035360735565237
   4     0.079048006011589
   5      0.17577178894448
   6    -0.052801138800375
   7      0.16097755720256
   8     -0.16736887069993
   9    -0.032576697489731
  10     0.094851397857188
  11    -0.097388333159589
  12     0.028060428811054
  13     -0.11811185954406
  14     -0.24362774889524
  15      0.21365032102838
  16     -0.15253807576499
  17     0.037298487784948
  18      0.12102629168568
  19    -0.090659247492711
  20     0.021583980094918
  21    -0.027307953089539
  22     0.057895422768685
  23     0.096621179710652
  24      -0.1363008438265
  25      0.11240194668338
  26     0.020708548590676
  27    -0.064706644394108
  28     0.066287686210463
  29    0.0041100059414924
  30     -0.01044413608068
  31    -0.029387486163715
  32    -0.038942384018721
  33    -0.045962764938238
  34    -0.0031043024792011
  35     0.011031372669672
  36    -0.021725287830116
  37     0.029242403374636
  38    -0.0020231184955308
  39      0.08072445398616
  40     0.030860904151886
  41    0.0085856062279226
  42     0.047941705398031
  43     0.041379026286438
  44     0.018039668415343
  45    -0.045877446840192
  46    -0.043293626420561
  47    -0.010677727547144
  48     0.030816419710329
  49     0.033827843316747
  50    -0.017770879748167
  51     0.023565282548465
  52     0.016742147420159
  53    -0.019835038520755
  54     0.015309423614553
  55     0.002754278752175
  56     0.043473298338916
  57    -0.092506153233415
  58     -0.22182437350228
  59     -0.07130504069429
  60      0.21721393434802
  61      0.22581605697041
  62    -0.042594848031811
  63      0.12838977350878
  64      0.13299975457711
  65      0.19278839411865
  66       0.1473940878961
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    2.00000
   1    -0.013618800321596
   2    -0.010448319094122
   3    -0.0037658105690273
   4    0.0074887801872239
   5     0.016949167954341
   6    -0.0050531734214822
   7     0.015584430279313
   8    -0.016268244512817
   9    -0.0028337581646106
  10    0.0093396003365835
  11    -0.0098859840083913
  12    0.0083865350361764
  13     -0.01715879865287
  14    -0.011990056650807
  15    -0.039033862856468
  16     0.044646571929918
  17    -0.0095603473077115
  18    -0.034992360850599
  19     0.029391650044407
  20    -0.005547396770337
  21    -0.007143066256643
  22    0.0063118523173286
  23     0.056289907200254
  24     0.035806980928649
  25     -0.01499485187508
  26    -0.0049958597712138
  27     0.053639560383686
  28    0.0052472345872709
  29    -0.003666675802658
  30     0.013326866091166
  31     0.022124617976724
  32      0.02434057802218
  33     0.037783528526302
  34     0.059078394988017
  35      -0.1229596457729
  36     -0.18689110776784
  37     -0.24841659340459
  38      0.20070818542812
  39     0.010546410682747
  40     -0.11209635105354
  41      0.11522195928873
  42    0.0060286294976324
  43     0.030784801071479
  44     0.059509340503852
  45     0.044458974754681
  46     0.074128110230531
  47    -0.093364274074025
  48      0.18423830380131
  49      0.40857926036801
  50       0.3891762988595
  51     -0.27755444679576
  52    -0.062045882615522
  53      0.22224797303385
  54     -0.16397743692014
  55    -0.036730828823455
  56      0.00671611143814
  57     -0.01408998696412
  58    -0.029346378288696
  59    -0.0084312116571914
  60     0.026415224062967
  61     0.027643257097288
  62    -0.0067144534548847
  63     0.014794047049645
  64     0.013932424156341
  65     0.022795887342156
  66     0.019531624496669
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    2.00000
   1    -0.0027934701799182
   2    -0.0021342844179559
   3    -0.0004634473849216
   4    0.0012094993837092
   5    0.0027895067421215
   6    -0.0010853411657549
   7     0.003076596188341
   8    -0.0031137792400294
   9    -0.0008798873339557
  10     0.001625183416506
  11    -0.0013917355328874
  12    0.0016122086872012
  13    -0.0089454279659686
  14    -0.041842655418401
  15     0.081739132290255
  16    -0.091800908978097
  17     0.024419703804981
  18     0.063932734483474
  19    -0.048161228129259
  20     0.008663273475732
  21     0.029388604468713
  22    -0.045349112417761
  23    -0.062361657037347
  24     -0.23133281409861
  25    -0.084149010308098
  26     0.030461267305119
  27     -0.10806035924939
  28    -0.052188113224904
  29     0.048799793969318
  30     0.056121730637707
  31     0.066955478423768
  32    -0.019306668107899
  33    -0.014300786842152
  34     0.014742837844152
  35    -0.036871902994007
  36    -0.010905344742593
  37      0.13976046191534
  38      0.21178395284004
  39     -0.34708104494048
  40     0.068462151337019
  41     0.099426087547183
  42     -0.20837789260946
  43     -0.12401849808505
  44    -0.081338585422845
  45      0.24782205065468
  46      0.17669528640359
  47    0.0052579337836354
  48    -0.011089288202492
  49    -0.023968435065217
  50    0.0028770020978229
  51     0.048906364727855
  52    -0.051590148143382
  53    -0.0051801039701411
  54     0.014537734452109
  55    -0.0029027826117831
  56    0.0021875421381288
  57    -0.0046666022017014
  58    -0.0076016918872247
  59    -0.0015457237210331
  60    0.0042293703464752
  61    0.0043670336375893
  62    -0.00073067836536539
  63    0.0026273590247037
  64    0.0028763250362102
  65    0.0030516341554654
  66    0.0027455462772137
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    1.01319
   1    4.9950465358872e-06
   2    0.00017049284517194
   3    3.2670452027355e-06
   4    -6.5368702243674e-05
   5    -9.0645623071858e-06
   6    -0.00014075425631858
   7    0.00015923659108976
   8    0.00018697565293431
   9    -1.1955110541337e-06
  10    0.0001090040791828
  11    -0.00011903241693852
  12    -0.0015529845770336
  13    0.0041552566121737
  14      0.01525330497801
  15     0.019061074774648
  16    -0.0058573764134044
  17    -0.0032187627914146
  18     0.014887474207018
  19    -0.012786999553872
  20    -0.0013231037012706
  21     0.008937265947076
  22    -0.017630602296096
  23     -0.04372187573827
  24    -0.040939933053649
  25    -0.016466498009781
  26    0.0076957712910739
  27    -0.017084518561913
  28    -0.032149294046452
  29     0.023551839707067
  30    -0.0042723099667063
  31     -0.02499608911689
  32    -0.00094110180823778
  33    0.0019845168761819
  34    0.0001258509822694
  35    -0.0053975776670091
  36    -0.00040698187187278
  37     0.017315458865803
  38     0.012439299707365
  39     0.042370798996712
  40    -0.012174716150535
  41    7.2132312475784e-05
  42    0.0097643233963414
  43     0.061434480737996
  44     0.084210431822365
  45    -0.028356416133768
  46     -0.02593032193591
  47    0.00038545533988787
  48    -0.0012021248978374
  49     0.004951196342632
  50     -0.19555535266906
  51      -0.1904755673731
  52     -0.38777811983753
  53     -0.13987366019429
  54     -0.13160848622844
  55     -0.27431377400658
  56    5.1245198418964e-05
  57    0.00024499934688858
  58    -0.00034932993376519
  59      0.41446054209548
  60    -0.085217926982088
  61      0.21112646493481
  62      0.29234384709419
  63    -0.059679251793799
  64      0.14940249385785
  65    0.00049815275691745
  66    -0.00085173035879934
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    1.01319
   1    0.00049704334260084
   2    -0.00085072665558662
   3    5.1397468340292e-05
   4    0.00024416999235599
   5    -0.00034934060564288
   6     -0.41445376359908
   7     0.085230398363747
   8      0.21113472263257
   9     -0.29233934476728
  10     0.059687881964962
  11      0.14940856478029
  12    0.00039673093057842
  13    -0.0012323748158765
  14    0.0055778826258096
  15      0.19560046332185
  16      0.19058830598394
  17     -0.38758694297359
  18      0.14006405300499
  19       0.1314815041047
  20      -0.2740373244659
  21    2.0758438488986e-05
  22    -0.0053950692618219
  23    0.00074833691868927
  24    -0.018245379055989
  25    -0.013868504676139
  26     0.041469654342296
  27     0.013473799318157
  28    -0.0013913660512805
  29    0.0085013784198277
  30     0.061231754438739
  31     0.085008030180782
  32     -0.02842249360795
  33    -0.030328064891266
  34    0.0093697690490812
  35    -0.019194689866706
  36    -0.047568085668561
  37      0.03951876730333
  38     0.015810126044201
  39    0.0068236164682812
  40     0.013942914894661
  41     0.031910240038635
  42      0.02139814095679
  43    -0.0018405782125469
  44    -0.021772404112485
  45    -0.00030918918383653
  46    0.0013107649794373
  47    -0.0018194269116331
  48    0.0055779114765261
  49     0.016868987309224
  50    -0.020286497851675
  51    0.0061444261847771
  52    -0.0028824933070406
  53     -0.01564702772676
  54     0.015060123713586
  55    -0.00064283690432398
  56    1.3957455658985e-06
  57    -5.2681817599785e-05
  58    -2.5857349395291e-06
  59    0.00012316484600495
  60    -0.00016586430906024
  61    0.0001690210217932
  62    2.3700242713459e-05
  63    -9.3319382065208e-05
  64    -8.4400567847615e-05
  65    3.1980355324135e-06
  66    0.00014154104251772
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    1.00163
   1    -4.9461170154587e-05
   2    -0.00017786001147014
   3    -0.00011095527251014
   4    0.0004005436092434
   5    0.00018153369659923
   6     -0.20330926009038
   7     -0.33948820105903
   8     -0.26214922212891
   9     -0.14249162707817
  10     -0.23790970511331
  11     -0.18362197748179
  12    -0.00079701854737098
  13    0.0038034961062256
  14    -0.0049874249274534
  15     -0.20146234364947
  16     -0.33622772387363
  17     -0.26870781994347
  18     -0.14193088215047
  19     -0.23349982674466
  20     -0.19031310767877
  21    0.0019405434137688
  22    0.00015141848443612
  23     -0.04032561550167
  24     0.017812834681516
  25     0.036129087356679
  26     0.035682561469971
  27    -0.025076353167731
  28    0.0051055032803667
  29    0.0088545297812316
  30     0.008569489978482
  31    0.0084140746173235
  32    -0.053179189075552
  33    -0.061337000164374
  34    -0.015965303987105
  35     0.018675646181868
  36       0.1533452373578
  37    -0.051263299457173
  38    -0.019312491055316
  39    0.00076013990044046
  40     -0.02896644708248
  41    -0.045447987269511
  42     0.010809517744449
  43    -0.0014409641097753
  44    -0.041828131856425
  45     0.011635271755245
  46    -0.018392124619555
  47    0.0015192997086489
  48     0.002711975436484
  49    -0.037933601338171
  50     0.013973441181726
  51    -0.021872395462997
  52    -0.0076415179693665
  53     0.043258794968211
  54    -0.0075981051718159
  55    -0.0048546200266397
  56    5.7283092748076e-05
  57    -0.00032782494322551
  58    -0.00016489296732613
  59    0.00016873480700316
  60    6.7916156291004e-05
  61    0.00023112988121702
  62    -0.00033147018110546
  63    -2.2319303091541e-05
  64    -0.00075503403128415
  65    0.00010162318234141
  66    0.00058589796999509
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    1.00163
   1    0.0001028243436677
   2    0.00061595920574772
   3    5.8712529626085e-05
   4    -0.00033978026212174
   5    -0.00017190698292038
   6    -0.00019715994744856
   7    -8.992280025898e-05
   8    0.00024210429728636
   9    0.00035178491109498
  10    3.4822853770787e-05
  11    -0.00079650753291061
  12    0.0018556525859061
  13    0.0008901153476689
  14    -0.040046276278812
  15    -0.015614256345833
  16     0.021888088253217
  17    -0.0079652567258771
  18    -0.044080304582781
  19     0.010634375451128
  20    -0.0058075235002944
  21    -0.016473365927846
  22      0.02070690029729
  23      0.15757033793096
  24     0.049673431902713
  25     0.018304208043314
  26    0.0013948416434113
  27     0.024873507462265
  28     0.045702965227877
  29      0.01352275496866
  30    -0.0043882102217167
  31    -0.045054543761712
  32     0.010901897153752
  33    -0.017589670959641
  34    0.0021223735770935
  35    6.1330052699656e-05
  36    -0.042491379336093
  37    -0.018851043362603
  38    -0.038098254818201
  39      0.03720009330152
  40     0.026621969985296
  41    -0.0068361585891289
  42     0.010452197317042
  43    0.0088647856738165
  44    0.0072626837447365
  45    -0.052987263889094
  46    -0.054938786677876
  47    -0.00080534770082073
  48    0.0038019511833778
  49    -0.0056172918811881
  50      0.20140591051937
  51      0.33627719876689
  52     -0.26844286191942
  53      0.14198840234795
  54      0.23331072135403
  55      -0.1903623576934
  56    -0.00010990733581833
  57    0.00039675178628455
  58    0.00018047558971905
  59       0.2032945785534
  60      0.33949306314428
  61     -0.26215517098227
  62      0.14248154866992
  63      0.23791280670922
  64      -0.1836253001939
  65    -4.82139781332e-05
  66    -0.00017796658888271
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.99837
   1    -0.00010302605730944
   2    -0.00061627003958524
   3    -5.8883625037081e-05
   4    0.00034042838735586
   5    0.00017218048683632
   6    0.00019972570342917
   7    8.9182641171745e-05
   8    -0.000244283317873
   9    -0.00035060987974102
  10    -3.518634216648e-05
  11    0.00079578824609108
  12    -0.0018555203981019
  13    -0.0009176732386317
  14     0.040189235063213
  15     0.015827805130619
  16    -0.021618404150334
  17    0.0079585630989542
  18     0.044251102541199
  19    -0.010500891428846
  20    0.0058345793629597
  21     0.016469204109706
  22    -0.020825579834912
  23     -0.15734703549985
  24    -0.049773641740428
  25     -0.01834274058125
  26    -0.0013922254845785
  27    -0.024561340533922
  28    -0.045796131402046
  29    -0.013585844763704
  30     0.004400496772818
  31      0.04507933992277
  32    -0.010929150906045
  33     0.017587883124124
  34    -0.0021014203629278
  35    -6.7594745361987e-05
  36      0.04213736034936
  37       0.0189390708653
  38     0.038135444175146
  39    -0.037208325048065
  40    -0.026704050608818
  41    0.0070348994629894
  42    -0.010264305496748
  43    -0.0088600877115883
  44    -0.0073864168747931
  45     0.053057256633787
  46     0.054970562793467
  47    0.00079880397978703
  48    -0.0037940840426097
  49    0.0057985027871721
  50     -0.20167034458086
  51     -0.33667816016987
  52       0.2687809008108
  53     -0.14188340808453
  54     -0.23291294572451
  55      0.19009828277282
  56    -0.0001063111864742
  57    0.00037726993928703
  58    0.00018793575386248
  59       0.2035272183299
  60      0.33990997221337
  61     -0.26244222584356
  62      0.14226403103073
  63      0.23759804943809
  64     -0.18339372945721
  65    -3.2294386398523e-05
  66    -0.00018806528669341
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.99837
   1    -3.2240538440044e-05
   2    -0.0001917924316176
   3    -0.0001073156569851
   4    0.00038060745406422
   5    0.00019079918020703
   6     -0.20354142875512
   7     -0.33990581951573
   8     -0.26243591260221
   9     -0.14227501389806
  10     -0.23759655961606
  11     -0.18338832547598
  12    0.00079030450610592
  13    -0.0037955771490845
  14    0.0051717941256404
  15      0.20172766042078
  16      0.33662733703184
  17      0.26904650310938
  18       0.1418285880141
  19      0.23310083827887
  20      0.19004887567813
  21    -0.0019186107390028
  22    -0.00015885600956089
  23     0.039962422742754
  24    -0.017903851305428
  25    -0.036168554759829
  26    -0.035692129601812
  27     0.025157778188193
  28    -0.0053076513257699
  29    -0.0086676327670394
  30    -0.0085648186903784
  31    -0.0085343129013569
  32      0.05324858991383
  33        0.061367186408
  34      0.01596122586401
  35    -0.018795199245256
  36      -0.1531209551525
  37     0.051364044200706
  38     0.019353069323856
  39    -0.0007597868916854
  40     0.028651248278992
  41     0.045542027176948
  42    -0.010874748548681
  43    0.0014539256950559
  44     0.041853545319312
  45    -0.011658904896496
  46     0.018393495512294
  47     -0.00151925973893
  48    -0.0027388975597697
  49     0.038077577243781
  50    -0.014200612559558
  51     0.021580984916735
  52    0.0076521057594101
  53    -0.043438846428212
  54    0.0074509581016116
  55    0.0048943461932853
  56    -5.7453177958427e-05
  57    0.00032847593367659
  58    0.00016517069542679
  59    -0.00017168782975986
  60    -6.7816411749134e-05
  61    -0.00023282795403488
  62    0.00033002818179346
  63    2.2229006733991e-05
  64    0.00075468212566492
  65    -0.00010182549787479
  66    -0.00058621990154891
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.98681
   1    0.00090735217325884
   2    0.0023016665237001
   3    0.00073497942230998
   4    -0.0026596431394224
   5    -0.0017578726068981
   6     -0.41781731495395
   7     0.084671390080051
   8      0.21445446455544
   9     -0.29008205287758
  10     0.060054074134303
  11      0.14718545204358
  12    -0.001223442904945
  13    0.0038983684597893
  14    -0.0011461634289269
  15     -0.19988547909893
  16     -0.19071140534187
  17        0.391062549076
  18     -0.13619020069941
  19     -0.13152331662186
  20      0.27094063320394
  21    6.7078812000542e-05
  22    0.0050180584499474
  23    -0.0015416265924858
  24     0.019457645364937
  25     0.013176075248042
  26    -0.041524308126688
  27    -0.011397895580547
  28    -0.0036891277101734
  29    -0.0025804139454732
  30    -0.060899237938306
  31    -0.091790734700418
  32     0.028812986974942
  33     0.031544175326445
  34    -0.009424978360736
  35     0.019348561700642
  36     0.049128381728855
  37     -0.03998160091548
  38    -0.015889146843316
  39    -0.0068533910273898
  40    -0.014252293736529
  41    -0.032409318234182
  42    -0.023331117362287
  43    0.0018660389265333
  44     0.022708138937665
  45    0.00041855753624544
  46    -0.0017657858907459
  47    0.0018763483586599
  48    -0.0055190853517245
  49     -0.01783506635144
  50     0.020925846491583
  51    -0.0058627745732904
  52    0.0028178666784846
  53     0.016689943175665
  54    -0.015006810777132
  55    0.00080948112442511
  56    -5.5301720774166e-07
  57    5.0036696480478e-05
  58    8.5877991486796e-07
  59    -0.00012082309898177
  60    0.00016932038109957
  61    -0.00016727726714591
  62    -2.359675794262e-05
  63    9.5362118454188e-05
  64    8.3837672876015e-05
  65    -1.9752362532549e-06
  66    -0.00014086094426507
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.98681
   1    3.8064952543725e-06
   2    0.00017024865671026
   3    2.4512601974567e-06
   4    -6.2909268651708e-05
   5    -7.440219254794e-06
   6    -0.0001380488334523
   7    0.0001624786036833
   8    0.00018518929646394
   9    -3.4441254701772e-07
  10    0.00011117874823399
  11    -0.00011919692405964
  12    -0.0016060693968096
  13     0.004075327132102
  14     0.016198437871178
  15      0.01968462962679
  16    -0.0055682305008098
  17    -0.0031633687315226
  18     0.015920726831025
  19    -0.012701063080593
  20    -0.0015017977847302
  21     0.008986043553972
  22    -0.017763683667869
  23    -0.045218958204618
  24    -0.041425053048412
  25    -0.016554920487693
  26    0.0077398472206321
  27    -0.017434750124964
  28    -0.032654437411233
  29     0.025516837647476
  30    -0.0043331122615634
  31    -0.025982490313214
  32    -0.0010605308514094
  33    0.0024490341467316
  34    3.9263301774547e-05
  35    -0.0050197432186146
  36    0.00037135787670003
  37     0.018514944264244
  38     0.011728421025115
  39     0.042437161217065
  40    -0.010076587590465
  41    -0.0050232952226109
  42    0.0038591306969256
  43     0.061105141751797
  44     0.090981803151202
  45    -0.028745773656223
  46    -0.027089584018779
  47    0.0012124520952838
  48    -0.003869004390316
  49    0.00050877624228423
  50     -0.19984009853549
  51     -0.19059837063148
  52     -0.39125572035969
  53     -0.13599783026351
  54      -0.1316550797185
  55     -0.27122066321462
  56    -0.00073484702048727
  57    0.0026587349305659
  58     0.001758711739429
  59     -0.41782466373437
  60     0.084659120695371
  61     -0.21444603982506
  62     -0.29008674444774
  63      0.06004652239275
  64     -0.14717883586941
  65    -0.00090795129545363
  66    -0.0023023311727553
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    0.00093505287466395
   2    0.0041094676530087
   3    0.00047024608193665
   4    -0.0038696690229287
   5    0.0004746697085993
   6    -0.002183845408986
   7    0.0033002950452109
   8    0.0040500815321141
   9    0.0013070158505298
  10    -0.0013136483656975
  11    -0.0061786153139813
  12    -0.0016102198780532
  13      0.06834988031311
  14      0.31101709979992
  15      0.14663078094271
  16      0.32400844456196
  17    -0.064708340668387
  18    -0.015233591563102
  19     -0.30240556193833
  20      0.12047696491392
  21     0.049803868541607
  22      0.13240912429334
  23       -1.518848724254
  24     -0.25694094854898
  25      0.43531414769281
  26      0.58768165818827
  27     -0.23156602825794
  28      -1.0142442854029
  29     -0.22524017253521
  30    -0.034831918493306
  31      -0.3850135053869
  32     0.064351418271382
  33      0.52095776798656
  34    -0.065320965673341
  35     -0.10250215878314
  36        1.485769163394
  37    -0.033046243583546
  38      0.17242667738223
  39     -0.19717175910801
  40     -0.74269510129234
  41     -0.42886179879019
  42      0.70405238066086
  43     -0.44076747107225
  44     -0.14215121947279
  45      0.10301838149809
  46    -0.042508613159045
  47     0.007172505263447
  48    -0.023144260634144
  49    -0.048636444425587
  50     0.030884841615978
  51     0.031990353401672
  52    -0.042011553910896
  53      0.13022124897446
  54     0.093043739780333
  55     -0.11385006520686
  56    2.9357324769804e-05
  57    -5.2908887987287e-05
  58    -0.00038221706413649
  59    0.0015763644762755
  60    -9.4299091054813e-05
  61    0.00061083855747068
  62    -0.0017749573140974
  63    -3.9171575701752e-06
  64    -0.00079115018296193
  65    -0.00017732517250459
  66    0.00072073125026508
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1    -0.0019224403226419
   2    0.0085274698752673
   3    0.00050378323255751
   4    -0.0041667194266346
   5    -0.00078959556695198
   6    -0.035709884179484
   7    -0.0017748257754838
   8     0.010705861261228
   9     0.038775823990172
  10    0.0044483564814567
  11    -0.013984033985294
  12     0.018113543201092
  13    -0.041570547098524
  14       0.0306223464269
  15    0.0088139809599173
  16     0.092299136030514
  17     -0.08914836021966
  18     -0.12893738814555
  19     -0.10993482794111
  20    -0.038087924892574
  21    -0.045059900246564
  22     -0.23699115497955
  23      0.69959827143558
  24    -0.084260595423204
  25    0.0066684968169092
  26     0.049522151475184
  27     0.096748905570205
  28     -0.70772918101918
  29      0.47813424218553
  30     -0.56890978630385
  31     -0.41449627649807
  32      0.15075642107376
  33     -0.41381683386604
  34      0.01399676576442
  35      -0.4489221295954
  36      0.48556267286698
  37      0.32696742237162
  38     -0.35836096708634
  39      0.53636408547382
  40     -0.90693339605609
  41      0.57292647582652
  42     -0.12549214116182
  43     -0.19199235148281
  44     -0.43722353480679
  45     0.022319810556813
  46      0.32710294144094
  47    -0.010477220893363
  48      0.12147203526519
  49       0.3106912336774
  50     -0.17964684352822
  51     -0.23402695511779
  52    -0.084309314032857
  53      0.12585049101667
  54      0.41602221436539
  55      0.14140337840694
  56    0.00056102138439182
  57    -0.0025249041488615
  58    -0.0050409212984875
  59    0.0004969247017295
  60    -0.0014976697286371
  61    0.0033983066915139
  62    0.0010681212651577
  63    -0.0022454626273577
  64    -0.0070932888611908
  65    -0.0017606619475683
  66     0.012480289739934
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1    0.0054346816815737
   2    -0.019073527889655
   3    0.00012768230516867
   4    -0.0085927963047409
   5     0.018058104857185
   6    -0.004237723133288
   7    1.9905058756007e-05
   8    0.0012834404971984
   9    0.0064001368286415
  10    -0.0044184789896915
  11    0.0030824679054319
  12    0.0077836235451431
  13    -0.050461759964902
  14     0.080148547045076
  15    -0.042420569656167
  16    -0.037151017663833
  17     0.038465062639519
  18    -0.075813448634902
  19    -0.074913555552928
  20      -0.0467329502514
  21    -0.0082242901143846
  22       -0.302500490934
  23      0.90363202359913
  24    -0.085655003434415
  25    -0.051649374415752
  26     0.015848487220069
  27      0.55061229965427
  28    -0.055406746529325
  29    -0.020784264743927
  30    -0.019133126636944
  31     -0.11881993610138
  32    -0.058933617795075
  33     -0.12788858876112
  34     0.097136741192116
  35     -0.10191598126106
  36      -1.6547169046414
  37     -0.59518879610317
  38      0.29734547396412
  39    -0.0098425718225869
  40     -0.54931184449052
  41      0.83700271923581
  42    -0.058272290643432
  43     0.013424974588657
  44        0.210799670464
  45    -0.029613830163678
  46     -0.13339545816126
  47    -0.080129311728129
  48     0.072400827765994
  49       1.2344519487321
  50       -0.493371489423
  51      0.29783594600934
  52     0.087856947463166
  53     -0.60105254332655
  54      0.51658776872128
  55     0.099115675534338
  56    6.9903390942946e-05
  57     -0.02781209085454
  58     0.070303319595668
  59     0.010063937324192
  60     0.002378695400105
  61    -0.024666514719514
  62    -0.017169804242282
  63     0.011850802366509
  64     0.042006898882032
  65     0.032078274921521
  66    -0.089595790324859
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1    0.0044878338331146
   2    -0.030390881624845
   3    -0.0007140067538059
   4    -0.0029837997203947
   5     0.020568951409513
   6    0.0052098302652623
   7    -0.0013416588428123
   8    -0.0038657376914289
   9    -0.0019556474328297
  10    -0.0077732110212836
  11     0.013574348421696
  12    -0.031022702485486
  13    -0.056040532493536
  14      0.96230331526522
  15     0.052789552613983
  16      0.14462453091383
  17    -0.010693314485111
  18      0.31702018676401
  19     -0.60661235127776
  20    -0.034231818069141
  21    -0.033417395993991
  22      0.43276799581663
  23     -0.23402041748172
  24    -0.040110960587337
  25      0.11402285586658
  26    -0.080630583420306
  27       1.7025830228611
  28      0.52714203215401
  29      0.65079823547235
  30     -0.30440578106888
  31      0.24855700518194
  32     -0.25394918928253
  33       1.0001718727953
  34        0.124519540349
  35      0.35999751512618
  36       -2.622664004296
  37     -0.17551817462157
  38      -0.0270274333901
  39       0.2221942082496
  40       1.1489079719846
  41      0.26235392895169
  42     -0.19916970996007
  43      0.28686200386601
  44      0.41270832394392
  45      0.55365890406141
  46      0.31913304287623
  47    0.00076269489254622
  48     0.088373018639833
  49     -0.14491776691363
  50    -0.077406110527083
  51     0.080936166646064
  52      0.17064853436431
  53    -0.0016557720203613
  54    -0.031775517776563
  55     -0.17321490107679
  56    -0.0016098443277035
  57    -0.049255752501373
  58      0.16361688486121
  59      0.03821123208917
  60    -0.0034375089147405
  61    -0.013555118301023
  62     -0.05904471175856
  63     0.053068811876639
  64     0.066595454433224
  65     0.070569902707684
  66     -0.23073017328114
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1    -0.013017185018679
   2     0.035429911039384
   3    0.00078451015664827
   4    -0.0036808745566824
   5     -0.01303730759003
   6    0.0043336936133447
   7    -0.015288234358382
   8    -0.0035235201333855
   9    -0.0064337079082843
  10     0.023531261222263
  11    -0.0030172951842154
  12    -0.0082936708789058
  13    -0.089736331621361
  14      0.37312053478528
  15    -0.0085268677855196
  16      0.17229884264677
  17     -0.09348602929888
  18      0.29868967559459
  19     -0.16900359326953
  20     0.091455277253484
  21    -0.013399466320415
  22     0.013953755016569
  23     -0.69846318274238
  24      0.16510002748058
  25     0.041920445746208
  26    -0.073163098835381
  27     -0.59792420289163
  28      -1.0456845728903
  29      0.23011694650657
  30    -0.0066137912372749
  31     -0.58633490256246
  32    -0.033117475513448
  33     -0.44112439274719
  34    -0.035927567944974
  35     -0.76080451476487
  36       2.7980574171841
  37      0.10430371199275
  38      0.17856984967045
  39    -0.0071799132223983
  40     -0.58277210376216
  41     -0.43768437503072
  42     -0.19503697211902
  43      0.42770222665325
  44     -0.79625788743367
  45    -0.00014222145531114
  46     -0.65104957894158
  47    -0.00072904756864509
  48      0.02057192421277
  49     -0.35647371187975
  50     0.065241375813968
  51    -0.0099883066823139
  52       0.3114505898158
  53      0.17204979685175
  54    -0.0062326681286788
  55     -0.31543117262986
  56    -0.017261846076975
  57     -0.24461559329813
  58      0.98542470644712
  59     0.028999131230078
  60     -0.26692042221117
  61     -0.16682112260033
  62     -0.14534148736283
  63      0.63661673012356
  64       0.5376931020757
  65       0.3294594201572
  66      -1.4086688451307
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1    0.0063330185160816
   2    -0.045359510290605
   3    -0.00041317731470266
   4    -0.015758746687012
   5      0.04193405376194
   6     0.017444451450558
   7    -0.018033847577873
   8    -0.021338177869387
   9    -0.013385859121338
  10    0.0063870374782342
  11     0.037186479067765
  12    -0.035663428503383
  13     0.063003126139959
  14       0.4843617443929
  15     0.036375073755944
  16      0.12459830974051
  17    -0.0076242720293288
  18      0.47468936688339
  19     -0.32494209315095
  20     0.077398366562029
  21    0.0049492504652385
  22    0.0037657372083347
  23     -0.82950372286516
  24        0.297830423677
  25     -0.03255570132809
  26    -0.062775596986714
  27     -0.23713167601233
  28     -0.88020699377885
  29     0.098296711672249
  30    -0.00057745048650695
  31      -0.3414485183141
  32    -0.097105381333879
  33     -0.28795547067477
  34     -0.01392196362415
  35     -0.66224142700997
  36        2.232227240675
  37    -0.0098244990608035
  38      0.20786250385603
  39     0.057465316131394
  40     -0.32658935281182
  41     -0.24618730405148
  42     -0.01595739646638
  43      0.36626827194118
  44     -0.91381561412324
  45      0.14847849467479
  46     -0.49611183132351
  47    -0.0037751058644078
  48    0.0045929696706143
  49     -0.25928338538655
  50     0.012148050091192
  51     0.095524485500816
  52    -0.037894867930396
  53      0.11142020422947
  54    -0.074543302248597
  55     0.041930664894102
  56     0.018115070444412
  57      0.28709507373725
  58      -1.1091118231412
  59     0.039768969919001
  60      0.22336527517303
  61      0.23659772528193
  62     0.077239900850985
  63     -0.62739323381674
  64     -0.65984245117476
  65      -0.3665943775114
  66       1.5659483744612
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1    -0.072951201089946
   2      0.29106654626695
   3    0.0037379257874711
   4     0.050293899946199
   5     -0.20318818560957
   6    -0.033648971531026
   7    0.0059786363433497
   8     0.061428065057074
   9     0.010467900243209
  10     0.063740120652031
  11     -0.13918633494982
  12     0.093061968998937
  13     -0.63523469167955
  14     -0.15565768205499
  15     -0.18401466078408
  16      0.18033635926994
  17     -0.19374501325589
  18     -0.56685234578171
  19      0.45999990690667
  20     0.060200843842677
  21    -0.080396131218861
  22      0.20403741430143
  23      0.74972249811252
  24     -0.49460015824113
  25      0.33229484806889
  26     -0.20822113421471
  27     -0.46951709245456
  28      0.19720571289506
  29      0.24882358289126
  30    -0.048333987122777
  31     -0.22247274532938
  32     -0.11388378314108
  33     0.021329792872381
  34     0.017662557108513
  35     -0.17310014103044
  36       0.3538581772688
  37    -0.060658322015618
  38     0.030339584872479
  39     0.054890257716922
  40      0.33169543830426
  41     -0.39642986794856
  42     -0.33973256597291
  43       0.3120350565266
  44    -0.014357446319076
  45       0.1251904233941
  46     -0.15816604793148
  47    -0.0019059202761479
  48     0.055251366359889
  49     -0.37347922709622
  50    -0.011612826659191
  51      0.11237123097196
  52     0.056684309313131
  53     0.082349186930223
  54     -0.21718559424492
  55    0.0061990726035782
  56    0.0046993983223029
  57      0.08662978189627
  58     -0.31466780191517
  59     0.015808640332277
  60     0.059823600553425
  61     0.075021773917642
  62     0.016326644774869
  63     -0.17233920445407
  64     -0.19439563692656
  65    -0.096702206118992
  66      0.43160134674379
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1     -0.49201064371394
   2       2.0196585749991
   3     0.041580859866695
   4     0.067277168163246
   5      -1.1310847517539
   6     0.022247497160902
   7     -0.23052515168332
   8      0.26041902323042
   9     -0.18744472978317
  10      0.75823285109212
  11     -0.81405625099816
  12    -0.016057598295105
  13      0.12111025858667
  14     0.043698944623986
  15     0.099284080768126
  16    -0.029648423905348
  17     -0.07259467242658
  18    -0.008862594173751
  19    -0.071706957809579
  20     0.058822485836486
  21    0.00012701388668965
  22       0.1210090601264
  23     0.055201617933868
  24    -0.019535035042119
  25     -0.19648773129174
  26      0.02919371959004
  27      0.33433350435164
  28      0.19009331269467
  29      0.17441346868487
  30    -0.064784359789276
  31    -0.073924980262228
  32      0.02147249533462
  33      0.18781264603893
  34    -0.016511980329014
  35      0.21175976870595
  36     -0.22907296069077
  37     -0.11751058884904
  38    -0.047448981494034
  39    -0.086740034932481
  40      0.22539179718729
  41      0.34684133149757
  42     0.016940889617996
  43     0.044908989707703
  44      -0.2409294299607
  45     -0.07075908399469
  46     -0.12926957340642
  47    -0.00041615126734264
  48     0.021104667548873
  49     0.024158578599714
  50    -0.081256111528579
  51     -0.12185076400067
  52    -0.015232082153206
  53     0.065924701502866
  54     0.092867863631414
  55     0.034259919719044
  56    0.00011199092723054
  57    0.0078566253842883
  58    -0.026280049404687
  59    -0.017679239320762
  60    -0.024662684610914
  61    0.00079053458956989
  62     0.022519313448809
  63     0.020550193772925
  64    -0.0076485755504552
  65    -0.021217488036627
  66     0.043144995874395
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1      -0.1520284947126
   2      0.60267651777103
   3     0.012425732388323
   4     0.016968851274448
   5     -0.33269880750288
   6     0.028888236009516
   7    -0.093947646470661
   8     0.058979393232949
   9    -0.081251433803205
  10      0.25087738128777
  11     -0.21702169971688
  12    0.0027239730553957
  13     -0.13267188917466
  14     0.013200467772444
  15     -0.02795240170333
  16      0.12945758981348
  17      -0.1607178867493
  18      0.11094101116996
  19      -0.1944176691883
  20      0.28087726473797
  21    0.0038899031426741
  22     -0.40683571029183
  23        0.217113904551
  24      0.41388202697635
  25      0.30327180303835
  26    -0.024806547310544
  27     -0.56972251960272
  28     -0.47925016324345
  29     -0.45228517530205
  30      0.19194081364453
  31     -0.08922757067015
  32     0.021946750950292
  33     -0.70099591247279
  34     0.056425076738853
  35     -0.32482261995527
  36     -0.31241357680709
  37       0.3231907263434
  38       0.2105378027885
  39      0.18616764127295
  40     -0.46288995083196
  41     -0.75067988292524
  42     -0.26895408653778
  43      -0.3831446198418
  44       1.2984441994577
  45     0.076569565968946
  46      0.40486755656189
  47     -0.00153137526885
  48    -0.006018161942518
  49    -0.00042286964465863
  50      0.21374941372943
  51      0.37105800695559
  52    -0.012177337851914
  53     -0.25207319744653
  54     -0.32472428767245
  55      0.02679175866177
  56    0.0004623024470191
  57     -0.02334859296931
  58     0.061147622379289
  59     0.028246060865543
  60      0.11018684307549
  61    -0.014159308706002
  62    -0.036310947610148
  63     -0.10916662409644
  64     0.029608328629712
  65     0.058189899727032
  66    -0.098340019601656
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1     0.065807801056433
   2     -0.32831430061818
   3    -0.007818921333147
   4    -0.00014615433456017
   5      0.17792384458826
   6     0.047553261148969
   7    0.0035259787834544
   8    -0.054329046644205
   9    -0.027348975057584
  10    -0.097001581735325
  11      0.16175846710321
  12     0.009941404300726
  13     0.013491847343394
  14     -0.33293241510812
  15       0.2432100914389
  16      0.29236484515082
  17     -0.30296848385563
  18     -0.62143357788547
  19      -0.3248476243492
  20      0.23614894762925
  21    -0.091775145525645
  22       0.1056604081746
  23       1.8553948033944
  24      0.32538249195892
  25     0.055449303465381
  26    -0.047127310409873
  27      0.48203573197968
  28      0.60182376033785
  29      0.16544394480746
  30     -0.16707408771607
  31     -0.18774308176887
  32      0.13769980074273
  33     -0.34819697682667
  34     0.014144955568094
  35      0.42583197613984
  36       -1.434377501039
  37      0.20895413129455
  38      0.27011677471241
  39    -0.072133761754869
  40      0.48470892646631
  41       1.0433527787997
  42     -0.41534784853209
  43     -0.30190208100702
  44      0.33275979859007
  45     -0.19934786385881
  46     -0.57051137064915
  47    -0.016561122531398
  48      0.12205160718708
  49      0.27072716430025
  50    -0.089942101585173
  51     -0.12427934654707
  52     0.010038656089449
  53     -0.23698670002172
  54    -0.013240073253478
  55     0.094254259132308
  56    0.0014131530186481
  57     0.024689156562141
  58    -0.087751182923173
  59    -0.025147696209012
  60     0.010037481558217
  61     0.010858209287621
  62     0.038382174240697
  63    -0.043258395468683
  64    -0.045671696345116
  65    -0.019500403376357
  66      0.11465568465041
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1     0.016145716342619
   2    -0.029209961909011
   3    -0.0021928235566755
   4     0.032158468429763
   5    -0.019801837557417
   6     0.024893922726998
   7    0.0041835187220111
   8    -0.0021470873957005
   9    -0.027564403446882
  10    -0.0096110133961069
  11    0.0085042260902603
  12    -0.0052220945153212
  13      0.12225677323546
  14     -0.52319952929993
  15      0.11946001912649
  16      0.10173886360263
  17    -0.0015699435233545
  18     -0.11811973398147
  19      0.27301902838329
  20      0.14199728970289
  21    0.0019469989581094
  22      0.24153040580599
  23     -0.40201247908574
  24       0.2013205218482
  25    -0.078904611676683
  26    -0.080701653521117
  27      -1.2387355449425
  28    -0.072588278362516
  29     -0.72741692736789
  30      0.14426612033776
  31      0.19817323570016
  32    -0.032331068896146
  33     -0.56015808926036
  34    -0.021820505094815
  35     -0.37600238550972
  36       1.9416818745918
  37     -0.49409429728865
  38      0.18766962722172
  39      0.06887544215542
  40      0.91873564867056
  41      -1.4301987354415
  42      0.70087256556892
  43     -0.32619574871098
  44    -0.077105610202822
  45      0.31145150615202
  46      0.48692908785423
  47    0.0016149348387867
  48      0.33607857561726
  49      -1.5324191429539
  50     -0.32041008350017
  51    -0.065026193877753
  52     -0.29240227932144
  53      0.79121530049073
  54      -0.2807031404193
  55     0.044111573659888
  56    0.00069920250922342
  57     -0.17408546019932
  58      0.38971393199402
  59    -0.073115256477103
  60      0.11439897965858
  61    -0.076514554037079
  62     0.048067795141362
  63    -0.012065044190269
  64      0.20957162152528
  65     0.079348699458521
  66     -0.40514143360863
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1    -0.0040058520150761
   2       0.1498926353253
   3     0.004022593858471
   4     0.009454420464043
   5     -0.10072450346989
   6     0.010737064114253
   7     0.019254243828145
   8     0.072426618724816
   9    -0.025565361123078
  10     0.030631674639004
  11     -0.13826444280927
  12     0.023735690806483
  13     -0.46965961913646
  14      0.59000332354056
  15     -0.19207044582673
  16     -0.31734114233351
  17      0.37918311611542
  18       0.2638301190216
  19      0.35426606303057
  20     -0.34668451689042
  21    -0.066250572947335
  22      0.24298530081329
  23     0.063088270721244
  24      0.28385071662877
  25      0.23423006086485
  26      0.39535943920101
  27    0.0050360682439113
  28     -0.38843189951291
  29     -0.49066849643424
  30    -0.028374943557402
  31     -0.15322462585989
  32    -0.071000464763902
  33      -0.3363557235601
  34     0.040697393255813
  35      -0.5370134107908
  36      0.71518177156507
  37       0.3211681212779
  38      0.32631268516487
  39     -0.12137120091511
  40     0.031849118797882
  41     -0.17855848939512
  42      0.31924218768051
  43     -0.10053715000694
  44    -0.071068424994524
  45      0.10005184552084
  46     -0.22523057001699
  47    0.0085653277288958
  48     -0.11227729883219
  49    -0.082533711729251
  50      -0.1544054430766
  51      -0.2431070248152
  52     0.016348661783354
  53      0.20899179248744
  54       0.2303870926606
  55     -0.12436530588634
  56    0.0099143189809232
  57     -0.18547496990933
  58      0.21842332637137
  59    -0.050093294920443
  60      0.13437138288919
  61     0.069734295017018
  62      0.04955777339731
  63     -0.12754742815545
  64    -0.053070011744144
  65     0.038375084631666
  66    -0.086044329087182
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1    -0.018779352378389
   2      0.08304424863081
   3    0.0019747557894756
   4    -0.0049214592850997
   5    -0.038819213567209
   6     0.090858305040272
   7    -0.075980960958393
   8     0.068078327364427
   9     -0.10495620958798
  10     0.093770036951877
  11    -0.084197477269358
  12     0.020604020041208
  13     -0.29005983681657
  14      0.19086588469753
  15       0.2788868889055
  16     0.044580448186825
  17      0.37336528683662
  18     -0.35714416142611
  19    -0.091957024468237
  20     -0.41580243139865
  21    -0.00017478527692781
  22     0.055670230229015
  23    -0.052850349348068
  24      0.13791240925507
  25    -0.0031556865927668
  26    -0.021714930178433
  27    0.0090380956439666
  28       0.2372968107938
  29    -0.048874561671732
  30     -0.08287558536734
  31      0.35742825582359
  32     -0.10241875787436
  33     0.096761736761851
  34    0.0025742705498541
  35    -0.023075782589847
  36      0.10988839837211
  37     0.081829751709446
  38     0.071313653313833
  39     0.085933866807764
  40     0.028066710077817
  41       0.2108324967426
  42     0.006977849671982
  43    -0.016540762436778
  44     -0.27000041251895
  45     0.015686733240263
  46    -0.066958495489795
  47    -0.00064577186942124
  48    -0.011462865108637
  49     0.059033039653456
  50    -0.017607073592104
  51      0.15987136971922
  52     -0.22030061891355
  53    -0.025018060692904
  54     -0.21129383559549
  55       0.2462812580798
  56    -0.029453080512695
  57       0.5354070884426
  58     -0.59778973460834
  59      0.19483616851283
  60     -0.44495722362764
  61     -0.45204420599271
  62     -0.19291940128862
  63      0.42475555527564
  64      0.43007999988749
  65     -0.10380427903369
  66      0.18547549480224
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1     0.026193694184079
   2    -0.081604983030197
   3    -0.00090556663008517
   4    -0.0040658354800002
   5     0.043025671970587
   6     -0.12745340351469
   7      0.11377862947389
   8    -0.087457610144678
   9      0.14262941012421
  10     -0.12531622555534
  11      0.09387911796935
  12    -0.016086458598565
  13      0.12207677552605
  14    -0.053327047218694
  15     -0.45348234043526
  16     -0.25142977452911
  17     -0.47688466687673
  18      0.60130701901608
  19      0.34150854983465
  20      0.57189936220578
  21    -0.020994250280261
  22      0.27795167036265
  23     -0.26081194871473
  24      0.12861513781763
  25     0.060516517944999
  26      0.23681800459394
  27     -0.23805455551799
  28     -0.05235585891006
  29     -0.13404353691652
  30     0.076144015976621
  31      -0.3289537597266
  32       0.1971105772952
  33     0.055763760453272
  34     0.034774777742809
  35     -0.16644698909467
  36     0.089917973265837
  37    -0.096146547526565
  38     0.076401341268807
  39     -0.12077744413501
  40      0.41134303668609
  41     -0.26504476232267
  42      0.31473553158465
  43     0.092726455855932
  44     -0.15654475668201
  45      0.08779722108808
  46      0.30415973526541
  47    -0.0090094354979006
  48     0.068997040303591
  49     -0.26480864277246
  50      0.05409514133664
  51     0.019698917619809
  52     -0.18938302069941
  53     -0.12321017840189
  54     -0.08815283069258
  55       0.1746930863728
  56    -0.015355110334336
  57       0.2851046253616
  58     -0.33226474522106
  59      0.13502358160094
  60     -0.25601458746036
  61     -0.30843674376335
  62     -0.13443598686553
  63      0.23733143249929
  64       0.2939747073506
  65    -0.081344128033077
  66      0.13724866309108
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1    0.0032750291988461
   2     0.054092377299655
   3    0.0008001209691039
   4     0.011463108886626
   5    -0.044405791330514
   6    0.0014677730409448
   7    -0.030825476264825
   8     0.059341998240846
   9    -0.0019301603566046
  10     0.049439588528057
  11    -0.085190684739984
  12    -0.017641678379347
  13      0.74993261183736
  14     -0.77298807814036
  15     -0.31598383786231
  16      0.23086955299797
  17       0.1932741639476
  18    -0.0015982223530863
  19    -2.3585329606655e-05
  20     -0.21515611829671
  21    -0.081590623199959
  22     -0.10334752258526
  23       1.4754649836967
  24     -0.48791934518843
  25      0.28460801711204
  26     -0.22342501796786
  27      0.45433898829895
  28     -0.88619800668828
  29     -0.22193231486844
  30     0.016537263543428
  31     -0.48656220219716
  32     -0.24135601043218
  33      -1.0792218835599
  34    -0.003643896702557
  35    -0.049149640629259
  36     -0.19320580617514
  37       0.2039410415418
  38    -0.003425125935693
  39    -0.050571882310248
  40     -0.46368968590782
  41      0.17853493653823
  42     -0.19391055483417
  43     -0.24243979493998
  44      0.61635414916618
  45     0.054651915061479
  46     -0.34894534749883
  47     0.014896250552491
  48     -0.13488368591152
  49      0.29967853141887
  50    -0.093952129775763
  51    -0.071155630881669
  52    -0.0081313804960538
  53       0.1907216214751
  54      0.17080885610842
  55    0.0094561454249488
  56    -0.0051827714760716
  57      0.13485956551026
  58     -0.19307269100926
  59     0.048070724868954
  60    -0.037280749148663
  61     -0.16594726949459
  62    -0.037885320072763
  63    -0.00039677551513032
  64      0.14364076012689
  65    -0.031312508792756
  66      0.11641758592682
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1    -0.031080859198509
   2      0.12694772750167
   3     0.012640631566478
   4     -0.10968898161444
   5     0.027857485641042
   6       -0.186464248638
   7       0.6053223778136
   8     -0.55312538423463
   9      0.15882723479724
  10     -0.53137540214471
  11      0.46823881255497
  12    -0.00010190695402525
  13     -0.42539088175961
  14       1.0555927062309
  15      0.21828676425824
  16     -0.10165224895122
  17    -0.094097474011101
  18      0.15092744755236
  19     -0.13034929421554
  20      0.26775057357222
  21     0.022578431941188
  22     -0.19270852077055
  23     -0.23646270010634
  24    -0.076530348066336
  25    -0.0084400843861824
  26    -0.053303950828356
  27      0.59001347223235
  28     -0.68041635547461
  29     -0.38175687854588
  30    0.0051959013942239
  31      0.10849657975939
  32     -0.17453762004392
  33     -0.42160910789928
  34     -0.01593319209984
  35     0.080401978813291
  36     0.098465166921053
  37     0.020045329776466
  38    -0.024459636421276
  39    -0.0076588345496545
  40       -0.241500325879
  41    -0.052389358651083
  42    -0.0035431816512316
  43     -0.16011229566248
  44       0.3191408129706
  45      0.11531367868656
  46     -0.26358799619492
  47     0.018908128651507
  48    -0.093444013073376
  49     0.031129917877217
  50     -0.12837194098617
  51     -0.11028337528086
  52     0.079879007281243
  53       0.3485445073637
  54       0.1952734072594
  55     -0.14188141658574
  56    -0.003785773283072
  57      0.10696469775188
  58      -0.1650082630161
  59    0.0088653364586617
  60    -0.010235437893357
  61    -0.084235943435449
  62    0.0022170365295176
  63    -0.020966682242431
  64     0.062144758037937
  65     -0.03315141816763
  66      0.11755462429549
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1     0.033915998824799
   2     -0.18913586005931
   3    -0.0097638958438061
   4     0.056959653690086
   5     0.054894837410489
   6     0.069171226535741
   7     -0.30514601615038
   8      0.29325465112943
   9    -0.041666483735138
  10      0.22633254333949
  11     -0.20695012894506
  12    0.0037210808921702
  13     -0.63714234214706
  14      0.96737906514207
  15    -0.014230618832756
  16     0.048276532116378
  17     -0.22498070554101
  18      0.34704071912214
  19     -0.27220367039943
  20      0.46273479926157
  21    0.0034005835785987
  22     -0.87301330866026
  23       1.4845399351802
  24    -0.046698248519817
  25     -0.16416028990153
  26      0.13427531631369
  27      0.73951724130848
  28     -0.13570708756033
  29     -0.70342225393198
  30      0.17884940036024
  31     -0.28765265715822
  32     -0.11230738460327
  33     -0.68624895204116
  34    0.0085216289251342
  35      0.27433304524292
  36      -1.1926758766187
  37     -0.15433030406959
  38     -0.12583572269916
  39    -0.038398891992271
  40      0.43140638180675
  41     0.051740242066079
  42      0.44000494213466
  43     -0.12399172134928
  44      0.29869168841011
  45      0.26125191927624
  46     0.042382545420568
  47      0.02926245261361
  48     -0.34143905662738
  49      0.29896963933965
  50     -0.16021931611948
  51     -0.25523986403853
  52       0.3288553299221
  53      0.26358370929889
  54      0.33910585847328
  55     -0.51192807107492
  56    -0.0039215312951504
  57       0.1786357069058
  58     -0.34270137291836
  59     0.042121904568498
  60    -0.020300752545105
  61     -0.17729294666144
  62    -0.018224561638463
  63    -0.064517345362051
  64      0.10870240733646
  65     -0.10928883367673
  66      0.33925777275499
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1     0.020190172294231
   2     -0.10872019588563
   3    -0.00094112651427592
   4    -0.039624285914779
   5      0.10073992235551
   6    -0.015852209747236
   7       -0.140006795453
   8      0.11524682202552
   9     0.035203703778223
  10      0.10403343293945
  11     -0.07478319601645
  12    -0.0068999092378653
  13     -0.81281174273693
  14       2.2498443195675
  15     -0.10136174541187
  16     -0.12779156922405
  17    -0.093562183665037
  18      0.89464214420253
  19     -0.33306028599015
  20      0.33337350427982
  21     0.014055200027573
  22      0.22022035868368
  23     -0.75830607278766
  24     -0.19177523242613
  25     0.041328985489588
  26    -0.016341706829611
  27         1.40270112791
  28      -1.1213755798247
  29     -0.42218830697361
  30     0.011895770724079
  31     0.063838448421768
  32    -0.027960757008194
  33     -0.69875936957963
  34    -0.024862513122544
  35      0.75048557156991
  36     -0.84134041467433
  37    -0.061456917393942
  38    0.0088349065299869
  39     0.079060056078576
  40    -0.037892722487429
  41      0.58758393792472
  42      0.24382866663254
  43     -0.13868899533891
  44      -0.2284233049576
  45      0.14189087739572
  46    -0.055333008066585
  47    -0.0038548484639258
  48      0.17650938506852
  49     0.091073760481515
  50       0.1613033164693
  51       0.2114324775294
  52     -0.34314859516578
  53      -0.1845343137098
  54     -0.16389521535572
  55      0.30814154823406
  56    0.00013935544383144
  57     -0.14053688126401
  58      0.34516950524531
  59     0.051061683998952
  60      0.10986720025544
  61      0.08426249172515
  62    -0.090764215308363
  63    -0.019004175199566
  64     0.013645953938297
  65       0.1363722697111
  66     -0.42025108394075
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1    -0.097158275495849
   2    -0.085191852074546
   3     0.015847597888666
   4     -0.36089465198214
   5      0.44077451879482
   6     -0.18490093897092
   7    0.0093743245786911
   8     -0.26781407446892
   9      0.22077422987729
  10    -0.048067143626547
  11      0.33751499319958
  12     0.014987432078196
  13      0.13635399573467
  14      -1.1265611411948
  15     -0.19721798287926
  16      0.18293033751985
  17      0.16732083304904
  18     -0.36275695898042
  19      0.11292882581953
  20     -0.15524920484398
  21    -0.069666855994757
  22     -0.76543846305796
  23       3.6803407701523
  24     0.023292976689672
  25    -0.035257325802547
  26     0.075671514056289
  27       0.1494124042912
  28      0.97940566450819
  29     -0.53621746804477
  30      0.23466274674826
  31     -0.51991725245557
  32    -0.093104567280298
  33     -0.54015217114422
  34     0.019066256184452
  35      0.58020147288814
  36      -2.4882174856302
  37     -0.19384858809815
  38     0.092338081887301
  39      0.21427516925711
  40       1.0264161527068
  41       1.0174432699501
  42       1.0748531011478
  43     -0.17601125243701
  44     -0.85159998466614
  45     0.072330949144374
  46      0.69971442100922
  47    0.0048415234249907
  48     -0.54049613427071
  49       1.1037370813992
  50      0.17699963693264
  51      0.13762314584042
  52      0.18817026390852
  53     -0.80798797546826
  54     -0.16121619730818
  55     -0.39940197811807
  56    0.0063746522370866
  57     -0.10997604802704
  58      0.12465247503629
  59     0.062397599186776
  60     0.028175794913707
  61    -0.024296257407664
  62    -0.072535037059208
  63    -0.037108584319124
  64     0.017604503970683
  65     0.033103551512891
  66    -0.048902152430149
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1    0.0034595981817684
   2      0.13235240483063
   3    -0.006199784556943
   4      0.17530244579239
   5     -0.25487847010978
   6      0.24079131219445
   7    0.0030221238905411
   8     0.025860280458704
   9     -0.28497250014321
  10     0.033553877502311
  11    -0.064820186170509
  12    -0.0036092344007469
  13     0.060779120838282
  14      0.37964073329339
  15      0.12211086883914
  16    -0.084045809597166
  17     -0.12803448584262
  18     -0.03476007121011
  19    -0.010068887548743
  20      0.49040214381363
  21     0.037618450285647
  22      0.97727061910814
  23      -2.4537695108293
  24      -0.1114697321509
  25      0.11289382677003
  26      0.16290950115593
  27    -0.014222356036273
  28     -0.42400333156283
  29      -1.6402063719768
  30     0.022748892269958
  31       1.4610484831611
  32      0.11499328995506
  33      -0.7561384872867
  34    -0.018221601757153
  35     -0.24422263037828
  36      0.32794920911174
  37     -0.13253541895698
  38      0.24637950957194
  39    -0.098135055832244
  40     -0.69764491093106
  41     -0.28436056037249
  42       1.5614717905261
  43     -0.26241047740408
  44     -0.65404078285854
  45     -0.24523341772138
  46       1.1510990615603
  47    -0.0092885161350663
  48     -0.31168597040276
  49      0.73724286603684
  50      0.26504181642757
  51     -0.14863815455253
  52      0.26795890022278
  53     -0.63539024689798
  54      0.47797757966404
  55      -0.5802721616862
  56    -0.0039952782598721
  57      0.18334699113028
  58     -0.32676237444723
  59     -0.12238003092111
  60     -0.16844719138984
  61      0.12262820374022
  62      0.15830688058486
  63      0.10608336071636
  64     -0.22675897809187
  65    -0.018582999308907
  66      0.25271641469004
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1      0.13991560385079
   2     0.053527172159446
   3    0.0054547235233795
   4     0.043287088291129
   5     -0.13457490371438
   6     -0.32636750988485
   7    -0.0032364875427332
   8    0.0089112932340741
   9      0.33384945369898
  10      0.10659407498984
  11     -0.11899593389463
  12    -0.0015592687645345
  13     -0.31278012105043
  14      0.62442506493418
  15      -0.1622980447785
  16      0.13355550134995
  17      0.18031271129466
  18      0.48682214738485
  19     -0.25995019041058
  20     -0.34764176360964
  21     0.010281034287115
  22       0.1798837614053
  23      -0.8829395981691
  24     0.092909994760067
  25     -0.12358743768391
  26    -0.046654799539407
  27      -0.1292637812624
  28    -0.098732358775932
  29      0.13148546107679
  30     -0.50021655493278
  31      0.56182132484478
  32      0.47749172385091
  33     -0.40939344352909
  34    -0.0013093811988519
  35    -0.031474733568939
  36      0.51071100591827
  37     -0.09661774496618
  38     -0.10299454441839
  39     -0.58969759559518
  40      0.22943564969255
  41     -0.18888352309418
  42       1.1003573153046
  43    -0.088443971564019
  44     -0.31230150698687
  45     0.094608993870598
  46      0.38093181526131
  47    -0.0069995351847351
  48      0.25458457119231
  49     -0.48631802261466
  50     0.075269362218851
  51      0.10590602783233
  52      0.23686347074829
  53    0.0023921599718179
  54     -0.24628027112783
  55     -0.57490596622131
  56    0.0015102441402016
  57     0.049573598938944
  58     -0.13160957151155
  59      0.15498455352487
  60     0.035091654102913
  61    -0.0016835001642869
  62     -0.15877153467821
  63    -0.094874704635762
  64    -0.058853153362724
  65    0.0097411284407218
  66      0.12785048701489
 Sym= A
 Ene=              48
 Spin= Alpha
 Occup=    0.00000
   1      0.20791173896518
   2      0.37497605292448
   3    -0.020898902268992
   4      0.69276935584294
   5     -0.99347945122924
   6    -0.081005865642857
   7      0.30180799689245
   8      0.29040076882231
   9     0.016997584799797
  10      -0.1101426942487
  11     -0.56206633689162
  12    -0.0036050874322416
  13     -0.05621747734785
  14      0.10865819609455
  15    -0.042477332650581
  16      0.14700212554423
  17    -0.013121851770535
  18     0.092916791042678
  19      -0.2533960756814
  20    -0.081824227819519
  21    0.0019643220301773
  22     -0.36161775044001
  23      0.70993368197313
  24    -0.013164665008717
  25     0.068318372926348
  26      0.01611784544113
  27      0.29366076907887
  28     0.091956105242976
  29       0.3582689191854
  30     -0.22061565071835
  31     0.006737388813588
  32      0.24798527452065
  33     -0.21453641869757
  34    -0.00081378390220885
  35    -0.093442791204526
  36     -0.34962873718516
  37     -0.15129802290357
  38      0.10141659888863
  39    -0.017128281617789
  40      0.32825756664887
  41      0.29471702628887
  42     -0.41062436206835
  43      0.19516735154805
  44     -0.21610261329654
  45     -0.37809901230452
  46      0.10708868344211
  47     0.042441816342278
  48     -0.83246807688059
  49      0.85199758068129
  50    -0.050310613330089
  51      0.10395908855105
  52     -0.22409030070706
  53    -0.077704924405656
  54     -0.11503536962901
  55      0.40321752183594
  56    0.0074000439819155
  57     -0.21088051104233
  58      0.31885866068105
  59    -0.086654506517416
  60      0.00263353721328
  61    -0.038215881126541
  62     0.081488771400867
  63     0.055825174116102
  64      0.10646033942509
  65     0.014475491304471
  66     -0.19448154420548
 Sym= A
 Ene=              49
 Spin= Alpha
 Occup=    0.00000
   1    -0.073516093206516
   2     0.047420296339269
   3    -0.0033749216547885
   4     0.029406508708483
   5    -0.027807473145583
   6     -0.20519302513118
   7     -0.21578614397246
   8     -0.19724089872099
   9      0.23454442615285
  10      0.22445025817683
  11      0.23893227392185
  12    0.0013643771648177
  13     -0.13368350675251
  14      0.16954912511735
  15    -0.036991538892376
  16      0.18168560444073
  17     0.066934912436049
  18    -0.051350514605232
  19     -0.37988090760398
  20    -0.054103901247662
  21      0.00734279450399
  22     -0.56717569886879
  23      0.88083769534941
  24     -0.16056367958059
  25     0.087291024543208
  26      0.06476915596681
  27      0.70841057587485
  28      0.43782549909957
  29      -0.2389289620411
  30     0.074529997505419
  31      0.29794398828413
  32      0.36868888706584
  33     -0.50648542461057
  34     0.034049918352247
  35    -0.080454363149799
  36      -1.3722747202874
  37     0.025873528545937
  38     0.077248843235225
  39    0.0092648891661766
  40     -0.16009653343139
  41      0.21691560165705
  42     -0.19924937132628
  43      0.26881166281131
  44     0.082065156751289
  45      0.36638067590116
  46     -0.38787509039027
  47    -0.023712142410155
  48    -0.081747700977796
  49      0.63869775839198
  50      0.22432477398139
  51      -0.3221427508156
  52     -0.27549188126322
  53     -0.56173193735539
  54      0.70267190932688
  55      0.39360117790406
  56    0.0077900561719684
  57     -0.13720045346011
  58       0.1420987361284
  59     -0.38766409891595
  60     -0.21665937919078
  61     0.011782260657119
  62       0.4350776578955
  63       0.2388280000979
  64    -0.016438956781736
  65    -0.016009120529067
  66    -0.0057518027263974
 Sym= A
 Ene=              50
 Spin= Alpha
 Occup=    0.00000
   1     -0.24213560324677
   2      0.21012067340478
   3     -0.01917369388572
   4      0.24789601340139
   5     -0.26941950306393
   6      0.18314324740811
   7     0.069834248261766
   8     0.018900696671264
   9     -0.18611048827324
  10     -0.13757130903828
  11     0.041485977089071
  12    -0.0055331716785854
  13    -0.074208937349123
  14      0.25875428103043
  15     -0.17424345012828
  16      0.10563059816972
  17    -0.024206613334623
  18      0.14990664403723
  19     -0.29322058556999
  20      0.18474287512928
  21     0.016545000596399
  22     -0.72294603377275
  23      0.64946010956079
  24     -0.24500095384309
  25      0.22715727801755
  26     0.028361592866921
  27       0.8426397401661
  28      0.33970835980951
  29      -0.5382800980052
  30      0.20445560848054
  31      0.43351417780745
  32      0.21960766850524
  33     -0.31031304084233
  34    -0.032810593784197
  35     -0.35251606835572
  36        1.283418035592
  37      0.15386201595916
  38      0.11991848709555
  39     -0.10734404394312
  40      0.88921198446131
  41    -0.070444981676162
  42      0.59777547038491
  43     0.054065259545582
  44     -0.99485500079069
  45     -0.27181699751912
  46      0.25172515257623
  47    -0.0047011259885885
  48      0.89979719173539
  49      -1.8798871525003
  50     -0.16574710506493
  51     -0.05932208555629
  52     0.044136066148067
  53      0.78349856395257
  54     -0.33136548095128
  55     -0.24348597472311
  56    -0.0055569127925714
  57      0.18171300335513
  58     -0.21822727201833
  59      0.20685679655252
  60      0.23571528021381
  61     -0.12855772517085
  62     -0.21402180335364
  63     -0.32034909982014
  64     0.084136962479875
  65      0.15760912474328
  66    -0.036987370726137
 Sym= A
 Ene=              51
 Spin= Alpha
 Occup=    0.00000
   1      0.14787154961284
   2     0.033381354555992
   3    -0.0044026818033686
   4      0.19969185519625
   5     -0.27760454891713
   6     -0.15094186653422
   7     -0.10268445909564
   8    -0.035651376553659
   9      0.14027807998604
  10      0.19469501492546
  11    -0.041453192036245
  12    0.0081316432626127
  13      0.39354489047542
  14      -1.1238629373613
  15      0.38883485138661
  16     -0.22061404543733
  17    -0.046190756382638
  18     -0.94547432932043
  19      0.45866400953879
  20     0.088665233829876
  21    -0.032656810821305
  22     -0.38611977004824
  23       2.0752238987838
  24     -0.22683613194539
  25     -0.18430060331725
  26      0.21881655672483
  27     0.057008869018718
  28      0.49288342929961
  29     -0.59330262515193
  30    -0.010859828262481
  31     -0.19452019642834
  32    -0.033416631080175
  33     -0.53395197281064
  34    -0.0044458707148575
  35     -0.83739193569821
  36       1.2346109000597
  37     0.039430407341305
  38     -0.20813647358591
  39     -0.16849864721044
  40      0.47889409451173
  41      0.57043222808272
  42      0.47098293263758
  43     0.038719801979178
  44     -0.70771523746758
  45     0.074052186461386
  46     -0.34776989260107
  47    0.0097794541401396
  48     0.042345055750737
  49     -0.37601648225919
  50      0.13075553419013
  51      0.22051688468275
  52     0.014598251568908
  53    -0.014206802754693
  54     -0.47385411548655
  55     -0.11434842966577
  56    -0.048278923711393
  57      0.63620754853335
  58     -0.53357529921032
  59     -0.18397796500493
  60      0.34448447976956
  61     0.054735735552913
  62      0.15130181951936
  63     -0.22166895736181
  64      0.10840998847949
  65     -0.15678407168953
  66    -0.014457288089744
 Sym= A
 Ene=              52
 Spin= Alpha
 Occup=    0.00000
   1    -0.026466843600502
   2     0.011233033932014
   3    -0.0021168419519958
   4     0.019609877050213
   5    -0.014165189254471
   6    -0.089458586981417
   7      0.12296542442731
   8      0.11076510830031
   9      0.10469104368362
  10     -0.14489872131984
  11     -0.11748239652884
  12    -0.0094147167618146
  13     -0.31269538329736
  14       1.0838195792573
  15    -0.064367675364252
  16      0.16543126829208
  17     0.088898353229811
  18      0.49440721246785
  19     -0.53946892895428
  20     -0.23008737676405
  21     0.051734082591846
  22      0.60563422498384
  23      -2.3377947846295
  24     0.085897489395177
  25     0.019186704660679
  26     -0.34944993209446
  27      0.03093391651547
  28     -0.33304177867004
  29        1.141668122322
  30      0.49740585797488
  31     -0.72483877227049
  32      0.24048325389127
  33      0.77060397808399
  34    0.00051380569684114
  35      0.11032674586806
  36     -0.42702256178392
  37    -0.033910290308243
  38      0.12309896846893
  39     0.096698961154961
  40     -0.88017509116417
  41     -0.39348801350864
  42     -0.33669228872632
  43    -0.046131469116081
  44      0.41800091565082
  45     0.050463386839776
  46      0.14326657009385
  47    -0.0092426017638647
  48     -0.35811297444101
  49      0.89597865373347
  50     0.071559267561743
  51     -0.28377526172788
  52    -0.084946257330922
  53      -0.3733043788559
  54      0.66828914184281
  55      0.21149510899986
  56      -0.0493289407575
  57      0.93710287959008
  58      -1.0205221751067
  59      0.13699366394574
  60      0.16817475495439
  61      0.28458307945014
  62     -0.14224162257879
  63     -0.21960275450981
  64     -0.35014709323959
  65      0.15308920351937
  66     0.087351476190513
 Sym= A
 Ene=              53
 Spin= Alpha
 Occup=    0.00000
   1       0.9063311179453
   2      0.30607894822607
   3     0.036097311573678
   4      0.25204977688301
   5     -0.82249642630116
   6    -0.079020011248541
   7    -0.014728874854278
   8     -0.19191169194193
   9     -0.10950000018889
  10      0.62994291213738
  11     -0.42688348283703
  12    -0.011564188109877
  13     -0.21894020579611
  14      0.75823408212439
  15    -0.061593097184477
  16      0.10507555156779
  17     0.081904706632745
  18      0.40257708565881
  19     -0.24747172348667
  20    0.00078646367533423
  21     0.021128596919853
  22      0.13108714960974
  23     -0.63431305501113
  24    -0.0015960582393205
  25      0.14154027545958
  26      0.25131350932047
  27      0.16255230796478
  28     -0.51486930787326
  29     -0.17710477147559
  30      0.23825582013129
  31     -0.17336524959099
  32      0.20937918086937
  33     -0.39034666279059
  34    -0.015619132766976
  35      0.16734077497753
  36      0.53610502354879
  37    -0.093470071143546
  38    -0.059442913149856
  39      0.24645122157858
  40      0.38707379126878
  41     -0.43593886117899
  42      -0.7024998011189
  43     0.026954041823661
  44      0.51828761588457
  45     -0.24427540111461
  46     0.066221278640146
  47    -0.0049541920754708
  48      0.58626458912944
  49      -1.2366010024144
  50     -0.11445490606007
  51     0.030526446763472
  52      0.10473818860517
  53      0.53292995482904
  54     -0.31428953749796
  55    -0.016335780976517
  56    -0.00092400062562693
  57      0.15395785119508
  58     -0.28357121307744
  59    -0.014262058227954
  60     -0.12515924700769
  61       0.1085394246334
  62     0.046906548628726
  63     0.046444524702573
  64     -0.21850841523531
  65     0.058748570822254
  66      0.17347658844902
 Sym= A
 Ene=              54
 Spin= Alpha
 Occup=    0.00000
   1      0.10365122416581
   2      0.32641683681177
   3    -0.013805692834448
   4      0.47572969576299
   5     -0.70913740524977
   6    -0.0017621696814109
   7      0.10144865122034
   8      0.10583156545669
   9    -0.050402510358114
  10     0.047305329219129
  11     -0.28622559780417
  12    -0.00084911053175118
  13      0.19368380653393
  14     -0.51070425338668
  15    -0.081187183981104
  16    -0.087545282013108
  17     0.054579199883996
  18    -0.064653500117886
  19      0.21786816918191
  20    -0.088347583345944
  21     0.017310809928893
  22      0.27639202316714
  23     -0.65062815981788
  24     0.038957299877746
  25     -0.13461987809097
  26      0.17456998462443
  27     -0.38297832607705
  28      0.54290562183398
  29     -0.32819458237332
  30     -0.17274393374734
  31      0.94498518110806
  32      0.17307138882413
  33     0.027394920142181
  34    -0.017892386466164
  35      0.20464166507754
  36     -0.15168717307992
  37    -0.043295465287787
  38     0.014962317024255
  39      0.60469599666826
  40     -0.31457434975231
  41      0.32921786167322
  42     -0.90327520896607
  43     -0.23672679122735
  44      0.48200766660745
  45      0.59490931260491
  46      -1.4412925617782
  47    -0.023767306324285
  48     -0.13360535068097
  49      0.64635724218223
  50      0.22096873053987
  51    -0.073463932608506
  52      0.16210655993991
  53     -0.59497384727972
  54      0.24361351430858
  55    -0.075648712553874
  56    -0.0014755076617863
  57    -0.0099680917293875
  58     0.025436310508462
  59     0.039770251246907
  60      0.24933384645639
  61     -0.26874956747068
  62    -0.053666926700846
  63     -0.25988999025445
  64      0.31808424113144
  65    -0.052572363548047
  66     0.011517910285086
 Sym= A
 Ene=              55
 Spin= Alpha
 Occup=    0.00000
   1    -0.078324013712972
   2     -0.04670768642424
   3    0.0038027514610227
   4     -0.14269549450841
   5      0.20007026627376
   6     0.077031458633341
   7     -0.23394920701539
   8     -0.24955736593576
   9    -0.070265226569597
  10      0.20910154075901
  11      0.33467995688433
  12    -0.0031686033108703
  13    -0.020969384017863
  14      0.19718346320561
  15     -0.19764032846712
  16     0.064585236963361
  17    -0.092089503240393
  18      0.24561680909189
  19     -0.20592978579303
  20      0.21577574263538
  21     0.013913943338073
  22      0.45758080686789
  23      -1.6341942894736
  24    0.0012562447995949
  25    -0.088414841848912
  26      0.26329514891612
  27     0.069993396619812
  28      0.38602622134305
  29     -0.70971050001857
  30     -0.17900800560741
  31       1.2451371138967
  32      0.26663533076733
  33      -0.0954412413142
  34    0.0075607906899937
  35     0.093360879377274
  36      0.38623524042509
  37      0.17268673955473
  38    -0.023090397929167
  39     0.079192263776177
  40     -0.30120003039829
  41    -0.029662791900094
  42    -0.055022338016411
  43     0.052738705247773
  44    -0.089662142462727
  45      0.16038471123871
  46     -0.35580815573504
  47     0.033922406007498
  48     -0.52882532901159
  49      0.55731555923156
  50     -0.44591947586493
  51      0.25731741381153
  52    -0.011348891600333
  53      0.54413002829853
  54     -0.28874594398944
  55    0.0042328243218299
  56    -0.009879102810148
  57      0.40920107023077
  58     -0.55697871417863
  59    -0.085124939552351
  60     0.012222325057043
  61      0.11702280844574
  62      0.14749606842292
  63     -0.16270266052213
  64      -0.2834267363285
  65      0.30943932285127
  66     0.048601229907662
 Sym= A
 Ene=              56
 Spin= Alpha
 Occup=    0.00000
   1      0.13864866865328
   2      0.34916223785948
   3     -0.02004965971218
   4      0.61587645103502
   5     -0.87391249828467
   6      0.17274959852137
   7     -0.15093353431631
   8     -0.25181602232346
   9     -0.25255347213085
  10      0.35474866583816
  11     0.086871144877071
  12    0.0056596166296237
  13    -0.091647179223437
  14     0.051333946017959
  15    -0.032397179654579
  16     0.016469858501848
  17    -0.0012543589211688
  18    -0.0031806129223831
  19    -0.094310084402075
  20     -0.13829479341271
  21    -0.040168128367432
  22     0.011508600784037
  23     0.049290928516737
  24     -0.15180686682385
  25     -0.45097629185647
  26     -0.18658394861346
  27      0.11239646227632
  28      0.36342842286625
  29      0.82467976195496
  30     -0.11262246475723
  31     -0.76356372384738
  32     -0.22517676122431
  33      0.58694106930731
  34    0.0010913177984486
  35      0.44465261978418
  36      -1.4253867004635
  37      0.21799796105544
  38      0.48625478347229
  39     -0.12813545179445
  40     -0.45025797558117
  41     -0.99465494410133
  42      0.26708668282391
  43    -0.011120139846075
  44      0.32948762581845
  45     -0.11505073464466
  46      0.99773658044496
  47    -0.0019099583859528
  48    -0.0087342881773797
  49      0.15856769345085
  50     0.025325068609527
  51     0.034351857803881
  52     -0.02380534249701
  53     0.019512910615319
  54      0.21477719449931
  55     0.017227292048663
  56     0.012454979090433
  57    -0.086902627349755
  58     0.006161854170826
  59     -0.06711852845204
  60     0.097330844051967
  61      -0.2099740421883
  62      0.10587606466728
  63     -0.20234257953849
  64      0.13752034278494
  65      0.11888844169225
  66     0.041303706338314
 Sym= A
 Ene=              57
 Spin= Alpha
 Occup=    0.00000
   1     0.076415023759176
   2      0.12488464069111
   3    -0.0041059849391147
   4      0.18869433212921
   5     -0.29309862749052
   6     -0.12084216411209
   7      0.15661136382676
   8      0.22131002680188
   9      0.10976875734265
  10    -0.097236596944358
  11     -0.32907384029844
  12    0.0063022986493994
  13      0.12210772724056
  14     -0.55736408497411
  15     -0.12992446618601
  16     -0.02467860320242
  17    -0.044739175387916
  18    -0.083238847926151
  19      0.18992440479587
  20      0.14845395109279
  21    -0.036973634576497
  22     -0.36301067708052
  23       1.4855928480015
  24        0.234533757271
  25      0.17501311673767
  26     -0.22645006837042
  27     0.014370541202931
  28      0.19606369237067
  29     -0.34354643379791
  30      0.13568907355904
  31     -0.10179712454448
  32     -0.44065577897578
  33      0.21430368486398
  34     0.048702858081862
  35      0.78652886786904
  36      -1.8940931545112
  37      0.23009192845326
  38    -0.029580617587551
  39     -0.16496265137047
  40    0.0005444250216814
  41      0.49563020751311
  42       1.2736312531536
  43     0.024557568131005
  44     -0.59525009511323
  45      0.29732804101095
  46      0.69424856383562
  47     -0.01972786488671
  48       0.2078150541423
  49      0.39215072593615
  50     -0.18399952230946
  51       0.1109938778737
  52      0.11427590715956
  53    -0.053000073641086
  54    -0.0024425819568643
  55     -0.36425841553195
  56    -0.013133829945634
  57      0.30435460225263
  58     -0.41443720450228
  59     -0.55273209739408
  60    -0.056819743221694
  61    -0.010302855747735
  62      0.63100504071621
  63     0.017254113047349
  64    -0.038162239386313
  65    -0.020074960295438
  66      0.20692916079574
 Sym= A
 Ene=              58
 Spin= Alpha
 Occup=    0.00000
   1      0.70740031335675
   2     -0.29206924774131
   3     0.072007610816428
   4     -0.79868249267959
   5      0.65345017900624
   6      0.10029401168251
   7      0.10889894596868
   8    -0.013301027099576
   9     -0.21558562871606
  10      0.19092339991815
  11     -0.31045480341713
  12    0.0078490352757381
  13     0.053662390826442
  14     -0.17172812522285
  15    -0.019571913830625
  16     0.046713857015207
  17     -0.13426147368457
  18     -0.16019857725489
  19     -0.13475012346137
  20      0.18347416789045
  21    0.0048509332890818
  22     0.019415296839168
  23     -0.47871647203641
  24     -0.07565745336375
  25    -0.078037090278116
  26     -0.23492445997802
  27      0.20116541811479
  28      0.52146486819778
  29    -0.056812525239148
  30     0.035924032017721
  31      0.43888905772101
  32     -0.19404355603516
  33      0.57151431092024
  34    -0.0011189816622394
  35     -0.37942039928915
  36      0.23631684807808
  37      0.12204826080876
  38     0.020560006509287
  39     -0.18960622945049
  40     -0.35245545075982
  41      0.43460729512167
  42      0.66249150345739
  43    0.0090758274562751
  44     -0.77147930836005
  45     0.080037801048001
  46    -0.088674734713936
  47    0.0015581249145921
  48     -0.32810800416355
  49      0.72430045544124
  50     0.070073574010692
  51     -0.13180662979787
  52     -0.13200231646559
  53     -0.31320085596463
  54      0.33567793928827
  55     0.059411623100282
  56    0.0074383032094829
  57     -0.15370131386858
  58      0.21724997406479
  59     0.033653187817748
  60      0.17625468266097
  61     -0.20579856470173
  62    -0.042344204268728
  63     -0.18394848715348
  64      0.24364130950788
  65     0.068902095932239
  66     -0.15561128187868
 Sym= A
 Ene=              59
 Spin= Alpha
 Occup=    0.00000
   1    -0.085013946690103
   2     -0.20532163935431
   3    0.0049659226962684
   4      -0.2517634559628
   5      0.40821557158204
   6    -0.0083958205299028
   7      0.33022256874819
   8      0.25560660547396
   9     0.044477793187255
  10     -0.47804064748343
  11     -0.17189354606745
  12    -0.0025932180419208
  13     -0.17156431360596
  14      0.35289729336912
  15    -0.069898398913213
  16      0.22401249223695
  17     0.010252126282272
  18      0.11553745242246
  19     -0.48282671156081
  20      0.13606018902187
  21    -0.017640466616264
  22      0.20316550296166
  23     -0.77475390020757
  24     -0.23689261024822
  25     -0.60099153069982
  26      0.30636272731021
  27      0.41489130101873
  28      0.69469555226749
  29     -0.64809956449404
  30     0.067261780827805
  31      0.34610709866429
  32     -0.11356714435539
  33    -0.023096343694424
  34    -0.030648193630372
  35     -0.54592536718159
  36       1.3460258401973
  37     0.065697488499107
  38      -0.0519434982095
  39     0.072477862428677
  40      0.30218714286999
  41     -0.16646016727018
  42    -0.037035945813611
  43     -0.20337768876959
  44     0.013545764224239
  45     0.070526430784611
  46     -0.44996925758141
  47    0.00027403447181924
  48      0.39597071876676
  49      -1.0059216562407
  50      0.07458755639675
  51      0.13677622258274
  52    -0.012706979443539
  53      0.27618582412367
  54     -0.39611661768188
  55    -0.038824036427087
  56     0.026146934262074
  57     0.013510635317082
  58     -0.31877255167043
  59    -0.087691526739153
  60     -0.22642823385337
  61     0.047031776318572
  62      0.20423000238069
  63    -0.074602607911793
  64     -0.39546831988438
  65        0.459426130852
  66      0.17339149942966
 Sym= A
 Ene=              60
 Spin= Alpha
 Occup=    0.00000
   1     -0.06712591714451
   2     -0.20044552732601
   3     0.010746814831073
   4     -0.33335855814469
   5      0.47732709645775
   6      0.14506889168176
   7     0.070663903844122
   8      0.04757067533641
   9     -0.12813770767937
  10     -0.18016291996688
  11     0.051488423393777
  12    -0.0074295999794767
  13     0.051270179502282
  14     0.083079716157352
  15      0.22518019727669
  16     -0.17384918498572
  17      0.07794065925472
  18     -0.12107447292184
  19       0.2437496946813
  20     -0.27733327560088
  21      0.02857904575847
  22    -0.0040210037952907
  23      0.40731527253187
  24     0.053664510864343
  25      0.30549813727822
  26     -0.01354326571828
  27     -0.21625928148866
  28     -0.67992588708607
  29      0.72169282152952
  30     0.064176428987241
  31     -0.78399625340072
  32      0.58680067858917
  33     -0.48678166314495
  34     0.018487198317024
  35      0.29230084734449
  36     -0.65777727969254
  37     -0.10565944237343
  38    -0.042865779582587
  39    -0.0015465941542311
  40     -0.20326472418954
  41      -0.2194414522537
  42     -0.40584519705466
  43      0.27123648951597
  44      0.34248393554599
  45    -0.0062865152227247
  46      0.27441843683285
  47    -0.0028138942804744
  48     -0.12546779230762
  49      0.32170796802885
  50     0.047962576975562
  51     0.054120047405084
  52      0.07007695966435
  53     -0.14800907510589
  54     0.035312237430131
  55     0.036968836292521
  56     0.035073959649794
  57      0.10213266996166
  58     -0.58336014628991
  59     -0.16801484574483
  60     0.086780526702904
  61     -0.36288834386859
  62      0.34971725688868
  63     -0.59590016618419
  64     -0.11532524628958
  65       0.6657229905302
  66      0.31674578455046
 Sym= A
 Ene=              61
 Spin= Alpha
 Occup=    0.00000
   1     0.025552821611836
   2     -0.31125799087199
   3     0.014746730972365
   4     -0.38966013707275
   5      0.56174069000024
   6     -0.44573567720325
   7    -0.016402048158019
   8      0.18927818188007
   9      0.52768732651369
  10    -0.077991627561044
  11     -0.10983602783478
  12    0.0045194574876815
  13       0.4401339485048
  14      -1.2408655975737
  15      0.16611421700216
  16     -0.15559644293416
  17    -0.067999684318715
  18     -0.61931536380973
  19      0.50278170879555
  20       0.1199666111407
  21     -0.04477872886774
  22     -0.51428548082313
  23       1.8806535167576
  24    -0.046371423526403
  25    -0.0094466956321237
  26       0.2054658138495
  27     -0.21827080718815
  28      0.38651217719108
  29     -0.57251260346179
  30     -0.41784056996228
  31       0.4348274084734
  32     -0.16441455160362
  33     -0.53082033810891
  34     0.015403050895094
  35      0.71180886948334
  36      -2.1384573286964
  37      0.14013750578086
  38        0.573956614411
  39      0.14584983878065
  40    -0.075424202878007
  41     -0.89806130147265
  42     -0.23771570644512
  43      0.15628860809913
  44      0.60768002955559
  45     -0.18341119873738
  46       0.7768699857179
  47    -0.0067982005580802
  48     0.053898558247335
  49     0.099669684546095
  50    -0.069969795763089
  51    -0.080317548129406
  52    0.0070576936649977
  53     0.078596063462237
  54      0.31562634587913
  55     0.084994322184491
  56    -0.0051209098374148
  57      0.18068278735917
  58     -0.24388088335733
  59      0.14096919082047
  60     0.029554088907138
  61     0.042270747422027
  62     -0.13678253455226
  63    -0.093465277865573
  64     -0.10914782206274
  65      0.10566985706914
  66      0.03886260441871
 Sym= A
 Ene=              62
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0013316270453579
   2     -0.15789617704596
   3    0.0079550464594596
   4     -0.21703128891961
   5      0.31016656320251
   6     -0.11030020656003
   7     0.063642041354457
   8      0.12901611430503
   9      0.14176493776688
  10     -0.12670531518015
  11    -0.086439564547998
  12    -0.017544056317483
  13     -0.12016194186898
  14      0.95960130487711
  15       0.1414527454847
  16    -0.091763344895752
  17    0.0052435491152958
  18      0.18806250816883
  19     -0.30116766475341
  20    -0.058193887473771
  21      0.07053101896321
  22      0.60346972040539
  23      -2.5386300348826
  24     -0.16827317925536
  25     0.026014503679948
  26     -0.15358669307016
  27       0.2558444649232
  28     -0.28263525743909
  29      0.58593234579737
  30      0.51115784963084
  31     -0.32896834399375
  32      0.65800816518141
  33      0.12775332759293
  34    -0.033022968785212
  35     -0.30127240267199
  36       1.6761842330566
  37      0.21390216509565
  38      0.21945043587749
  39      0.16717189033683
  40     -0.53246500296404
  41      -0.8987810674967
  42     -0.16166435595845
  43     -0.17975767327802
  44     0.086665895896221
  45     0.040363690902377
  46     0.040164524872337
  47     0.015032562948924
  48     0.097435216271727
  49     -0.61651239223114
  50     -0.23280292637653
  51      0.21163610815487
  52      0.13824638002149
  53      0.67187374004382
  54     -0.30808063488572
  55     -0.20215047855524
  56    -0.0010924444385901
  57     -0.44940118007545
  58      0.74316975194596
  59    -0.037223681012016
  60      -0.0632918882348
  61    -0.012441050950996
  62    -0.060933314064508
  63      0.38906740598835
  64      0.34690869722836
  65      -0.5621065347054
  66     -0.11450074643516
 Sym= A
 Ene=              63
 Spin= Alpha
 Occup=   -0.00000
   1      -0.1309685820571
   2     -0.26251678099893
   3     0.013132421161387
   4     -0.45492742683297
   5      0.66198540259033
   6    0.0026839734896734
   7    -0.041354714826411
   8    -0.037192700370629
   9     0.049379426787104
  10     -0.10469927651982
  11        0.196483201811
  12    -0.011563031488889
  13     -0.40359068951055
  14        1.315445858621
  15     -0.24962934201477
  16     0.057468225937916
  17     0.067771605329432
  18      0.92087825116753
  19      -0.2859512077447
  20      -0.2609264075415
  21     0.038667921948091
  22      0.38549953153056
  23      -2.4022935530606
  24    -0.069458754205061
  25    -0.056091516307734
  26     -0.10669919943383
  27    -0.096513467314157
  28     -0.69046843645089
  29       1.1785698926371
  30      -0.2808246059897
  31     -0.11831346047514
  32     0.089726874785437
  33      0.59487470416905
  34    -0.087250076843691
  35     -0.53055594487288
  36       2.9332244393262
  37     -0.23976913602088
  38      0.20646687251185
  39      0.25108212051722
  40      0.53976955061828
  41     -0.82807579979767
  42      -1.3945949639523
  43     -0.30156266097876
  44      0.52515083853551
  45     -0.60756341872825
  46     -0.53756702595629
  47     0.021217428892634
  48      0.37963496802499
  49      -1.7437171298977
  50     0.061096369808506
  51     0.022612345586028
  52      0.06628143993866
  53      0.62915200533825
  54     -0.49165683294021
  55     0.094045657199006
  56    -0.028494641864767
  57      0.33166546667297
  58     -0.29554750346805
  59     -0.42094120461214
  60      0.16558031747791
  61     -0.11884010082929
  62      0.43168511541095
  63    -0.061429187836065
  64       0.2629493127925
  65     -0.28320060826987
  66      0.15273653899558
 Sym= A
 Ene=              64
 Spin= Alpha
 Occup=   -0.00000
   1        0.125172290042
   2    -0.019160216130865
   3     0.019145880083581
   4      -0.2270777159359
   5      0.17808935626726
   6      0.47726740914927
   7      0.20838148370714
   8    0.0054480348640523
   9     -0.55659848166823
  10     -0.15774012103061
  11    -0.086290354350828
  12    0.0076160944146509
  13      0.21188973368104
  14      -1.1356132049609
  15    -0.078234449875551
  16     -0.14551037524012
  17     0.044183400964751
  18     -0.32382107820275
  19      0.54293290401135
  20      -0.2591947170549
  21    -0.057637260387518
  22      -1.1685494784729
  23       3.7492686394991
  24    -0.050359754910207
  25    -0.016739761992501
  26     0.042700029326294
  27    -0.092643645719787
  28      0.46746913085053
  29      0.28722683854276
  30     -0.42205907906001
  31     -0.51224791822616
  32      0.19596095162131
  33     -0.71986823868778
  34     0.027669555754677
  35      0.48017829736929
  36      -1.8561752641079
  37    -0.043783736738094
  38      0.18720126160258
  39     0.046617693470206
  40      0.74095651247216
  41    -0.095891915378614
  42     -0.19546169607859
  43     0.021585867513814
  44      0.42224807806654
  45      0.36007397841944
  46     -0.10191785176155
  47    -0.0030340680086588
  48     0.033106252172588
  49    -0.035781601004926
  50     0.037597310318038
  51     0.069894206480078
  52    0.0056335232123066
  53    -0.095115392056226
  54    -0.080992677751406
  55     -0.02533440999063
  56    -0.027163428724552
  57      0.24382546359684
  58     -0.11671069536687
  59     -0.01356234673602
  60       -0.140917685506
  61      0.34586047534843
  62    -0.039400916851712
  63      0.32551910908788
  64     -0.21149372882561
  65     -0.23253778458862
  66    -0.028070375857494
 Sym= A
 Ene=              65
 Spin= Alpha
 Occup=   -0.00000
   1     -0.09720121555016
   2     -0.12872939689126
   3    0.0066775045051599
   4     -0.24364089802466
   5      0.35645024176125
   6      0.14955453575096
   7      0.17196209149736
   8    0.0049717494208449
   9     -0.14168131056196
  10     -0.27277407930673
  11     0.079277563519486
  12    0.0012982521164706
  13     -0.14871465292905
  14      0.24006420443993
  15    -0.065595847363499
  16      0.31898387427444
  17     0.042498173091787
  18     0.081328588745984
  19     -0.45925751357033
  20      0.15671588953026
  21    -0.028823255369781
  22       0.2491399768524
  23     0.073547436474754
  24     0.082121107923844
  25    -0.098618367623196
  26      0.47353096148145
  27      0.32151149013007
  28      0.14790121076669
  29      -1.0735148313066
  30    -0.055490922029175
  31      0.53118103779019
  32     0.070563282179379
  33     -0.67467155367659
  34     0.071262817308548
  35      0.87705205596233
  36      -3.0115805706681
  37     0.044918236492077
  38     -0.15988837596586
  39     -0.21381480276117
  40      -0.5253588019644
  41      0.16970468755396
  42      0.48610730777716
  43      0.54818880238015
  44      0.18362477022991
  45    -0.00036045713122491
  46      0.98318077750975
  47    -0.024085474769045
  48     -0.13414210616919
  49       1.1662439042919
  50     0.013120003549721
  51    -0.046724287150489
  52    -0.049558032122305
  53     -0.48998893977059
  54      0.44526984040907
  55      0.12604814397437
  56    -0.025730115330583
  57    -0.017403278558158
  58      0.31139789615064
  59    -0.065394361447008
  60      0.29790642737702
  61     -0.11581740227199
  62    -0.033430580282065
  63    -0.0050742437102757
  64      0.47213597526378
  65     -0.47347904127998
  66     -0.14545882121553


==> anc/c2h6n4_locints_r124.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -4.65205370847044     1.17289453213602     2.26029772030203
N   2   7    -5.19190339742878    -0.13164763197706     0.85841006397181
N   3   7    -3.49176406896976    -0.45795686503793    -0.71186163868778
C   4   6    -1.10289880854493     0.93690644506039    -0.41986304764611
H   5   1    -1.11243374586102     2.11165109502419     1.30249381351847
H   6   1    -0.90727562280819     2.17435081745496    -2.06945222493207
C   7   6     1.10289880854494    -0.93690644506039    -0.41986304764611
H   8   1     1.11243374586102    -2.11165109502418     1.30249381351847
H   9   1     0.90727562280819    -2.17435081745496    -2.06945222493207
N   10   7     3.49176406896976     0.45795686503793    -0.71186163868778
N   11   7     5.19190339742878     0.13164763197706     0.85841006397181
H   12   1     4.65205370847044    -1.17289453213602     2.26029772030203
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    1.00000
   1      0.66954256161002
   2      0.74757909824576
   3    0.00091321990240226
   4     -0.18418602357041
   5     -0.19337776284346
   6    -0.045832987807995
   7      -0.1561417270998
   8     -0.18020116117033
   9     -0.02659890838984
  10    -0.090615944837762
  11     -0.10457869772296
  12    4.7430649703542e-05
  13     -0.02105483625862
  14    -0.022104480949568
  15     0.029050354593749
  16    -0.0020712152719136
  17    -0.022228861104243
  18      0.01685920463594
  19    -0.0012020177585642
  20    -0.012900390491651
  21    0.0032974388904197
  22    -0.0021451197134431
  23    -0.0031734666318884
  24      0.03408081707748
  25    0.0077083946919575
  26    -0.011178970866261
  27      0.02453413087503
  28    0.0055491264713204
  29    -0.0080475281345944
  30    -0.047057290799476
  31    -0.052541912999776
  32    -0.0035722388586998
  33    -0.0039885905061562
  34    -0.00011246865308852
  35    -0.002310928808174
  36    -0.0031813174750982
  37    0.0018953113050108
  38    -0.0028486354871852
  39     0.003371587694054
  40    0.0013643984972645
  41    -0.0020506784124034
  42    0.0024271417423622
  43    -0.0014382248832442
  44    -0.0016058528956021
  45    2.1753978576575e-05
  46    2.4289448677358e-05
  47    9.206068879171e-06
  48    -0.00021886840493271
  49    -0.00022994629239616
  50    0.00059016555491182
  51    -0.00017025951906413
  52    0.00039665786719999
  53    0.00034249915357253
  54    -9.8809123443073e-05
  55    0.00023019809042258
  56    -5.6818143043913e-06
  57    -0.00017574387130608
  58    -0.0001843889590056
  59    3.5868698577863e-05
  60    0.0001610259886161
  61    0.00013920551482356
  62    2.0816190983057e-05
  63    9.3450497653043e-05
  64    8.0787112366837e-05
  65    8.1695254578614e-05
  66    9.1217001353845e-05
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    1.00000
   1      -1.1646062409127
   2       1.9887013315923
   3    0.0054205335779527
   4     0.072074767380632
   5     -0.53685825987321
   6     0.046762600180641
   7      0.07975916670769
   8     0.075875999330956
   9      0.10423302452944
  10      -0.2641524416596
  11     -0.41950510460109
  12    0.0070549865919496
  13    -0.0046869041684834
  14       -0.142430563694
  15     0.014007627035865
  16    -0.015341855144628
  17     -0.02672041987402
  18      0.22767788832907
  19     0.030127082864771
  20     -0.12068348932763
  21    0.0063255335239375
  22     0.046210592127554
  23    -0.029777863027345
  24    0.0016523363173359
  25     0.011389281700016
  26     0.011852548445255
  27      0.27755898290165
  28      0.15017249801537
  29    -0.00090865127687792
  30     0.014889700831367
  31     -0.43754548915543
  32    -0.016942164915996
  33    -0.023190085374945
  34    -0.0011017970347271
  35    -0.016062800193585
  36    0.0065659858828132
  37    0.0038183593269953
  38    -0.014154378700749
  39    -0.0018928698429466
  40    -0.014289594981932
  41    -0.014063777168371
  42     0.073087824303281
  43    -0.015069396091259
  44    -0.029252885533646
  45    0.0075726944503314
  46     0.022691906533329
  47    0.00080371567518342
  48     0.011859053490858
  49    -0.012567516010283
  50    -0.0048344957980075
  51     0.001129184218064
  52    -0.0013695484876315
  53     0.043504866439185
  54    -0.019988543613222
  55    -0.0040205266170201
  56    0.0001875902632587
  57    -0.00031035417510762
  58    -0.018595683280618
  59    0.00094933847685246
  60    -0.00073255119681738
  61    0.00029067127980905
  62    -0.00022218874974329
  63    0.0066162535486118
  64     0.014170791887211
  65    -0.0011119337845016
  66    -0.00056764713160609
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3      0.99508191686932
   4     0.019808623837943
   5    0.0017613999008236
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -0.00034889747374456
  13    -6.9453365579775e-06
  14    -6.1758531155379e-07
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21      1.8299721373e-05
  22    7.6490183591417e-07
  23    -1.3025145589092e-07
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    6.9111616437717e-07
  35    2.8887654199043e-08
  36    -4.9191397379793e-09
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47    -2.0482055471171e-10
  48    -4.0772656539955e-12
  49    -3.6255397534596e-13
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56    2.1701093159332e-11
  57    4.3199337057377e-13
  58    3.841322276147e-14
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    1.00000
   1     -0.17969367737714
   2     -0.20063733808204
   3     -0.25297352665378
   4       0.7101161166742
   5       0.7503257347343
   6      0.11454784644073
   7     0.039347217128848
   8    -0.023067156947521
   9     0.066477177671558
  10     0.022834929029497
  11    -0.013386890617551
  12    0.0095915710971362
  13     -0.15724713456114
  14     -0.16526305199287
  15      0.17397385324477
  16    -0.026446496839867
  17      -0.1511486020364
  18      0.10096471572115
  19    -0.015348070905233
  20    -0.087718213694927
  21    0.0021592374587241
  22    -0.011764248288278
  23    -0.016372131992082
  24     0.015597494545466
  25     0.013921358012311
  26     0.008408237796085
  27     0.011228339145481
  28     0.010021720390556
  29    0.0060529301879278
  30    0.0063161398077091
  31    0.0070522986477319
  32    -0.0018139907841205
  33    -0.0020254150704893
  34    0.00041701558310679
  35    -0.00019967588501516
  36    -0.00030253035234637
  37    0.0026076027730496
  38    -0.00081240106413214
  39    -0.00012155824069823
  40     0.001877163553874
  41    -0.00058483204745704
  42    -8.7507461439341e-05
  43    0.00010774225454086
  44    0.00012029983172232
  45    -0.0023057914699368
  46    -0.0025745361186495
  47    7.208550196994e-05
  48    -0.00066046153349578
  49    -0.00069473784707238
  50    0.00068034652734923
  51    -0.00022194126785566
  52    -0.00061241548199638
  53    0.00039483515737875
  54    -0.00012880232631458
  55    -0.00035541176958356
  56    1.2822210880898e-05
  57    1.5774134129923e-05
  58    1.6314578042664e-05
  59    8.6374577693579e-05
  60    1.9055764586122e-05
  61    7.9519189897682e-05
  62    5.0126984714749e-05
  63    1.1058902348849e-05
  64    4.6148500206521e-05
  65    -0.00017133017476559
  66    -0.00019129905236428
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    1.00000
   1     -0.36744905463141
   2     -0.92083568712941
   3    -2.351870340085e-05
   4      -1.8176397828409
   5       4.6477946043242
   6      0.12399554471838
   7     0.010135182576374
   8    -0.068697663599641
   9        1.179740775405
  10      0.21527946147128
  11     -0.49391128406613
  12     0.035438382142145
  13      0.11123342439414
  14      -2.3171597382814
  15     0.077069190888327
  16    -0.016922555103544
  17    -0.074587169870661
  18       1.0534408420583
  19     -0.26032904348311
  20      -1.0506297456214
  21     0.014538213633302
  22       0.1384564947648
  23     -0.31852265433432
  24     -0.05378745218766
  25    -0.023724219781839
  26    0.00012923672506285
  27      0.05014281487438
  28      0.16396788647275
  29      0.19601492643009
  30    -0.0020879522352996
  31    -0.0071924897344692
  32      0.02795479183106
  33     0.054279638241669
  34    -0.0018486286268424
  35    -0.0094082220987102
  36       0.1723453964286
  37    -0.012927963996851
  38    0.0078325033223447
  39    -0.0018390690561433
  40    0.0054799871993032
  41    0.0071750245815239
  42    -0.039618230017242
  43    -0.012975993071708
  44      0.02060140810677
  45     0.011355293837586
  46     -0.10317334139395
  47     0.001629468607345
  48     0.012968022057142
  49    -0.088479549555553
  50    0.0036519321559685
  51    0.0017622793758192
  52    0.0066195029020171
  53    -0.0014063598155746
  54    0.0094492020232567
  55    -0.040710411162143
  56    -0.00036391895516399
  57    -0.0019702474452902
  58     0.052861936220739
  59    -0.0040477513171706
  60    0.00061004510187604
  61    -0.001663924412304
  62    -0.016146565800004
  63     0.001181356324033
  64    -0.0061103764456347
  65    0.00043583960968668
  66    -0.014741534508849
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    1.00000
   1    -0.033109100838123
   2    -0.036968033352162
   3    -0.0099477032900091
   4     0.084626783469191
   5     0.089032306935773
   6      0.79414991854183
   7    0.0012610107517827
   8    -0.036054777130132
   9      0.46088029476901
  10    0.00073182026896837
  11    -0.020924180590583
  12    -0.013903449010081
  13     -0.11812954476689
  14      -0.1237476105778
  15     0.049672094802159
  16    -0.022449787214312
  17     -0.12816677848841
  18     0.028826911845874
  19    -0.013028603677038
  20    -0.074380845820389
  21    0.0026219937971343
  22    -0.0062931034076777
  23    -0.0088530645789901
  24     0.021001452121792
  25    0.0079929167357925
  26    -0.0059178200574863
  27     0.015118545243511
  28    0.0057539484697018
  29    -0.0042601259076381
  30    -0.0071948931052821
  31    -0.0080334724153866
  32    -0.0035167035700131
  33    -0.0039265824675076
  34    0.00013147790608845
  35    -0.0004846749409471
  36    -0.00067726990000868
  37    0.0013653837171435
  38    -0.0019645400656882
  39    0.0012901381451689
  40    0.00098291372342621
  41    -0.0014142349630661
  42    0.00092874586980951
  43    -0.00089042949931074
  44    -0.0009942108542666
  45    -0.0012360609080059
  46    -0.0013801263011001
  47    2.7444583935576e-05
  48    -0.00033312947554159
  49    -0.00035024755106929
  50    0.00057094368841692
  51    -0.00027397776748933
  52    -0.0001256290398693
  53    0.00033134385494523
  54    -0.00015900140677782
  55    -7.2908083945692e-05
  56    1.2794043439482e-06
  57    -6.3936510442155e-05
  58    -6.714564841416e-05
  59    5.9272984036665e-05
  60    5.6734071802468e-05
  61    8.3314604430646e-05
  62    3.4398732174923e-05
  63    3.2925289199524e-05
  64    4.8351146996355e-05
  65    -2.5911039514051e-05
  66    -2.8931023455694e-05
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    1.00000
   1     -0.11279457078476
   2      -0.1259410056196
   3    -0.0040176191042854
   4     0.029057368205318
   5     0.030581559118043
   6    0.0012610107517827
   7      0.77609639803782
   8     0.051440195233937
   9    0.00073182026896837
  10      0.45040303895466
  11     0.029853018666706
  12    0.0020825356228557
  13     0.028096903524244
  14     0.029456570351901
  15    -0.035244553960932
  16    -0.092196193251629
  17     0.030817811624236
  18    -0.020453972278108
  19    -0.053505525506332
  20     0.017884938062568
  21    0.0010312007091811
  22    0.0041794438507211
  23    0.0056999566882623
  24    6.3557325841841e-05
  25    -0.0082144567930685
  26    -0.0058148137174024
  27    4.5753707920959e-05
  28     -0.00591343093595
  29    -0.0041859736059831
  30    0.0037235508724887
  31     0.004157538240487
  32    0.0010922820757755
  33    0.0012195897558397
  34    -4.0195461324424e-05
  35    -0.0015897867447569
  36    -0.0021909730337886
  37    0.0016686612635151
  38    -0.00013390201587872
  39    0.00067204238232877
  40    0.0012012374507366
  41    -9.6393510006824e-05
  42    0.0004837905066694
  43    0.00053905501040116
  44    0.00060188295963069
  45    -0.00050704199381294
  46    -0.00056613876135957
  47    3.5725359601149e-05
  48    -0.00020166296191956
  49    -0.00021239110944814
  50    0.00023347484365608
  51    6.7955601990354e-05
  52    -6.7362879451072e-05
  53    0.0001354957700719
  54    3.9437639097196e-05
  55    -3.9093656012588e-05
  56    6.1023500954115e-06
  57    -1.3989670992108e-05
  58    -1.4803219389191e-05
  59    5.6734071801559e-05
  60    2.7194085218986e-06
  61    4.4194026330785e-05
  62    3.2925289198996e-05
  63    1.5781929480913e-06
  64    2.5647746611572e-05
  65    -0.00011632289208404
  66    -0.00012988055988616
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    1.00000
   1     -0.13017476498215
   2     -0.14534689652245
   3    0.0011891461008669
   4    -0.017057986357228
   5    -0.017930387393556
   6    -0.036054777130132
   7     0.051440195233937
   8      0.83073320402503
   9    -0.020924180590583
  10     0.029853018666706
  11      0.48211119211403
  12      0.01207017276047
  13      0.11650734299035
  14      0.12207967407146
  15     -0.14549327954179
  16     0.022395000060491
  17     0.029194956745032
  18    -0.084436180117293
  19     0.012996808270386
  20     0.016943123654945
  21    -0.00028624820942175
  22    0.0097598528035702
  23     0.013485127304738
  24    -0.016454897782244
  25    -0.0099401606949979
  26    -0.0070357232152078
  27    -0.011845567399603
  28    -0.0071557322952523
  29    -0.0050648830915635
  30    0.0090091795472858
  31     0.010059217603282
  32    0.00041196195546346
  33    0.00045997695267701
  34    -0.00043671417127142
  35     0.001325770929477
  36    0.0018575852124119
  37    -0.0032679202982859
  38    0.00036929890096243
  39    -0.00011601111290316
  40    -0.0023525135593152
  41    0.0002658512425808
  42    -8.3514189828648e-05
  43    -0.0001153072111375
  44    -0.00012874649927574
  45    0.00094638650249249
  46    0.0010566897590857
  47    -5.2295613535143e-05
  48    0.00063730968282295
  49    0.00067005426685845
  50    -0.00059881444339344
  51    -3.6142803047964e-05
  52    0.00019346858496278
  53    -0.00034751848579151
  54    -2.097526592096e-05
  55    0.00011227837009656
  56    -1.2634551338977e-05
  57    5.8633926934084e-05
  58    6.1796145022658e-05
  59    -8.3314604431647e-05
  60    -4.4194026330289e-05
  61    -9.1765873560551e-05
  62    -4.8351146996936e-05
  63    -2.5647746611284e-05
  64    -5.3255791971846e-05
  65    0.00010056009105933
  66    0.00011228057259403
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    1.00000
   1     -0.23656466912018
   2     -0.14304244359628
   3    -0.053129631250515
   4     -0.21621316188306
   5       1.8611940811483
   6     -0.84851110597991
   7    -0.00069078863229723
   8    -0.044779079647798
   9       2.0176549280303
  10     0.032667188677976
  11     -0.43188213794049
  12     0.016990490051926
  13     0.029615027098051
  14      -1.6926897633922
  15     0.039794777501182
  16    -0.0069440301806884
  17     -0.06162157350391
  18      0.40555550376046
  19     -0.18154794071604
  20      -0.8068458323765
  21     0.015889865014818
  22      0.13609654713102
  23    -0.098549485013787
  24    -0.053902939466906
  25    -0.034214789981773
  26    -0.0058308782823391
  27      0.16869169961951
  28      0.11750864498222
  29    -0.0078913164189655
  30     0.031167013916538
  31     -0.13290995604997
  32    -0.0082797551335619
  33     -0.02551291668875
  34    -0.0037211508203552
  35    -0.031813695833297
  36     0.098921126294767
  37    0.00047071371409903
  38    -0.0047224131977351
  39    8.5178232975345e-05
  40    -0.068535770322101
  41    -0.056994496876699
  42     0.061650092671179
  43    -0.026980625064894
  44     -0.03908193671298
  45     0.006894115230212
  46     -0.04995045151384
  47    0.00053354158160282
  48    0.0080251361747074
  49    -0.0054940611336154
  50    -0.001461397299991
  51    0.0013042626710015
  52    0.0042202011782316
  53    -0.0046706419328105
  54    -0.022686840629223
  55    -0.032897983410848
  56    -0.00012706860502209
  57    -0.0020727167324041
  58     0.023822185408807
  59    -0.0011040732419986
  60    -1.6502970016571e-05
  61    9.8525285291412e-05
  62    -0.011665286301308
  63      0.01039853267884
  64    -0.0026255582101345
  65    -6.5635328580671e-05
  66    0.0011410908860334
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    1.00000
   1     -0.29956126005401
   2     -0.82209139233186
   3    -0.021337800070642
   4     -0.07812313543246
   5      0.31291795764126
   6    -0.0012949640821025
   7     -0.88748517876061
   8     0.037490900061174
   9     0.032316558963237
  10       1.7110486588262
  11      0.53764202134159
  12    0.0010428143397562
  13     0.051811146376369
  14      0.10335526678177
  15    0.00012555700127846
  16    -0.050736373584891
  17    -0.010671502964145
  18        -0.48284815887
  19     -0.54366743283277
  20      0.16909886373463
  21    -0.0004464085025106
  22     0.038658868174608
  23      0.35791638165977
  24    -0.047016861294759
  25    -0.023705701088481
  26    -0.013577892580357
  27    -0.080294591887616
  28     -0.20461208732788
  29     -0.19908944693423
  30    0.0035832105882257
  31      0.18053730073374
  32    -0.027645974963742
  33    -0.012342692883476
  34    0.0048078184098787
  35     0.018539121819227
  36     -0.19090539779068
  37    0.0066785434505889
  38    -0.0052796434627716
  39    -0.0025153192888576
  40     0.082253163621902
  41    -0.043542497934832
  42     0.085706932709213
  43    -0.0013781309362286
  44    -0.016643773730932
  45     0.025729242731342
  46     0.010897525680835
  47    -0.00042911127146609
  48    -0.0057953870080919
  49      0.02795233537692
  50      0.00221163887735
  51    -0.00032709145807503
  52    0.00071045900893674
  53     -0.03550933284889
  54    -0.00055942138880738
  55    -0.015652528813031
  56    0.00042475544892366
  57    0.0055312688178553
  58    0.0042399083697571
  59    -0.0017598590995741
  60    -0.00052130876472535
  61    -0.00048527869329166
  62    0.0093867860701579
  63     0.007551198265685
  64    -0.0045463214946235
  65    0.0037579596590456
  66    -0.0068641104229712
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    1.00000
   1     -0.24867584039116
   2       -1.005751476277
   3    0.0063274454488804
   4     0.034928030764016
   5     -0.81891193201489
   6    -0.047172776251949
   7     0.036567731855373
   8     -0.83296229163227
   9     -0.43327130586805
  10      0.53710626603282
  11       2.3060066559218
  12    -0.010120491710324
  13     0.060576010916877
  14       1.3146444473103
  15    -0.045764152758497
  16    -0.0048280420150836
  17    -0.019133743781475
  18      -1.1967155822819
  19    -0.018739424644966
  20       0.3438495311918
  21    -0.0072072000574925
  22    -0.013797105772283
  23      0.38775692129122
  24    -0.031144072071156
  25    -0.028309508748693
  26    -0.0014917934455387
  27     -0.20199421294658
  28     -0.22035480042148
  29     -0.21772269837078
  30    -0.020591671466864
  31      0.29415999054082
  32    -0.025331176039534
  33    -0.077472565786563
  34    -0.0019162832875983
  35    -0.014643706409025
  36    -0.073148197810295
  37     0.013050911529545
  38    0.0010145797943902
  39    0.0052543681308771
  40    -0.078860731074626
  41    -0.072299581153559
  42     0.035053592607238
  43    -0.0015300096631882
  44    -0.047053950278666
  45    -0.014179114853693
  46     0.019149092498506
  47    -0.0023580384156541
  48    -0.022195699146616
  49      0.11800694247568
  50    0.00031528219441806
  51    -0.0016293616175944
  52    -0.0011440622876504
  53    -0.062290831726357
  54    -0.014369210088916
  55     0.011494045116838
  56    4.1004698780644e-05
  57    0.00016609990623577
  58    -0.0095195501579086
  59    0.0024316509676805
  60    0.00017381557538969
  61     0.001676665531886
  62    0.0040939313095273
  63    0.0043655656823747
  64    -0.014984738675588
  65    0.00049302831532275
  66     0.022543919961535
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3    -0.00034889747374461
   4    -6.9453365579784e-06
   5    -6.1758531155386e-07
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12      0.99508193773285
  13     0.019808624253264
  14    0.0017613999377543
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    -0.00011782465199176
  22    -4.9248997177311e-06
  23    8.3863749337796e-07
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    1.4031528076353e-05
  35    5.8649754100186e-07
  36    -9.9871846301214e-08
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47    -3.2168505398497e-08
  48    -6.4036318223173e-10
  49    -5.694164596702e-11
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56    -2.0482069554039e-10
  57    -4.0772684574052e-12
  58    -3.6255422462756e-13
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    1.00000
   1    -0.020540197039134
   2     -0.02293419845242
   3     0.009728571673569
   4     -0.15724440735563
   5     -0.16526280948741
   6     -0.15914897997689
   7     0.037886217217107
   8      0.15700763244641
   9      -0.0923611865863
  10     0.021987046212589
  11     0.091118467978629
  12      -0.2538336292645
  13      0.71577578532273
  14      0.75628376242409
  15    -0.012203016063724
  16     0.063770005571325
  17     0.093564886201435
  18    -0.0070819495276745
  19     0.037008552514994
  20     0.054299838513772
  21     0.013248132045165
  22    -0.097075721917487
  23     -0.13480280566219
  24       0.1591182817238
  25     0.092789727722871
  26     0.018459549158901
  27      0.11454621934523
  28     0.066797557072527
  29     0.013288677731197
  30    -0.0067183682513017
  31    -0.0075014076280881
  32    -0.0098901059923937
  33    -0.011042817803202
  34    0.0019589501441473
  35    -0.0019600123445393
  36    -0.0028313346170585
  37    0.0057019903777945
  38    -0.009969461248485
  39    -0.0027606163537211
  40    0.0041047542334133
  41    -0.0071768252054466
  42    -0.001987315115244
  43    -0.0014887496257901
  44    -0.0016622663988463
  45    -0.0040164038420973
  46    -0.0044845238146559
  47    0.00068147075545998
  48    -0.0035355205795938
  49    -0.0037246593414008
  50    0.0058853534831759
  51    -0.0034707185417165
  52    -0.00050312616883545
  53    0.0034155307263978
  54    -0.0020142113563439
  55    -0.0002919863511724
  56    6.0913099116561e-05
  57    -0.00066068393722098
  58    -0.00069475762340299
  59    0.00045059747917165
  60    0.00027328704146101
  61    0.0008620320014493
  62    0.0002615016310826
  63    0.00015860054793731
  64    0.00050027526749327
  65    -0.0002136878464377
  66    -0.00023859359614396
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    1.00000
   1       0.1250689547195
   2     0.025119455115722
   3     0.034413641801851
   4     0.069796468305012
   5      -2.3606410601774
   6     -0.13698296445095
   7    -8.7887453517432e-05
   8     0.086675614716561
   9     -0.99423767427196
  10     0.025947390298006
  11      0.71420647376305
  12    -0.021121321411399
  13      -1.9993891229019
  14       5.4508875477925
  15    -0.046959533939574
  16     0.029949889895016
  17     0.084065188449531
  18       0.0233759651647
  19      0.85336481365167
  20        1.115952055126
  21     0.058936992230137
  22       0.1164462608875
  23      -2.2126223719064
  24      0.23224858325508
  25      0.10055899082938
  26    -0.0035899553127052
  27      0.99307073804584
  28      0.53451652395923
  29    -0.057662732057372
  30      0.12779656178971
  31      0.20022153299167
  32      0.10730791811553
  33     0.010162861982021
  34    -0.0022142727721806
  35     0.040672287631649
  36      0.32203148456743
  37    -0.040781930212086
  38    0.0072854327197766
  39     0.010822014922641
  40    -0.036356200815289
  41       0.1424677916594
  42    -0.098490038832347
  43     0.011322020333646
  44     0.052516606694857
  45    -0.024282947463242
  46     0.010301861074472
  47    0.0059259245571535
  48     0.056546089826904
  49     -0.16962358922754
  50    -0.019529192046598
  51     0.013225970247457
  52    -0.0025163112437904
  53      0.27513439465195
  54    -0.040020842248938
  55     0.042061870987748
  56    0.00021319365628601
  57    -0.0012779345393537
  58     -0.10340800412276
  59    0.00052500039647286
  60    0.0024413924514319
  61    0.0030210195775054
  62    0.0076868701272424
  63     -0.01664393930944
  64     0.076729991493105
  65    -0.0041853633210754
  66    -0.025516669336181
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    1.00000
   1     0.020985564451024
   2     0.023431474334879
   3     0.012872980054586
   4      0.12908712569366
   5      0.13527069732204
   6     0.049672094802159
   7    -0.035244553960932
   8     -0.14549327954179
   9     0.028826911845874
  10    -0.020453972278108
  11    -0.084436180117293
  12    -0.00070249414848958
  13    -0.0090505442484732
  14    -0.0094879128770969
  15      0.86864636155488
  16     0.022394440003858
  17     -0.04707914810941
  18      0.50411387298071
  19     0.012996483244771
  20    -0.027322110286152
  21    -0.0099951546261596
  22    -0.095567839803756
  23     -0.13121628305353
  24      0.09581320683371
  25      0.10219773205886
  26     0.024715011627214
  27     0.068974102078317
  28     0.073570200144059
  29     0.017791865977316
  30    -0.013686603121808
  31    -0.015281804334059
  32    -0.0083500094545488
  33    -0.0093232199060871
  34    0.0028615699212495
  35    -0.00017692620105247
  36    -0.00042952570804939
  37     0.016906213041148
  38    0.00069556579076554
  39    -0.00049609950049101
  40     0.012170460655614
  41    0.00050072456021343
  42    -0.00035713257825987
  43    -0.0012540187796945
  44    -0.0014001771989714
  45    -0.0059144561515372
  46    -0.0066037979508696
  47    0.00035625094843976
  48    -0.0043511218388611
  49    -0.0045746647545212
  50    0.0043866521869089
  51    -0.00069097967265648
  52    -0.0012173648831435
  53    0.0025457681298562
  54    -0.00040100604152683
  55    -0.00070649064249075
  56    7.6041117960286e-05
  57    -0.00050229552447777
  58    -0.00052876928172034
  59    0.0005709436884159
  60    0.00023347484365867
  61    0.00059881444339169
  62    0.00033134385494464
  63    0.0001354957700734
  64    0.0003475184857905
  65    -0.00042632723292281
  66    -0.00047601653221215
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    1.00000
   1    -0.0014962165587486
   2    -0.0016706036179089
   3    -0.0032005809934586
   4    -0.019647834524483
   5    -0.020565268884361
   6    -0.022449787214312
   7    -0.092196193251629
   8     0.022395000060491
   9    -0.013028603677038
  10    -0.053505525506332
  11     0.012996808270386
  12    -0.0061407446824595
  13     0.047100632574909
  14     0.049564166159404
  15     0.022394440003858
  16      0.77127889041789
  17     0.010359671131286
  18     0.012996483244771
  19      0.44760722637559
  20    0.0060121749977179
  21    -0.0070133827021247
  22    -0.054327660629283
  23    -0.074506546000393
  24     0.096142364695953
  25    -0.018641055593262
  26     0.012894510177999
  27     0.069211056551928
  28    -0.013419340755067
  29    0.0092825121990835
  30    -0.0010098316657391
  31    -0.0011275295841356
  32    -0.0034638961205489
  33    -0.0038676202032474
  34    -0.0023263893506405
  35    -0.0066009236390543
  36    -0.008957182022426
  37    -0.012557698659562
  38    -0.016762568475329
  39    -0.0014839782846668
  40    -0.0090400480042033
  41     -0.01206705366953
  42    -0.0010682876930136
  43    0.00097899246012519
  44    0.0010930960068765
  45    0.0042721730756729
  46    0.0047701034685255
  47    0.00013233440172351
  48    0.0025727658567875
  49    0.0026983835536441
  50    -0.00069097967265856
  51    -0.0027418225914435
  52    0.00052122288206964
  53    -0.00040100604152803
  54    -0.0015912008232262
  55    0.00030248867363695
  56    -3.623248717503e-05
  57    0.00016363036781688
  58    0.00017247381929309
  59    -0.00027397776749058
  60    6.7955601990897e-05
  61    3.6142803049175e-05
  62    -0.00015900140677854
  63    3.943763909751e-05
  64    2.0975265921663e-05
  65    0.00012299306361974
  66    0.00013732815337418
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    1.00000
   1    -0.016057814229789
   2    -0.017929384881578
   3    -0.012869416161649
   4     -0.11218453231673
   5     -0.11752625711379
   6     -0.12816677848841
   7     0.030817811624236
   8     0.029194956745033
   9    -0.074380845820389
  10     0.017884938062568
  11     0.016943123654945
  12    -0.0080036420276331
  13     0.069127211220405
  14     0.072723517977167
  15     -0.04707914810941
  16     0.010359671131286
  17      0.79634516321133
  18    -0.027322110286152
  19     0.006012174997718
  20      0.46215429226841
  21    -0.0028790418826148
  22    -0.0085953204665752
  23    -0.011673230771653
  24      0.01053444304695
  25    0.0054422892547087
  26    -0.078097329976505
  27    0.0075835448376093
  28    0.0039178003429684
  29    -0.056220779867983
  30      0.00875214502532
  31    0.0097722251891073
  32    -0.0015828182625151
  33    -0.0017672989250042
  34    2.5259076909272e-07
  35    -0.0011419296096422
  36    -0.0015756433629905
  37    -0.00013326350937956
  38    0.00054886209618742
  39    0.0037113165536957
  40    -9.5933861343496e-05
  41    0.00039511536562026
  42    0.0026717060755918
  43    -0.0026742750559434
  44    -0.0029859672101738
  45    0.0062077239744923
  46    0.0069312467303797
  47    0.00010372056171672
  48    -0.00037050955608657
  49    -0.00039094853030828
  50    0.0012173648831446
  51    -0.00052122288206972
  52    0.0016111288836818
  53    0.00070649064249144
  54    -0.00030248867363699
  55    0.00093500929419666
  56    -1.401767659641e-05
  57    -0.00045378408148768
  58    -0.00047611885178643
  59    0.00012562903986981
  60    6.7362879452298e-05
  61     0.000193468584963
  62    7.2908083945987e-05
  63     3.90936560133e-05
  64    0.00011227837009668
  65    0.00028654002174917
  66    0.00031993683949749
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    1.00000
   1     0.074527956373446
   2      0.42806450268697
   3    -0.014786495119552
   4     0.046852242770578
   5       1.9499789228809
   6    0.0064406691721027
   7     -0.02167437090546
   8    -0.082245373193162
   9      0.38619864062977
  10     -0.49549962047066
  11      -1.2178872467685
  12    -0.013178551683488
  13     -0.14718416213958
  14    -0.058874258312068
  15     -0.85574197251937
  16     0.012608122625908
  17    -0.031969225481549
  18       3.4959747167484
  19      0.38686204896026
  20     -0.75097018720301
  21     0.038574889479432
  22     0.069432073525631
  23      -2.3780144577345
  24      0.18906449103551
  25       0.1422841505361
  26     0.031258413437203
  27      0.55423440601194
  28       1.0355726180442
  29      0.71268331197605
  30     0.016225009757915
  31     -0.37474332376297
  32      0.13932649964734
  33      0.18995311082621
  34    0.00083353624801428
  35     0.068670793359716
  36      0.71251130497215
  37    -0.070684232305697
  38     0.040690375086234
  39    -0.0029126539127618
  40      0.19540847284249
  41      0.39478157904364
  42     -0.27618651321848
  43     0.023129135432235
  44      0.19320238010688
  45     0.013418517663663
  46     -0.14473541098002
  47     0.010018622210061
  48     0.065974252270725
  49     -0.47066332394727
  50    0.0058975703781321
  51     0.013846416227549
  52    0.0023939258953313
  53       0.2741513509806
  54     0.069238359909667
  55    -0.016843925088572
  56    -0.00016601735000207
  57    0.0015023990095466
  58    0.0082232218650333
  59    -0.0094533065169856
  60      0.00252147481757
  61    -0.0044888460299834
  62    -0.0093087000496795
  63    -0.035329521359733
  64     0.059868728184119
  65    -0.0037431080998162
  66    -0.076920414530847
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    1.00000
   1     0.098716323234505
   2      0.17152824344782
   3    0.0046592378913962
   4    -0.0030766007694756
   5     -0.47529929876366
   6    -0.047314591006843
   7    -0.064119452538449
   8     0.034786297511753
   9     -0.20497676131923
  10     -0.55143422500768
  11    0.0042505273174178
  12    -0.041572673846232
  13     -0.20678492116035
  14       1.3587801645694
  15     0.017147096720942
  16     -0.91293015293583
  17      0.01971197454182
  18      0.38949621622519
  19       1.9098626387794
  20      0.18495927018068
  21     0.020361350475621
  22    -0.031816163730904
  23      -1.3059561157176
  24      0.16928018545048
  25     0.030663178974803
  26     0.011181166202636
  27       0.7798292053622
  28    0.0042912495856046
  29      0.15725705515981
  30      0.07848488550072
  31     0.069579643510099
  32      0.10582438343111
  33     0.083346050688548
  34    -0.0059453034652114
  35    -0.056191126384111
  36    -0.0050855082209869
  37     0.016815552474521
  38    -0.010783183826147
  39    0.0077655575986697
  40     -0.28498437715851
  41     -0.13125597481413
  42    -0.095961622843808
  43    -0.011768408085967
  44     0.012596261599044
  45    -0.056784676675985
  46     0.020323831607482
  47    -0.0017069350534401
  48     0.019532932104845
  49      0.11040301897955
  50    -0.024509359387208
  51    0.0011538598484914
  52    0.00072003727724329
  53     0.046978808207031
  54    -0.076741006268575
  55     0.038446771145762
  56    -0.0011866131665498
  57    -0.014316449201617
  58    -0.030883100991194
  59     0.006441566219378
  60     0.001350664195038
  61    0.0040122429573361
  62    -0.019705436339664
  63    0.00041425436422852
  64     0.015752101440564
  65    -0.0060917336778927
  66     0.025624052339391
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    1.00000
   1     0.086317210822565
   2    -0.068825439475481
   3     0.016531112205534
   4    -0.029092952228186
   5      -1.9287859483417
   6     -0.11109284270823
   7     0.018788407854342
   8     0.031555391027215
   9     -0.83555619625257
  10      0.18619575194791
  11      0.37326667630102
  12    -0.047650870545596
  13     -0.21925046442636
  14       1.7813776075696
  15    -0.048626722785036
  16    0.0089520689590334
  17     -0.87890376537895
  18     -0.76063726905758
  19      0.17871482144261
  20       2.2949525069114
  21    -0.0011330686772553
  22    -0.086231815237105
  23    -0.068545229419438
  24     0.076702690261567
  25     0.028272363446718
  26    -0.066712405370012
  27      0.11030441390372
  28     -0.16123373853352
  29       -1.013591871885
  30      0.14488843483091
  31      0.44698468365732
  32     -0.12708261072543
  33     -0.19439469923182
  34    0.0044626638421154
  35     0.026218190518351
  36     -0.22893203742818
  37    0.0053962925617008
  38    -0.0037900540025205
  39     0.019287381419806
  40     0.025655587729747
  41    -0.0017601085371065
  42      0.35505414070336
  43    -0.018728235651374
  44     -0.13423825698756
  45      0.02995445314081
  46      0.25150698502786
  47    -0.00052011980634158
  48    0.00029364087168185
  49     0.082318032376821
  50    -0.0032003686468366
  51    0.0008671179510436
  52    -0.0029880473455499
  53      0.01637591071956
  54    -0.037525674823292
  55    -0.0011135833668642
  56    0.0016526703837798
  57       0.0124293605511
  58    -0.070923208624551
  59    -9.6250452270237e-05
  60    -0.00077881745823476
  61    0.0020844072638931
  62     0.035291294272964
  63     0.015612857383837
  64     0.013367668678111
  65    0.0076253832554679
  66    0.0034474281496063
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3    1.8363886059444e-05
   4    3.6556117138459e-07
   5    3.2506014364733e-08
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -0.0001182377829733
  13    -2.3537034757091e-06
  14    -2.0929334125377e-07
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21      0.99160487126155
  22     0.041447646719281
  23    -0.0070579204741832
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    -2.4495255906498e-05
  35    -1.023866201685e-06
  36    1.7434925260389e-07
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47    1.4080727110036e-05
  48    2.8029835731009e-07
  49    2.4924371465992e-08
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56    6.935394390731e-07
  57    1.3805960727936e-08
  58    1.227637924568e-09
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    1.00000
   1    -0.0026083844924025
   2    -0.0029123969684906
   3     0.000949972604412
   4    -0.013865442088909
   5     -0.01457424819365
   6    -0.010126735753558
   7    0.0065421838822581
   8     0.015455453253506
   9    -0.005876992303566
  10    0.0037967184352602
  11     0.008969482568661
  12     0.008925631903186
  13     -0.11416893410902
  14     -0.12002639640883
  15     -0.15049270472873
  16    -0.085462899760502
  17       -0.013404330053
  18     -0.08733756750025
  19    -0.049597897719056
  20    -0.0077791251270934
  21     -0.28664615821557
  22      0.74617621790516
  23       1.0481411620994
  24     0.019883489104651
  25     0.011929339278312
  26    -0.0080735147114544
  27     0.014313744967931
  28    0.0085877040577217
  29    -0.005811969416754
  30     -0.20716338059762
  31      -0.2313086906444
  32     -0.21173111765527
  33     -0.23640880667343
  34     0.010871202962218
  35     -0.11840879724876
  36     -0.16408403959306
  37       0.1510973558482
  38     -0.13159415526117
  39    2.1930358725452e-05
  40      0.10877210762943
  41    -0.094732125119734
  42    1.5787247409104e-05
  43    -0.012299088311476
  44    -0.013732571872695
  45    -0.011821138662849
  46    -0.013198916228059
  47    2.8110661439631e-05
  48    -0.0023909683773587
  49    -0.0025105997627697
  50    0.00046901134475645
  51     0.010286457189745
  52    -0.0018061330722468
  53    0.00027218801107259
  54    0.0059696857117902
  55    -0.0010481788429288
  56    6.2412490942314e-05
  57    -0.00025303936302507
  58    -0.00026683702984147
  59    0.00077527109109515
  60    0.0025118057785051
  61    0.0021257575302714
  62    0.00044992407686182
  63    0.0014577119012056
  64    0.0012336710415557
  65    -0.0026349829672026
  66    -0.0029420955492022
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    1.00000
   1    -0.0053456813352681
   2    -0.067039368299183
   3     0.010041204530687
   4     0.087150252517463
   5     -0.30877885484584
   6     0.029494373039487
   7    0.00068681511677786
   8    -0.0025080040545094
   9     -0.10199549005392
  10      0.12754396522664
  11      0.16818250996446
  12     0.038606118937098
  13      0.13680191605878
  14      -1.7209326348191
  15    -0.089265099777824
  16    -0.024957661703025
  17    -0.0016035768544225
  18      -1.0835577367155
  19     -0.54083076265313
  20      0.02009567397439
  21     -0.13070945229498
  22      -2.6074314891715
  23       7.8171184037725
  24    -0.024031435629897
  25    -0.051699666219843
  26    -0.0031715475406359
  27      0.14664395102526
  28     -0.69514527920145
  29     -0.32718485841515
  30     -0.37932058416431
  31       -1.080687281605
  32     -0.44757966949498
  33      -1.3151514065292
  34     0.063217487591141
  35      0.22328266354773
  36      -2.7718725644006
  37      0.17709301760493
  38     -0.11452140466237
  39    -0.011360487146479
  40      0.89795545182889
  41     -0.97773973649809
  42      0.21912914148443
  43     0.094294980380748
  44     -0.11548367176722
  45      0.13372670458437
  46     0.054475203669673
  47    0.00032238266614642
  48    0.0095226172823837
  49      0.21904223508072
  50    -0.018706846933337
  51    -0.0092812052418231
  52      0.01179761200374
  53     -0.26878826581518
  54    -0.035471313272303
  55     -0.10371276631192
  56    -0.00067680489832383
  57    -0.012761312041487
  58       0.1322983317528
  59    0.0071478965043768
  60    -0.010002110644034
  61    -0.008724063937367
  62    -0.055376141852235
  63     0.084446108914278
  64    -0.027217995432539
  65    -0.0043801495583655
  66     0.013902162049216
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.00000
   1     0.027033494248051
   2     0.030184302553959
   3    -0.0004787639030182
   4     0.012673229251584
   5     0.013313638197321
   6     0.023060689789797
   7    6.9789258695446e-05
   8    -0.018068335993082
   9     0.013383137440111
  10    4.0501791120657e-05
  11    -0.010485853897419
  12    0.0056580893202349
  13      0.12949616545738
  14      0.13583811742577
  15      0.10520789837504
  16      0.10556933087547
  17     0.011567367904143
  18     0.061056793034934
  19     0.061266548288254
  20    0.0067130548085324
  21    -0.00079523585299901
  22     0.013770894380907
  23     0.019052514045885
  24      0.81373374045571
  25    -0.0071856705489442
  26    -0.0022805658843614
  27      0.58579141575101
  28    -0.0051728273201859
  29    -0.0016417359287147
  30     0.002473995057167
  31     0.002762344173392
  32    -0.016943210578766
  33    -0.018917975961682
  34    -0.010812627305019
  35     -0.10535145693193
  36     -0.14466268899227
  37     0.062531129212765
  38     -0.13889858439743
  39    2.2095281419281e-05
  40     0.045014968519728
  41    -0.099990444484231
  42    1.5905972114133e-05
  43    -0.015226505547224
  44    -0.017001185494549
  45    -0.015232000442987
  46    -0.017007320831502
  47    0.0012601721364803
  48    -0.0046113624678897
  49    -0.0048651580893353
  50     0.018563903686337
  51    -0.013789008092514
  52    0.00014633028384154
  53     0.010773453731169
  54    -0.0080023707940676
  55     8.49219307034e-05
  56    3.7428732249668e-06
  57    -0.0021202403589615
  58    -0.0022259207265319
  59    0.0014992625349186
  60    0.0018322770986986
  61     0.003588346930466
  62    0.00087008830813478
  63    0.0010633513769003
  64    0.0020824763088602
  65    -0.0015033937462762
  66    -0.0016786173211258
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.00000
   1    0.0061144321479439
   2    0.0068270815531922
   3    0.0007278070278383
   4     0.011334334314984
   5       0.0118849739141
   6    0.0087766394576367
   7    -0.0090199019952568
   8    -0.010914814886073
   9    0.0050934717562448
  10    -0.005234647757686
  11    -0.006334349452908
  12    0.0041044423674857
  13     0.075531632296601
  14     0.079215339102131
  15      0.11221844006609
  16    -0.020468851291693
  17    0.0059759174518678
  18      0.06512532020546
  19    -0.011878979014718
  20    0.0034680889998568
  21    0.0015078449294365
  22    0.0083449825920141
  23     0.011416657489875
  24    -0.0071856705489442
  25      0.83197408526218
  26    0.0037220888095348
  27    -0.0051728273201859
  28      0.59892229244537
  29    0.0026794608173274
  30     -0.12843615525716
  31     -0.14340564832565
  32     -0.13562397757719
  33     -0.15143122584149
  34    0.0093091481210434
  35     0.091748495313313
  36      0.12599082361257
  37     -0.13889858439743
  38     0.032962161721948
  39    -0.00062172568873881
  40    -0.099990444484232
  41     0.023728832198233
  42    -0.00044756847763387
  43     0.015238227219955
  44     0.017014273351891
  45     0.015013092776945
  46     0.016762899035245
  47    0.00077264643384023
  48    0.0081218289410164
  49    0.0085115965644597
  50    0.00076376751646412
  51    -0.018406174461084
  52    -0.00060267920828084
  53    0.00044324804410899
  54    -0.010681916490995
  55    -0.00034976137965693
  56    -0.00026698235821722
  57    0.00065527137340066
  58    0.0006930171454789
  59    -0.0021571674554541
  60    -0.00014703139728303
  61    -0.00040550945455486
  62    -0.0012518996092845
  63    -8.5328817818838e-05
  64    -0.00023533505775587
  65    0.0022595869953065
  66    0.0025229464192643
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.00000
   1    -0.0088673532657725
   2    -0.0099008611824649
   3    0.0013835943533649
   4    0.0068645162648253
   5    0.0071799711922501
   6    -0.0064980750752908
   7    -0.0063849687414391
   8    -0.0077255910482696
   9    -0.0037711201452115
  10    -0.0037054795410023
  11    -0.0044835019137558
  12    0.0013878432578804
  13     0.015037603701597
  14     0.015760077306231
  15     0.027138371812633
  16     0.014158844706632
  17    -0.085754941589531
  18     0.015749596528982
  19    0.0082170033259753
  20    -0.049767382499077
  21    0.00075645599235762
  22    -0.0055734276661781
  23    -0.0077391905670892
  24    -0.0022805658843614
  25    0.0037220888095348
  26      0.84597660095893
  27    -0.0016417359287147
  28    0.0026794608173274
  29      0.60900243670667
  30     -0.19018109451204
  31     -0.21234708484673
  32       0.1846518400404
  33      0.20617338460886
  34    0.00031784403632162
  35    2.8510595705541e-05
  36    1.8745287221822e-05
  37    -2.2095281420391e-05
  38    0.00062172568873813
  39     -0.09488124267896
  40    -1.5905972114932e-05
  41    0.00044756847763338
  42    -0.068303198839951
  43    0.0017267853028497
  44    0.0019280456144031
  45    0.00030927885132228
  46    0.00034532592554238
  47    0.0002772606914643
  48    -0.0022392151985658
  49     -0.00235605351862
  50    0.00054474312630425
  51     0.001629485555525
  52    0.0040752191448576
  53    0.00031613851083115
  54    0.00094566248213074
  55    0.0023650297719339
  56    -4.6356071080814e-05
  57    -9.9765199282547e-05
  58    -0.0001038477880156
  59    -0.0014166389723511
  60    -0.00073793758710521
  61    -0.00012738625268985
  62    -0.00082213820327183
  63    -0.00042825779456183
  64    -7.3927872204554e-05
  65     0.002674401741214
  66    0.0029861086608683
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1    -0.014824912122232
   2      0.36361842567642
   3    -0.011239261185018
   4    -0.091618997494247
   5      0.05065958584169
   6    -0.014755875033944
   7    -0.008112397023017
   8     0.024996325861737
   9      0.17315449789996
  10    -0.045385732173524
  11     -0.14275898885805
  12    -0.024888344459325
  13    -0.086625672352633
  14       1.2722603268313
  15     0.020308465839659
  16    0.0069509285298789
  17    -0.009083460174105
  18      0.37797150569517
  19      0.58026141033318
  20     0.042972472298406
  21    -0.0096883436250886
  22    -0.068737530347961
  23      0.24968783048534
  24     -0.93299367529289
  25      0.01215386776676
  26     0.018547099099416
  27        2.876815457266
  28    -0.028606662703073
  29     -0.05434755456869
  30     0.010887625309193
  31    -0.041781975252947
  32    -0.061943516184277
  33    -0.085540137139037
  34     0.022780657800962
  35      0.10055372515089
  36      -1.4789417142213
  37     0.054519721164549
  38    -0.060613105176091
  39    -0.0027984372295675
  40     0.081216606228553
  41     -0.83593745212944
  42     0.033975740987152
  43     0.007049490071183
  44    -0.088743422743502
  45    0.0083841162901225
  46    -0.085285353748521
  47     0.008268245534255
  48      0.10355468614011
  49      0.12010158127815
  50    -0.047643786611366
  51    0.0022535430188105
  52     0.013163751328577
  53      0.18804565739399
  54     -0.25887393098597
  55    -0.011426766631316
  56    -0.0012194835295719
  57    -0.030903628958376
  58    -0.056817891957599
  59     0.011042330357374
  60    -8.3873835079029e-05
  61    0.0094976820868898
  62    -0.053909894136812
  63     0.067775591348581
  64     0.082803625045674
  65    -0.0073542814754213
  66     0.015226364394613
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    -0.0073988430156574
   2      0.18703627998657
   3    -0.0032365797851341
   4    0.0096738020058672
   5      0.30894948698273
   6    0.0021579429002386
   7     0.020046536591853
   8    -0.021008598211241
   9      0.12573343586508
  10     -0.15261373814699
  11     -0.18732435632351
  12    -0.012520793127893
  13    -0.0030048113185734
  14      0.75960622715741
  15     0.049050747432798
  16    -0.046549151666354
  17    0.0078988473868869
  18      0.84568551207203
  19     -0.04258796529275
  20     -0.15444370793662
  21     0.026914056545641
  22      0.18275108304807
  23      -1.1297157421535
  24     -0.02524759653049
  25     -0.92105129696455
  26     0.001493498325017
  27    -0.055531264243593
  28       2.9717589837379
  29      0.26687864438494
  30     -0.10248008240107
  31     -0.94975542299286
  32    -0.070597915614499
  33      -0.7512172225841
  34    -0.028201320390152
  35    -0.089976180815757
  36       1.7557394850611
  37     -0.10287807858571
  38    -0.0068619839324235
  39    0.0079541447262305
  40      -0.8663632012159
  41      0.47251240458133
  42      -0.1739603627846
  43    -0.060469715802711
  44      0.19933691610578
  45    -0.083638249683156
  46     0.026452813440389
  47    0.0046764821156735
  48     0.064989355812125
  49     -0.15828512282082
  50     -0.02488338351226
  51    -0.00070165602795542
  52    0.0054787456948706
  53      0.30564322396822
  54     -0.10855883198441
  55    0.0023315696634854
  56    -0.0023791166183807
  57     -0.02507680769448
  58    -0.028815730468509
  59    0.0016509304052315
  60    0.0069376272801322
  61    0.0085161002785515
  62    -0.045978649181154
  63     -0.03077839975945
  64     0.068899623638532
  65    -0.018507350286124
  66    -0.015334956412119
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1     0.012194821051065
   2    0.00062910036961032
   3    0.0052134949748798
   4      0.11149405746838
   5      0.44022458011245
   6     0.053811169859821
   7    -0.008957963505578
   8    -0.020141315263294
   9     0.027994104504864
  10     -0.17099484465192
  11     -0.20142312899838
  12    0.0027908024176312
  13     0.056195905892641
  14    -0.031939297115756
  15    -0.0095370441170307
  16    0.0020248900127842
  17    -0.026462920240199
  18      0.59890415663047
  19       0.1318467888859
  20     -0.86097089593817
  21     0.012267642702348
  22     0.060922217945202
  23     -0.59827903215343
  24    0.0086441975413312
  25    0.0072821074725368
  26      -0.9823505641361
  27    -0.061476464721174
  28      0.27104575382034
  29       3.4863778552417
  30     -0.31395327034279
  31      -1.5343740248361
  32      0.34569383897196
  33       1.4460444755501
  34    -0.005835338362619
  35    -0.017479611504237
  36      0.45308098559909
  37    -0.0076260496873506
  38     0.013678853535879
  39    -0.049209390929872
  40    -0.041480130501739
  41      0.18953354606173
  42      -1.3051895866754
  43      0.16462708740303
  44      0.28616344595039
  45     -0.16407741099879
  46     -0.26984161760543
  47    0.0019889499334982
  48    0.0083526999186882
  49     -0.16663534280904
  50    -0.011435598646289
  51     0.002188564800042
  52     -0.01800062426081
  53      0.23340265152112
  54     0.090206100409213
  55      0.28833904555168
  56    -0.0031052246371913
  57    -0.045735751932132
  58     -0.11114117118618
  59     0.021150893025568
  60    0.00092435997676908
  61    0.0040893123432629
  62    -0.041662725573199
  63    -0.076108786801846
  64      0.02975943702696
  65    -0.024657677994245
  66     0.074881760731926
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1    -0.047057290799476
   2    -0.052541912999776
   3    -0.00048043878430321
   4    0.0064651185692445
   5    0.0067963347250166
   6    -0.0099599034593692
   7    0.0051545181663381
   8     0.012471423442444
   9    -0.0057801721501822
  10    0.0029913946931533
  11    0.0072377181916688
  12    -0.00057034529934061
  13    -0.0068983608860844
  14    -0.0072310574036579
  15    -0.018946389304913
  16    -0.0013979117901823
  17     0.012115610091634
  18    -0.010995427039381
  19    -0.00081126999182127
  20    0.0070312239792098
  21    -0.0030102700022967
  22     -0.18144234559223
  23     -0.25015792173167
  24    0.0031189372790748
  25     -0.16191799229838
  26     -0.23975913117954
  27    0.0022452635223465
  28     -0.11656167764521
  29     -0.17259803042484
  30      0.72155056740732
  31      0.80564874206648
  32    -0.027417172457076
  33    -0.030612699232477
  34    0.0014087874420072
  35    -0.010705700115884
  36    -0.014862931717899
  37      0.01919588143222
  38    -0.019210658810998
  39    0.0021769384859583
  40     0.013818749305481
  41    -0.013829387258911
  42    0.0015671365390087
  43    -0.0084967510362703
  44    -0.0094870645152703
  45    -0.0096516240449454
  46    -0.010776540303542
  47    0.00043864473673884
  48    -0.0015173871210036
  49    -0.0016013582677651
  50    0.0017359404509865
  51    -0.0013552210224119
  52     -0.00370200376729
  53    0.0010074429626854
  54    -0.000786494652588
  55    -0.0021484363942735
  56    0.00019924270806914
  57    0.0001144129435068
  58    0.00011630072404904
  59    0.0012326231565541
  60    -0.00074621481991756
  61    -0.00015961997965716
  62    0.00071534569288236
  63    -0.0004330614385708
  64    -9.2634528516346e-05
  65    -0.0014382248832449
  66    -0.0016058528956029
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1    -0.025609106541235
   2     -0.48276451425046
   3    -0.0026381114319267
   4    -0.0048790601364629
   5    -0.010902640520557
   6    -0.0038314035835889
   7    0.0081143440283583
   8     0.016170415888761
   9     -0.10899571331839
  10      0.11710094063228
  11      0.21129881751173
  12     0.002764014681017
  13    4.2932516688848e-05
  14      0.06899980396817
  15    -0.00097164729835903
  16     -0.00408046597637
  17    -0.013767653234002
  18     -0.25067757890537
  19      -0.0138613874918
  20      0.17358828958881
  21    0.0070536398640181
  22      0.13998538392004
  23     -0.80943018092391
  24     0.018471485906888
  25     0.065114968132718
  26      0.11038400679889
  27    -0.025913949069607
  28     -0.56037777075406
  29     -0.78113361792798
  30      -1.1358887845606
  31       2.4622746433585
  32    -0.0099957978759005
  33     -0.18370849463485
  34     0.012173923533041
  35     0.058750806693496
  36      -0.2563842890895
  37    0.0046576858138872
  38    0.0018099521591885
  39    -0.0082277474124664
  40     0.073587948392555
  41     -0.19268976082529
  42     0.068480503858963
  43     0.013092970241984
  44    -0.099692224452734
  45    0.00094066332680976
  46    -0.063253439245118
  47    0.00038347125123758
  48    -0.00043274440564186
  49     0.047368641662643
  50    0.0005876459425596
  51    0.0013062224142608
  52     0.012024229206514
  53     -0.10621974347605
  54    -0.015626941812738
  55    -0.065171505249083
  56    0.0002482624608274
  57     0.010730495054177
  58     0.053350627419341
  59    -0.0088107531130002
  60     0.002851267059021
  61    -0.00058268423173234
  62    0.00058898605338386
  63     0.011271317219802
  64    -0.029207415166556
  65     0.010413526852652
  66    -0.00079987649824894
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1    -0.0035722388586998
   2    -0.0039885905061562
   3    0.00025832719004181
   4    -0.0018543817155013
   5    -0.0019516893927761
   6    -0.0048681790736871
   7    0.0015120480410107
   8    0.00057027967550163
   9    -0.0028252194630818
  10    0.00087750830236875
  11    0.00033095849890479
  12    0.00022065366809889
  13    -0.010133966979112
  14     -0.01064295862558
  15    -0.011558933098126
  16    -0.0047950776264658
  17    -0.0021910981661149
  18    -0.0067081597178293
  19    -0.0027827954625792
  20    -0.0012715911002309
  21    -0.0028184334238224
  22     -0.18543216778249
  23     -0.25567548155378
  24    -0.021360111835405
  25     -0.17097959770634
  26      0.23278846329275
  27    -0.015376737537827
  28     -0.12308495472837
  29      0.16757997942471
  30    -0.027417172457076
  31    -0.030612699232477
  32      0.72010789856706
  33      0.80403792726169
  34    0.0016968235176531
  35     -0.01027534264317
  36      -0.0142877894525
  37     0.019202808784476
  38    -0.018926834393048
  39    0.0003899043113386
  40     0.013823736174384
  41    -0.013625067468112
  42    0.00028068468491739
  43    -0.0096516240449458
  44    -0.010776540303543
  45    -0.0076186848582424
  46    -0.0085066579523303
  47     0.001088710474396
  48     -0.00409554791696
  49    -0.0043203712005795
  50    0.0081873922825529
  51    -0.0059139768684257
  52    0.0085933634570554
  53    0.0047515055790738
  54    -0.0034321421418537
  55    0.0049871085933207
  56    -4.5385418513082e-05
  57    -0.0023645730468976
  58    -0.0024814838557293
  59    0.0017110813369279
  60    0.00070189914350614
  61    0.0013100845366512
  62    0.00099301612016165
  63    0.00040734309304117
  64    0.00076029995511778
  65    2.1753978576876e-05
  66    2.4289448677695e-05
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1    0.0052295198266864
   2    0.0015657539650754
   3    0.0007849153395398
   4    0.0029644109892086
   5     0.030765647367716
   6    0.0050163962092137
   7    5.1682979272615e-05
   8    2.3104029536429e-06
   9    -0.0074458644881034
  10     0.011824226943654
  11    -0.031314799352364
  12      0.00795873737921
  13     0.032139171421445
  14    -0.097940449884099
  15    -0.0098053926277142
  16    -0.004112110448727
  17     0.011714434323386
  18     0.016202485840193
  19    -0.024549718517494
  20    -0.026625913900473
  21     0.010498076609335
  22       0.1822412435937
  23     -0.99266979143678
  24     0.013429261669844
  25     0.069102995306969
  26     -0.11923457444469
  27    -0.002237949220853
  28     -0.43905582869319
  29      0.68478667819911
  30    -0.0043757679397941
  31     -0.17743343886895
  32       -1.125364078026
  33       2.2955683609556
  34     0.010258427909786
  35     0.037758232122788
  36      -0.0931878328834
  37    0.0036477497308204
  38    -0.003630134077445
  39     0.010122294163349
  40     0.071430336562496
  41    -0.089731693689969
  42    -0.055697495858651
  43    0.0042822770452712
  44    -0.059522353704674
  45    0.0089659153226396
  46    -0.068027360986962
  47    0.00096304096492916
  48     0.013642813641656
  49     0.059183493724171
  50    -0.0051465325040324
  51    0.00063198591701426
  52    -0.011562343331625
  53     0.098697532036276
  54    -0.052937895196277
  55      0.13211844052636
  56    0.0015135983268174
  57    -0.0044017690649287
  58     -0.14361527041688
  59     0.011479030999381
  60    0.00049760161520884
  61    0.0090312978398639
  62     0.043363409800202
  63      0.01164056480834
  64     0.027511773524644
  65    0.0045311529070842
  66     0.019295867185622
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3     6.93539439131e-07
   4    1.3805960729089e-08
   5    1.2276379246705e-09
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    1.4080727109581e-05
  13    2.8029835730103e-07
  14    2.4924371465186e-08
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    -2.449525590652e-05
  22    -1.0238662016859e-06
  23    1.7434925260405e-07
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34      0.99160487126155
  35     0.041447646719281
  36    -0.0070579204741832
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47    -0.0001182377829755
  48    -2.3537034757528e-06
  49    -2.0929334125765e-07
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56    1.8363886062589e-05
  57    3.655611714472e-07
  58     3.25060143703e-08
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1    -0.0026349829672027
   2    -0.0029420955492023
   3    6.2412490942633e-05
   4    -0.00025303936302455
   5    -0.00026683702984093
   6    -0.00077527109109538
   7    -0.0025118057785045
   8    0.0021257575302703
   9    -0.00044992407686195
  10    -0.0014577119012053
  11    0.0012336710415551
  12    2.8110661439639e-05
  13    -0.0023909683773596
  14    -0.0025105997627706
  15    -0.00046901134475516
  16    -0.010286457189745
  17    -0.0018061330722472
  18    -0.00027218801107184
  19    -0.0059696857117904
  20    -0.001048178842929
  21     0.010871202962218
  22     -0.11840879724876
  23     -0.16408403959306
  24      -0.1510973558482
  25      0.13159415526117
  26    2.1930358726374e-05
  27     -0.10877210762943
  28     0.094732125119735
  29    1.5787247409768e-05
  30    -0.012299088311477
  31    -0.013732571872696
  32    -0.011821138662849
  33    -0.013198916228059
  34     -0.28664615821557
  35      0.74617621790516
  36       1.0481411620994
  37    -0.019883489104652
  38    -0.011929339278312
  39    -0.008073514711455
  40    -0.014313744967931
  41    -0.008587704057722
  42    -0.0058119694167545
  43     -0.20716338059762
  44      -0.2313086906444
  45     -0.21173111765527
  46     -0.23640880667343
  47    0.0089256319031845
  48     -0.11416893410902
  49     -0.12002639640883
  50      0.15049270472874
  51     0.085462899760502
  52       -0.013404330053
  53      0.08733756750025
  54     0.049597897719056
  55    -0.0077791251270932
  56    0.00094997260441362
  57    -0.013865442088911
  58    -0.014574248193651
  59     0.010126735753558
  60    -0.0065421838822581
  61     0.015455453253506
  62    0.0058769923035658
  63    -0.0037967184352602
  64     0.008969482568661
  65    -0.0026083844924018
  66    -0.0029123969684898
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1    -0.0043801495583636
   2     0.013902162049221
   3    -0.00067680489831992
   4    -0.012761312041489
   5       0.1322983317528
   6    -0.0071478965043785
   7      0.01000211064404
   8    -0.0087240639373732
   9     0.055376141852231
  10    -0.084446108914272
  11     -0.02721799543254
  12    0.00032238266614437
  13     0.009522617282384
  14      0.21904223508071
  15      0.01870684693334
  16     0.009281205241821
  17     0.011797612003739
  18      0.26878826581518
  19       0.0354713132723
  20     -0.10371276631192
  21     0.063217487591139
  22      0.22328266354773
  23      -2.7718725644006
  24     -0.17709301760493
  25      0.11452140466238
  26    -0.011360487146477
  27      -0.8979554518289
  28      0.97773973649809
  29      0.21912914148444
  30     0.094294980380745
  31     -0.11548367176722
  32      0.13372670458437
  33     0.054475203669683
  34     -0.13070945229498
  35      -2.6074314891715
  36       7.8171184037724
  37     0.024031435629893
  38     0.051699666219833
  39    -0.003171547540634
  40     -0.14664395102525
  41      0.69514527920146
  42     -0.32718485841515
  43     -0.37932058416431
  44       -1.080687281605
  45     -0.44757966949498
  46      -1.3151514065291
  47      0.03860611893709
  48      0.13680191605879
  49      -1.7209326348191
  50     0.089265099777826
  51     0.024957661703027
  52    -0.001603576854428
  53       1.0835577367155
  54      0.54083076265314
  55     0.020095673974386
  56     0.010041204530698
  57     0.087150252517454
  58     -0.30877885484584
  59    -0.029494373039495
  60    -0.00068681511678528
  61    -0.0025080040545091
  62      0.10199549005393
  63     -0.12754396522665
  64      0.16818250996446
  65    -0.0053456813352665
  66    -0.067039368299175
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1    0.0015033937462765
   2     0.001678617321126
   3    -3.7428732255225e-06
   4    0.0021202403589616
   5     0.002225920726532
   6    0.0014992625349184
   7    0.0018322770986985
   8    -0.0035883469304656
   9    0.00087008830813466
  10    0.0010633513769002
  11     -0.00208247630886
  12    -0.0012601721364801
  13    0.0046113624678898
  14    0.0048651580893353
  15     0.018563903686335
  16    -0.013789008092513
  17    -0.00014633028384324
  18     0.010773453731168
  19    -0.0080023707940668
  20    -8.4921930704389e-05
  21      0.01081262730502
  22      0.10535145693193
  23      0.14466268899227
  24     0.062531129212765
  25     -0.13889858439743
  26    -2.2095281420394e-05
  27     0.045014968519728
  28    -0.099990444484232
  29    -1.5905972114934e-05
  30     0.015226505547225
  31      0.01700118549455
  32     0.015232000442987
  33     0.017007320831502
  34    0.00079523585299917
  35    -0.013770894380907
  36    -0.019052514045885
  37      0.81373374045571
  38    -0.0071856705489443
  39    0.0022805658843624
  40      0.58579141575101
  41    -0.005172827320186
  42    0.0016417359287154
  43    -0.0024739950571665
  44    -0.0027623441733914
  45     0.016943210578766
  46     0.018917975961683
  47    -0.0056580893202348
  48     -0.12949616545738
  49     -0.13583811742577
  50      0.10520789837504
  51      0.10556933087548
  52    -0.011567367904144
  53     0.061056793034933
  54     0.061266548288255
  55    -0.0067130548085333
  56    0.00047876390301896
  57    -0.012673229251584
  58     -0.01331363819732
  59     0.023060689789793
  60    6.9789258693568e-05
  61     0.018068335993083
  62     0.013383137440109
  63    4.0501791119567e-05
  64      0.01048585389742
  65    -0.027033494248051
  66     -0.03018430255396
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1    -0.0022595869953042
   2    -0.0025229464192617
   3    0.00026698235821809
   4    -0.00065527137340266
   5    -0.00069301714548102
   6    -0.0021571674554567
   7    -0.0001470313972815
   8    0.00040550945455674
   9    -0.001251899609286
  10    -8.5328817817951e-05
  11    0.00023533505775697
  12    -0.00077264643384003
  13    -0.0081218289410162
  14    -0.0085115965644595
  15    0.00076376751646591
  16    -0.018406174461083
  17    0.00060267920828304
  18    0.00044324804411003
  19    -0.010681916490994
  20    0.0003497613796582
  21    -0.0093091481210438
  22    -0.091748495313313
  23     -0.12599082361257
  24     -0.13889858439743
  25     0.032962161721948
  26    0.00062172568873812
  27    -0.099990444484231
  28     0.023728832198233
  29    0.00044756847763337
  30    -0.015238227219956
  31    -0.017014273351891
  32    -0.015013092776944
  33    -0.016762899035245
  34    -0.0015078449294362
  35    -0.0083449825920143
  36    -0.011416657489875
  37    -0.0071856705489443
  38      0.83197408526217
  39    -0.0037220888095329
  40    -0.005172827320186
  41      0.59892229244537
  42    -0.0026794608173261
  43      0.12843615525716
  44      0.14340564832565
  45      0.13562397757719
  46      0.15143122584149
  47    -0.0041044423674861
  48    -0.075531632296602
  49    -0.079215339102131
  50      0.11221844006609
  51    -0.020468851291693
  52    -0.0059759174518707
  53      0.06512532020546
  54    -0.011878979014718
  55    -0.0034680889998585
  56    -0.0007278070278383
  57    -0.011334334314983
  58    -0.011884973914099
  59    0.0087766394576344
  60    -0.0090199019952563
  61     0.010914814886072
  62    0.0050934717562435
  63    -0.0052346477576858
  64    0.0063343494529075
  65    -0.006114432147944
  66    -0.0068270815531922
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1     0.002674401741214
   2    0.0029861086608683
   3    -4.6356071081038e-05
   4    -9.9765199281121e-05
   5    -0.0001038477880141
   6    0.0014166389723524
   7    0.00073793758710613
   8    -0.00012738625268931
   9    0.0008221382032726
  10    0.00042825779456236
  11    -7.3927872204243e-05
  12    0.00027726069146492
  13    -0.0022392151985677
  14    -0.0023560535186221
  15    -0.00054474312630152
  16    -0.0016294855555243
  17    0.0040752191448565
  18    -0.00031613851082957
  19    -0.00094566248213037
  20    0.0023650297719332
  21    0.00031784403632172
  22    2.8510595704907e-05
  23    1.874528722094e-05
  24    2.209528141928e-05
  25    -0.00062172568873881
  26     -0.09488124267896
  27    1.5905972114132e-05
  28    -0.00044756847763387
  29    -0.068303198839951
  30    0.0017267853028501
  31    0.0019280456144035
  32    0.0003092788513227
  33    0.00034532592554285
  34    0.00075645599235769
  35    -0.0055734276661785
  36    -0.0077391905670898
  37    0.0022805658843624
  38    -0.0037220888095329
  39      0.84597660095893
  40    0.0016417359287154
  41    -0.0026794608173261
  42      0.60900243670667
  43     -0.19018109451204
  44     -0.21234708484673
  45       0.1846518400404
  46      0.20617338460886
  47    0.0013878432578812
  48     0.015037603701594
  49     0.015760077306228
  50    -0.027138371812635
  51    -0.014158844706633
  52    -0.085754941589532
  53    -0.015749596528982
  54    -0.008217003325976
  55    -0.049767382499078
  56    0.0013835943533644
  57    0.0068645162648273
  58    0.0071799711922522
  59    0.0064980750752884
  60    0.0063849687414397
  61    -0.0077255910482712
  62    0.0037711201452101
  63    0.0037054795410026
  64    -0.0044835019137567
  65    -0.0088673532657731
  66    -0.0099008611824656
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1    0.0073542814754192
   2    -0.015226364394611
   3    0.0012194835295694
   4     0.030903628958374
   5     0.056817891957605
   6     0.011042330357372
   7    -8.3873835083415e-05
   8    -0.0094976820868903
   9    -0.053909894136814
  10     0.067775591348577
  11    -0.082803625045669
  12    -0.0082682455342532
  13      -0.1035546861401
  14     -0.12010158127815
  15    -0.047643786611376
  16    0.0022535430188169
  17    -0.013163751328575
  18      0.18804565739399
  19     -0.25887393098596
  20      0.01142676663131
  21     -0.02278065780096
  22     -0.10055372515089
  23       1.4789417142213
  24     0.054519721164548
  25    -0.060613105176097
  26    0.0027984372295639
  27     0.081216606228552
  28     -0.83593745212944
  29    -0.033975740987157
  30    -0.0070494900711792
  31     0.088743422743506
  32    -0.0083841162901299
  33     0.085285353748525
  34    0.0096883436250903
  35     0.068737530347954
  36     -0.24968783048532
  37     -0.93299367529288
  38      0.01215386776676
  39    -0.018547099099412
  40        2.876815457266
  41    -0.028606662703067
  42     0.054347554568698
  43    -0.010887625309193
  44     0.041781975252945
  45     0.061943516184284
  46     0.085540137139035
  47     0.024888344459325
  48     0.086625672352625
  49      -1.2722603268313
  50     0.020308465839649
  51    0.0069509285298906
  52    0.0090834601740904
  53      0.37797150569517
  54      0.58026141033319
  55    -0.042972472298413
  56     0.011239261185018
  57     0.091618997494255
  58    -0.050659585841674
  59    -0.014755875033962
  60    -0.008112397023024
  61    -0.024996325861734
  62      0.17315449789995
  63    -0.045385732173531
  64      0.14275898885805
  65     0.014824912122228
  66     -0.36361842567642
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1     0.018507350286136
   2     0.015334956412124
   3    0.0023791166183851
   4      0.02507680769447
   5     0.028815730468497
   6    0.0016509304052221
   7    0.0069376272801301
   8    -0.0085161002785487
   9    -0.045978649181157
  10    -0.030778399759451
  11    -0.068899623638543
  12    -0.0046764821156769
  13    -0.064989355812122
  14      0.15828512282084
  15    -0.024883383512262
  16    -0.00070165602795153
  17    -0.0054787456948651
  18      0.30564322396822
  19     -0.10855883198441
  20    -0.0023315696634813
  21      0.02820132039015
  22     0.089976180815766
  23      -1.7557394850611
  24      -0.1028780785857
  25    -0.0068619839324197
  26    -0.0079541447262344
  27      -0.8663632012159
  28      0.47251240458134
  29       0.1739603627846
  30     0.060469715802706
  31     -0.19933691610577
  32     0.083638249683163
  33    -0.026452813440389
  34    -0.026914056545642
  35     -0.18275108304808
  36       1.1297157421535
  37    -0.025247596530493
  38     -0.92105129696456
  39    -0.0014934983250098
  40     -0.05553126424359
  41       2.9717589837379
  42     -0.26687864438494
  43      0.10248008240106
  44      0.94975542299285
  45       0.0705979156145
  46       0.7512172225841
  47     0.012520793127892
  48    0.0030048113185695
  49      -0.7596062271574
  50     0.049050747432793
  51    -0.046549151666353
  52    -0.0078988473868917
  53      0.84568551207203
  54    -0.042587965292748
  55      0.15444370793662
  56    0.0032365797851375
  57    -0.009673802005867
  58     -0.30894948698274
  59    0.0021579429002347
  60     0.020046536591852
  61     0.021008598211244
  62      0.12573343586508
  63     -0.15261373814699
  64      0.18732435632351
  65    0.0073988430156653
  66     -0.18703627998657
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1    -0.024657677994246
   2     0.074881760731918
   3    -0.0031052246371958
   4    -0.045735751932115
   5     -0.11114117118617
   6    -0.021150893025564
   7    -0.00092435997676791
   8    0.0040893123432582
   9     0.041662725573212
  10     0.076108786801836
  11     0.029759437026956
  12    0.0019889499335012
  13    0.0083526999186718
  14     -0.16663534280905
  15     0.011435598646297
  16    -0.0021885648000449
  17    -0.018000624260819
  18     -0.23340265152112
  19    -0.090206100409215
  20      0.28833904555168
  21    -0.005835338362617
  22    -0.017479611504242
  23      0.45308098559908
  24    0.0076260496873483
  25    -0.013678853535889
  26    -0.049209390929872
  27     0.041480130501735
  28     -0.18953354606174
  29      -1.3051895866754
  30      0.16462708740303
  31       0.2861634459504
  32     -0.16407741099879
  33     -0.26984161760542
  34     0.012267642702351
  35     0.060922217945201
  36     -0.59827903215344
  37    -0.0086441975413299
  38    -0.0072821074725232
  39     -0.98235056413609
  40      0.06147646472118
  41     -0.27104575382033
  42       3.4863778552417
  43     -0.31395327034278
  44      -1.5343740248361
  45      0.34569383897197
  46       1.4460444755501
  47    0.0027908024176357
  48     0.056195905892619
  49    -0.031939297115775
  50    0.0095370441170205
  51    -0.0020248900127787
  52    -0.026462920240216
  53     -0.59890415663048
  54      -0.1318467888859
  55     -0.86097089593818
  56    0.0052134949748745
  57       0.1114940574684
  58      0.44022458011247
  59    -0.053811169859841
  60    0.0089579635055811
  61    -0.020141315263305
  62     -0.02799410450487
  63      0.17099484465192
  64     -0.20142312899838
  65     0.012194821051055
  66    0.00062910036960821
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1    -0.0014382248832442
   2    -0.0016058528956021
   3    0.00019924270807005
   4    0.00011441294350375
   5    0.00011630072404581
   6    -0.0012326231565551
   7    0.00074621481991765
   8    -0.00015961997965688
   9    -0.00071534569288294
  10    0.00043306143857085
  11    -9.2634528516184e-05
  12    0.00043864473673842
  13    -0.0015173871210017
  14    -0.0016013582677631
  15    -0.001735940450988
  16    0.0013552210224136
  17    -0.0037020037672889
  18    -0.0010074429626862
  19    0.00078649465258902
  20    -0.0021484363942729
  21    0.0014087874420069
  22    -0.010705700115883
  23    -0.014862931717898
  24    -0.019195881432219
  25     0.019210658810998
  26    0.0021769384859579
  27     -0.01381874930548
  28     0.013829387258911
  29    0.0015671365390084
  30    -0.0084967510362703
  31    -0.0094870645152703
  32    -0.0096516240449458
  33    -0.010776540303543
  34    -0.0030102700022968
  35     -0.18144234559223
  36     -0.25015792173167
  37    -0.003118937279074
  38      0.16191799229838
  39     -0.23975913117954
  40    -0.002245263522346
  41      0.11656167764521
  42     -0.17259803042484
  43      0.72155056740732
  44      0.80564874206648
  45    -0.027417172457077
  46    -0.030612699232477
  47    -0.00057034529934016
  48    -0.0068983608860843
  49    -0.0072310574036578
  50     0.018946389304912
  51    0.0013979117901802
  52     0.012115610091636
  53      0.01099542703938
  54    0.00081126999182003
  55    0.0070312239792106
  56    -0.00048043878430364
  57    0.0064651185692442
  58    0.0067963347250162
  59      0.00995990345937
  60    -0.0051545181663381
  61     0.012471423442444
  62    0.0057801721501827
  63    -0.0029913946931533
  64    0.0072377181916692
  65    -0.047057290799476
  66    -0.052541912999776
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1     0.010413526852653
   2    -0.00079987649824528
   3    0.00024826246082949
   4     0.010730495054167
   5     0.053350627419337
   6     0.008810753112995
   7    -0.0028512670590179
   8    -0.00058268423173369
   9    -0.00058898605338225
  10    -0.011271317219806
  11    -0.029207415166552
  12    0.0003834712512362
  13    -0.00043274440563611
  14     0.047368641662649
  15    -0.00058764594256407
  16    -0.0013062224142574
  17     0.012024229206514
  18      0.10621974347605
  19      0.01562694181274
  20    -0.065171505249077
  21      0.01217392353304
  22     0.058750806693498
  23      -0.2563842890895
  24    -0.0046576858138843
  25    -0.0018099521591923
  26    -0.0082277474124654
  27    -0.073587948392554
  28       0.1926897608253
  29     0.068480503858961
  30     0.013092970241983
  31    -0.099692224452735
  32    0.00094066332680597
  33    -0.063253439245119
  34    0.0070536398640179
  35      0.13998538392004
  36     -0.80943018092391
  37    -0.018471485906887
  38    -0.065114968132722
  39      0.11038400679889
  40     0.025913949069606
  41      0.56037777075406
  42     -0.78113361792799
  43      -1.1358887845606
  44       2.4622746433585
  45    -0.0099957978759033
  46     -0.18370849463485
  47    0.0027640146810169
  48    4.2932516698852e-05
  49     0.068999803968169
  50    0.00097164729836188
  51    0.0040804659763704
  52    -0.013767653234001
  53      0.25067757890536
  54     0.013861387491797
  55      0.17358828958881
  56    -0.0026381114319267
  57    -0.0048790601364676
  58    -0.010902640520559
  59    0.0038314035835872
  60    -0.0081143440283563
  61     0.016170415888754
  62       0.1089957133184
  63     -0.11710094063228
  64      0.21129881751174
  65    -0.025609106541243
  66     -0.48276451425045
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1    2.1753978576586e-05
   2    2.428944867737e-05
   3    -4.5385418513054e-05
   4    -0.0023645730468977
   5    -0.0024814838557294
   6    -0.0017110813369279
   7    -0.00070189914350716
   8    0.0013100845366494
   9    -0.00099301612016164
  10    -0.00040734309304176
  11    0.00076029995511671
  12    0.0010887104743957
  13    -0.0040955479169593
  14    -0.0043203712005788
  15    -0.0081873922825534
  16    0.0059139768684237
  17     0.008593363457056
  18    -0.004751505579074
  19    0.0034321421418526
  20    0.0049871085933211
  21    0.0016968235176533
  22     -0.01027534264317
  23    -0.014287789452501
  24    -0.019202808784476
  25     0.018926834393049
  26    0.00038990431133809
  27    -0.013823736174384
  28     0.013625067468113
  29    0.00028068468491702
  30    -0.0096516240449455
  31    -0.010776540303542
  32    -0.0076186848582424
  33    -0.0085066579523303
  34    -0.002818433423822
  35     -0.18543216778249
  36     -0.25567548155378
  37     0.021360111835405
  38      0.17097959770634
  39      0.23278846329275
  40     0.015376737537827
  41      0.12308495472837
  42      0.16757997942471
  43    -0.027417172457077
  44    -0.030612699232477
  45      0.72010789856706
  46      0.80403792726169
  47    0.0002206536680998
  48    -0.010133966979115
  49    -0.010642958625583
  50     0.011558933098124
  51    0.0047950776264687
  52    -0.0021910981661167
  53    0.0067081597178278
  54    0.0027827954625809
  55    -0.0012715911002319
  56    0.00025832719004056
  57    -0.0018543817154986
  58    -0.0019516893927733
  59    0.0048681790736857
  60    -0.001512048041012
  61    0.00057027967549915
  62     0.002825219463081
  63    -0.00087750830236952
  64    0.00033095849890335
  65    -0.0035722388586999
  66    -0.0039885905061563
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1    0.0045311529070734
   2     0.019295867185631
   3     0.001513598326817
   4    -0.004401769064926
   5     -0.14361527041688
   6     -0.01147903099937
   7    -0.00049760161521254
   8    0.0090312978398559
   9    -0.043363409800212
  10    -0.011640564808337
  11     0.027511773524648
  12    0.00096304096492875
  13     0.013642813641664
  14     0.059183493724166
  15    0.0051465325040302
  16    -0.00063198591701922
  17    -0.011562343331625
  18     -0.09869753203627
  19     0.052937895196279
  20      0.13211844052636
  21     0.010258427909786
  22     0.037758232122787
  23    -0.093187832883409
  24    -0.0036477497308255
  25    0.0036301340774481
  26     0.010122294163351
  27    -0.071430336562492
  28     0.089731693689966
  29    -0.055697495858655
  30    0.0042822770452749
  31    -0.059522353704673
  32    0.0089659153226405
  33    -0.068027360986961
  34     0.010498076609335
  35       0.1822412435937
  36     -0.99266979143677
  37    -0.013429261669839
  38    -0.069102995306968
  39     -0.11923457444469
  40    0.0022379492208496
  41       0.4390558286932
  42      0.68478667819911
  43    -0.0043757679397963
  44     -0.17743343886895
  45      -1.1253640780259
  46       2.2955683609556
  47     0.007958737379212
  48     0.032139171421445
  49    -0.097940449884107
  50    0.0098053926277117
  51    0.0041121104487316
  52     0.011714434323381
  53    -0.016202485840198
  54     0.024549718517498
  55    -0.026625913900473
  56    0.00078491533953762
  57    0.0029644109892146
  58     0.030765647367722
  59    -0.0050163962092207
  60    -5.1682979275352e-05
  61    2.310402945178e-06
  62    0.0074458644881084
  63    -0.011824226943657
  64    -0.031314799352361
  65    0.0052295198266802
  66    0.0015657539650788
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3    -2.0482064508548e-10
   4    -4.0772674530232e-12
   5    -3.6255413531705e-13
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -3.2168505452194e-08
  13    -6.4036318330065e-10
  14    -5.6941646062069e-11
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    1.4031528076811e-05
  22     5.86497541021e-07
  23    -9.9871846304473e-08
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    -0.00011782465199393
  35    -4.9248997178216e-06
  36    8.3863749339336e-07
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47      0.99508193773286
  48     0.019808624253264
  49    0.0017613999377543
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56    -0.00034889747375078
  57    -6.9453365581013e-06
  58    -6.1758531156479e-07
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1    -0.00021368784643771
   2    -0.00023859359614397
   3    6.091309911682e-05
   4    -0.00066068393722128
   5    -0.00069475762340331
   6    -0.0004505974791715
   7    -0.00027328704146199
   8    0.00086203200145049
   9    -0.00026150163108251
  10    -0.00015860054793787
  11    0.00050027526749396
  12    0.0006814707554601
  13    -0.0035355205795938
  14    -0.0037246593414008
  15    -0.0058853534831744
  16    0.0034707185417165
  17    -0.00050312616883588
  18    -0.0034155307263969
  19    0.0020142113563439
  20    -0.00029198635117265
  21     0.001958950144147
  22    -0.0019600123445385
  23    -0.0028313346170574
  24    -0.0057019903777945
  25    0.0099694612484853
  26    -0.0027606163537187
  27    -0.0041047542334133
  28    0.0071768252054468
  29    -0.0019873151152423
  30    -0.0014887496257919
  31    -0.0016622663988484
  32    -0.0040164038420979
  33    -0.0044845238146567
  34     0.013248132045164
  35    -0.097075721917486
  36     -0.13480280566219
  37      -0.1591182817238
  38    -0.092789727722872
  39     0.018459549158897
  40     -0.11454621934523
  41    -0.066797557072528
  42     0.013288677731195
  43    -0.0067183682513016
  44    -0.007501407628088
  45    -0.0098901059923962
  46    -0.011042817803205
  47      -0.2538336292645
  48      0.71577578532274
  49       0.7562837624241
  50      0.01220301606373
  51    -0.063770005571327
  52     0.093564886201444
  53    0.0070819495276781
  54    -0.037008552514995
  55     0.054299838513777
  56    0.0097285716735686
  57     -0.15724440735564
  58     -0.16526280948741
  59       0.1591489799769
  60    -0.037886217217103
  61      0.15700763244641
  62     0.092361186586304
  63    -0.021987046212586
  64     0.091118467978628
  65    -0.020540197039132
  66    -0.022934198452418
 Sym= A
 Ene=              48
 Spin= Alpha
 Occup=    0.00000
   1    -0.0041853633210778
   2    -0.025516669336177
   3     0.000213193656286
   4    -0.0012779345393543
   5     -0.10340800412276
   6    -0.00052500039647238
   7    -0.002441392451429
   8    0.0030210195775033
   9    -0.0076868701272405
  10     0.016643939309434
  11     0.076729991493114
  12    0.0059259245571546
  13     0.056546089826904
  14     -0.16962358922754
  15       0.0195291920466
  16    -0.013225970247453
  17    -0.002516311243794
  18     -0.27513439465195
  19     0.040020842248938
  20     0.042061870987746
  21    -0.0022142727721809
  22     0.040672287631649
  23      0.32203148456744
  24     0.040781930212087
  25    -0.0072854327197697
  26     0.010822014922656
  27     0.036356200815286
  28     -0.14246779165939
  29    -0.098490038832342
  30     0.011322020333631
  31     0.052516606694841
  32    -0.024282947463251
  33     0.010301861074473
  34     0.058936992230133
  35      0.11644626088751
  36      -2.2126223719064
  37     -0.23224858325509
  38     -0.10055899082939
  39    -0.0035899553127266
  40     -0.99307073804586
  41     -0.53451652395924
  42    -0.057662732057385
  43      0.12779656178972
  44      0.20022153299167
  45      0.10730791811552
  46     0.010162861981998
  47    -0.021121321411399
  48      -1.9993891229019
  49       5.4508875477925
  50     0.046959533939609
  51     -0.02994988989503
  52     0.084065188449579
  53    -0.023375965164684
  54     -0.85336481365168
  55        1.115952055126
  56     0.034413641801851
  57     0.069796468304949
  58      -2.3606410601775
  59      0.13698296445099
  60    8.7887453537405e-05
  61     0.086675614716571
  62        0.994237674272
  63    -0.025947390298003
  64      0.71420647376306
  65      0.12506895471951
  66      0.02511945511575
 Sym= A
 Ene=              49
 Spin= Alpha
 Occup=    0.00000
   1    0.00042632723292269
   2    0.00047601653221201
   3    -7.6041117960223e-05
   4    0.00050229552447745
   5    0.00052876928172001
   6    0.0005709436884169
   7    0.00023347484365609
   8    -0.00059881444339344
   9    0.00033134385494523
  10    0.00013549577007191
  11    -0.00034751848579151
  12    -0.0003562509484405
  13    0.0043511218388621
  14    0.0045746647545223
  15    0.0043866521869089
  16    -0.00069097967265857
  17    0.0012173648831447
  18    0.0025457681298562
  19    -0.00040100604152804
  20    0.00070649064249145
  21    -0.0028615699212499
  22    0.00017692620105327
  23    0.00042952570805052
  24     0.016906213041149
  25    0.00069556579076389
  26    0.00049609950049352
  27     0.012170460655615
  28    0.00050072456021225
  29    0.00035713257826168
  30    0.0012540187796935
  31    0.0014001771989703
  32    0.0059144561515369
  33    0.0066037979508693
  34    0.0099951546261587
  35     0.095567839803756
  36      0.13121628305353
  37     0.095813206833708
  38      0.10219773205886
  39    -0.024715011627215
  40     0.068974102078316
  41      0.07357020014406
  42    -0.017791865977317
  43     0.013686603121807
  44     0.015281804334058
  45    0.0083500094545469
  46     0.009323219906085
  47    0.0007024941484886
  48    0.0090505442484777
  49    0.0094879128771017
  50      0.86864636155489
  51     0.022394440003855
  52     0.047079148109412
  53      0.50411387298072
  54     0.012996483244769
  55     0.027322110286153
  56    -0.012872980054586
  57     -0.12908712569367
  58     -0.13527069732205
  59     0.049672094802163
  60    -0.035244553960924
  61      0.14549327954179
  62     0.028826911845876
  63    -0.020453972278104
  64     0.084436180117293
  65    -0.020985564451023
  66    -0.023431474334879
 Sym= A
 Ene=              50
 Spin= Alpha
 Occup=    0.00000
   1    -0.00012299306361958
   2    -0.00013732815337401
   3    3.6232487175626e-05
   4    -0.00016363036781807
   5    -0.00017247381929435
   6    -0.00027397776748932
   7    6.7955601990365e-05
   8    -3.614280304796e-05
   9    -0.00015900140677781
  10    3.9437639097202e-05
  11    -2.0975265920958e-05
  12    -0.00013233440172347
  13    -0.0025727658567876
  14    -0.0026983835536442
  15    -0.00069097967265648
  16    -0.0027418225914435
  17    -0.00052122288206971
  18    -0.00040100604152683
  19    -0.0015912008232262
  20    -0.00030248867363699
  21    0.0023263893506407
  22    0.0066009236390541
  23    0.0089571820224256
  24    -0.012557698659564
  25    -0.016762568475329
  26    0.0014839782846674
  27    -0.0090400480042042
  28     -0.01206705366953
  29     0.001068287693014
  30    -0.00097899246012392
  31    -0.0010930960068751
  32    -0.0042721730756744
  33    -0.0047701034685271
  34    0.0070133827021246
  35     0.054327660629284
  36     0.074506546000393
  37     0.096142364695955
  38    -0.018641055593262
  39       -0.012894510178
  40      0.06921105655193
  41    -0.013419340755067
  42    -0.0092825121990844
  43    0.0010098316657375
  44    0.0011275295841339
  45     0.003463896120551
  46    0.0038676202032498
  47    0.0061407446824594
  48    -0.047100632574911
  49    -0.049564166159406
  50     0.022394440003855
  51      0.77127889041789
  52    -0.010359671131277
  53     0.012996483244769
  54      0.44760722637559
  55    -0.0060121749977129
  56    0.0032005809934579
  57     0.019647834524486
  58     0.020565268884364
  59    -0.022449787214306
  60    -0.092196193251632
  61    -0.022395000060499
  62    -0.013028603677035
  63    -0.053505525506334
  64    -0.012996808270391
  65    0.0014962165587459
  66    0.0016706036179058
 Sym= A
 Ene=              51
 Spin= Alpha
 Occup=    0.00000
   1    0.00028654002174975
   2    0.00031993683949814
   3    -1.4017676595884e-05
   4    -0.00045378408148892
   5    -0.00047611885178774
   6    -0.00012562903986932
   7    -6.7362879451088e-05
   8    0.00019346858496278
   9    -7.2908083945702e-05
  10    -3.9093656012598e-05
  11    0.00011227837009656
  12    0.00010372056171661
  13    -0.00037050955608624
  14    -0.00039094853030793
  15    -0.0012173648831435
  16    0.00052122288206962
  17    0.0016111288836818
  18    -0.00070649064249075
  19    0.00030248867363694
  20    0.00093500929419666
  21    2.525907691076e-07
  22    -0.0011419296096419
  23    -0.0015756433629901
  24    0.00013326350937802
  25    -0.00054886209618542
  26    0.0037113165536966
  27    9.5933861342386e-05
  28    -0.00039511536561881
  29    0.0026717060755925
  30    -0.0026742750559442
  31    -0.0029859672101747
  32    0.0062077239744919
  33    0.0069312467303793
  34    -0.0028790418826149
  35    -0.008595320466575
  36    -0.011673230771653
  37    -0.010534443046952
  38    -0.0054422892547113
  39    -0.078097329976507
  40    -0.0075835448376103
  41    -0.0039178003429702
  42    -0.056220779867984
  43     0.008752145025321
  44    0.0097722251891083
  45    -0.0015828182625163
  46    -0.0017672989250056
  47    -0.0080036420276342
  48     0.069127211220411
  49     0.072723517977174
  50     0.047079148109412
  51    -0.010359671131277
  52      0.79634516321133
  53     0.027322110286153
  54    -0.0060121749977129
  55      0.46215429226841
  56    -0.012869416161648
  57     -0.11218453231674
  58      -0.1175262571138
  59      0.12816677848841
  60    -0.030817811624243
  61     0.029194956745032
  62     0.074380845820389
  63    -0.017884938062572
  64     0.016943123654945
  65    -0.016057814229786
  66    -0.017929384881574
 Sym= A
 Ene=              52
 Spin= Alpha
 Occup=    0.00000
   1    0.0037431080998217
   2     0.076920414530854
   3     0.000166017350006
   4    -0.0015023990095526
   5    -0.0082232218650367
   6    -0.0094533065169918
   7    0.0025214748175793
   8    0.0044888460299788
   9    -0.0093087000496728
  10    -0.035329521359738
  11    -0.059868728184116
  12    -0.010018622210062
  13    -0.065974252270729
  14      0.47066332394726
  15    0.0058975703781346
  16     0.013846416227551
  17    -0.0023939258953363
  18       0.2741513509806
  19     0.069238359909664
  20      0.01684392508857
  21    -0.0008335362480157
  22     -0.06867079335971
  23     -0.71251130497214
  24    -0.070684232305689
  25     0.040690375086238
  26    0.0029126539127742
  27      0.19540847284248
  28      0.39478157904364
  29      0.27618651321849
  30    -0.023129135432248
  31     -0.19320238010689
  32    -0.013418517663666
  33      0.14473541098003
  34    -0.038574889479438
  35    -0.069432073525619
  36       2.3780144577345
  37      0.18906449103551
  38      0.14228415053609
  39    -0.031258413437213
  40      0.55423440601194
  41       1.0355726180442
  42     -0.71268331197606
  43    -0.016225009757909
  44      0.37474332376297
  45     -0.13932649964735
  46     -0.18995311082623
  47     0.013178551683485
  48      0.14718416213961
  49     0.058874258312094
  50     -0.85574197251936
  51     0.012608122625892
  52     0.031969225481575
  53       3.4959747167484
  54      0.38686204896025
  55      0.75097018720303
  56     0.014786495119559
  57    -0.046852242770618
  58      -1.9499789228809
  59    0.0064406691721305
  60    -0.021674370905446
  61      0.08224537319317
  62      0.38619864062979
  63     -0.49549962047066
  64       1.2178872467685
  65    -0.074527956373436
  66     -0.42806450268695
 Sym= A
 Ene=              53
 Spin= Alpha
 Occup=    0.00000
   1    0.0060917336778893
   2    -0.025624052339388
   3    0.0011866131665495
   4     0.014316449201614
   5     0.030883100991194
   6     0.006441566219375
   7    0.0013506641950384
   8    -0.0040122429573412
   9    -0.019705436339665
  10    0.00041425436422563
  11    -0.015752101440562
  12    0.0017069350534395
  13    -0.019532932104841
  14     -0.11040301897955
  15    -0.024509359387214
  16    0.0011538598484918
  17    -0.00072003727724438
  18     0.046978808207031
  19    -0.076741006268575
  20    -0.038446771145761
  21    0.0059453034652117
  22     0.056191126384111
  23    0.0050855082209813
  24     0.016815552474521
  25    -0.010783183826149
  26    -0.0077655575986732
  27     -0.28498437715851
  28     -0.13125597481413
  29     0.095961622843805
  30      0.01176840808597
  31     -0.01259626159904
  32     0.056784676675982
  33    -0.020323831607479
  34    -0.020361350475621
  35     0.031816163730901
  36       1.3059561157176
  37      0.16928018545048
  38     0.030663178974803
  39     -0.01118116620263
  40      0.77982920536221
  41    0.0042912495856072
  42     -0.15725705515982
  43    -0.078484885500719
  44    -0.069579643510101
  45     -0.10582438343111
  46    -0.083346050688542
  47     0.041572673846232
  48      0.20678492116034
  49      -1.3587801645694
  50     0.017147096720925
  51     -0.91293015293582
  52    -0.019711974541821
  53      0.38949621622518
  54       1.9098626387794
  55     -0.18495927018069
  56    -0.0046592378913948
  57    0.0030766007694898
  58      0.47529929876367
  59    -0.047314591006852
  60    -0.064119452538459
  61    -0.034786297511764
  62     -0.20497676131922
  63     -0.55143422500768
  64    -0.0042505273174141
  65    -0.098716323234515
  66     -0.17152824344782
 Sym= A
 Ene=              54
 Spin= Alpha
 Occup=    0.00000
   1    0.0076253832554685
   2    0.0034474281496114
   3    0.0016526703837819
   4     0.012429360551094
   5    -0.070923208624556
   6    9.625045226714e-05
   7    0.00077881745823458
   8    0.0020844072638909
   9    -0.035291294272964
  10    -0.015612857383837
  11     0.013367668678117
  12    -0.00052011980634274
  13    0.00029364087168584
  14     0.082318032376825
  15    0.0032003686468353
  16    -0.00086711795104295
  17    -0.0029880473455508
  18    -0.016375910719559
  19     0.037525674823294
  20    -0.0011135833668649
  21     0.004462663842115
  22     0.026218190518357
  23     -0.22893203742817
  24    -0.0053962925616965
  25    0.0037900540025291
  26     0.019287381419818
  27    -0.025655587729752
  28    0.0017601085371136
  29      0.35505414070336
  30    -0.018728235651381
  31     -0.13423825698758
  32     0.029954453140808
  33      0.25150698502786
  34    -0.0011330686772596
  35    -0.086231815237098
  36    -0.068545229419431
  37    -0.076702690261581
  38    -0.028272363446727
  39    -0.066712405370027
  40     -0.11030441390373
  41      0.16123373853351
  42       -1.013591871885
  43      0.14488843483091
  44      0.44698468365731
  45     -0.12708261072544
  46     -0.19439469923183
  47    -0.047650870545599
  48     -0.21925046442632
  49       1.7813776075696
  50     0.048626722785059
  51    -0.0089520689590337
  52     -0.87890376537891
  53      0.76063726905759
  54     -0.17871482144261
  55       2.2949525069114
  56     0.016531112205537
  57    -0.029092952228233
  58      -1.9287859483418
  59      0.11109284270827
  60    -0.018788407854342
  61     0.031555391027223
  62      0.83555619625258
  63      -0.1861957519479
  64      0.37326667630102
  65     0.086317210822582
  66    -0.068825439475468
 Sym= A
 Ene=              55
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3    2.1701043408586e-11
   4    4.3199238020925e-13
   5    3.8413134697404e-14
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -2.0482067912791e-10
  13    -4.0772681306897e-12
  14    -3.6255419557574e-13
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    6.9111616430471e-07
  22    2.8887654196014e-08
  23    -4.9191397374636e-09
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    1.829972137612e-05
  35    7.6490183604456e-07
  36    -1.3025145591312e-07
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47    -0.00034889747375076
  48    -6.9453365581009e-06
  49    -6.1758531156476e-07
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56      0.99508191686932
  57     0.019808623837944
  58    0.0017613999008236
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=              56
 Spin= Alpha
 Occup=    0.00000
   1    -0.00017133017476665
   2    -0.00019129905236547
   3    1.2822210880849e-05
   4    1.5774134129949e-05
   5    1.6314578042693e-05
   6    -8.6374577693529e-05
   7    -1.9055764586676e-05
   8    7.9519189897749e-05
   9    -5.012698471472e-05
  10    -1.1058902349171e-05
  11    4.614850020656e-05
  12    7.2085501969705e-05
  13    -0.00066046153349548
  14    -0.00069473784707207
  15    -0.00068034652734963
  16    0.00022194126785405
  17    -0.00061241548199472
  18    -0.00039483515737898
  19    0.00012880232631365
  20    -0.0003554117695826
  21    0.00041701558310663
  22    -0.0001996758850156
  23    -0.00030253035234698
  24    -0.0026076027730494
  25    0.00081240106412966
  26    -0.00012155824069998
  27    -0.0018771635538738
  28    0.00058483204745526
  29    -8.7507461440598e-05
  30    0.00010774225454384
  31    0.00012029983172565
  32    -0.0023057914699366
  33    -0.0025745361186493
  34    0.0021592374587252
  35     -0.01176424828828
  36    -0.016372131992084
  37    -0.015597494545465
  38    -0.013921358012309
  39    0.0084082377960874
  40     -0.01122833914548
  41    -0.010021720390555
  42    0.0060529301879295
  43    0.0063161398077087
  44    0.0070522986477315
  45    -0.0018139907841179
  46    -0.0020254150704863
  47    0.0095915710971361
  48     -0.15724713456115
  49     -0.16526305199288
  50     -0.17397385324477
  51     0.026446496839871
  52     -0.15114860203641
  53     -0.10096471572115
  54     0.015348070905236
  55    -0.087718213694933
  56     -0.25297352665379
  57      0.71011611667421
  58      0.75032573473431
  59     -0.11454784644074
  60    -0.039347217128849
  61    -0.023067156947526
  62    -0.066477177671564
  63    -0.022834929029498
  64    -0.013386890617554
  65     -0.17969367737714
  66     -0.20063733808205
 Sym= A
 Ene=              57
 Spin= Alpha
 Occup=    0.00000
   1    0.00043583960968057
   2    -0.014741534508851
   3    -0.00036391895516501
   4    -0.0019702474452897
   5      0.05286193622074
   6    0.0040477513171701
   7    -0.00061004510187555
   8    -0.0016639244123042
   9     0.016146565800003
  10    -0.0011813563240298
  11    -0.0061103764456343
  12    0.0016294686073446
  13     0.012968022057144
  14    -0.088479549555551
  15    -0.0036519321559729
  16    -0.0017622793758232
  17    0.0066195029020228
  18    0.0014063598155736
  19    -0.0094492020232568
  20     -0.04071041116214
  21    -0.0018486286268415
  22    -0.0094082220987136
  23      0.17234539642859
  24      0.01292796399685
  25    -0.0078325033223579
  26    -0.001839069056158
  27    -0.0054799871992997
  28    -0.007175024581534
  29    -0.039618230017247
  30     -0.01297599307169
  31     0.020601408106783
  32     0.011355293837589
  33     -0.10317334139395
  34     0.014538213633308
  35      0.13845649476479
  36     -0.31852265433433
  37     0.053787452187673
  38     0.023724219781849
  39    0.00012923672508397
  40    -0.050142814874366
  41     -0.16396788647275
  42       0.1960149264301
  43    -0.0020879522353022
  44    -0.0071924897344695
  45     0.027954791831074
  46     0.054279638241685
  47     0.035438382142147
  48      0.11123342439409
  49      -2.3171597382815
  50    -0.077069190888362
  51     0.016922555103561
  52    -0.074587169870711
  53      -1.0534408420583
  54      0.26032904348312
  55      -1.0506297456214
  56    -2.3518703406016e-05
  57      -1.8176397828409
  58       4.6477946043242
  59     -0.12399554471843
  60    -0.010135182576383
  61    -0.068697663599659
  62       -1.179740775405
  63     -0.21527946147128
  64     -0.49391128406615
  65     -0.36744905463143
  66     -0.92083568712943
 Sym= A
 Ene=              58
 Spin= Alpha
 Occup=    0.00000
   1    2.5911039514195e-05
   2    2.8931023455854e-05
   3    -1.2794043440672e-06
   4    6.3936510442197e-05
   5    6.7145648414207e-05
   6    5.9272984036638e-05
   7    5.6734071801552e-05
   8    -8.331460443165e-05
   9    3.4398732174907e-05
  10    3.2925289198992e-05
  11    -4.8351146996938e-05
  12    -2.7444583935592e-05
  13    0.00033312947554172
  14    0.00035024755106942
  15    0.00057094368841589
  16    -0.00027397776749059
  17    0.00012562903986981
  18    0.00033134385494464
  19    -0.00015900140677854
  20    7.2908083945988e-05
  21    -0.00013147790608819
  22    0.00048467494094697
  23    0.00067726990000848
  24    0.0013653837171437
  25    -0.0019645400656858
  26    -0.0012901381451677
  27    0.00098291372342635
  28    -0.0014142349630644
  29    -0.00092874586980864
  30    0.00089042949931003
  31    0.00099421085426581
  32     0.001236060908006
  33    0.0013801263011001
  34    -0.0026219937971343
  35    0.0062931034076776
  36    0.0088530645789899
  37     0.021001452121789
  38    0.0079929167357904
  39    0.0059178200574841
  40     0.015118545243509
  41    0.0057539484697003
  42    0.0042601259076365
  43    0.0071948931052826
  44    0.0080334724153872
  45    0.0035167035700121
  46    0.0039265824675065
  47     0.013903449010081
  48      0.11812954476689
  49       0.1237476105778
  50     0.049672094802163
  51    -0.022449787214306
  52      0.12816677848841
  53     0.028826911845876
  54    -0.013028603677035
  55     0.074380845820389
  56    0.0099477032900103
  57    -0.084626783469198
  58    -0.089032306935781
  59      0.79414991854182
  60    0.0012610107517761
  61     0.036054777130134
  62      0.46088029476901
  63    0.00073182026896453
  64     0.020924180590584
  65     0.033109100838127
  66     0.036968033352167
 Sym= A
 Ene=              59
 Spin= Alpha
 Occup=    0.00000
   1    0.00011632289208338
   2    0.00012988055988542
   3    -6.1023500950069e-06
   4    1.3989670991704e-05
   5    1.4803219388759e-05
   6    5.6734071802472e-05
   7    2.7194085219227e-06
   8    -4.4194026330271e-05
   9    3.2925289199526e-05
  10    1.5781929481053e-06
  11    -2.5647746611274e-05
  12    -3.572535960089e-05
  13    0.00020166296191885
  14    0.00021239110944739
  15    0.00023347484365868
  16    6.7955601990897e-05
  17    6.7362879452303e-05
  18    0.00013549577007341
  19    3.943763909751e-05
  20    3.9093656013303e-05
  21    4.0195461324051e-05
  22    0.0015897867447572
  23    0.0021909730337891
  24    0.0016686612635152
  25    -0.00013390201588011
  26    -0.00067204238232794
  27    0.0012012374507367
  28    -9.6393510007826e-05
  29    -0.0004837905066688
  30    -0.0005390550104011
  31    -0.00060188295963063
  32    0.00050704199381222
  33    0.00056613876135876
  34    -0.0010312007091807
  35    -0.0041794438507211
  36    -0.0056999566882623
  37    6.3557325840125e-05
  38    -0.008214456793068
  39    0.0058148137174029
  40    4.5753707919724e-05
  41    -0.0059134309359497
  42    0.0041859736059835
  43    -0.0037235508724887
  44    -0.004157538240487
  45    -0.0010922820757764
  46    -0.0012195897558408
  47    -0.0020825356228576
  48     -0.02809690352424
  49    -0.029456570351898
  50    -0.035244553960924
  51    -0.092196193251632
  52    -0.030817811624243
  53    -0.020453972278104
  54    -0.053505525506334
  55    -0.017884938062572
  56    0.0040176191042856
  57    -0.029057368205319
  58    -0.030581559118043
  59    0.0012610107517761
  60      0.77609639803782
  61    -0.051440195233936
  62    0.00073182026896452
  63      0.45040303895466
  64    -0.029853018666705
  65      0.11279457078476
  66       0.1259410056196
 Sym= A
 Ene=              60
 Spin= Alpha
 Occup=    0.00000
   1    0.00010056009105983
   2    0.00011228057259459
   3    -1.2634551339095e-05
   4    5.8633926934045e-05
   5    6.1796145022619e-05
   6    8.3314604430653e-05
   7    4.4194026330782e-05
   8    -9.1765873560568e-05
   9    4.8351146996359e-05
  10    2.564774661157e-05
  11    -5.3255791971856e-05
  12    -5.2295613534623e-05
  13    0.00063730968282206
  14    0.00067005426685752
  15    0.0005988144433917
  16    3.6142803049185e-05
  17     0.000193468584963
  18    0.0003475184857905
  19    2.0975265921669e-05
  20    0.00011227837009668
  21    -0.00043671417127158
  22    0.0013257709294776
  23    0.0018575852124127
  24    0.0032679202982863
  25    -0.0003692989009607
  26    -0.00011601111290364
  27    0.0023525135593155
  28    -0.00026585124257955
  29    -8.3514189828991e-05
  30    -0.00011530721113769
  31    -0.00012874649927596
  32    0.00094638650249383
  33    0.0010566897590872
  34    -0.00028624820942209
  35    0.0097598528035702
  36     0.013485127304738
  37     0.016454897782245
  38     0.009940160694997
  39    -0.0070357232152092
  40     0.011845567399604
  41    0.0071557322952516
  42    -0.0050648830915645
  43    0.0090091795472862
  44     0.010059217603282
  45    0.00041196195546168
  46    0.00045997695267502
  47     0.012070172760472
  48      0.11650734299035
  49      0.12207967407146
  50      0.14549327954179
  51    -0.022395000060499
  52     0.029194956745032
  53     0.084436180117293
  54    -0.012996808270391
  55     0.016943123654945
  56    0.0011891461008672
  57    -0.017057986357231
  58     -0.01793038739356
  59     0.036054777130134
  60    -0.051440195233936
  61      0.83073320402504
  62     0.020924180590584
  63    -0.029853018666705
  64      0.48211119211403
  65     -0.13017476498214
  66     -0.14534689652244
 Sym= A
 Ene=              61
 Spin= Alpha
 Occup=    0.00000
   1    6.5635328591238e-05
   2    -0.0011410908860373
   3    0.00012706860502293
   4    0.0020727167324018
   5    -0.023822185408809
   6    -0.0011040732419989
   7    -1.6502970022889e-05
   8    -9.8525285279875e-05
   9    -0.011665286301309
  10     0.010398532678846
  11    0.0026255582101218
  12    -0.00053354158160225
  13    -0.0080251361747107
  14     0.005494061133615
  15    -0.0014613972999833
  16    0.0013042626710046
  17    -0.0042202011782359
  18    -0.0046706419328163
  19    -0.022686840629221
  20     0.032897983410847
  21    0.0037211508203551
  22     0.031813695833303
  23    -0.098921126294765
  24    0.00047071371409683
  25    -0.0047224131977263
  26    -8.517823297323e-05
  27    -0.068535770322102
  28    -0.056994496876695
  29    -0.061650092671166
  30     0.026980625064882
  31     0.039081936712973
  32    -0.0068941152301999
  33     0.049950451513828
  34    -0.015889865014822
  35     -0.13609654713102
  36     0.098549485013804
  37    -0.053902939466916
  38     -0.03421478998178
  39    0.0058308782823238
  40      0.16869169961951
  41      0.11750864498222
  42    0.0078913164189606
  43    -0.031167013916541
  44      0.13290995604997
  45    0.0082797551335454
  46     0.025512916688746
  47    -0.016990490051927
  48    -0.029615027098028
  49       1.6926897633923
  50     0.039794777501201
  51    -0.0069440301806969
  52     0.061621573503945
  53      0.40555550376047
  54     -0.18154794071604
  55      0.80684583237651
  56     0.053129631250518
  57      0.21621316188302
  58      -1.8611940811483
  59     -0.84851110597987
  60    -0.0006907886322989
  61     0.044779079647812
  62       2.0176549280303
  63     0.032667188677982
  64      0.43188213794049
  65      0.23656466912021
  66      0.14304244359628
 Sym= A
 Ene=              62
 Spin= Alpha
 Occup=    0.00000
   1    -0.0037579596590592
   2    0.0068641104229791
   3    -0.00042475544892508
   4    -0.0055312688178529
   5    -0.004239908369749
   6    -0.0017598590995678
   7    -0.00052130876472475
   8    0.00048527869328079
   9    0.0093867860701519
  10    0.0075511982656854
  11    0.0045463214946361
  12    0.00042911127146649
  13    0.0057953870080991
  14    -0.027952335376926
  15     0.002211638877344
  16    -0.00032709145807589
  17    -0.00071045900893915
  18    -0.035509332848883
  19    -0.00055942138880477
  20     0.015652528813029
  21    -0.0048078184098788
  22     -0.01853912181923
  23      0.19090539779068
  24    0.0066785434505888
  25    -0.0052796434627675
  26    0.0025153192888611
  27     0.082253163621904
  28    -0.043542497934829
  29    -0.085706932709222
  30    0.0013781309362319
  31     0.016643773730927
  32    -0.025729242731346
  33    -0.010897525680832
  34    0.00044640850251102
  35    -0.038658868174606
  36     -0.35791638165978
  37     -0.04701686129476
  38    -0.023705701088478
  39      0.01357789258036
  40     -0.08029459188762
  41     -0.20461208732789
  42      0.19908944693424
  43    -0.003583210588224
  44     -0.18053730073374
  45     0.027645974963742
  46     0.012342692883475
  47    -0.001042814339756
  48    -0.051811146376359
  49     -0.10335526678178
  50    0.00012555700128343
  51    -0.050736373584896
  52     0.010671502964137
  53        -0.48284815887
  54     -0.54366743283278
  55     -0.16909886373463
  56     0.021337800070643
  57     0.078123135432454
  58     -0.31291795764125
  59    -0.0012949640821108
  60     -0.88748517876061
  61    -0.037490900061163
  62     0.032316558963239
  63       1.7110486588262
  64     -0.53764202134158
  65        0.299561260054
  66      0.82209139233187
 Sym= A
 Ene=              63
 Spin= Alpha
 Occup=    0.00000
   1    0.00049302831531928
   2     0.022543919961542
   3    4.100469878233e-05
   4    0.00016609990623447
   5    -0.0095195501579106
   6    -0.0024316509676706
   7    -0.00017381557540086
   8    0.0016766655318884
   9    -0.0040939313095409
  10    -0.0043655656823623
  11    -0.014984738675586
  12    -0.0023580384156543
  13    -0.022195699146606
  14      0.11800694247567
  15    -0.00031528219442005
  16    0.0016293616175915
  17    -0.0011440622876477
  18     0.062290831726362
  19     0.014369210088919
  20     0.011494045116833
  21    -0.001916283287599
  22     -0.01464370640902
  23    -0.073148197810294
  24    -0.013050911529547
  25    -0.0010145797943855
  26    0.0052543681308852
  27      0.07886073107463
  28     0.072299581153548
  29     0.035053592607246
  30    -0.0015300096631906
  31    -0.047053950278676
  32    -0.014179114853684
  33     0.019149092498501
  34    -0.0072072000574958
  35    -0.013797105772288
  36      0.38775692129123
  37     0.031144072071156
  38     0.028309508748691
  39    -0.001491793445552
  40      0.20199421294657
  41      0.22035480042148
  42     -0.21772269837078
  43    -0.020591671466874
  44      0.29415999054083
  45     -0.02533117603955
  46    -0.077472565786568
  47    -0.010120491710325
  48      0.06057601091689
  49       1.3146444473103
  50     0.045764152758512
  51    0.0048280420150681
  52    -0.019133743781456
  53       1.1967155822819
  54     0.018739424644968
  55      0.34384953119182
  56    0.0063274454488806
  57     0.034928030763999
  58     -0.81891193201492
  59     0.047172776251974
  60    -0.036567731855356
  61     -0.83296229163227
  62      0.43327130586805
  63     -0.53710626603281
  64       2.3060066559218
  65     -0.24867584039114
  66       -1.005751476277
 Sym= A
 Ene=              64
 Spin= Alpha
 Occup=    0.00000
   1    8.1695254578598e-05
   2    9.1217001353827e-05
   3    -5.681814304793e-06
   4    -0.00017574387130501
   5    -0.00018438895900447
   6    -3.5868698577655e-05
   7    -0.00016102598861697
   8    0.00013920551482286
   9    -2.0816190982937e-05
  10    -9.345049765355e-05
  11    8.0787112366429e-05
  12    9.2060688791582e-06
  13    -0.00021886840493269
  14    -0.00022994629239614
  15    -0.00059016555491198
  16    0.00017025951906433
  17    0.00039665786719918
  18    -0.00034249915357263
  19    9.8809123443191e-05
  20    0.00023019809042211
  21    -0.00011246865308861
  22    -0.002310928808174
  23    -0.0031813174750981
  24    -0.0018953113050105
  25    0.0028486354871881
  26     0.003371587694054
  27    -0.0013643984972643
  28    0.0020506784124055
  29    0.0024271417423622
  30    -0.0014382248832449
  31    -0.0016058528956029
  32    2.1753978576878e-05
  33    2.4289448677696e-05
  34    0.0032974388904189
  35    -0.0021451197134425
  36    -0.0031734666318875
  37     -0.03408081707748
  38    -0.0077083946919576
  39    -0.011178970866261
  40     -0.02453413087503
  41    -0.0055491264713204
  42    -0.008047528134595
  43    -0.047057290799476
  44    -0.052541912999776
  45    -0.0035722388586998
  46    -0.0039885905061563
  47    4.7430649704604e-05
  48    -0.021054836258618
  49    -0.022104480949566
  50    -0.029050354593749
  51    0.0020712152719098
  52    -0.022228861104237
  53    -0.016859204635939
  54     0.001202017758562
  55    -0.012900390491648
  56    0.00091321990240218
  57     -0.18418602357041
  58     -0.19337776284346
  59     0.045832987808001
  60       0.1561417270998
  61     -0.18020116117033
  62     0.026598908389843
  63      0.09061594483776
  64     -0.10457869772296
  65      0.66954256161002
  66      0.74757909824576
 Sym= A
 Ene=              65
 Spin= Alpha
 Occup=    0.00000
   1    -0.0011119337845015
   2    -0.00056764713160608
   3    0.00018759026325765
   4    -0.00031035417510147
   5    -0.018595683280617
   6    -0.00094933847684658
   7    0.00073255119680938
   8    0.00029067127981221
   9    0.00022218874973665
  10    -0.0066162535486018
  11     0.014170791887206
  12    0.00080371567518357
  13     0.011859053490862
  14    -0.012567516010287
  15    0.0048344957980083
  16    -0.001129184218067
  17    -0.0013695484876317
  18    -0.043504866439184
  19     0.019988543613225
  20    -0.0040205266170229
  21    -0.0011017970347267
  22    -0.016062800193583
  23    0.0065659858828115
  24    -0.0038183593269974
  25     0.014154378700756
  26    -0.001892869842949
  27     0.014289594981933
  28     0.014063777168371
  29     0.073087824303284
  30    -0.015069396091258
  31    -0.029252885533648
  32    0.0075726944503422
  33      0.02269190653332
  34    0.0063255335239367
  35     0.046210592127549
  36    -0.029777863027342
  37    -0.0016523363173361
  38    -0.011389281700012
  39     0.011852548445251
  40     -0.27755898290165
  41     -0.15017249801537
  42    -0.00090865127687405
  43     0.014889700831358
  44     -0.43754548915542
  45    -0.016942164916001
  46     -0.02319008537494
  47    0.0070549865919515
  48    -0.004686904168495
  49     -0.14243056369399
  50    -0.014007627035869
  51     0.015341855144617
  52    -0.026720419874009
  53     -0.22767788832907
  54    -0.030127082864771
  55     -0.12068348932763
  56    0.0054205335779523
  57     0.072074767380635
  58     -0.53685825987321
  59     -0.04676260018062
  60    -0.079759166707696
  61      0.07587599933097
  62     -0.10423302452945
  63       0.2641524416596
  64      -0.4195051046011
  65      -1.1646062409127
  66       1.9887013315923


==> anc/c2h6n4_locints_r424.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -8.90245744306933    -1.27326264531337     4.74431428858138
N   2   7    -9.33881482859713     0.06944364301352     3.34242663225116
N   3   7    -3.44535463029750     0.72915860762334    -2.03667047510343
C   4   6    -1.17267629015994    -0.84794444816996    -1.74467188406176
H   5   1    -1.27389357804102    -2.01835931832592    -0.02231502289718
H   6   1    -1.07425653169816    -2.09688422122273    -3.39426106134772
C   7   6     1.17267629015994     0.84794444816996    -1.74467188406176
H   8   1     1.27389357804102     2.01835931832592    -0.02231502289718
H   9   1     1.07425653169816     2.09688422122273    -3.39426106134772
N   10   7     3.44535463029750    -0.72915860762334    -2.03667047510343
N   11   7     9.33881482859713    -0.06944364301352     3.34242663225116
H   12   1     8.90245744306933     1.27326264531337     4.74431428858138
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    1.00000
   1      0.65809413817165
   2       0.7347963379537
   3    0.0020773008411996
   4     -0.19811087863693
   5     -0.20801847881978
   6    -0.051059134041112
   7      0.15711475109689
   8     -0.16404020362273
   9     -0.02963187201571
  10     0.091180633665557
  11    -0.095199779833044
  12    2.8644291232435e-05
  13    -4.7265437502838e-05
  14    -5.0167626943194e-05
  15    0.00020429365183097
  16    2.1121346166567e-05
  17    -0.00018467703391315
  18    0.00011856063480832
  19    1.2257650627276e-05
  20    -0.00010717624448447
  21    -3.2501100903327e-07
  22    4.6157771616658e-05
  23    6.3709248810647e-05
  24    6.4333878432146e-05
  25    -7.5928626957117e-05
  26    5.5961321498939e-05
  27    4.6312733335126e-05
  28    -5.4659571884448e-05
  29    4.0285489120559e-05
  30    -0.00019968068791576
  31    -0.00022295387503103
  32    -3.7107621595512e-06
  33    -4.1432589772501e-06
  34    -1.9606365700597e-07
  35    -4.8051606729476e-06
  36    -6.6174260611095e-06
  37    3.1119891935862e-06
  38    3.9687662264185e-06
  39    7.4271780427058e-06
  40    2.2402617279846e-06
  41    2.8570391898172e-06
  42    5.3466839635221e-06
  43    4.1605146756992e-07
  44    4.6454310567175e-07
  45    -6.0670877813298e-07
  46    -6.7742191051122e-07
  47    1.1230240458427e-07
  48    -7.9252406506632e-07
  49    -8.3414765586686e-07
  50    1.6150543711887e-06
  51    5.7428990716522e-07
  52    9.2522798656839e-08
  53    9.3728742808178e-07
  54    3.3328581356926e-07
  55    5.369506905713e-08
  56    3.0950248728551e-10
  57    -4.6406982485739e-10
  58    -4.9310520707229e-10
  59    1.9364839046964e-09
  60    -2.2828204603706e-10
  61    2.4587590010204e-09
  62    1.123827191786e-09
  63    -1.3248216012062e-10
  64    1.4269265118568e-09
  65    -8.9221095751168e-10
  66    -9.9619994501569e-10
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    1.00000
   1      -1.1329371304719
   2       1.7457498285005
   3     0.014008378793032
   4     0.096097656797432
   5     -0.77879975808681
   6     0.027207197301131
   7    -0.083770222838629
   8     0.087475245231799
   9    -0.069416379321622
  10      0.21372178945614
  11     -0.22317206274443
  12    4.1070852205136e-07
  13    0.00032232357872968
  14    0.00053376865001068
  15    -0.00045980513072792
  16    -6.1425556189387e-05
  17    0.00044155385657378
  18     0.002219602457522
  19    5.2672810626752e-05
  20    -0.0018766201344439
  21    -9.9486004114596e-05
  22    -0.00049988842206764
  23    0.0026570512127154
  24    -8.5880415967196e-05
  25    -5.4929475162254e-05
  26    7.3508015307839e-05
  27    0.00085295882586139
  28    -0.0022758521390935
  29    0.0028895917660817
  30    0.00028727123674412
  31    -0.0055712035090781
  32    -5.9703637779678e-05
  33    0.00018110920591027
  34    5.9264501809437e-06
  35    -7.3132785888999e-07
  36    8.0163943662693e-06
  37    4.2497683166466e-06
  38    0.00011069575687462
  39    -6.3648274940341e-05
  40    0.00014077225907657
  41    -0.00022617182141074
  42    -0.00049283641770546
  43    2.1106572200898e-05
  44    0.0003938496719939
  45    2.6092494625463e-05
  46    -5.4771038338973e-05
  47    1.1872830683595e-05
  48    0.00012882206672297
  49    -0.00048005379205095
  50    -1.900927690046e-05
  51    1.1534170645998e-07
  52    -1.5963568195273e-05
  53    0.00030859843847346
  54    -1.414215897324e-05
  55    7.3681101538679e-05
  56    -1.6612720260467e-08
  57    7.7603940830136e-07
  58    -1.1476360080705e-07
  59    -9.8774565928016e-07
  60    -1.7350251355827e-07
  61    -1.1235388455847e-06
  62    1.9326120538773e-06
  63    7.602485530133e-07
  64    2.7737909779592e-06
  65    1.2606556016123e-07
  66    -1.8446911875319e-06
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3      0.99508173286668
   4      0.01980862017509
   5    0.0017613995751195
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -3.0067745953615e-09
  13    -5.9854436017073e-11
  14    -5.3223080273945e-12
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    1.1585809325392e-09
  22     4.84270041216e-11
  23    -8.2464016885715e-12
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    1.5980457229055e-11
  35    6.6795995546069e-13
  36    -1.1374368917759e-13
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47    1.9933802140309e-14
  48    3.9681274633114e-16
  49    3.528493133856e-17
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56    -2.3632651969189e-16
  57    -4.7044399583052e-18
  58    -4.1832285492325e-19
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    1.00000
   1     -0.19330016618324
   2     -0.21582969061523
   3     -0.24300525807989
   4      0.60721844062368
   5      0.64211207211758
   6     0.020700040830834
   7     -0.06369443801658
   8     0.066501538595749
   9     0.012013148521582
  10    -0.036964697323307
  11     0.038593781847737
  12    2.5444968038168e-05
  13    -5.0360486719857e-05
  14    -5.3355643452142e-05
  15    0.00020616506521334
  16    6.8864264768827e-06
  17    -0.00016688051373021
  18    0.00011964669870024
  19    3.9964976265419e-06
  20    -9.6848137314433e-05
  21    2.5116634490015e-06
  22    -2.4854423282044e-05
  23    -3.4456703773306e-05
  24    1.9232062163062e-05
  25    -1.7800017266525e-05
  26    8.225337274881e-06
  27    1.3844795124265e-05
  28    -1.2813893287884e-05
  29    5.9212635875019e-06
  30    1.631594831552e-05
  31    1.8217605015893e-05
  32    -2.2683751759666e-06
  33    -2.5327588801141e-06
  34    8.0079174415767e-07
  35    -2.9002201355325e-07
  36    -4.5205460589848e-07
  37    4.5673610528453e-06
  38    2.2259631701366e-07
  39    -1.663788153389e-07
  40    3.2879562003831e-06
  41    1.6024284750854e-07
  42    -1.1977293916038e-07
  43    3.216049362751e-07
  44    3.5908864056944e-07
  45    -3.7669564494756e-06
  46    -4.2060028250605e-06
  47    9.1837984541231e-08
  48    -1.0450041773942e-06
  49    -1.0988123125451e-06
  50    7.9567475519306e-07
  51    6.3842463961565e-08
  52    -1.0110284621137e-06
  53    4.6176522486708e-07
  54    3.7050603321111e-08
  55    -5.8674449843724e-07
  56    1.1282192108654e-11
  57    1.0533404853693e-10
  58    1.103649123829e-10
  59    3.1363583110315e-10
  60    -1.1230152128371e-10
  61    2.654136503101e-10
  62    1.8201673376024e-10
  63    -6.5173535907777e-11
  64    1.5403127109204e-10
  65    -4.5871670002303e-10
  66    -5.121810570621e-10
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    1.00000
   1     -0.24645430954744
   2      -1.0083276583938
   3      0.05244440259993
   4        -1.62415091978
   5       2.3131424312593
   6    0.0098207508745463
   7     -0.03025800012978
   8     0.031601391734481
   9      0.12144829175388
  10     -0.37359521717577
  11      0.39003408808728
  12    3.6217137521021e-05
  13    0.00047945783489893
  14    -0.00020995278089081
  15    -0.00030733723701083
  16    -0.00016680076851643
  17    0.00042901814986437
  18    0.0028247550360894
  19    0.00020562459404115
  20    -0.0023778906017551
  21    2.4966657606117e-05
  22    8.5683151158074e-05
  23    -0.0016147409139851
  24    0.0001950756668575
  25    -0.00023617619543299
  26    0.00019461560575247
  27    -0.00018332005290979
  28    -0.00065301047646575
  29    0.0012978781443125
  30    -0.00050186372716405
  31    0.00021305040054374
  32    0.00025396557433038
  33    0.00024839811988336
  34    8.8411228225239e-06
  35    0.00014979888273478
  36    0.00051937467862675
  37    -0.00011711651963185
  38    -4.4956891306371e-05
  39    -1.7380694113689e-05
  40    0.00033797154479043
  41    -0.00032613258721564
  42    -0.00060840464710811
  43    9.0150985437373e-05
  44    0.00029484205763833
  45    2.5333227537695e-05
  46    -0.00042039946256357
  47    5.9479119934769e-06
  48    2.9996624384674e-06
  49    -0.00036839755675269
  50    3.4274742666179e-05
  51    -1.1609661732704e-05
  52    1.433034459757e-05
  53    8.6090858970305e-05
  54    -0.00011941188408248
  55    -5.381239297621e-06
  56    -8.0982347131258e-09
  57    -2.8812252487397e-08
  58    3.259602009226e-07
  59    -9.5969744102818e-08
  60    -4.5907650590505e-08
  61    -8.0812582066385e-08
  62    1.3521582546623e-07
  63    1.6303635634463e-07
  64    2.2239204721654e-07
  65    1.4914939767071e-07
  66    -6.0859873053693e-07
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    1.00000
   1    -0.036884394810925
   2    -0.041183345455717
   3    -0.0019645696030095
   4     0.015289656922607
   5     0.016088810072192
   6      0.72199433751732
   7    -0.012153687845123
   8     0.012688456940672
   9      0.41900522222242
  10    -0.0070533221823857
  11    0.0073636723223725
  12    7.3119200935449e-05
  13    -0.00013957167383276
  14    -0.0001479223338906
  15    0.0004997578941939
  16    2.8298120734431e-05
  17    -0.00047600553224376
  18    0.00029003159253878
  19    1.6422650082796e-05
  20    -0.00027624704717593
  21    3.7830734079856e-06
  22    3.5102283775616e-06
  23    4.598280863604e-06
  24    9.200479266596e-05
  25    -9.5870008207409e-05
  26    5.8130643553658e-05
  27    6.6232497280361e-05
  28    -6.9014992305012e-05
  29    4.1847142735834e-05
  30    -0.00014073953632176
  31    -0.0001571430132805
  32    -1.0087758283419e-05
  33    -1.1263506867592e-05
  34    1.0508042608383e-06
  35    -5.4093043744355e-06
  36    -7.531805454685e-06
  37    9.3268211363348e-06
  38    6.3101782465564e-06
  39    7.6459900012196e-06
  40    6.7142008328796e-06
  41    4.5425770923809e-06
  42    5.5042025234497e-06
  43    3.872320230012e-07
  44    4.3236469668336e-07
  45    -6.9135554288648e-06
  46    -7.7193442650674e-06
  47    2.7757565257479e-07
  48    -2.0426261364387e-06
  49    -2.1496784167971e-06
  50      2.7201310826e-06
  51    1.0467053496323e-06
  52    -1.7565588161009e-06
  53    1.5786122819995e-06
  54    6.0744937298562e-07
  55    -1.0194087111791e-06
  56    2.700936682569e-10
  57    -2.2687671069373e-10
  58    -2.4334373810328e-10
  59    2.0094141331863e-09
  60    -4.6207611381702e-10
  61    2.4635573748311e-09
  62    1.1661518264919e-09
  63    -2.6816319005955e-10
  64    1.4297112202407e-09
  65    -1.3988886588716e-09
  66    -1.5619319549017e-09
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    1.00000
   1      0.11349746953036
   2      0.12672582863239
   3    0.0060445940427252
   4    -0.047046587422363
   5    -0.049505589862306
   6    -0.012153687845123
   7        0.755442060613
   8    -0.039047261235184
   9    -0.0070533221823856
  10      0.43841641413943
  11     -0.02266085136801
  12    1.5097928416431e-05
  13    -2.9031709472732e-05
  14    -3.0766566049546e-05
  15    0.00011443891479769
  16    -6.2236556122061e-05
  17    -0.00010112986618468
  18    6.6413959824927e-05
  19    -3.6118624029592e-05
  20    -5.8690130728372e-05
  21    -1.1930839093172e-06
  22    -1.1239038923134e-05
  23    -1.5430251157806e-05
  24    9.0733626383542e-06
  25    -2.0595770176861e-05
  26    1.8418233750145e-05
  27    6.5317408893076e-06
  28    -1.4826502540781e-05
  29    1.3258935555613e-05
  30    -6.615261992322e-06
  31    -7.3862841265646e-06
  32    -2.3979278767105e-06
  33    -2.6774112095562e-06
  34    2.2368205129679e-07
  35    1.5978922729387e-06
  36    2.1902687012973e-06
  37    -7.7383546572654e-07
  38    4.3781661953659e-07
  39    -4.9861905304328e-07
  40    -5.5706940795208e-07
  41    3.1517584271979e-07
  42    -3.5894635613742e-07
  43    -7.9168319948209e-08
  44    -8.8395547393126e-08
  45    -9.9139745500946e-07
  46    -1.1069468289468e-06
  47    1.736435784111e-08
  48    -8.2604170149234e-08
  49    -8.7050813102814e-08
  50    1.2964843441943e-07
  51    2.781779757301e-07
  52    -4.1064912389794e-07
  53    7.5240716238165e-08
  54    1.6143897324594e-07
  55    -2.3831783502065e-07
  56    -5.5738339925662e-11
  57    8.2051901121572e-11
  58    8.7205051678702e-11
  59    -4.6207629005078e-10
  60    -1.2699994655336e-10
  61    -3.5820108084539e-10
  62    -2.6816329233578e-10
  63    -7.3703681680954e-11
  64    -2.078799177235e-10
  65    1.6490768755823e-10
  66    1.8412801131286e-10
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    1.00000
   1     -0.11850031828612
   2     -0.13231176950595
   3    -0.006310881357346
   4     0.049119996679642
   5     0.051687368778526
   6     0.012688456940672
   7    -0.039047261235184
   8      0.75881267259812
   9    0.0073636723223725
  10     -0.02266085136801
  11      0.44037252923682
  12    -7.5655172023796e-05
  13    0.0001448626637605
  14    0.00015352537498809
  15    -0.00058750456855993
  16    -3.5177613842301e-05
  17    0.00042392537568258
  18    -0.00034095486559164
  19    -2.0415123968884e-05
  20    0.00024602263066827
  21    -1.420607284467e-06
  22    1.2550827123177e-05
  23    1.7409591699508e-05
  24    -8.3309944673436e-05
  25    9.6435678042251e-05
  26    -6.8068246551715e-05
  27    -5.9973241872777e-05
  28    6.9422207241453e-05
  29    -4.9001033793791e-05
  30    0.00011348794540213
  31    0.00012671519444779
  32    6.2488218913085e-06
  33    6.977134692333e-06
  34    -2.1243046731064e-06
  35    5.3041772509823e-06
  36    7.456304947537e-06
  37    -1.3626007277227e-05
  38    -3.6028625269073e-06
  39    -4.2159757732856e-06
  40    -9.8091030236623e-06
  41    -2.5936320880726e-06
  42    -3.0350006325433e-06
  43    -9.5978393657511e-07
  44    -1.0716486911455e-06
  45    7.5016607982197e-06
  46    8.3759945019673e-06
  47    -3.4429677355291e-07
  48    3.0155724794614e-06
  49    3.1723632733968e-06
  50    -2.9905939529072e-06
  51    -4.1414434599193e-07
  52    1.9595076957522e-06
  53    -1.7355738386035e-06
  54    -2.4034626687131e-07
  55     1.13718891526e-06
  56    -3.0173451831697e-10
  57    1.9053722456532e-10
  58    2.0579941393193e-10
  59    -2.463557069403e-09
  60    3.5820093575915e-10
  61    -2.8298846349675e-09
  62    -1.4297110429873e-09
  63    2.0787983352355e-10
  64    -1.642307118939e-09
  65    1.7761727125958e-09
  66    1.9831892264147e-09
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    1.00000
   1    -0.080391326128049
   2     -0.22359601593836
   3    -0.0086138813033363
   4    -0.024313602528164
   5       0.1927216178496
   6     -0.92081368027032
   7    -0.0097535495392759
   8     0.010221249263826
   9       1.1224944938359
  10    -0.089043551392694
  11     0.092872354058605
  12    8.2711961427327e-05
  13    0.0016075835505256
  14    -0.00018491071734025
  15    -0.0013837516917061
  16    -0.00028033319097394
  17    0.0015960276821249
  18    0.0083116600461327
  19    4.6563967776081e-05
  20    -0.0073261212508307
  21    -4.4033987119867e-05
  22    -0.00041703254331211
  23    -0.00071401142532378
  24    0.00025165689026675
  25    -0.00039957665654711
  26    0.00032976593431918
  27    0.0005712042583884
  28    -0.003867833543336
  29    0.0061420540142881
  30    -0.00053850172942596
  31    -0.0056229706932372
  32    0.00051563467729487
  33    0.00079273783062684
  34    1.5558398973801e-05
  35    0.00024654081750857
  36     0.001282758340966
  37    -0.00023053338045702
  38    3.1369910350818e-05
  39    -9.5033945344693e-05
  40    0.00069303327613392
  41    -0.00091609650189054
  42    -0.0019605566613703
  43    0.00019174987882767
  44    0.0010998174879724
  45    4.1404261043508e-05
  46    -0.00099350021258043
  47    2.4099154272525e-05
  48    0.00016064129856122
  49    -0.001274744190173
  50    4.2325522317977e-05
  51    -2.2355472574542e-05
  52    1.3537077504679e-05
  53    0.00053141371862725
  54    -0.00024844478203975
  55    9.7398674712677e-05
  56    -3.8340463051437e-08
  57    8.6442042533214e-07
  58    5.4851598636257e-07
  59    -1.390530051065e-06
  60    -3.2501154555711e-07
  61    -1.5438533138339e-06
  62    2.5718171619077e-06
  63    1.2978350665681e-06
  64    3.8110024066852e-06
  65    4.3628786186432e-07
  66    -3.4488501891628e-06
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    1.00000
   1      0.24737609837858
   2      0.68826766474285
   3     0.026504546598711
   4      0.07466313050901
   5      -0.5929278279162
   6    -0.0097615928819013
   7     -0.89394747407197
   8     -0.03129581891347
   9    -0.089048219299891
  10       1.3675577595486
  11     -0.28623757700372
  12     -2.6170673041e-05
  13    0.00015202764141116
  14    0.0013912067464404
  15    -0.00059823881730129
  16    0.0002365637054963
  17    0.00049245450844615
  18    0.0032787020883268
  19    -0.0016320213197876
  20    -0.0018686669205837
  21    6.1580856143619e-05
  22    6.7853771228722e-06
  23    -0.0031064005326935
  24    0.00033151886029349
  25    -0.0001417232644842
  26    -4.2004110547999e-05
  27    0.0003607693390188
  28    -0.0013454965046664
  29    0.0021065555486486
  30    -5.3966942240834e-05
  31    -0.00084902396434701
  32    0.00039531676900702
  33    0.00051043921344127
  34    -1.7064056264051e-05
  35    -1.0835105272239e-05
  36    0.0012194241825337
  37    -0.00012112711143748
  38    -2.6888666187896e-05
  39    -4.5598992241565e-06
  40    -0.00011468078315751
  41    -0.00049364862945933
  42    -0.0008949433459798
  43    5.487893210707e-05
  44    0.0004060704385055
  45    -8.7168826023651e-05
  46    -0.00035128333465216
  47    8.0188246059836e-06
  48    7.1746555255595e-05
  49    -0.00051112635575475
  50    1.4337094488907e-05
  51    -1.2249783961027e-05
  52    6.8451172466181e-06
  53    0.00024151622988554
  54    -7.9747674558386e-05
  55    7.7062765136564e-05
  56    -1.7553210580617e-08
  57    4.3465774053707e-07
  58    9.9271828956127e-08
  59    -6.2645310715681e-07
  60    -1.9932250330047e-07
  61    -7.4627218467229e-07
  62    1.1228952070522e-06
  63    6.9341010170863e-07
  64    1.7722299296209e-06
  65    5.297415416792e-08
  66    -1.2931496670856e-06
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    1.00000
   1     -0.25828102176177
   2     -0.71866469379393
   3    -0.027672500779389
   4    -0.077916054478569
   5      0.61903866560211
   6     0.010231650080343
   7     -0.03130198422327
   8     -0.89129787361632
   9     0.092878390112089
  10     -0.28624115500547
  11       1.3924010784383
  12    -2.9253288794411e-05
  13    -0.0013903700711506
  14    -0.0015455738537584
  15    0.0020696451272382
  16    0.00025280312105986
  17    -0.0015996762811532
  18    -0.011491990421165
  19    0.00055857000449832
  20    0.0069219592566768
  21    -4.0966964827217e-05
  22    0.00032427321193709
  23    0.0043436537074875
  24    -0.00062499174232249
  25    0.00054110805081082
  26    -0.00016289812572094
  27    -0.00051456761226607
  28    0.0048157332381941
  29    -0.0069000789733767
  30    0.00045254836951928
  31    0.0052367788990003
  32    -0.00075792442770708
  33    -0.0012813995580418
  34    -1.1448316349978e-05
  35    -0.00037901727416164
  36    -0.0024297347704206
  37    0.00041455956652825
  38    1.6383422415457e-05
  39    7.7193293934887e-05
  40    -0.0010433849063541
  41    0.0017211148337554
  42    0.0024586730779072
  43    -0.00027585308707714
  44    -0.0013675118338913
  45    -4.3536229023137e-05
  46    0.0011001135853838
  47    -3.6752296606108e-05
  48    -0.00025293752866201
  49    0.0020747250277107
  50    -6.9495720932353e-05
  51    3.7295578206379e-05
  52    -1.6882009527152e-05
  53    -0.00082890585256695
  54    0.00044035254026281
  55    -0.00010621802187804
  56    5.3180962241964e-08
  57    -1.1990787725851e-06
  58    -7.5245263420486e-07
  59    1.9377620550736e-06
  60    4.9748910986935e-07
  61    2.1486126922481e-06
  62    -3.5823997556317e-06
  63    -1.9166097417579e-06
  64    -5.2943524307252e-06
  65    -5.6555633270562e-07
  66    4.7495581817842e-06
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3    -3.0067745953635e-09
   4    -5.9854436017114e-11
   5    -5.3223080273981e-12
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12      0.99508175423586
  13     0.019808620600476
  14    0.0017613996129452
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    -0.00011781502394017
  22    -4.9244972791264e-06
  23    8.3856896404294e-07
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    1.4031891091263e-05
  35    5.8651271449905e-07
  36    -9.9874430123095e-08
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47    -3.2168687592959e-08
  48    -6.4036680909048e-10
  49    -5.6941968470425e-11
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56    1.993380562699e-14
  57    3.9681281573886e-16
  58    3.5284937510355e-17
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    1.00000
   1    -4.6664315940578e-05
   2    -5.2103136128083e-05
   3    2.7072061027469e-05
   4    -5.0328096951307e-05
   5    -5.3352763326011e-05
   6    -0.00019044387056405
   7    -3.9610426908869e-05
   8    0.00019765702159493
   9    -0.0001105229946553
  10    -2.2987681297261e-05
  11    0.00011470910497995
  12     -0.24410354133398
  13      0.61522599519635
  14      0.65053948939836
  15     0.081473200845803
  16    -0.056761839904215
  17     0.010335421952932
  18     0.047282499116205
  19    -0.032941404256164
  20    0.0059981021278398
  21     0.015207656606075
  22     -0.10335301595565
  23     -0.14359113450513
  24      0.16412860035322
  25     -0.11469227667356
  26     0.021529347674737
  27      0.11815305226536
  28    -0.082564784754634
  29     0.015498567194125
  30    -0.012529622336342
  31    -0.013989975103357
  32    -0.011353905395682
  33    -0.012677225980767
  34    0.0021981625586408
  35    -0.0024242385346839
  36    -0.0034873696955848
  37    0.0080485023518567
  38     0.010338989288546
  39    -0.0021793096795314
  40    0.0057939634956381
  41    0.0074428414008985
  42    -0.0015688435160838
  43    -0.0017531400014353
  44    -0.0019574720062903
  45    -0.0051687267703293
  46    -0.0057711523054633
  47    0.00078023592148531
  48    -0.0043637417360892
  49    -0.0045960232143492
  50    0.0061265944037045
  51    0.0029652935050879
  52    -0.0010445481860552
  53    0.0035555334940965
  54    0.0017208908705939
  55    -0.00060619747562712
  56    5.3967764200174e-07
  57    -1.0360892445564e-06
  58    -1.0980195879318e-06
  59    2.7658343468295e-06
  60    1.1201587231632e-07
  61    4.0814995646247e-06
  62    1.6051359060636e-06
  63    6.5007761187896e-08
  64    2.3686745770846e-06
  65    -7.7529869537786e-07
  66    -8.6566132281114e-07
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    1.00000
   1    5.8076989511451e-06
   2    0.00016938338094408
   3    6.4570185657449e-05
   4    0.00012451338703884
   5    -0.00058311928101983
   6    -0.00010335766445646
   7    -0.00031838931075179
   8    0.0004759821393788
   9    -0.0010530267629689
  10    0.00046864608135539
  11    0.00023031783945373
  12     0.028965351365958
  13      -1.8081691108572
  14       3.3760089246876
  15     0.058511165750833
  16    -0.033776393676078
  17    0.0069672628386341
  18      0.91725211053325
  19     -0.62909985653261
  20      0.10267287307628
  21      0.06254031750335
  22      0.20126150836444
  23      -2.2336353323639
  24      0.16329389316483
  25     -0.10088084414053
  26     0.017960374040874
  27      0.92960144398788
  28     -0.77565836220079
  29      0.21156007095535
  30      0.10012843519471
  31    -0.017449728570624
  32      0.12651966842061
  33     0.059923639868002
  34    -0.0024254727395806
  35     0.038692672310559
  36      0.40125879876386
  37    -0.055274529359012
  38    -0.0065909676070293
  39    0.00011116658438166
  40     -0.02347195023142
  41      -0.1283125189105
  42     -0.11272133727226
  43    0.0026406730283574
  44     0.059927552207366
  45    -0.0058085478803111
  46    -0.072838005556706
  47    0.0078230122578897
  48      0.06956036703209
  49     -0.28940933691433
  50    -0.0069964873107711
  51    -0.013263733617997
  52    0.0032874157474526
  53      0.18310353942131
  54     0.011582272954781
  55    -0.013964406156142
  56    -5.5717489816775e-06
  57    0.00027611508436586
  58    -8.1457959344229e-05
  59    -0.00030253895911476
  60    -6.3436936443674e-05
  61    -0.00040685079850836
  62    0.00059027025361011
  63    0.0002743655475696
  64    0.0010056297678368
  65    -2.5755429746103e-05
  66    -0.00054152287616433
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    1.00000
   1    0.00014757883879174
   2    0.00016477945025449
   3    -8.1885853788656e-05
   4    0.00015103899684479
   5    0.00016012853029896
   6    0.00049975789419391
   7    0.00011443891479769
   8    -0.00058750456855993
   9    0.00029003159253878
  10    6.6413959824926e-05
  11    -0.00034095486559164
  12    -0.0084346003831711
  13     0.060164514763181
  14     0.063322634647333
  15      0.78081761200884
  16    -0.033047204713845
  17    0.0060495711090769
  18      0.45314296807362
  19    -0.019178753399326
  20      0.00351083347222
  21    -0.010587798066277
  22    -0.085803211567713
  23     -0.11770471497235
  24     0.070771389665267
  25     -0.10219743763054
  26     0.019850435077262
  27      0.05094697501847
  28    -0.073569988190722
  29     0.014289950003389
  30    -0.0094814542925643
  31    -0.010586536923133
  32    -0.0073492687299226
  33    -0.0082058408305959
  34    0.0028300652591278
  35    0.00069293569312423
  36    0.00077274525703817
  37     0.016116911136107
  38    -0.0037249626103792
  39    -0.00063237304078755
  40     0.011602257252681
  41    -0.002681529611801
  42    -0.00045523330351063
  43    -0.0013462626172323
  44    -0.0015031722419145
  45    -0.0053817372298483
  46    -0.0060089895638763
  47    0.00032846249697612
  48    -0.0045303183923857
  49    -0.004762255518312
  50     0.003759063166332
  51    -1.5001582591065e-05
  52    -0.0013404210123522
  53    0.0021815504852478
  54    -8.7060813646707e-06
  55    -0.00077790555267166
  56    3.9370787543676e-07
  57    -5.813745787733e-07
  58    -6.1786356610039e-07
  59    2.7201310853682e-06
  60    1.2964843493838e-07
  61    2.9905939561326e-06
  62    1.578612283606e-06
  63    7.5240716539334e-08
  64    1.7355738404753e-06
  65    -1.1666923890402e-06
  66    -1.3026727412691e-06
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    1.00000
   1    1.5257761134738e-05
   2    1.703608398386e-05
   3    -3.9236864290575e-06
   4    5.0214197363233e-06
   5    5.346587829923e-06
   6    2.8298120734429e-05
   7    -6.223655612206e-05
   8    -3.51776138423e-05
   9    1.6422650082795e-05
  10    -3.6118624029591e-05
  11    -2.0415123968883e-05
  12    0.0056779437507786
  13    -0.041920168500874
  14    -0.044116811704859
  15    -0.033047204713845
  16       0.7563201430637
  17    -0.0044070865655655
  18    -0.019178753399326
  19      0.43892600419196
  20    -0.0025576271028773
  21    0.0072411996894602
  22     0.061095289548952
  23     0.083829715565624
  24     -0.10610392899688
  25    -0.0028407600485788
  26    -0.013358932852898
  27    -0.076382196895286
  28    -0.0020450090342007
  29    -0.0096168412341356
  30    0.0035321568811869
  31    0.0039438368932822
  32    0.0041513414097389
  33    0.0046351886280988
  34     0.002052276056053
  35    0.0070922308356671
  36    0.0096528445606925
  37    0.0091957368045135
  38    -0.017656917191145
  39    0.0011655679578959
  40    0.0066198357199406
  41    -0.012710878270092
  42    0.00083907016541737
  43    -0.00091315984546795
  44    -0.0010195904681363
  45    -0.0036021572990244
  46    -0.0040219960010735
  47    -0.00016495999804188
  48    -0.0021991386926456
  49    -0.0023055220295108
  50    -1.5001582593366e-05
  51    -0.0027886138127234
  52    -0.0005046338029981
  53    -8.7060813660059e-06
  54    -0.0016183558368485
  55    -0.00029286129790608
  56    7.2365760467591e-08
  57    -4.5835978079434e-08
  58    -4.9503268958393e-08
  59    1.0467053463726e-06
  60    2.7817797538115e-07
  61    4.1414434261635e-07
  62    6.0744937109392e-07
  63    1.6143897304342e-07
  64    2.4034626491231e-07
  65    -4.1485888984339e-07
  66    -4.6321153060468e-07
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    1.00000
   1    -0.00013340807201858
   2    -0.00014895705201852
   3    6.7890937556108e-05
   4    -0.00012222664703652
   5    -0.00012961334855123
   6    -0.00047600553224377
   7    -0.00010112986618468
   8    0.00042392537568258
   9    -0.00027624704717593
  10    -5.8690130728372e-05
  11    0.00024602263066827
  12    -0.0010505493036635
  13    0.0076326591196374
  14    0.0080329353025195
  15    0.0060495711090769
  16    -0.0044070865655655
  17      0.73291063286864
  18      0.00351083347222
  19    -0.0025576271028773
  20      0.42534043085474
  21    -0.0012782083352926
  22    -0.011946176013422
  23    -0.016400438984061
  24     0.019430557765326
  25    -0.012683850338319
  26    -0.077374024211649
  27     0.013987688326415
  28    -0.0091308621941824
  29    -0.055700085828949
  30     0.003549105431031
  31    0.0039627608308114
  32    -0.002999445119718
  33    -0.0033490365010469
  34    8.7429936815422e-05
  35    -0.0013808338308518
  36    -0.001910930153946
  37    0.00064006659329247
  38    0.00030090495089728
  39    0.0043732124707141
  40    0.00046077174537429
  41    0.00021661574103329
  42     0.003148192335204
  43    -0.0029531448851401
  44    -0.003297339880699
  45    0.0054574982942374
  46    0.0060935807331993
  47    0.00016906208398794
  48    -0.00077014189247304
  49    -0.00081173632837602
  50    0.0013404210123539
  51    0.00050463380300038
  52    0.0013203839295594
  53    0.00077790555267269
  54    0.0002928612979074
  55    0.00076627714799865
  56    3.1125635709524e-07
  57    -7.4248932060298e-07
  58    -7.8542627355863e-07
  59    1.7565588166446e-06
  60    4.1064912393814e-07
  61    1.9595076964926e-06
  62    1.0194087114946e-06
  63    2.3831783504398e-07
  64    1.1371889156897e-06
  65    6.6837158559149e-08
  66    7.4627164260933e-08
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    1.00000
   1    0.00098057877353288
   2    0.0050003884599895
   3    -0.00011068849548987
   4    -0.003182257991554
   5    0.0023194986553145
   6    -0.0024794011535728
   7    -0.00048731481966839
   8    0.0027791212528804
   9     0.007675806241758
  10    0.0033430761863811
  11     -0.01108025007053
  12    -0.047904894210434
  13     -0.24927404052786
  14       1.4034358058187
  15     -0.88683568769288
  16    -0.027804949592792
  17    0.0050253690015505
  18       1.9004421838712
  19     -0.38734229138238
  20     0.060657953940813
  21     0.029451123177279
  22     0.035238209243537
  23      -1.7280500421709
  24      0.14752318144109
  25     -0.12433405291868
  26     0.022188695028774
  27      0.36000606256414
  28     -0.70448428262665
  29      0.20680754589482
  30     0.036833821526696
  31    -0.045405066977668
  32     0.073406060583715
  33     0.051786823712853
  34    0.0025959341323998
  35     0.062416898940884
  36      0.42460060155896
  37    -0.047317251837664
  38    -0.028494040743161
  39    -0.00015634727192533
  40      0.10328403890238
  41     -0.26308724991895
  42    -0.093685135243793
  43     0.019090643569122
  44     0.072539546935048
  45     0.014415185809947
  46    -0.048776361155458
  47    0.0069460126368783
  48     0.039640642822073
  49     -0.31115171937662
  50    0.0087649976805016
  51    -0.013684382585987
  52    0.0010134147213463
  53      0.14292400836383
  54    -0.038963311450023
  55    -0.022470834456439
  56    -5.161269875886e-06
  57    0.00015326828448912
  58    3.6274939498992e-05
  59    -0.0002028277774518
  60    -4.9405126438181e-05
  61    -0.00025658058750872
  62    0.00038914042436284
  63    0.00020452380201988
  64    0.00063966936000566
  65    2.5192882010184e-05
  66    -0.0004739216836306
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    1.00000
   1    -0.00044224616366276
   2    -0.0003550633491957
   3    -2.9008075066216e-05
   4    -7.4986477042123e-05
   5    0.00049163252951887
   6    4.7437776630182e-05
   7    0.00041200800221115
   8    -0.00014424494733835
   9    0.00023678394594276
  10    -0.0015302032407353
  11    0.00032814546307567
  12     0.032359149086325
  13       0.1458983462963
  14     -0.99580349881448
  15    -0.041096988058728
  16     -0.90614716760261
  17    -0.0043965429124577
  18     -0.39505624873884
  19       1.5969655891279
  20    -0.053632821116725
  21    -0.020560711048833
  22    -0.0042056747771748
  23       1.1841132922861
  24     -0.13251989903574
  25     0.037557054426342
  26    -0.014800117711672
  27     -0.75492636399469
  28     0.060192153102112
  29     -0.11679398621299
  30    -0.077942159467202
  31    -0.059388887491084
  32    -0.089981959096199
  33    -0.081484128954694
  34    0.0033036435148307
  35      0.03894752519529
  36     0.063213897683536
  37    -0.0092382168408738
  38    -0.010999455141701
  39    -0.001623698071548
  40      0.18602662198717
  41     -0.14499406514492
  42     0.041222416900132
  43     0.017215106332111
  44    -0.016092880380372
  45     0.032500060937795
  46    -0.013502338587966
  47    0.00059616543785147
  48    -0.026381072845434
  49    -0.064031433095558
  50     0.017469874227519
  51    -0.00038171196395201
  52    -0.0021995030524549
  53    -0.020883119375113
  54    -0.061766187395342
  55    -0.015695019456163
  56    1.4621028576649e-06
  57    -0.0001107625059727
  58    9.5981164651316e-05
  59    9.6391142022998e-05
  60    1.3997624550575e-05
  61    0.00014613987228321
  62    -0.00017953087365796
  63    -6.4515143402662e-05
  64    -0.00033389684151095
  65    4.3820251410649e-05
  66    7.1246149210542e-05
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    1.00000
   1    -0.00012091555564871
   2    -0.0034851623099378
   3    0.00012095309985491
   4    0.0025030481084544
   5    -0.002323851127548
   6    0.0020887129523356
   7    0.00024627599870443
   8    -0.0016126577473553
   9    -0.0070401942145603
  10    -0.0020115351895169
  11    0.0069144255381307
  12    -0.0056602429947942
  13    -0.026972002375311
  14      0.15761975967189
  15    0.0056009435548504
  16    -0.0022507181867164
  17     -0.92549423570798
  18     0.060991985291308
  19    -0.052387504194779
  20       1.3219760626507
  21    0.0033564072038746
  22    -0.0048580296373392
  23     -0.19593285674976
  24     0.024064004680817
  25    -0.014746026710489
  26    -0.050142797125062
  27      0.13658603900616
  28    -0.067514718499179
  29     -0.67884322535247
  30      0.11714175002276
  31      0.17980776698751
  32    -0.096928788733465
  33     -0.13937588850436
  34    0.0016570110782465
  35    0.0092324356789525
  36    -0.039028215098915
  37    0.0015259629700185
  38    -0.0010737702889357
  39     0.015903198727277
  40    -0.001327201077893
  41    -0.014528242030168
  42      0.26783272591986
  43    -0.025520398452355
  44     -0.10223290510564
  45     0.030220130766371
  46      0.15081104333506
  47    0.0012868988237509
  48     0.011657957751703
  49    -0.017690732590652
  50    -0.0032413481271294
  51    -0.00021547791429078
  52    -0.00077882406100498
  53     0.021177866238727
  54     0.014293499272377
  55    -0.031263908672833
  56    2.9077250482989e-06
  57    -1.5161479300655e-05
  58    -4.1780147979563e-05
  59    4.8519176232368e-05
  60    2.3236986266638e-05
  61    4.1438766073607e-05
  62    -6.1384688136597e-05
  63    -5.9604791005007e-05
  64    -7.2371898347286e-05
  65    -1.8408601354355e-05
  66    0.00010973021194805
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    1.00000
   1                     0
   2                     0
   3    1.1626432885036e-09
   4    2.3144188603221e-11
   5    2.0580011940187e-12
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -0.00011822812116261
  13    -2.3535111426254e-06
  14    -2.0927623883023e-07
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21      0.99160487075387
  22     0.041447646698061
  23    -0.0070579204705697
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    -2.44952941343e-05
  35    -1.0238677995518e-06
  36    1.7434952469694e-07
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47    1.4081091397538e-05
  48    2.8030560900863e-07
  49    2.4925016293275e-08
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56    1.6036489840346e-11
  57    3.1923079853347e-13
  58    2.8386277687783e-14
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    1.00000
   1    5.2753131849217e-05
   2    5.8901615817588e-05
   3    5.9124414681186e-06
   4    -2.911552125104e-05
   5    -3.0678852843702e-05
   6    5.3018024549742e-06
   7    -1.7697187734164e-05
   8    1.9944749788488e-05
   9    3.0768702750007e-06
  10    -1.0270460160067e-05
  11    1.1574819750017e-05
  12    0.0092621080725808
  13     -0.12161032385427
  14     -0.12784487648252
  15     -0.13500944267149
  16     0.096151760702212
  17     -0.01880999325563
  18    -0.078351946253782
  19     0.055801116112134
  20     -0.01091627038403
  21       -0.286504948689
  22      0.74526025104718
  23       1.0468681679148
  24     0.019735403120224
  25     -0.01425229716079
  26    -0.0077094976819405
  27     0.014207140689212
  28    -0.010259957178189
  29    -0.005549920492794
  30     -0.20724281004145
  31     -0.23139737775019
  32     -0.21178919217121
  33     -0.23647364989139
  34     0.010927242673793
  35     -0.11836900667653
  36     -0.16403276769333
  37      0.16067064104628
  38      0.11948316652776
  39    -0.00012088203336464
  40       0.1156637332445
  41     0.086013655080235
  42    -8.702067266361e-05
  43    -0.012657838743893
  44    -0.014133135391939
  45    -0.011936405545305
  46    -0.013327617698264
  47    3.8105442029434e-05
  48    -0.0029461960800393
  49    -0.0030936744328032
  50    -0.00090887585545073
  51    -0.011081647727258
  52    -0.002189755762663
  53    -0.00052746082620986
  54    -0.0064311699237375
  55    -0.0012708120441809
  56    8.3087952158666e-07
  57    -3.6234603421371e-07
  58    -3.9628745292991e-07
  59    8.6250164040602e-06
  60    -2.5124954577751e-06
  61    8.5297128051064e-06
  62    5.005478197353e-06
  63    -1.4581121525661e-06
  64    4.9501693069876e-06
  65    -5.4807779519266e-06
  66    -6.1195736819686e-06
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    1.00000
   1    -0.0010278885039662
   2    0.0010427865017867
   3    -3.2181812254595e-06
   4    0.00046709506316653
   5    -0.00087144196267126
   6    6.0387910319351e-05
   7    0.00042868425637652
   8    -0.00056134150956955
   9    -2.4006552677038e-05
  10    -0.0010503536082365
  11    0.0012997598551823
  12     0.039549979292318
  13      0.12110479529488
  14      -1.8458275593552
  15     -0.09658177331213
  16     0.049067745943135
  17    -0.0085501149913845
  18     -0.79699883074015
  19      0.52469964578348
  20    -0.083872996992448
  21     -0.12558595223495
  22      -2.5764300306303
  23       7.5561429512937
  24    -0.0077616286282602
  25     0.046744478315662
  26    -0.0073072557736451
  27       0.2238025931841
  28      0.59567683334289
  29     -0.22746820464062
  30     -0.37856130984493
  31      -1.1241736442341
  32      -0.4274045622221
  33      -1.2768571646965
  34     0.060740603416659
  35      0.20701406574764
  36      -2.6142709334465
  37      0.18414856666574
  38      0.10129654466397
  39    -0.0059392761957051
  40      0.95815725339204
  41      0.84134498005269
  42      0.12781912935178
  43     0.097387158298837
  44    -0.075106798426745
  45      0.11903084073422
  46     0.026517221194893
  47    3.569813615833e-05
  48    0.00018916961720622
  49      0.27370671421153
  50      -0.0260935368216
  51     0.016482201602826
  52    0.0049024802474748
  53     -0.15652512760025
  54    0.0055205261224678
  55    -0.018722350943308
  56    9.5617372526875e-06
  57    -0.00017788289233176
  58    5.9478503736909e-05
  59    0.00018482847694642
  60    0.00015262824458875
  61    0.00028740016194559
  62    -0.00028667684476546
  63    -0.00042630201445807
  64    -0.00062957812301596
  65    0.0001722943170763
  66    0.00019854594299902
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.00000
   1    5.1030746375486e-05
   2    5.6978482841266e-05
   3    -1.2768248636847e-05
   4    1.5383957058834e-05
   5    1.6394459628149e-05
   6    0.00010102606098569
   7    9.9630254108148e-06
   8    -9.1478664397961e-05
   9    5.8629887983784e-05
  10    5.7819839565791e-06
  11    -5.3089111801737e-05
  12    0.0047720388059755
  13      0.13355255771126
  14       0.1401135061553
  15     0.077710677033141
  16     -0.11650764803719
  17     0.021335765854208
  18     0.045098940264951
  19    -0.067614537150388
  20      0.01238208784818
  21    -0.001415853451626
  22     0.013642144607728
  23     0.018915076412336
  24      0.81130583898742
  25     0.010069567240973
  26    -0.0019124307608057
  27      0.58404361574259
  28     0.007248889602127
  29    -0.0013767224673156
  30     0.015771912926356
  31     0.017610161204305
  32    -0.0058995496109632
  33    -0.0065871540229116
  34    -0.011481582949014
  35     -0.11202568204187
  36     -0.15382839875966
  37      0.08333444119017
  38      0.13475398374618
  39    -0.00026943093827019
  40     0.059990876448444
  41     0.097006825442132
  42    -0.00019395819901486
  43    -0.016487245074981
  44    -0.018408866758332
  45    -0.016262472776772
  46    -0.018157896795195
  47    0.0012582096653783
  48    -0.0065194161573385
  49    -0.0068682140365988
  50     0.017697209027456
  51     0.010097398627854
  52    -0.00070282650300261
  53     0.010270472517505
  54     0.005859966672981
  55    -0.00040788128074114
  56    1.8716259502765e-06
  57    -3.6765916559277e-06
  58    -3.8955223833081e-06
  59    1.0241336060657e-05
  60    -8.4971170190984e-07
  61    1.4962066673324e-05
  62    5.9434999264757e-06
  63    -4.9312525318134e-07
  64    8.6831485312204e-06
  65    -2.4684837154182e-06
  66    -2.7561904736409e-06
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.00000
   1    -6.0227901679739e-05
   2    -6.7247585155309e-05
   3    1.3499723186698e-05
   4    -1.4204960117841e-05
   5    -1.5170728687394e-05
   6    -0.00010527026924592
   7    -2.2615229855355e-05
   8    0.00010589140422788
   9    -6.1092989607752e-05
  10    -1.3124617353286e-05
  11    6.1453461688516e-05
  12    -0.0037750534877768
  13    -0.093334651458452
  14    -0.097911423842057
  15     -0.11221811676844
  16    -0.0031193026971477
  17    -0.013927529215405
  18    -0.065125132581545
  19    -0.0018102692111017
  20    -0.0080827607235492
  21    -0.0012422037904862
  22    -0.0099465952313409
  23    -0.013643763287295
  24     0.010069567240973
  25      0.82961194402627
  26    -0.0032941468577504
  27     0.007248889602127
  28      0.59722183197533
  29    -0.0023713935597812
  30      0.12660178606148
  31      0.14135747969861
  32      0.13633937242635
  33      0.15223000140393
  34    -0.0083748998165671
  35    -0.083301377895896
  36     -0.11439607723692
  37      0.13475398374617
  38      0.01175962167463
  39    0.00064478137631202
  40     0.097006825442131
  41    0.0084655275884466
  42    0.00046416582783968
  43    -0.014370177740483
  44    -0.016045050953936
  45    -0.013908468667517
  46    -0.015529528756825
  47    -0.00079765995667946
  48    -0.0084228004750264
  49    -0.0088270809763666
  50    -0.004090203226825
  51    -0.019388215997054
  52    -0.00033040933020391
  53    -0.0023737256969132
  54    -0.011251838595129
  55    -0.00019175113658441
  56    4.7054517484585e-07
  57    -1.7163238199948e-07
  58    -1.8918192830761e-07
  59    6.9289048315008e-06
  60    4.8074548340806e-07
  61    3.9561309675228e-06
  62    4.0211496930353e-06
  63    2.7899785031623e-07
  64    2.295917639587e-06
  65    -3.1480940938293e-06
  66    -3.515010813052e-06
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.00000
   1    4.4389489237174e-05
   2    4.956317378199e-05
   3    -8.3414313442994e-06
   4    6.522203252264e-06
   5    7.0066275418944e-06
   6    6.3830478506826e-05
   7    2.0224181286366e-05
   8    -7.4742484908257e-05
   9    3.7043647632035e-05
  10    1.1736986197564e-05
  11    -4.3376367197186e-05
  12    0.00079216611665785
  13     0.017521885012628
  14     0.018379494291675
  15     0.021796813042001
  16    -0.014668805026284
  17    -0.084960714134696
  18     0.012649653906995
  19    -0.0085129558368984
  20    -0.049306457206571
  21    0.00088493784390456
  22    -0.0053153380895521
  23    -0.0073914047323072
  24    -0.0019124307608057
  25    -0.0032941468577504
  26      0.84516371175642
  27    -0.0013767224673156
  28    -0.0023713935597812
  29      0.60841725325769
  30     -0.19099547577227
  31      -0.2132563838862
  32      0.18456383233868
  33      0.20607511943191
  34    0.00025737690321505
  35    -7.3164502454278e-05
  36    -0.00011762761888414
  37    0.00026943093826998
  38    -0.00064478137631222
  39    -0.094672524410027
  40    0.00019395819901471
  41    -0.00046416582783982
  42    -0.068152946534838
  43    0.0020668246840493
  44    0.0023077172716521
  45    0.00037623457344774
  46    0.00042008547219253
  47    0.00020004715562054
  48    -0.0017680755097631
  49    -0.0018599695129347
  50    0.00069437858108319
  51    -0.001279854409596
  52    0.0048020153838491
  53    0.00040297857829982
  54    -0.00074275607638299
  55    0.0027868217497993
  56    -6.6679786089134e-07
  57    -1.4856090474102e-07
  58    -1.4320621224387e-07
  59    -8.3956958089199e-06
  60    5.4750972651464e-07
  61    -4.6293612892027e-06
  62    -4.8723933212896e-06
  63    3.1774409120169e-07
  64    -2.6866229483188e-06
  65    5.8913662322206e-06
  66    6.5780168548632e-06
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1    -0.00024683673319021
   2    0.00098275991987005
   3    1.1482774731525e-06
   4    5.6753508818674e-05
   5    -0.00047464053206874
   6    -1.4932902951144e-05
   7    -8.7114717637259e-06
   8    -0.00010651009730541
   9    0.00033291971819322
  10    0.00010188904744426
  11    -0.00011842918350169
  12    -0.025573690761878
  13    -0.061568061935673
  14       1.2757590555168
  15    -0.0040871380865113
  16    -0.018667209939311
  17     0.004695179178384
  18      0.21990423329695
  19     -0.58842725049002
  20       0.1071714702723
  21    -0.013674053687366
  22     -0.10240159984698
  23      0.34078293151778
  24     -0.91005959986435
  25    -0.014366574742492
  26      0.00743707423921
  27       2.7290846749578
  28       0.1033288783714
  29    -0.032837637641176
  30    -0.0055931449156216
  31      0.14782497510193
  32    -0.042275147813698
  33    -0.0052255610021207
  34     0.024652970107525
  35      0.10732171748172
  36      -1.5853550163254
  37     0.058235803036154
  38     0.055671954981756
  39    -0.0022852741639955
  40       0.2572743175265
  41      0.82875292432155
  42    0.0084170338718536
  43     0.015730536915649
  44    -0.081977924034207
  45     0.010740866964649
  46    -0.089735661270414
  47    0.0095242613218018
  48     0.098640062459659
  49     0.076444092006681
  50    -0.037492842391166
  51    0.0079328256059215
  52     0.006789909995712
  53     0.098525304449724
  54       0.1733442967008
  55    0.0060648482469002
  56    5.723254237068e-06
  57    0.00033159073087868
  58    -0.00034877886838393
  59    -0.00025697857050986
  60    4.2988813451315e-05
  61    -0.00035626217214135
  62    0.00060314045139376
  63    8.7895742789508e-07
  64    0.00096836796358308
  65    -4.0745482296179e-05
  66    -0.00023493102931954
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    0.00030313116498257
   2    -0.0027377839735342
   3    -1.1711926946396e-05
   4    0.00086431112009688
   5    0.00011063608744064
   6     0.001118950074538
   7    0.00018589177867598
   8    -0.0011305305085317
   9    -0.002486038740676
  10    -0.00098111324347884
  11    0.0032202306675741
  12      0.02020903244339
  13     0.039139170111766
  14      -1.1193277371806
  15    -0.059328326458777
  16     -0.03601364594158
  17    -0.0061668960722025
  18      -0.5730098556544
  19     0.008136279757645
  20    -0.053409581211367
  21    -0.023791373915817
  22     -0.16071883584821
  23      0.95874182234457
  24     0.017047796826107
  25     -0.92165765725496
  26    -0.0021422057067834
  27      0.12594348592815
  28       2.8355323118647
  29     -0.12928703824793
  30      0.10432239752505
  31      0.81169840017417
  32     0.086685976118196
  33      0.78302722511207
  34      0.02491079615611
  35     0.079324696310528
  36      -1.5040794483603
  37      0.10349107202927
  38    -0.024058863830398
  39    -0.0046454718060759
  40      0.86317699559028
  41      0.29503234371953
  42     0.097101690739574
  43     0.063568010693935
  44      -0.1658433916972
  45     0.075143943246629
  46    -0.056681997661755
  47    -0.0050497002246187
  48    -0.069223135183722
  49      0.13131589448079
  50     0.014875935160178
  51    -0.001834529318432
  52    -0.0074264002904702
  53     -0.20380638119294
  54      -0.1211113304228
  55    0.0077365542977993
  56    6.8244879133094e-06
  57    -0.00033522625543516
  58    0.00013267290019849
  59    0.00032362013246478
  60    8.9145577538211e-05
  61    0.00047980951818279
  62    -0.00063425475175522
  63    -0.00036363498186957
  64    -0.001218514988321
  65    0.0001139641718663
  66    0.00054798442057303
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1    -0.00034383222129386
   2    0.0035181958207609
   3    1.7412883353484e-05
   4    -0.0014974042164963
   5    0.00033804437017768
   6    -0.001962631311875
   7    -0.00039213187487699
   8    0.0018440677946242
   9    0.0040321165495456
  10    0.0016437655048557
  11    -0.004869980444924
  12    -0.0053216546471863
  13    -0.017760681667335
  14      0.30920288046656
  15     0.013049633993791
  16    -0.0085230498214279
  17    -0.044451726031948
  18      0.17470001789726
  19    -0.097900102021116
  20     -0.58869449068215
  21     0.011213258151819
  22     0.061518879696821
  23     -0.38196716648552
  24    0.0016291074573921
  25    -0.0034737317711372
  26      -0.9704358676752
  27    -0.037018682268686
  28      -0.1302455784922
  29       3.2036365947499
  30     -0.28758561438489
  31      -1.4169361747586
  32      0.31262069312069
  33       1.3678841794416
  34    -0.0045255625536397
  35    -0.021082974168954
  36      0.24829728096656
  37    -0.013941162490165
  38    -0.006001609751001
  39    -0.058937931740931
  40    -0.020098136458196
  41     -0.10476632189452
  42      -1.1102919941897
  43      0.14188760335468
  44      0.23898850450601
  45     -0.14422725445372
  46     -0.19568143425967
  47    0.0024996506775477
  48     0.020980274400713
  49     -0.16414800577976
  50    0.0021027153734027
  51    -0.007504473507277
  52     -0.01085556708922
  53     0.083168242674567
  54     -0.04148014102276
  55      0.21823340468125
  56    -9.0480057419966e-06
  57    0.00058108971278535
  58    -0.00037303318066025
  59    -0.00068184287192772
  60    -0.00021367896480357
  61    -0.00073090206230594
  62    0.0012613766107915
  63    0.00065688127656406
  64    0.0016803878068983
  65    -8.4121696116218e-05
  66    -0.00070883884331739
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1    -0.00019968068791576
   2    -0.00022295387503103
   3    1.7107257306738e-05
   4    1.706604410121e-05
   5    1.7588873607459e-05
   6    -0.00019482599312726
   7    -9.1575190677385e-06
   8    0.00015710156682905
   9    -0.00011306613404435
  10    -5.3145130267615e-06
  11    9.117298225226e-05
  12    0.00018975519598985
  13    -0.012840353406889
  14    -0.013483558628229
  15    -0.013125194221306
  16    0.0048895711201243
  17    0.0049130330281406
  18    -0.0076171302676994
  19    0.0028376342130396
  20    0.0028512501951482
  21    -0.0024695842286026
  22     -0.18148926509334
  23     -0.25025769254625
  24     0.019883470278499
  25      0.15960542402892
  26     -0.24078581232207
  27     0.014313731415342
  28       0.1148969038092
  29     -0.17333711861808
  30      0.71631436662413
  31       0.7998022515158
  32    -0.027917245378843
  33     -0.03117105666238
  34    0.0014316407696508
  35    -0.011018735605515
  36    -0.015296336727448
  37      0.02078528133863
  38     0.018116318758149
  39    0.0026056222455737
  40     0.014962928015397
  41     0.013041592705237
  42    0.0018757378098789
  43    -0.0088442907809944
  44    -0.0098751107185477
  45    -0.0097301670607562
  46    -0.010864237666339
  47    0.00044424607266459
  48    -0.0017883025066963
  49    -0.0018858750400668
  50    0.0018636337611103
  51    0.0012640888156009
  52    -0.0040880437731485
  53     0.001081549033889
  54    0.00073360660543552
  55    -0.0023724724705088
  56    -1.9070890873036e-07
  57    3.2588125154827e-07
  58    3.4576120798387e-07
  59    -5.3604598599093e-07
  60    1.0959284748802e-07
  61    -1.3286306294294e-06
  62    -3.1109117594178e-07
  63    6.3601572795718e-08
  64    -7.7106307239177e-07
  65    4.1605146754674e-07
  66    4.6454310564588e-07
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1    0.0010215428927923
   2    -0.0047513510098195
   3    -3.2803974007227e-05
   4    0.00050702967435691
   5    0.0014606188849573
   6    0.0010261788144922
   7    -7.3409461959789e-05
   8    -0.00066358613351853
   9    -0.0026015287917935
  10    -0.00054477082113558
  11    0.0026271887125664
  12    0.0073640427435665
  13      0.02992071226144
  14     -0.12376394142437
  15    -0.0012731685334609
  16    0.0028417685146908
  17    -0.0085669205683648
  18     -0.05582938520199
  19     0.019244657174804
  20     0.026232276057613
  21    0.0088095070906802
  22       0.1604893095612
  23     -0.84885968343213
  24    0.00018037684125147
  25    -0.065892498715961
  26      0.11578838366009
  27      0.11213268075907
  28      0.45796063555519
  29     -0.71327276359354
  30       -1.121727534535
  31       2.2710282884606
  32    -0.011196964461556
  33     -0.17490003975356
  34     0.011458567151181
  35      0.05185798570994
  36     -0.20954124957635
  37    0.0067089246125737
  38    0.00092117805586755
  39    -0.0091120294311199
  40     0.077192658216576
  41      0.17282222927265
  42     0.052006998475602
  43     0.010351527351228
  44    -0.089407049431489
  45    0.00097937425128111
  46    -0.075969653183584
  47    -3.204142526437e-05
  48    -0.00091027104774914
  49     0.067391771816707
  50    -0.0054054257682972
  51    -0.00077344482714364
  52     0.010859279985063
  53    -0.035748640181043
  54     0.022034053560037
  55    -0.040643165680021
  56    3.1364947453185e-06
  57    -0.00017342108087278
  58    5.0805457171028e-05
  59    0.00021505371376141
  60    5.0936945604519e-05
  61    0.00021917413711828
  62    -0.00043908713671304
  63    -0.0001899527264559
  64    -0.00054733836644782
  65    -1.2398593902312e-05
  66    0.00035643941116632
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1    -3.7107621595512e-06
   2    -4.1432589772502e-06
   3    1.4376852143691e-06
   4    -2.2966947756076e-06
   5    -2.4385926972333e-06
   6    -1.3964501925753e-05
   7    -3.3194558703081e-06
   8    8.6502553771844e-06
   9    -8.1042176213539e-06
  10    -1.9264269431512e-06
  11    5.0201254888802e-06
  12    0.00027665513480634
  13    -0.011633394695446
  14    -0.012218143748682
  15    -0.010173605914069
  16    0.0057467093760611
  17    -0.0041521372711062
  18    -0.0059041931291123
  19    0.0033350694237354
  20    -0.0024096687599522
  21    -0.0027432122074244
  22     -0.18547985245975
  23     -0.25574615022013
  24    -0.0074374947347123
  25      0.17188148781232
  26      0.23267751298953
  27    -0.0053541107535346
  28      0.12373420823202
  29      0.16750010841535
  30    -0.027917245378843
  31     -0.03117105666238
  32      0.71999928477042
  33      0.80391665430789
  34    0.0017249065063688
  35    -0.010375054357617
  36    -0.014427190549202
  37     0.020501913472492
  38     0.017534247409385
  39    0.00047431462460057
  40      0.01475893688755
  41      0.01262257063142
  42    0.00034145006117182
  43    -0.0097301670607563
  44    -0.010864237666339
  45    -0.0076481515837277
  46    -0.0085395590841322
  47    0.0012308172379251
  48    -0.0052739666705857
  49    -0.0055602049835666
  50    0.0074499485216292
  51    0.0049864728243734
  52    0.0075548246992545
  53    0.0043235343736695
  54    0.0028938705545354
  55    0.0043843986544931
  56    1.7114872939245e-06
  57    -3.8274417748018e-06
  58    -4.0508231923488e-06
  59    9.5704472075736e-06
  60    1.3723932791682e-06
  61    1.0384562527646e-05
  62    5.5541534754504e-06
  63    7.9646047210258e-07
  64    6.026620575088e-06
  65    -6.067087780648e-07
  66    -6.774219104351e-07
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1    -1.846243904394e-05
   2    0.0002271571495799
   3    6.3025032690236e-06
   4    -3.8459207447038e-05
   5    -8.2679216391835e-05
   6    -7.3608800128825e-05
   7    -1.2039471689345e-05
   8    0.00010193514455164
   9    9.5437590295544e-05
  10    3.6971996325257e-05
  11    -0.00021787255724323
  12    0.0077477509003806
  13     0.023710319217854
  14    -0.072827262768233
  15    -0.0041862627134799
  16    0.0053994433305726
  17    0.0094693534769778
  18    -0.021640280132999
  19      0.01522058455077
  20    -0.014336050922742
  21     0.010472836597658
  22      0.18139761520908
  23     -0.96978740491216
  24    0.0081563216102575
  25    -0.068835613793695
  26     -0.11722277432018
  27     0.036387090376448
  28      0.44931442331116
  29      0.65626059783694
  30    -0.0018720333904225
  31     -0.16448826914917
  32      -1.1262807038602
  33       2.2794632307394
  34     0.010269495742683
  35     0.040944003907767
  36     -0.10640481880803
  37    0.0083477806059365
  38    0.0022512298034227
  39    0.0094451185769632
  40     0.079961946935742
  41      0.10381973512618
  42    -0.018385609671129
  43    -0.00093848765660979
  44     -0.07811104576696
  45     0.010798050930201
  46    -0.057061891457355
  47    0.0038304472320765
  48     0.029589849600679
  49    -0.048599720722744
  50    -0.0077243538038038
  51    -0.0010302781472098
  52    -0.012913012747214
  53     0.036817722230857
  54     0.031101077896568
  55     0.067037720696444
  56    4.4938339319681e-06
  57    0.00024989985572919
  58    -0.00027593933409033
  59    -0.00021979990096916
  60    -3.6758402733568e-05
  61    -0.00021404351873977
  62    0.00053438400914951
  63    0.00014034764499391
  64    0.00060711554421086
  65    -5.1565711650145e-05
  66    -0.00014148046526638
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3    1.6036489834456e-11
   4    3.1923079841622e-13
   5    2.8386277677356e-14
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    1.4081091397362e-05
  13    2.8030560900513e-07
  14    2.4925016292963e-08
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    -2.4495294134393e-05
  22    -1.0238677995556e-06
  23    1.7434952469759e-07
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34      0.99160487075387
  35     0.041447646698061
  36    -0.0070579204705697
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47    -0.00011822812116357
  48    -2.3535111426445e-06
  49    -2.0927623883193e-07
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56    1.1626432885435e-09
  57    2.3144188604014e-11
  58    2.0580011940893e-12
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1    -5.4807779519447e-06
   2    -6.1195736819888e-06
   3    8.3087952155786e-07
   4    -3.6234603414313e-07
   5    -3.9628745285526e-07
   6    -8.6250164039822e-06
   7    2.512495457934e-06
   8    8.5297128049526e-06
   9    -5.0054781973078e-06
  10    1.4581121526583e-06
  11    4.9501693068983e-06
  12    3.8105442029316e-05
  13    -0.0029461960800394
  14    -0.0030936744328034
  15    0.00090887585545019
  16     0.011081647727258
  17    -0.0021897557626631
  18    0.00052746082620955
  19    0.0064311699237378
  20    -0.001270812044181
  21     0.010927242673793
  22     -0.11836900667653
  23     -0.16403276769333
  24     -0.16067064104628
  25     -0.11948316652776
  26    -0.00012088203336472
  27      -0.1156637332445
  28    -0.086013655080236
  29    -8.7020672663668e-05
  30    -0.012657838743893
  31    -0.014133135391939
  32    -0.011936405545306
  33    -0.013327617698265
  34     -0.28650494868901
  35      0.74526025104718
  36       1.0468681679148
  37    -0.019735403120225
  38      0.01425229716079
  39    -0.0077094976819398
  40    -0.014207140689212
  41     0.010259957178189
  42    -0.0055499204927935
  43     -0.20724281004145
  44     -0.23139737775019
  45     -0.21178919217121
  46     -0.23647364989139
  47    0.0092621080725807
  48     -0.12161032385427
  49     -0.12784487648252
  50      0.13500944267149
  51    -0.096151760702212
  52     -0.01880999325563
  53     0.078351946253782
  54    -0.055801116112135
  55     -0.01091627038403
  56    5.9124414681155e-06
  57    -2.9115521251038e-05
  58    -3.06788528437e-05
  59    -5.3018024551632e-06
  60    1.7697187734165e-05
  61    1.9944749788515e-05
  62    -3.0768702751104e-06
  63    1.0270460160067e-05
  64    1.1574819750033e-05
  65    5.2753131849234e-05
  66    5.8901615817607e-05
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1    0.00017229431707466
   2    0.00019854594300068
   3    9.5617372517247e-06
   4    -0.00017788289232866
   5    5.9478503737576e-05
   6    -0.00018482847694224
   7    -0.00015262824458649
   8    0.00028740016193908
   9    0.00028667684476903
  10    0.0004263020144574
  11    -0.00062957812301786
  12    3.5698136157433e-05
  13    0.00018916961720695
  14      0.27370671421153
  15     0.026093536821595
  16     -0.01648220160282
  17    0.0049024802474744
  18      0.15652512760025
  19    -0.0055205261224567
  20    -0.018722350943309
  21     0.060740603416659
  22      0.20701406574764
  23      -2.6142709334465
  24     -0.18414856666575
  25     -0.10129654466397
  26    -0.0059392761957061
  27     -0.95815725339205
  28      -0.8413449800527
  29      0.12781912935178
  30      0.09738715829884
  31    -0.075106798426752
  32      0.11903084073421
  33     0.026517221194898
  34     -0.12558595223495
  35      -2.5764300306303
  36       7.5561429512937
  37    0.0077616286282595
  38    -0.046744478315665
  39    -0.0073072557736403
  40      -0.2238025931841
  41     -0.59567683334289
  42     -0.22746820464062
  43     -0.37856130984494
  44      -1.1241736442341
  45     -0.42740456222209
  46      -1.2768571646965
  47     0.039549979292314
  48      0.12110479529489
  49      -1.8458275593552
  50     0.096581773312147
  51    -0.049067745943151
  52    -0.0085501149913866
  53      0.79699883074016
  54     -0.52469964578348
  55    -0.083872996992456
  56    -3.2181812244959e-06
  57    0.00046709506316397
  58    -0.00087144196267327
  59    -6.0387910317179e-05
  60    -0.00042868425637549
  61    -0.00056134150956447
  62    2.4006552684168e-05
  63    0.0010503536082361
  64    0.0012997598551877
  65    -0.0010278885039658
  66     0.001042786501787
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1    2.4684837154446e-06
   2    2.7561904736704e-06
   3    -1.8716259503577e-06
   4    3.676591656104e-06
   5    3.8955223834948e-06
   6    1.0241336061079e-05
   7    -8.4971170183769e-07
   8    -1.4962066673836e-05
   9    5.9434999267205e-06
  10    -4.9312525313947e-07
  11    -8.6831485315175e-06
  12    -0.0012582096653784
  13    0.0065194161573394
  14    0.0068682140365998
  15     0.017697209027457
  16     0.010097398627853
  17    0.00070282650300233
  18     0.010270472517506
  19    0.0058599666729802
  20    0.00040788128074098
  21     0.011481582949014
  22      0.11202568204187
  23      0.15382839875966
  24      0.08333444119017
  25      0.13475398374617
  26    0.00026943093826998
  27     0.059990876448444
  28     0.097006825442131
  29    0.00019395819901471
  30      0.01648724507498
  31      0.01840886675833
  32     0.016262472776771
  33     0.018157896795194
  34    0.0014158534516262
  35    -0.013642144607728
  36    -0.018915076412336
  37      0.81130583898741
  38     0.010069567240972
  39    0.0019124307608065
  40      0.58404361574259
  41    0.0072488896021265
  42    0.0013767224673162
  43    -0.015771912926356
  44    -0.017610161204306
  45    0.0058995496109637
  46    0.0065871540229122
  47    -0.0047720388059759
  48     -0.13355255771126
  49      -0.1401135061553
  50     0.077710677033141
  51     -0.11650764803719
  52    -0.021335765854207
  53      0.04509894026495
  54    -0.067614537150388
  55    -0.012382087848179
  56    1.2768248636951e-05
  57    -1.5383957059074e-05
  58    -1.6394459628402e-05
  59    0.00010102606098618
  60    9.9630254109794e-06
  61    9.1478664398606e-05
  62    5.8629887984066e-05
  63    5.7819839566746e-06
  64    5.3089111802112e-05
  65    -5.1030746375471e-05
  66    -5.6978482841249e-05
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1    3.1480940938075e-06
   2    3.5150108130276e-06
   3    -4.705451747234e-07
   4    1.7163238172853e-07
   5    1.8918192802083e-07
   6    6.9289048308794e-06
   7    4.8074548318878e-07
   8    -3.9561309668716e-06
   9    4.0211496926747e-06
  10    2.7899785018897e-07
  11    -2.295917639209e-06
  12    0.00079765995667925
  13    0.0084228004750275
  14    0.0088270809763678
  15    -0.0040902032268242
  16    -0.019388215997055
  17    0.00033040933020322
  18    -0.0023737256969127
  19     -0.01125183859513
  20    0.00019175113658401
  21    0.0083748998165672
  22     0.083301377895896
  23      0.11439607723692
  24      0.13475398374618
  25      0.01175962167463
  26    -0.00064478137631222
  27     0.097006825442132
  28    0.0084655275884466
  29    -0.00046416582783982
  30     0.014370177740483
  31     0.016045050953936
  32     0.013908468667517
  33     0.015529528756826
  34    0.0012422037904861
  35    0.0099465952313407
  36     0.013643763287294
  37     0.010069567240972
  38      0.82961194402627
  39    0.0032941468577513
  40    0.0072488896021265
  41      0.59722183197533
  42    0.0023713935597819
  43     -0.12660178606148
  44     -0.14135747969861
  45     -0.13633937242635
  46     -0.15223000140393
  47    0.0037750534877768
  48     0.093334651458452
  49     0.097911423842058
  50     -0.11221811676844
  51    -0.0031193026971465
  52     0.013927529215406
  53    -0.065125132581547
  54    -0.001810269211101
  55    0.0080827607235499
  56    -1.3499723186759e-05
  57    1.4204960117965e-05
  58    1.5170728687526e-05
  59    -0.00010527026924658
  60    -2.2615229855302e-05
  61    -0.00010589140422853
  62    -6.1092989608132e-05
  63    -1.3124617353255e-05
  64    -6.1453461688892e-05
  65    6.022790167979e-05
  66    6.7247585155366e-05
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1    5.8913662322201e-06
   2    6.5780168548626e-06
   3    -6.6679786092916e-07
   4    -1.4856090465522e-07
   5    -1.4320621215307e-07
   6    8.3956958086272e-06
   7    -5.4750972641468e-07
   8    -4.6293612891729e-06
   9    4.8723933211198e-06
  10    -3.1774409114367e-07
  11    -2.6866229483015e-06
  12    0.00020004715562062
  13    -0.0017680755097633
  14    -0.0018599695129348
  15    -0.00069437858108395
  16    0.0012798544095946
  17    0.0048020153838488
  18    -0.00040297857830026
  19    0.0007427560763822
  20    0.0027868217497991
  21    0.00025737690321507
  22    -7.3164502454225e-05
  23    -0.00011762761888407
  24    -0.00026943093827019
  25    0.00064478137631202
  26    -0.094672524410027
  27    -0.00019395819901486
  28    0.00046416582783968
  29    -0.068152946534838
  30    0.0020668246840494
  31    0.0023077172716523
  32    0.00037623457344804
  33    0.00042008547219286
  34    0.00088493784390445
  35    -0.0053153380895516
  36    -0.0073914047323066
  37    0.0019124307608065
  38    0.0032941468577513
  39      0.84516371175642
  40    0.0013767224673162
  41    0.0023713935597819
  42       0.6084172532577
  43     -0.19099547577227
  44      -0.2132563838862
  45      0.18456383233868
  46      0.20607511943191
  47     0.000792166116658
  48     0.017521885012627
  49     0.018379494291675
  50    -0.021796813042001
  51     0.014668805026284
  52    -0.084960714134698
  53    -0.012649653906995
  54    0.0085129558368984
  55    -0.049306457206572
  56    -8.3414313443668e-06
  57    6.5222032523926e-06
  58    7.0066275420306e-06
  59    -6.3830478507102e-05
  60    -2.0224181286353e-05
  61    -7.4742484908458e-05
  62    -3.7043647632195e-05
  63    -1.1736986197557e-05
  64    -4.3376367197303e-05
  65    4.4389489237257e-05
  66    4.9563173782083e-05
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1    4.0745482295223e-05
   2    0.00023493102932051
   3    -5.723254237943e-06
   4    -0.00033159073087593
   5    0.00034877886838478
   6    -0.00025697857050345
   7    4.298881345261e-05
   8    0.00035626217213441
   9    0.00060314045139405
  10    8.7895742767535e-07
  11    -0.00096836796358386
  12    -0.0095242613218019
  13    -0.098640062459654
  14    -0.076444092006675
  15    -0.037492842391159
  16    0.0079328256059205
  17    -0.0067899099957119
  18     0.098525304449731
  19       0.1733442967008
  20    -0.0060648482468984
  21    -0.024652970107524
  22     -0.10732171748172
  23       1.5853550163254
  24     0.058235803036153
  25     0.055671954981749
  26    0.0022852741639952
  27       0.2572743175265
  28      0.82875292432153
  29    -0.0084170338718492
  30    -0.015730536915651
  31     0.081977924034201
  32    -0.010740866964652
  33     0.089735661270413
  34     0.013674053687367
  35      0.10240159984698
  36     -0.34078293151778
  37     -0.91005959986436
  38    -0.014366574742494
  39    -0.0074370742392068
  40       2.7290846749578
  41      0.10332887837139
  42     0.032837637641172
  43    0.0055931449156222
  44     -0.14782497510193
  45     0.042275147813701
  46    0.0052255610021236
  47     0.025573690761875
  48     0.061568061935678
  49      -1.2757590555168
  50    -0.0040871380865057
  51    -0.018667209939315
  52    -0.0046951791783844
  53      0.21990423329696
  54     -0.58842725049002
  55     -0.10717147027229
  56    -1.1482774722255e-06
  57    -5.6753508820037e-05
  58    0.00047464053206512
  59    -1.4932902948856e-05
  60    -8.7114717630421e-06
  61    0.00010651009730892
  62    0.00033291971820082
  63    0.00010188904744647
  64    0.00011842918350921
  65    0.00024683673318753
  66    -0.00098275991986797
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1    -0.00011396417186677
   2    -0.000547984420573
   3    -6.8244879127592e-06
   4    0.00033522625543429
   5    -0.00013267290020022
   6    0.00032362013245728
   7    8.9145577538238e-05
   8    -0.00047980951817734
   9    -0.00063425475175277
  10    -0.00036363498187112
  11    0.0012185149883214
  12    0.0050497002246178
  13     0.069223135183729
  14     -0.13131589448078
  15     0.014875935160185
  16    -0.0018345293184363
  17    0.0074264002904798
  18     -0.20380638119294
  19     -0.12111133042282
  20    -0.0077365542978134
  21    -0.024910796156109
  22    -0.079324696310524
  23       1.5040794483603
  24      0.10349107202928
  25    -0.024058863830397
  26    0.0046454718060766
  27       0.8631769955903
  28      0.29503234371953
  29    -0.097101690739565
  30    -0.063568010693945
  31      0.16584339169722
  32    -0.075143943246608
  33     0.056681997661737
  34     0.023791373915817
  35       0.1607188358482
  36     -0.95874182234457
  37     0.017047796826105
  38     -0.92165765725496
  39    0.0021422057067835
  40      0.12594348592815
  41       2.8355323118647
  42      0.12928703824793
  43     -0.10432239752505
  44     -0.81169840017419
  45    -0.086685976118213
  46     -0.78302722511206
  47    -0.020209032443389
  48    -0.039139170111768
  49       1.1193277371806
  50    -0.059328326458788
  51    -0.036013645941565
  52    0.0061668960722022
  53     -0.57300985565441
  54     0.008136279757641
  55     0.053409581211374
  56    1.1711926945841e-05
  57    -0.00086431112009656
  58    -0.00011063608743796
  59      0.00111895007453
  60    0.00018589177867641
  61    0.0011305305085266
  62    -0.0024860387406741
  63    -0.00098111324348022
  64    -0.0032202306675763
  65    -0.00030313116498144
  66    0.0027377839735335
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1    -8.4121696116631e-05
   2    -0.00070883884331719
   3    -9.0480057421056e-06
   4    0.00058108971278559
   5    -0.00037303318065999
   6    0.00068184287192921
   7    0.00021367896480366
   8    -0.00073090206230675
   9    -0.0012613766107943
  10    -0.00065688127656381
  11    0.0016803878068996
  12    0.0024996506775485
  13     0.020980274400708
  14     -0.16414800577976
  15    -0.0021027153734031
  16     0.007504473507282
  17    -0.010855567089222
  18    -0.083168242674567
  19     0.041480141022748
  20      0.21823340468125
  21     -0.00452556255364
  22    -0.021082974168952
  23      0.24829728096656
  24     0.013941162490167
  25    0.0060016097509981
  26    -0.058937931740931
  27     0.020098136458202
  28      0.10476632189453
  29      -1.1102919941897
  30      0.14188760335468
  31        0.238988504506
  32     -0.14422725445372
  33     -0.19568143425967
  34     0.011213258151818
  35     0.061518879696821
  36     -0.38196716648554
  37    -0.0016291074573893
  38    0.0034737317711417
  39      -0.9704358676752
  40     0.037018682268681
  41       0.1302455784922
  42       3.2036365947499
  43     -0.28758561438489
  44      -1.4169361747586
  45      0.31262069312069
  46       1.3678841794416
  47    -0.0053216546471854
  48    -0.017760681667339
  49      0.30920288046656
  50    -0.013049633993788
  51    0.0085230498214289
  52    -0.044451726031948
  53     -0.17470001789727
  54     0.097900102021121
  55     -0.58869449068216
  56    1.7412883353038e-05
  57    -0.0014974042164947
  58    0.00033804437017771
  59    0.0019626313118705
  60    0.00039213187487689
  61    0.0018440677946208
  62    -0.0040321165495418
  63    -0.0016437655048556
  64    -0.0048699804449223
  65    -0.00034383222129421
  66    0.0035181958207615
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1    4.1605146756986e-07
   2    4.6454310567169e-07
   3    -1.9070890859833e-07
   4    3.2588125124242e-07
   5    3.4576120766025e-07
   6    5.3604598553918e-07
   7    -1.0959284761922e-07
   8    -1.3286306287338e-06
   9    3.1109117567961e-07
  10    -6.3601572871861e-08
  11    -7.7106307198812e-07
  12    0.00044424607266446
  13    -0.0017883025066962
  14    -0.0018858750400667
  15    -0.0018636337611114
  16    -0.0012640888156012
  17    -0.0040880437731496
  18    -0.0010815490338897
  19    -0.00073360660543567
  20    -0.0023724724705094
  21    0.0014316407696507
  22    -0.011018735605515
  23    -0.015296336727448
  24    -0.020785281338631
  25    -0.018116318758149
  26    0.0026056222455734
  27    -0.014962928015398
  28    -0.013041592705237
  29    0.0018757378098787
  30    -0.0088442907809944
  31    -0.0098751107185477
  32    -0.0097301670607563
  33    -0.010864237666339
  34    -0.0024695842286025
  35     -0.18148926509335
  36     -0.25025769254625
  37    -0.019883470278499
  38     -0.15960542402893
  39     -0.24078581232207
  40    -0.014313731415342
  41     -0.11489690380921
  42     -0.17333711861808
  43      0.71631436662413
  44       0.7998022515158
  45    -0.027917245378842
  46    -0.031171056662379
  47    0.00018975519599022
  48     -0.01284035340689
  49     -0.01348355862823
  50     0.013125194221305
  51    -0.0048895711201238
  52    0.0049130330281391
  53    0.0076171302676991
  54    -0.0028376342130393
  55    0.0028512501951474
  56    1.7107257306715e-05
  57    1.7066044101293e-05
  58    1.7588873607547e-05
  59    0.00019482599312686
  60    9.1575190676598e-06
  61    0.00015710156682857
  62    0.00011306613404411
  63    5.3145130267159e-06
  64    9.1172982251978e-05
  65    -0.00019968068791586
  66    -0.00022295387503115
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1    -1.2398593904782e-05
   2    0.00035643941116802
   3    3.1364947453677e-06
   4    -0.0001734210808719
   5    5.080545716932e-05
   6    -0.00021505371376358
   7    -5.0936945603678e-05
   8    0.00021917413711823
   9    0.00043908713671503
  10    0.00018995272645406
  11    -0.00054733836644601
  12    -3.2041425264565e-05
  13    -0.00091027104775124
  14     0.067391771816705
  15    0.0054054257682967
  16    0.00077344482715522
  17     0.010859279985072
  18     0.035748640181038
  19    -0.022034053560054
  20     -0.04064316568004
  21     0.011458567151181
  22     0.051857985709933
  23     -0.20954124957634
  24    -0.0067089246125752
  25    -0.0009211780558735
  26    -0.0091120294311231
  27    -0.077192658216579
  28     -0.17282222927263
  29      0.05200699847561
  30     0.010351527351228
  31    -0.089407049431489
  32    0.00097937425129868
  33    -0.075969653183602
  34    0.0088095070906803
  35      0.16048930956118
  36     -0.84885968343213
  37    -0.00018037684125055
  38     0.065892498715963
  39      0.11578838366008
  40     -0.11213268075907
  41      -0.4579606355552
  42     -0.71327276359353
  43       -1.121727534535
  44       2.2710282884606
  45    -0.011196964461553
  46     -0.17490003975356
  47     0.007364042743567
  48     0.029920712261435
  49     -0.12376394142437
  50    0.0012731685334653
  51    -0.0028417685146898
  52    -0.0085669205683588
  53     0.055829385201985
  54    -0.019244657174807
  55     0.026232276057598
  56    -3.2803974007208e-05
  57    0.00050702967435655
  58    0.0014606188849577
  59    -0.0010261788145005
  60    7.3409461960973e-05
  61    -0.00066358613352237
  62    0.0026015287918029
  63    0.00054477082113379
  64    0.0026271887125703
  65    0.0010215428927923
  66    -0.0047513510098198
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1    -6.0670877813302e-07
   2    -6.7742191051126e-07
   3    1.7114872940187e-06
   4    -3.827441774995e-06
   5    -4.0508231925535e-06
   6    -9.5704472081648e-06
   7    -1.3723932791313e-06
   8    1.0384562528156e-05
   9    -5.5541534757935e-06
  10    -7.9646047208115e-07
  11    6.0266205753843e-06
  12    0.0012308172379253
  13    -0.0052739666705861
  14    -0.0055602049835671
  15    -0.0074499485216301
  16    -0.0049864728243712
  17    0.0075548246992538
  18     -0.00432353437367
  19    -0.0028938705545341
  20    0.0043843986544927
  21    0.0017249065063686
  22    -0.010375054357617
  23    -0.014427190549201
  24    -0.020501913472492
  25    -0.017534247409384
  26    0.00047431462460019
  27     -0.01475893688755
  28     -0.01262257063142
  29    0.00034145006117155
  30    -0.0097301670607562
  31    -0.010864237666339
  32    -0.0076481515837277
  33    -0.0085395590841322
  34    -0.0027432122074244
  35     -0.18547985245975
  36     -0.25574615022013
  37     0.007437494734713
  38     -0.17188148781233
  39      0.23267751298953
  40     0.005354110753535
  41     -0.12373420823203
  42      0.16750010841535
  43    -0.027917245378842
  44    -0.031171056662379
  45      0.71999928477042
  46      0.80391665430789
  47    0.00027665513480681
  48    -0.011633394695447
  49    -0.012218143748683
  50     0.010173605914069
  51    -0.0057467093760617
  52    -0.0041521372711047
  53    0.0059041931291124
  54    -0.0033350694237358
  55    -0.0024096687599513
  56    1.4376852142264e-06
  57    -2.2966947752921e-06
  58    -2.4385926968993e-06
  59    1.3964501925321e-05
  60    3.3194558702962e-06
  61    8.650255376501e-06
  62    8.1042176211032e-06
  63    1.9264269431443e-06
  64    5.0201254884836e-06
  65    -3.7107621595254e-06
  66    -4.1432589772213e-06
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1    -5.1565711651815e-05
   2    -0.00014148046526554
   3    4.4938339319286e-06
   4    0.00024989985573058
   5    -0.00027593933409198
   6    0.00021979990096471
   7    3.6758402735226e-05
   8    -0.00021404351873872
   9    -0.00053438400914502
  10    -0.00014034764499615
  11    0.00060711554421048
  12    0.0038304472320769
  13     0.029589849600688
  14    -0.048599720722754
  15    0.0077243538038058
  16    0.0010302781472033
  17    -0.012913012747209
  18    -0.036817722230862
  19    -0.031101077896548
  20     0.067037720696435
  21     0.010269495742682
  22     0.040944003907784
  23     -0.10640481880804
  24    -0.0083477806059399
  25    -0.0022512298034081
  26    0.0094451185769621
  27    -0.079961946935742
  28      -0.1038197351262
  29    -0.018385609671127
  30    -0.00093848765662574
  31     -0.07811104576694
  32       0.0107980509302
  33    -0.057061891457356
  34     0.010472836597658
  35       0.1813976152091
  36     -0.96978740491217
  37    -0.0081563216102556
  38     0.068835613793684
  39     -0.11722277432018
  40    -0.036387090376447
  41     -0.44931442331114
  42      0.65626059783694
  43    -0.0018720333904199
  44     -0.16448826914917
  45      -1.1262807038602
  46       2.2794632307394
  47    0.0077477509003812
  48      0.02371031921786
  49    -0.072827262768238
  50    0.0041862627134746
  51    -0.0053994433305688
  52     0.009469353476979
  53     0.021640280133007
  54     -0.01522058455078
  55    -0.014336050922739
  56    6.3025032689668e-06
  57    -3.8459207448096e-05
  58    -8.2679216390146e-05
  59    7.3608800125803e-05
  60    1.2039471690583e-05
  61    0.00010193514455087
  62    -9.5437590292205e-05
  63    -3.6971996327148e-05
  64    -0.00021787255724357
  65    -1.8462439042657e-05
  66    0.00022715714957932
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3    1.9933802446013e-14
   4    3.9681275241664e-16
   5    3.5284931879689e-17
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    -3.2168687649899e-08
  13    -6.4036681022395e-10
  14    -5.6941968571215e-11
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    1.4031891091484e-05
  22    5.8651271450828e-07
  23    -9.9874430124667e-08
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    -0.00011781502394094
  35    -4.9244972791587e-06
  36    8.3856896404844e-07
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47      0.99508175423586
  48     0.019808620600476
  49    0.0017613996129452
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56    -3.0067745953884e-09
  57    -5.9854436017609e-11
  58    -5.3223080274422e-12
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1    -7.7529869552264e-07
   2    -8.656613229728e-07
   3    5.3967764252227e-07
   4    -1.0360892456928e-06
   5    -1.0980195891348e-06
   6    -2.7658343497884e-06
   7    -1.1201587281221e-07
   8    4.0814995680228e-06
   9    -1.6051359077809e-06
  10    -6.5007761475682e-08
  11    2.3686745790566e-06
  12    0.00078023592148537
  13    -0.0043637417360893
  14    -0.0045960232143492
  15    -0.0061265944037053
  16    -0.0029652935050904
  17    -0.0010445481860552
  18    -0.0035555334940969
  19    -0.0017208908705953
  20    -0.00060619747562715
  21    0.0021981625586408
  22    -0.0024242385346839
  23    -0.0034873696955847
  24    -0.0080485023518556
  25    -0.010338989288544
  26    -0.0021793096795312
  27    -0.0057939634956373
  28    -0.0074428414008975
  29    -0.0015688435160837
  30    -0.0017531400014354
  31    -0.0019574720062904
  32    -0.0051687267703288
  33    -0.0057711523054627
  34     0.015207656606075
  35     -0.10335301595565
  36     -0.14359113450513
  37     -0.16412860035322
  38      0.11469227667356
  39     0.021529347674737
  40     -0.11815305226536
  41     0.082564784754634
  42     0.015498567194125
  43    -0.012529622336343
  44    -0.013989975103358
  45    -0.011353905395683
  46    -0.012677225980768
  47     -0.24410354133398
  48      0.61522599519634
  49      0.65053948939835
  50    -0.081473200845811
  51      0.05676183990422
  52     0.010335421952934
  53     -0.04728249911621
  54     0.032941404256167
  55    0.0059981021278406
  56    2.707206102682e-05
  57    -5.0328096949786e-05
  58    -5.3352763324402e-05
  59    0.00019044387055989
  60    3.9610426908232e-05
  61    0.00019765702159065
  62    0.00011052299465289
  63    2.2987681296892e-05
  64    0.00011470910497747
  65    -4.6664315940749e-05
  66    -5.2103136128274e-05
 Sym= A
 Ene=              48
 Spin= Alpha
 Occup=    0.00000
   1    -2.5755429741524e-05
   2    -0.00054152287616748
   3    -5.5717489810658e-06
   4    0.00027611508436115
   5    -8.1457959340838e-05
   6    0.0003025389591236
   7    6.3436936438783e-05
   8    -0.00040685079850758
   9    -0.00059027025362428
  10    -0.00027436554756421
  11    0.0010056297678391
  12    0.0078230122578905
  13     0.069560367032088
  14     -0.28940933691433
  15    0.0069964873107725
  16     0.013263733617993
  17    0.0032874157474494
  18     -0.18310353942131
  19    -0.011582272954783
  20    -0.013964406156136
  21    -0.002425472739581
  22     0.038692672310558
  23      0.40125879876386
  24      0.05527452935902
  25    0.0065909676070369
  26    0.00011116658438219
  27     0.023471950231426
  28      0.12831251891051
  29     -0.11272133727227
  30      0.00264067302836
  31     0.059927552207368
  32    -0.0058085478803144
  33    -0.072838005556695
  34      0.06254031750335
  35      0.20126150836444
  36      -2.2336353323639
  37     -0.16329389316482
  38      0.10088084414053
  39     0.017960374040872
  40     -0.92960144398787
  41       0.7756583622008
  42      0.21156007095535
  43      0.10012843519471
  44    -0.017449728570624
  45      0.12651966842061
  46     0.059923639867996
  47     0.028965351365961
  48      -1.8081691108572
  49       3.3760089246876
  50    -0.058511165750844
  51     0.033776393676079
  52    0.0069672628386406
  53     -0.91725211053325
  54      0.62909985653261
  55      0.10267287307627
  56    6.4570185656809e-05
  57    0.0001245133870425
  58    -0.0005831192810216
  59    0.00010335766446341
  60    0.00031838931074781
  61    0.00047598213937732
  62    0.0010530267629558
  63    -0.00046864608135064
  64    0.00023031783945098
  65    5.8076989461068e-06
  66    0.00016938338094716
 Sym= A
 Ene=              49
 Spin= Alpha
 Occup=    0.00000
   1    1.1666923888694e-06
   2    1.3026727410784e-06
   3    -3.9370787489428e-07
   4    5.8137457759475e-07
   5    6.1786356485277e-07
   6    2.7201310826121e-06
   7    1.2964843442227e-07
   8    -2.9905939528892e-06
   9    1.5786122820065e-06
  10    7.5240716239813e-08
  11    -1.735573838593e-06
  12    -0.00032846249697594
  13    0.0045303183923852
  14    0.0047622555183114
  15     0.003759063166332
  16    -1.5001582593379e-05
  17    0.0013404210123539
  18    0.0021815504852478
  19    -8.7060813660135e-06
  20    0.00077790555267269
  21    -0.0028300652591277
  22    -0.00069293569312456
  23    -0.00077274525703863
  24     0.016116911136106
  25    -0.0037249626103799
  26    0.00063237304078686
  27      0.01160225725268
  28    -0.0026815296118015
  29    0.00045523330351013
  30    0.0013462626172315
  31    0.0015031722419135
  32    0.0053817372298477
  33    0.0060089895638756
  34     0.010587798066277
  35     0.085803211567713
  36      0.11770471497235
  37     0.070771389665266
  38     -0.10219743763054
  39    -0.019850435077262
  40     0.050946975018469
  41    -0.073569988190724
  42    -0.014289950003389
  43    0.0094814542925639
  44     0.010586536923133
  45    0.0073492687299227
  46     0.008205840830596
  47    0.0084346003831736
  48    -0.060164514763187
  49    -0.063322634647339
  50      0.78081761200883
  51     -0.03304720471384
  52    -0.0060495711090748
  53      0.45314296807361
  54    -0.019178753399323
  55    -0.0035108334722188
  56    8.1885853787902e-05
  57    -0.00015103899684303
  58    -0.0001601285302971
  59    0.00049975789418959
  60    0.00011443891479696
  61    0.00058750456855571
  62    0.00029003159253627
  63    6.6413959824505e-05
  64    0.00034095486558919
  65    -0.00014757883879192
  66    -0.00016477945025469
 Sym= A
 Ene=              50
 Spin= Alpha
 Occup=    0.00000
   1    4.1485888998344e-07
   2    4.6321153076105e-07
   3    -7.2365761051711e-08
   4    4.5835979361336e-08
   5    4.9503270315319e-08
   6    1.046705349628e-06
   7    2.7817797572855e-07
   8    -4.1414434599453e-07
   9    6.0744937298317e-07
  10    1.6143897324503e-07
  11    -2.4034626687281e-07
  12    0.00016495999804268
  13    0.0021991386926437
  14    0.0023055220295089
  15    -1.500158259107e-05
  16    -0.0027886138127234
  17    0.00050463380300037
  18    -8.7060813646733e-06
  19    -0.0016183558368485
  20    0.0002928612979074
  21    -0.0020522760560532
  22    -0.0070922308356668
  23    -0.0096528445606921
  24    0.0091957368045146
  25    -0.017656917191143
  26    -0.0011655679578972
  27    0.0066198357199414
  28    -0.012710878270091
  29    -0.00083907016541826
  30    0.00091315984546775
  31    0.0010195904681361
  32    0.0036021572990259
  33    0.0040219960010753
  34     -0.00724119968946
  35    -0.061095289548952
  36    -0.083829715565625
  37     -0.10610392899688
  38    -0.0028407600485777
  39     0.013358932852898
  40    -0.076382196895286
  41    -0.0020450090341999
  42    0.0096168412341357
  43    -0.0035321568811866
  44    -0.0039438368932818
  45    -0.0041513414097394
  46    -0.0046351886280993
  47    -0.0056779437507803
  48     0.041920168500878
  49     0.044116811704863
  50     -0.03304720471384
  51      0.75632014306369
  52    0.0044070865655656
  53    -0.019178753399323
  54      0.43892600419196
  55    0.0025576271028773
  56    3.9236864296017e-06
  57    -5.0214197375903e-06
  58    -5.3465878312635e-06
  59    2.8298120737931e-05
  60    -6.2236556121638e-05
  61    3.5177613846125e-05
  62    1.6422650084828e-05
  63    -3.6118624029346e-05
  64    2.0415123971103e-05
  65    -1.5257761134622e-05
  66    -1.703608398373e-05
 Sym= A
 Ene=              51
 Spin= Alpha
 Occup=    0.00000
   1    6.6837158497895e-08
   2    7.4627164192541e-08
   3    3.1125635701394e-07
   4    -7.4248932040083e-07
   5    -7.8542627334485e-07
   6    -1.7565588161006e-06
   7    -4.1064912389809e-07
   8    1.9595076957509e-06
   9    -1.0194087111789e-06
  10    -2.3831783502074e-07
  11    1.1371889152593e-06
  12    0.00016906208398793
  13    -0.00077014189247301
  14    -0.00081173632837599
  15    -0.0013404210123521
  16    -0.00050463380299811
  17    0.0013203839295593
  18    -0.00077790555267166
  19    -0.00029286129790609
  20    0.00076627714799862
  21    8.7429936815367e-05
  22    -0.0013808338308518
  23    -0.001910930153946
  24    -0.00064006659329273
  25    -0.00030090495089791
  26    0.0043732124707144
  27    -0.00046077174537447
  28    -0.00021661574103374
  29    0.0031481923352043
  30    -0.0029531448851393
  31    -0.0032973398806981
  32    0.0054574982942378
  33    0.0060935807331998
  34    -0.0012782083352924
  35    -0.011946176013423
  36    -0.016400438984061
  37    -0.019430557765325
  38      0.01268385033832
  39    -0.077374024211651
  40    -0.013987688326414
  41    0.0091308621941832
  42     -0.05570008582895
  43      0.00354910543103
  44    0.0039627608308102
  45    -0.0029994451197169
  46    -0.0033490365010456
  47    -0.0010505493036639
  48    0.0076326591196383
  49    0.0080329353025205
  50    -0.0060495711090748
  51    0.0044070865655656
  52      0.73291063286864
  53    -0.0035108334722188
  54    0.0025576271028773
  55      0.42534043085474
  56    6.7890937556214e-05
  57    -0.00012222664703676
  58    -0.00012961334855149
  59    0.00047600553224455
  60    0.00010112986618477
  61    0.00042392537568336
  62    0.00027624704717639
  63    5.8690130728423e-05
  64    0.00024602263066872
  65    -0.00013340807201857
  66    -0.00014895705201851
 Sym= A
 Ene=              52
 Spin= Alpha
 Occup=    0.00000
   1    -2.5192882004634e-05
   2    0.00047392168362724
   3    5.1612698761333e-06
   4    -0.00015326828449311
   5    -3.6274939494667e-05
   6    -0.00020282777744385
   7    -4.9405126441544e-05
   8    0.00025658058750839
   9    0.00038914042435394
  10    0.00020452380202556
  11    -0.00063966936000735
  12    -0.0069460126368791
  13    -0.039640642822073
  14      0.31115171937662
  15     0.008764997680499
  16    -0.013684382585978
  17    -0.0010134147213531
  18      0.14292400836383
  19    -0.038963311450028
  20     0.022470834456448
  21    -0.0025959341323995
  22    -0.062416898940885
  23     -0.42460060155896
  24    -0.047317251837668
  25    -0.028494040743167
  26    0.00015634727192532
  27      0.10328403890237
  28     -0.26308724991895
  29     0.093685135243793
  30     -0.01909064356912
  31    -0.072539546935052
  32    -0.014415185809945
  33      0.04877636115545
  34    -0.029451123177279
  35     -0.03523820924354
  36       1.7280500421709
  37      0.14752318144108
  38     -0.12433405291868
  39    -0.022188695028771
  40      0.36000606256414
  41     -0.70448428262666
  42     -0.20680754589482
  43    -0.036833821526689
  44     0.045405066977664
  45    -0.073406060583722
  46    -0.051786823712843
  47     0.047904894210433
  48      0.24927404052786
  49      -1.4034358058187
  50     -0.88683568769287
  51    -0.027804949592795
  52    -0.0050253690015592
  53       1.9004421838712
  54     -0.38734229138239
  55    -0.060657953940801
  56    0.00011068849548992
  57    0.0031822579915545
  58    -0.0023194986553157
  59    -0.0024794011535627
  60    -0.00048731481967042
  61    -0.0027791212528761
  62    0.0076758062417475
  63     0.003343076186384
  64     0.011080250070527
  65    -0.00098057877353476
  66    -0.0050003884599882
 Sym= A
 Ene=              53
 Spin= Alpha
 Occup=    0.00000
   1    -4.3820251413552e-05
   2    -7.124614920888e-05
   3    -1.4621028577019e-06
   4    0.00011076250597597
   5    -9.5981164655549e-05
   6    9.6391142014077e-05
   7    1.399762455321e-05
   8    -0.00014613987228076
   9    -0.00017953087364961
  10    -6.4515143407108e-05
  11    0.00033389684151158
  12    -0.00059616543785134
  13     0.026381072845431
  14     0.064031433095557
  15     0.017469874227513
  16    -0.00038171196395277
  17    0.0021995030524406
  18    -0.020883119375107
  19    -0.061766187395343
  20     0.015695019456188
  21    -0.0033036435148312
  22    -0.038947525195297
  23    -0.063213897683528
  24    -0.0092382168408712
  25      -0.0109994551417
  26    0.0016236980715516
  27      0.18602662198717
  28      -0.1449940651449
  29    -0.041222416900146
  30    -0.017215106332092
  31     0.016092880380356
  32    -0.032500060937809
  33     0.013502338587988
  34     0.020560711048833
  35    0.0042056747771653
  36      -1.1841132922861
  37     -0.13251989903574
  38     0.037557054426352
  39     0.014800117711671
  40     -0.75492636399468
  41     0.060192153102105
  42      0.11679398621299
  43     0.077942159467205
  44      0.05938888749108
  45     0.089981959096206
  46     0.081484128954684
  47    -0.032359149086324
  48     -0.14589834629631
  49      0.99580349881449
  50    -0.041096988058731
  51     -0.90614716760261
  52    0.0043965429124489
  53     -0.39505624873884
  54       1.5969655891279
  55     0.053632821116737
  56    2.9008075066004e-05
  57    7.4986477041487e-05
  58    -0.00049163252951682
  59    4.7437776620089e-05
  60    0.00041200800221269
  61    0.00014424494733348
  62    0.00023678394595207
  63    -0.0015302032407381
  64    -0.00032814546307339
  65    0.00044224616366363
  66    0.00035506334919512
 Sym= A
 Ene=              54
 Spin= Alpha
 Occup=    0.00000
   1    -1.8408601354746e-05
   2    0.0001097302119481
   3    2.9077250482827e-06
   4    -1.5161479299162e-05
   5    -4.1780147981352e-05
   6    -4.8519176226025e-05
   7    -2.3236986266874e-05
   8    4.1438766070231e-05
   9    6.1384688129153e-05
  10    5.9604791004894e-05
  11    -7.237189834278e-05
  12    0.0012868988237507
  13     0.011657957751711
  14    -0.017690732590659
  15    0.0032413481271233
  16    0.00021547791427682
  17    -0.00077882406100496
  18    -0.021177866238718
  19    -0.014293499272351
  20    -0.031263908672833
  21     0.001657011078246
  22    0.0092324356789539
  23    -0.039028215098912
  24     -0.00152596297002
  25    0.0010737702889441
  26     0.015903198727278
  27    0.0013272010778938
  28     0.014528242030152
  29      0.26783272591986
  30    -0.025520398452373
  31     -0.10223290510562
  32     0.030220130766361
  33      0.15081104333507
  34    0.0033564072038751
  35    -0.0048580296373306
  36     -0.19593285674976
  37    -0.024064004680819
  38     0.014746026710484
  39    -0.050142797125063
  40     -0.13658603900616
  41     0.067514718499184
  42     -0.67884322535247
  43      0.11714175002277
  44       0.1798077669875
  45    -0.096928788733465
  46     -0.13937588850436
  47    -0.0056602429947946
  48    -0.026972002375301
  49      0.15761975967188
  50    -0.0056009435548586
  51    0.0022507181867079
  52     -0.92549423570798
  53    -0.060991985291297
  54     0.052387504194791
  55       1.3219760626507
  56    0.00012095309985491
  57    0.0025030481084549
  58    -0.0023238511275486
  59    -0.0020887129523409
  60    -0.00024627599870364
  61    -0.0016126577473581
  62    0.0070401942145666
  63     0.002011535189516
  64    0.0069144255381341
  65    -0.00012091555564884
  66    -0.0034851623099378
 Sym= A
 Ene=              55
 Spin= Alpha
 Occup=    0.00000
   1                     0
   2                     0
   3    -2.5455617116597e-16
   4    -5.0673289854548e-18
   5    -4.5059125992001e-19
   6                     0
   7                     0
   8                     0
   9                     0
  10                     0
  11                     0
  12    1.9933807351217e-14
  13    3.9681285006221e-16
  14    3.5284940562417e-17
  15                     0
  16                     0
  17                     0
  18                     0
  19                     0
  20                     0
  21    1.5980457236419e-11
  22    6.6795995576849e-13
  23     -1.1374368923e-13
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    1.1585809325781e-09
  35    4.8427004123225e-11
  36    -8.2464016888481e-12
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47    -3.0067745953885e-09
  48    -5.985443601761e-11
  49    -5.3223080274423e-12
  50                     0
  51                     0
  52                     0
  53                     0
  54                     0
  55                     0
  56      0.99508173286668
  57      0.01980862017509
  58    0.0017613995751195
  59                     0
  60                     0
  61                     0
  62                     0
  63                     0
  64                     0
  65                     0
  66                     0
 Sym= A
 Ene=              56
 Spin= Alpha
 Occup=    0.00000
   1     -4.5871662722e-10
   2    -5.1218097577373e-10
   3    1.1282177178889e-11
   4    1.0533406093535e-10
   5    1.1036492568446e-10
   6    -3.1363605613061e-10
   7    1.1230169069411e-10
   8    2.6541358073588e-10
   9    -1.8201686435362e-10
  10    6.5173634224121e-11
  11    1.5403123071504e-10
  12    9.1837984062945e-08
  13    -1.0450041762522e-06
  14    -1.0988123113371e-06
  15    -7.9567475680683e-07
  16    -6.3842462212203e-08
  17    -1.0110284623894e-06
  18    -4.6176522580362e-07
  19    -3.7050602305879e-08
  20    -5.8674449859728e-07
  21    8.0079174423559e-07
  22    -2.9002201361062e-07
  23    -4.5205460598269e-07
  24    -4.5673610526259e-06
  25    -2.2259631735007e-07
  26    -1.6637881544526e-07
  27    -3.2879562002251e-06
  28    -1.6024284775071e-07
  29    -1.1977293923694e-07
  30    3.2160493657653e-07
  31     3.59088640906e-07
  32    -3.7669564492856e-06
  33    -4.2060028248484e-06
  34    2.5116634491099e-06
  35    -2.4854423282038e-05
  36    -3.4456703773304e-05
  37    -1.9232062163359e-05
  38    1.7800017266679e-05
  39    8.2253372750409e-06
  40    -1.3844795124479e-05
  41    1.2813893287995e-05
  42    5.921263587617e-06
  43    1.6315948315601e-05
  44    1.8217605015984e-05
  45    -2.2683751756558e-06
  46    -2.5327588797672e-06
  47    2.5444968037519e-05
  48    -5.0360486718335e-05
  49    -5.3355643450532e-05
  50    -0.00020616506521095
  51    -6.8864264786072e-06
  52    -0.00016688051373055
  53    -0.00011964669869886
  54    -3.9964976275426e-06
  55    -9.6848137314627e-05
  56     -0.24300525807989
  57      0.60721844062368
  58      0.64211207211758
  59    -0.020700040830836
  60     0.063694438016579
  61     0.066501538595747
  62    -0.012013148521583
  63     0.036964697323307
  64     0.038593781847736
  65     -0.19330016618324
  66     -0.21582969061523
 Sym= A
 Ene=              57
 Spin= Alpha
 Occup=    0.00000
   1    1.4914939797697e-07
   2    -6.0859873085576e-07
   3    -8.0982347679533e-09
   4    -2.8812252347588e-08
   5    3.2596020112188e-07
   6    9.5969743343451e-08
   7    4.5907650821441e-08
   8    -8.081258182403e-08
   9    -1.3521582418605e-07
  10    -1.6303635641412e-07
  11    2.2239204662626e-07
  12    5.9479119932283e-06
  13    2.9996624424744e-06
  14    -0.00036839755675686
  15    -3.4274742668652e-05
  16     1.16096617351e-05
  17    1.4330344596453e-05
  18    -8.6090858967213e-05
  19    0.0001194118840798
  20    -5.3812392964893e-06
  21    8.8411228224666e-06
  22    0.00014979888273283
  23    0.00051937467862738
  24    0.00011711651963266
  25    4.4956891306281e-05
  26    -1.7380694113738e-05
  27    -0.00033797154479108
  28    0.00032613258721509
  29    -0.00060840464710815
  30    9.015098543623e-05
  31    0.00029484205763924
  32    2.5333227536209e-05
  33    -0.00042039946256265
  34    2.4966657606141e-05
  35    8.5683151157687e-05
  36    -0.0016147409139847
  37    -0.00019507566685682
  38    0.00023617619543221
  39    0.00019461560575283
  40    0.00018332005290895
  41    0.00065301047646661
  42    0.0012978781443117
  43    -0.00050186372716423
  44    0.00021305040054426
  45    0.00025396557432908
  46    0.00024839811988425
  47    3.6217137520636e-05
  48    0.00047945783490235
  49    -0.00020995278089286
  50    0.00030733723701237
  51    0.00016680076851491
  52    0.00042901814986467
  53    -0.0028247550360895
  54    -0.0002056245940406
  55    -0.0023778906017556
  56     0.052444402599932
  57        -1.62415091978
  58       2.3131424312593
  59    -0.0098207508745534
  60     0.030258000129803
  61     0.031601391734506
  62     -0.12144829175386
  63      0.37359521717574
  64      0.39003408808725
  65      -0.2464543095474
  66      -1.0083276583938
 Sym= A
 Ene=              58
 Spin= Alpha
 Occup=    0.00000
   1    1.3988885328807e-09
   2    1.5619318142263e-09
   3    -2.7009357723296e-10
   4    2.2687654158793e-10
   5    2.4334355883325e-10
   6    2.0094141308042e-09
   7    -4.6207625925368e-10
   8    -2.4635570971085e-09
   9    1.1661518251094e-09
  10    -2.6816327446287e-10
  11    -1.4297110590661e-09
  12    -2.7757565165929e-07
  13    2.0426261342593e-06
  14    2.1496784144916e-06
  15    2.7201310853565e-06
  16    1.0467053463752e-06
  17    1.756558816645e-06
  18    1.5786122835992e-06
  19    6.0744937109538e-07
  20    1.0194087114948e-06
  21    -1.0508042609753e-06
  22    5.4093043744787e-06
  23    7.5318054547534e-06
  24     9.32682113595e-06
  25    6.3101782471223e-06
  26    -7.6459900014863e-06
  27    6.7142008326026e-06
  28    4.5425770927883e-06
  29    -5.5042025236417e-06
  30    -3.8723202332794e-07
  31    -4.3236469704818e-07
  32    6.9135554284378e-06
  33    7.7193442645906e-06
  34    -3.783073408132e-06
  35    -3.5102283776873e-06
  36    -4.5982808637681e-06
  37    9.2004792666401e-05
  38    -9.5870008208006e-05
  39    -5.813064355391e-05
  40    6.6232497280678e-05
  41    -6.9014992305441e-05
  42    -4.1847142736016e-05
  43    0.00014073953632146
  44    0.00015714301328018
  45    1.0087758283107e-05
  46    1.1263506867243e-05
  47    -7.3119200934147e-05
  48    0.00013957167382971
  49    0.00014792233388738
  50    0.00049975789418958
  51    2.829812073793e-05
  52    0.00047600553224455
  53    0.00029003159253627
  54    1.6422650084827e-05
  55    0.00027624704717639
  56    0.0019645696030101
  57    -0.015289656922608
  58    -0.016088810072193
  59      0.72199433751732
  60    -0.012153687845122
  61    -0.012688456940668
  62      0.41900522222242
  63    -0.0070533221823853
  64    -0.0073636723223702
  65     0.036884394810924
  66     0.041183345455717
 Sym= A
 Ene=              59
 Spin= Alpha
 Occup=    0.00000
   1    -1.6490770539544e-10
   2    -1.8412803122904e-10
   3    5.5738291441118e-11
   4    -8.2051786053763e-11
   5    -8.7204929951977e-11
   6    -4.6207613192211e-10
   7    -1.2699987855816e-10
   8    3.5820092084743e-10
   9    -2.6816320056673e-10
  10    -7.370364222033e-11
  11    2.0787982486961e-10
  12    -1.7364357699137e-08
  13    8.2604169783714e-08
  14    8.7050812716372e-08
  15    1.2964843493817e-07
  16    2.7817797538085e-07
  17    4.1064912393814e-07
  18    7.5240716539215e-08
  19    1.6143897304325e-07
  20    2.3831783504398e-07
  21    -2.2368205135813e-07
  22    -1.5978922728409e-06
  23    -2.1902687011584e-06
  24    -7.7383546579267e-07
  25    4.3781661973665e-07
  26    4.986190531343e-07
  27    -5.5706940799968e-07
  28    3.1517584286381e-07
  29    3.5894635620294e-07
  30    7.9168319853329e-08
  31    8.8395547287187e-08
  32    9.9139745503601e-07
  33    1.1069468289764e-06
  34    1.193083909265e-06
  35    1.1239038923133e-05
  36    1.5430251157808e-05
  37    9.0733626385043e-06
  38    -2.0595770176813e-05
  39    -1.8418233750133e-05
  40    6.5317408894157e-06
  41    -1.4826502540746e-05
  42    -1.3258935555604e-05
  43    6.615261992265e-06
  44    7.386284126501e-06
  45    2.3979278767019e-06
  46    2.6774112095465e-06
  47    -1.5097928416232e-05
  48    2.9031709472263e-05
  49    3.076656604905e-05
  50    0.00011443891479696
  51    -6.2236556121638e-05
  52    0.00010112986618477
  53    6.6413959824504e-05
  54    -3.6118624029346e-05
  55    5.8690130728424e-05
  56    -0.006044594042725
  57     0.047046587422363
  58     0.049505589862305
  59    -0.012153687845122
  60        0.755442060613
  61     0.039047261235184
  62    -0.0070533221823853
  63      0.43841641413943
  64     0.022660851368011
  65     -0.11349746953036
  66     -0.12672582863239
 Sym= A
 Ene=              60
 Spin= Alpha
 Occup=    0.00000
   1    1.7761726726126e-09
   2    1.9831891817714e-09
   3    -3.0173452409833e-10
   4    1.9053724945389e-10
   5    2.0579944017079e-10
   6    2.4635573716202e-09
   7    -3.5820108742253e-10
   8    -2.8298846650771e-09
   9    1.4297112183773e-09
  10    -2.0787992154051e-10
  11    -1.642307136413e-09
  12    -3.4429677250269e-07
  13    3.0155724769644e-06
  14    3.1723632707553e-06
  15    2.9905939561521e-06
  16    4.1414434261618e-07
  17    1.9595076964925e-06
  18    1.7355738404866e-06
  19    2.4034626491221e-07
  20    1.1371889156897e-06
  21    -2.1243046732664e-06
  22    5.3041772510726e-06
  23    7.4563049476719e-06
  24    1.362600727676e-05
  25    3.6028625275004e-06
  26    -4.2159757733129e-06
  27    9.8091030233263e-06
  28    2.5936320884996e-06
  29    -3.035000632563e-06
  30    -9.5978393707746e-07
  31    -1.0716486917064e-06
  32    7.5016607978514e-06
  33    8.375994501556e-06
  34    -1.4206072846521e-06
  35    1.2550827123187e-05
  36    1.7409591699533e-05
  37    8.3309944674023e-05
  38    -9.6435678042841e-05
  39    -6.8068246551898e-05
  40     5.99732418732e-05
  41    -6.9422207241877e-05
  42    -4.9001033793922e-05
  43    0.00011348794540178
  44    0.0001267151944474
  45    6.2488218908157e-06
  46    6.9771346917827e-06
  47    -7.5655172022463e-05
  48    0.00014486266375735
  49    0.00015352537498475
  50    0.00058750456855571
  51    3.5177613846126e-05
  52    0.00042392537568336
  53    0.00034095486558919
  54    2.0415123971103e-05
  55    0.00024602263066872
  56    -0.0063108813573459
  57     0.049119996679641
  58     0.051687368778524
  59    -0.012688456940668
  60     0.039047261235184
  61      0.75881267259812
  62    -0.0073636723223702
  63     0.022660851368011
  64      0.44037252923682
  65     -0.11850031828612
  66     -0.13231176950595
 Sym= A
 Ene=              61
 Spin= Alpha
 Occup=    0.00000
   1    -4.3628786292683e-07
   2    3.4488501899118e-06
   3    3.834046314578e-08
   4    -8.6442042700674e-07
   5    -5.4851598484998e-07
   6    -1.3905300510931e-06
   7    -3.2501154608027e-07
   8    1.5438533140371e-06
   9    2.5718171619534e-06
  10    1.2978350669831e-06
  11    -3.8110024067174e-06
  12    -2.4099154273539e-05
  13    -0.00016064129854254
  14    0.0012747441901563
  15    4.2325522310633e-05
  16    -2.2355472566753e-05
  17    -1.3537077498064e-05
  18    0.0005314137186365
  19    -0.00024844478204876
  20    -9.7398674719962e-05
  21    -1.5558398973951e-05
  22    -0.00024654081751029
  23    -0.0012827583409657
  24    -0.00023053338045893
  25    3.1369910354179e-05
  26    9.5033945346823e-05
  27    0.00069303327613646
  28    -0.00091609650189587
  29    0.0019605566613676
  30    -0.00019174987883044
  31    -0.0010998174879704
  32    -4.1404261049677e-05
  33    0.00099350021258465
  34    4.4033987119625e-05
  35    0.0004170325433042
  36    0.00071401142532694
  37    0.00025165689026265
  38    -0.00039957665654925
  39    -0.00032976593432251
  40    0.00057120425839262
  41     -0.00386783354333
  42    -0.0061420540142831
  43    0.00053850172941362
  44    0.0056229706932456
  45    -0.00051563467729951
  46    -0.00079273783062402
  47    -8.2711961428153e-05
  48    -0.0016075835505104
  49    0.00018491071732399
  50    -0.0013837516916975
  51    -0.00028033319098267
  52    -0.0015960276821306
  53    0.0083116600461213
  54    4.6563967786161e-05
  55    0.0073261212508368
  56    0.0086138813033371
  57     0.024313602528151
  58     -0.19272161784959
  59     -0.92081368027042
  60    -0.0097535495392532
  61    -0.010221249263863
  62       1.1224944938361
  63    -0.089043551392722
  64    -0.092872354058562
  65     0.080391326128063
  66      0.22359601593835
 Sym= A
 Ene=              62
 Spin= Alpha
 Occup=    0.00000
   1    -5.2974154262944e-08
   2    1.2931496669813e-06
   3    1.7553210528111e-08
   4    -4.3465774025199e-07
   5    -9.9271828980094e-08
   6    -6.2645310660511e-07
   7    -1.9932250326436e-07
   8    7.4627218405872e-07
   9    1.1228952066706e-06
  10    6.9341010171485e-07
  11    -1.7722299289739e-06
  12    -8.0188246055642e-06
  13    -7.1746555263054e-05
  14    0.00051112635576242
  15    1.4337094493196e-05
  16    -1.2249783964388e-05
  17    -6.845117246799e-06
  18    0.00024151622988037
  19    -7.9747674554349e-05
  20    -7.7062765136642e-05
  21    1.7064056264167e-05
  22    1.0835105275012e-05
  23    -0.0012194241825346
  24    -0.00012112711143805
  25    -2.6888666188263e-05
  26    4.5598992238736e-06
  27    -0.00011468078315682
  28    -0.00049364862945781
  29    0.00089494334597982
  30    -5.4878932104786e-05
  31    -0.0004060704385066
  32    8.7168826026344e-05
  33    0.00035128333465013
  34    -6.1580856143526e-05
  35    -6.7853771216072e-06
  36     0.003106400532693
  37    0.00033151886029235
  38    -0.00014172326448344
  39    4.2004110547953e-05
  40    0.00036076933902005
  41    -0.0013454965046678
  42    -0.0021065555486485
  43    5.3966942242939e-05
  44    0.00084902396434547
  45    -0.00039531676900484
  46    -0.00051043921344293
  47    2.6170673041172e-05
  48    -0.00015202764141745
  49    -0.0013912067464337
  50    -0.00059823881730309
  51    0.00023656370549811
  52    -0.00049245450844543
  53    0.0032787020883299
  54    -0.0016320213197903
  55    0.0018686669205827
  56    -0.026504546598714
  57    -0.074663130508966
  58      0.59292782791616
  59    -0.0097615928818794
  60       -0.893947474072
  61     0.031295818913446
  62    -0.089048219299919
  63       1.3675577595487
  64      0.28623757700376
  65     -0.24737609837863
  66     -0.68826766474281
 Sym= A
 Ene=              63
 Spin= Alpha
 Occup=    0.00000
   1    -5.6555633311056e-07
   2    4.7495581823057e-06
   3    5.3180962253448e-08
   4    -1.199078773253e-06
   5    -7.5245263356695e-07
   6    -1.9377620548849e-06
   7    -4.9748911033197e-07
   8    2.1486126921578e-06
   9    3.5823997556827e-06
  10    1.9166097424368e-06
  11    -5.2943524307863e-06
  12    -3.6752296606209e-05
  13    -0.00025293752865962
  14    0.0020747250277098
  15    6.9495720933295e-05
  16    -3.7295578205777e-05
  17    -1.6882009523462e-05
  18    0.00082890585256602
  19    -0.00044035254026325
  20    -0.00010621802188235
  21    -1.1448316349922e-05
  22    -0.00037901727415929
  23    -0.0024297347704218
  24    -0.00041455956653036
  25    -1.6383422413689e-05
  26    7.7193293935841e-05
  27    0.0010433849063563
  28    -0.0017211148337573
  29    0.0024586730779058
  30    -0.00027585308707558
  31    -0.0013675118338924
  32    -4.3536229023979e-05
  33    0.0011001135853844
  34    -4.0966964827258e-05
  35    0.00032427321193368
  36    0.0043436537074886
  37    0.00062499174231865
  38    -0.00054110805081071
  39    -0.00016289812572302
  40    0.00051456761226956
  41    -0.0048157332381932
  42    -0.0069000789733739
  43    0.00045254836951427
  44    0.0052367788990043
  45    -0.00075792442770724
  46    -0.0012813995580418
  47    -2.9253288794711e-05
  48    -0.0013903700711489
  49    -0.0015455738537602
  50    -0.002069645127235
  51    -0.00025280312106305
  52    -0.0015996762811563
  53     0.011491990421162
  54    -0.00055857000449507
  55    0.0069219592566801
  56    -0.027672500779392
  57    -0.077916054478522
  58      0.61903866560206
  59    -0.010231650080381
  60     0.031301984223246
  61     -0.89129787361637
  62    -0.092878390112047
  63      0.28624115500551
  64       1.3924010784383
  65     -0.25828102176182
  66      -0.7186646937939
 Sym= A
 Ene=              64
 Spin= Alpha
 Occup=    0.00000
   1    -8.9221095442131e-10
   2    -9.9619994156513e-10
   3    3.0950250896604e-10
   4    -4.6406987487647e-10
   5    -4.9310525999752e-10
   6    -1.9364840842255e-09
   7    2.2828200552156e-10
   8    2.4587590877853e-09
   9    -1.1238272959746e-09
  10    1.3248213660768e-10
  11    1.4269265622103e-09
  12    1.1230240452182e-07
  13    -7.9252406491928e-07
  14    -8.341476557113e-07
  15    -1.615054371425e-06
  16    -5.7428990697132e-07
  17    9.2522798741654e-08
  18    -9.372874282189e-07
  19    -3.3328581345673e-07
  20    5.3695069106352e-08
  21    -1.9606365700061e-07
  22    -4.8051606729316e-06
  23    -6.6174260610877e-06
  24    -3.1119891935533e-06
  25    -3.9687662264462e-06
  26    7.427178042706e-06
  27    -2.2402617279609e-06
  28    -2.8570391898371e-06
  29    5.3466839635223e-06
  30    4.1605146754679e-07
  31    4.6454310564593e-07
  32    -6.0670877806481e-07
  33    -6.7742191043511e-07
  34    -3.2501100904647e-07
  35    4.6157771616672e-05
  36    6.3709248810668e-05
  37    -6.4333878432127e-05
  38    7.5928626957182e-05
  39    5.5961321499043e-05
  40    -4.6312733335112e-05
  41    5.4659571884495e-05
  42    4.0285489120635e-05
  43    -0.00019968068791586
  44    -0.00022295387503115
  45    -3.7107621595254e-06
  46    -4.1432589772213e-06
  47    2.8644291232514e-05
  48    -4.7265437503012e-05
  49    -5.0167626943378e-05
  50    -0.00020429365183122
  51    -2.1121346166406e-05
  52    -0.00018467703391313
  53    -0.00011856063480846
  54    -1.2257650627183e-05
  55    -0.00010717624448446
  56    0.0020773008411999
  57     -0.19811087863693
  58     -0.20801847881979
  59     0.051059134041111
  60     -0.15711475109689
  61     -0.16404020362273
  62      0.02963187201571
  63    -0.091180633665557
  64    -0.095199779833044
  65      0.65809413817165
  66       0.7347963379537
 Sym= A
 Ene=              65
 Spin= Alpha
 Occup=    0.00000
   1    1.2606556007757e-07
   2    -1.8446911876623e-06
   3    -1.661272023472e-08
   4    7.7603940797123e-07
   5    -1.1476360044471e-07
   6    9.8774565868586e-07
   7    1.7350251334812e-07
   8    -1.1235388451072e-06
   9    -1.9326120529672e-06
  10    -7.602485530933e-07
  11    2.7737909775463e-06
  12    1.1872830684279e-05
  13    0.00012882206671741
  14    -0.00048005379204686
  15    1.9009276905328e-05
  16    -1.1534170977682e-07
  17    -1.5963568194694e-05
  18    -0.00030859843847673
  19    1.4142158974446e-05
  20    7.3681101538706e-05
  21    5.9264501809492e-06
  22    -7.3132785590973e-07
  23    8.0163943650597e-06
  24    -4.2497683175602e-06
  25    -0.00011069575687398
  26    -6.3648274940125e-05
  27    -0.00014077225907574
  28    0.00022617182141161
  29    -0.00049283641770579
  30    2.1106572203011e-05
  31    0.00039384967199181
  32    2.6092494626964e-05
  33    -5.4771038339992e-05
  34    -9.9486004114669e-05
  35    -0.00049988842206765
  36    0.0026570512127151
  37    8.5880415965356e-05
  38    5.4929475162953e-05
  39    7.3508015307546e-05
  40    -0.00085295882585903
  41    0.0022758521390926
  42    0.0028895917660822
  43    0.00028727123674407
  44    -0.0055712035090784
  45    -5.9703637778834e-05
  46    0.0001811092059092
  47    4.1070852297041e-07
  48    0.00032232357872276
  49    0.0005337686500138
  50    0.00045980513072414
  51    6.1425556191777e-05
  52    0.00044155385657402
  53    -0.0022196024575221
  54    -5.2672810626363e-05
  55    -0.0018766201344437
  56      0.01400837879303
  57      0.09609765679747
  58     -0.77879975808685
  59     -0.02720719730112
  60     0.083770222838601
  61     0.087475245231772
  62     0.069416379321609
  63      -0.2137217894561
  64     -0.22317206274439
  65       -1.132937130472
  66       1.7457498285005


==> anc/c2h6n4_scdmet_N2Ha_natorb_r124.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -4.65205370847044     1.17289453213602     2.26029772030203
N   2   7    -5.19190339742878    -0.13164763197706     0.85841006397181
N   3   7    -3.49176406896976    -0.45795686503793    -0.71186163868778
C   4   6    -1.10289880854493     0.93690644506039    -0.41986304764611
H   5   1    -1.11243374586102     2.11165109502419     1.30249381351847
H   6   1    -0.90727562280819     2.17435081745496    -2.06945222493207
C   7   6     1.10289880854494    -0.93690644506039    -0.41986304764611
H   8   1     1.11243374586102    -2.11165109502418     1.30249381351847
H   9   1     0.90727562280819    -2.17435081745496    -2.06945222493207
N   10   7     3.49176406896976     0.45795686503793    -0.71186163868778
N   11   7     5.19190339742878     0.13164763197706     0.85841006397181
H   12   1     4.65205370847044    -1.17289453213602     2.26029772030203
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=   -0.8707784484
 Spin= Alpha
 Occup=    2.00000
   1    -0.016035110614512
   2    0.0017141695183627
   3     0.054194990237349
   4     -0.10335165220159
   5     -0.11437182779927
   6      0.05222042931586
   7     0.023192908238585
   8     -0.00101000193032
   9     0.045507319909024
  10     0.012766024107696
  11    -0.0081364632457513
  12     0.057203962023165
  13     -0.10048581218097
  14     -0.15493702408952
  15    0.0064150890208103
  16     0.051649479987149
  17     0.052727479749059
  18    -0.027821790169627
  19     0.020327066906941
  20      0.03772917868112
  21     -0.12854044695729
  22      0.16072555934232
  23      0.24862911723737
  24     0.033791965842905
  25      0.12175598064223
  26     0.010756067682943
  27     0.022538654146929
  28     0.036188251952586
  29     0.022792185021773
  30      0.10521945824559
  31     0.031676317243369
  32      0.10480526696158
  33      0.04881688217228
  34     0.078211050112019
  35     -0.13037631962898
  36      -0.2264702131731
  37    -0.075425140157692
  38     0.074094823354772
  39    -0.016999179525356
  40    -0.038594670019676
  41     0.009811176018404
  42    -0.034322431325722
  43    -0.079801052278257
  44    -0.010587653825162
  45    -0.062120891178228
  46    -0.022252110679939
  47    -0.067972955996882
  48       0.1680345059664
  49      0.23734425749511
  50      0.18823911755642
  51     0.067143682432453
  52    -0.011046497159142
  53     0.068407435279584
  54     0.016829429196808
  55    -0.012337638305145
  56     0.021940481872905
  57    -0.085717154803689
  58     -0.21118908826378
  59    -0.091740606762315
  60     0.086563755700535
  61     -0.24690511703719
  62    -0.012124739461217
  63     0.018726487404025
  64    -0.081937416036927
  65     -0.15080701154927
  66    -0.051586645631027
 Sym= A
 Ene=   -0.6192660344
 Spin= Alpha
 Occup=    2.00000
   1     0.026332140514404
   2    0.0022792265140189
   3    -0.017592136750871
   4     0.029876466874653
   5     0.043830414719505
   6    0.0097281581474355
   7     0.014827214922311
   8     0.028794310304298
   9     0.014464992267918
  10    0.0056694263207766
  11     0.016139751034009
  12     0.012453086744818
  13     -0.02130794151382
  14    -0.075306172335921
  15    -0.0013055155336026
  16     0.032960817012576
  17    0.0069249422062202
  18     -0.01166124293591
  19    -0.00012939046031768
  20    0.0093703681626549
  21     0.026892487733074
  22    -0.013903746037937
  23     0.068889666104146
  24    -0.082376293242527
  25      0.14089909593322
  26     -0.10494570758683
  27     -0.04940058743212
  28     0.049193289391535
  29    -0.078286279461196
  30    -0.0016222070046493
  31     0.012575483249849
  32     0.092751732436694
  33     0.040576658303182
  34     0.012303933854756
  35    -0.011341409551343
  36    -0.057354458792893
  37      0.13319818045315
  38     -0.10878525425496
  39     -0.13376768368073
  40     0.063474762780829
  41    -0.082758967003422
  42     -0.04944311750621
  43    -0.058558232836199
  44    -0.067250267841802
  45      0.10080248293767
  46      0.07195043330073
  47     0.051655740686589
  48     -0.11010299372835
  49     -0.16354188625357
  50    0.0021185151536836
  51     -0.27667236898589
  52       0.2356099905918
  53    -0.020643908904686
  54     -0.18090099922654
  55      0.16671394206682
  56     0.072236985860522
  57     -0.14316220607188
  58     -0.22413928743427
  59     -0.25148545015033
  60     -0.13226033939677
  61    -0.066024768776967
  62     -0.14154864353827
  63    -0.077597917453981
  64    -0.028894513037935
  65    -0.018576806568071
  66     -0.02890725917125
 Sym= A
 Ene=   -0.7236126796
 Spin= Alpha
 Occup=    2.00000
   1    -0.037915217869676
   2    -0.012181385510562
   3     0.048610579902848
   4     -0.15321470303018
   5     -0.19663076627292
   6     0.068269608339348
   7     0.035243841772757
   8    -0.0062432073841129
   9     0.026110535102104
  10     0.014725402007366
  11    -0.009041620327814
  12    0.00079354606973926
  13    -0.0077993168777891
  14    0.0066129668380034
  15      0.12454486744681
  16      0.11370048144482
  17      0.09242352957866
  18     0.048048790329808
  19     0.082909358624576
  20     0.075381407878383
  21    -0.090202721306877
  22      0.11960194158014
  23      0.08481754917459
  24    -0.023647929641566
  25     -0.11421142045052
  26      0.10845537212945
  27     -0.01981362830314
  28    -0.036941329413941
  29     0.094397131564595
  30      0.05423107434338
  31    -0.0023321213514709
  32    -0.070869358111113
  33     -0.08464685894958
  34    -0.076203646893515
  35      0.11858458125149
  36      0.19363997432369
  37     0.035411596171711
  38      0.13121978971903
  39     -0.17911385746623
  40     0.042667730929977
  41     0.071170163745526
  42      -0.1186531098602
  43     -0.12856559833138
  44     -0.15941436463062
  45     0.080902234251335
  46     0.013744953052584
  47      0.08630392250424
  48     -0.16681421275263
  49     -0.17611630119676
  50     -0.18504867701539
  51     -0.15357113835037
  52     0.020641594404585
  53    -0.024482618612275
  54     -0.12111519240433
  55      0.11259964004784
  56    -0.0043672231643008
  57    0.00079327995790795
  58     0.076935266563525
  59      0.24783465071775
  60      0.07177342994532
  61     0.018876145049679
  62      0.18644649883852
  63       0.0628783262844
  64    0.0097685616381307
  65    -0.088078714859839
  66    -0.098854204270226
 Sym= A
 Ene=   -0.8641168694
 Spin= Alpha
 Occup=    2.00000
   1      0.12551011561309
   2     0.035604233291529
   3    -0.077437798139414
   4      0.17118385673733
   5      0.23867433310149
   6    0.0090688951632536
   7     0.080388271841608
   8      0.10575056907264
   9      0.03035609846548
  10     0.038330667980677
  11     0.035720729307005
  12     0.033087975327163
  13    -0.060342987673919
  14    -0.093992112753711
  15    -0.017436116093276
  16     0.014731048186307
  17     0.021121205746161
  18     0.033209253178321
  19    0.0085864944042062
  20    -0.014434915427617
  21       0.0851976645535
  22     -0.13741468989219
  23     -0.12073470817269
  24    -0.019191896817259
  25    0.0065392635330571
  26    -0.069428030358977
  27    0.0071033964950909
  28    -0.0051926155158038
  29    -0.0099843680779137
  30    -0.081641663541914
  31    -0.046080649117764
  32     -0.01763249089996
  33    0.0085955353342704
  34     0.088639448232668
  35     -0.15360241812763
  36     -0.17007945953829
  37      0.10430125343813
  38      0.11530046526452
  39     -0.15979085368697
  40     0.018130771409147
  41     0.044124927889128
  42    -0.094009502043706
  43     -0.17352263658134
  44    -0.088948156594372
  45    -0.038581481039666
  46    -0.023295052808043
  47    -0.013030199992051
  48       0.0587912526899
  49      0.19172800097135
  50    -0.096708832873584
  51      -0.0274523941292
  52     -0.21861238308079
  53    -0.030527504458033
  54    -0.034211414126116
  55    -0.090702764740147
  56     0.010709350451902
  57     -0.05118521862607
  58    -0.023282770293497
  59      0.17519727006907
  60    -0.064448760436783
  61     0.014721728227824
  62      0.10708438935108
  63     -0.03316660296964
  64    -0.0072878259676976
  65    -0.0014377401815497
  66     0.015985514686043
 Sym= A
 Ene=    -0.727983481
 Spin= Alpha
 Occup=    2.00000
   1    0.0023257574044887
   2     0.020445012897879
   3     0.081246041521984
   4     -0.09139851726164
   5     -0.14732646870942
   6     0.076451175736077
   7     0.042997278091572
   8     0.010859004147146
   9     0.045924016123531
  10     0.027160805416976
  11    0.0096686931507477
  12    -0.034983732027935
  13     0.050112790555645
  14     0.061894187027464
  15     0.063321050176312
  16     0.037154058386162
  17    -0.0010577839881235
  18    0.0054325600558278
  19     0.019541797996129
  20      0.02456154428502
  21     -0.07412165877483
  22      0.10458471511033
  23      0.14032037374648
  24     0.010415728769466
  25    -0.030193505344267
  26       -0.155810186812
  27     0.040032814760495
  28    -0.018193567797562
  29    -0.077576845475692
  30    -0.062902831348754
  31    -0.082837335321448
  32      0.11254873293006
  33     0.070604250097634
  34       0.0240920722102
  35     0.079473439711215
  36     0.031133352131884
  37    -0.059025236885317
  38    -0.032461306297266
  39     0.034789283297889
  40    0.0055250581049303
  41    -0.039577597779679
  42     0.021567689310633
  43     0.083844495732031
  44     0.080517223209277
  45    -0.0056681841780848
  46    -0.052858916000252
  47     0.019411150712976
  48     0.043416586959708
  49     0.039519044627317
  50     0.083286718041967
  51     -0.12763421236343
  52     -0.30851327624354
  53     0.073076503892686
  54    -0.057009684095334
  55     -0.23107537951382
  56    0.0034039257568747
  57    -0.025702863896708
  58     0.001982558387417
  59      0.10989120494133
  60     -0.31951474517375
  61    -0.058308944604344
  62      0.02117959838222
  63     -0.20069445375275
  64    -0.082478812924275
  65       0.1065658444817
  66     0.094534677136736
 Sym= A
 Ene=   -0.8394916866
 Spin= Alpha
 Occup=    2.00000
   1      0.13592934734435
   2      0.13055943355059
   3     -0.13452025899397
   4    -0.027447840102629
   5    -0.035669901050552
   6      0.12953168174075
   7      0.13065504067156
   8     0.069977917834968
   9       0.1435539414318
  10     0.096775540186904
  11     0.007248390157203
  12    -0.024544063214221
  13      0.11076623592536
  14      0.10146748223417
  15    -0.084555889092861
  16     -0.18254612223418
  17     -0.13689801154413
  18    -0.029354135146664
  19     -0.14254634310544
  20     -0.16676083654773
  21    -0.0093718677381374
  22    -0.016682763868331
  23    -0.050936826963673
  24      0.18337717885918
  25    -0.086999071724089
  26       0.1206461964808
  27     0.097852323595773
  28    -0.049037848033797
  29     0.081994837075201
  30     0.065240440469986
  31      0.10273630543264
  32    -0.098197221506868
  33    -0.058532341389578
  34    -0.035415288551278
  35    0.00029190440897942
  36    -0.019370702539214
  37     -0.23710188421486
  38    6.8472423544496e-05
  39     -0.20051713857545
  40     -0.11496921490886
  41    0.0051776318134742
  42     -0.12804281039949
  43      -0.1113954517536
  44    -0.069348214832311
  45      0.12789153758549
  46      0.10348109899183
  47    -0.00080750034565705
  48    -0.018028629022022
  49    -0.068512237584479
  50      0.16596246212664
  51     0.071521458147095
  52    -0.010285004721877
  53     0.070571168882849
  54     0.056319617846992
  55    -0.037882852178761
  56    0.0055588041007604
  57    0.0022000330272298
  58    -0.035089309696761
  59     -0.18163417828583
  60    -0.098517521746867
  61    -0.0097138385341062
  62     -0.15152236969811
  63    -0.081666678102639
  64     -0.00447439538212
  65     0.072186670021348
  66     0.056481034207799
 Sym= A
 Ene=    -14.83052563
 Spin= Alpha
 Occup=    2.00000
   1    -0.024579624592187
   2    -0.025947911452249
   3     -0.95506160083478
   4    -0.020560123256233
   5     0.022759696886714
   6    -0.024925204268205
   7     -0.02361250647438
   8    -0.012880943282577
   9    -0.015969916213156
  10    -0.013997655943525
  11    -0.0043881789971766
  12     0.072173771322647
  13      -0.0443211241149
  14    -0.060395447924524
  15    -0.0021482521283599
  16     0.023459053190913
  17     0.025363555492535
  18    -0.0030621478210913
  19      0.01935751817145
  20     0.025984527663616
  21     -0.16823026594319
  22    -0.020235855477253
  23    0.0039446473545354
  24    -0.011985655474372
  25     0.010621791310982
  26    -0.027970760203053
  27    -0.010647108343975
  28    0.0032187749656615
  29     -0.01830069823391
  30    -0.022135873395989
  31    -0.023421296791329
  32     0.014367594577688
  33     0.010737476108151
  34    -0.028311393484408
  35    0.0094764001660354
  36     0.015495426327365
  37     0.026393376226515
  38    -0.015905638198329
  39     0.020554784472371
  40     0.012060629324297
  41    -0.010332681793915
  42     0.013241657579096
  43     0.021114093320117
  44     0.011639955542804
  45    -0.0056303723631044
  46    -0.013368359635968
  47    -0.019368339611935
  48     0.017287932041483
  49     0.009215063897451
  50     0.014720540381582
  51    -0.033913163288192
  52    0.0014064468063338
  53    0.0041052177524055
  54    -0.023247358518357
  55     -0.00127498923559
  56    -0.018644848976702
  57     0.038994954032755
  58     0.040476315068329
  59     0.030249376062878
  60    0.0013145298019698
  61    -0.034272872777319
  62      0.03058964856981
  63     0.001255379757605
  64    -0.014882701039736
  65    -0.011595345793165
  66    -0.015834813288052
 Sym= A
 Ene=    -8.781013424
 Spin= Alpha
 Occup=    2.00000
   1    0.0046429932093299
   2     0.011324334267351
   3     -0.20196547897923
   4    -0.023700156593314
   5    -0.025666509274426
   6      0.01378721667149
   7    0.0090470769168222
   8    0.0021890834130559
   9     0.011691826651414
  10    0.0064465946427495
  11    -0.00089988948150474
  12     0.073018595012387
  13     0.027802693385883
  14     0.042884211615857
  15    0.0057928655835744
  16    -0.0076599269158614
  17    -0.011745015897197
  18    0.0078141153393374
  19    -0.0074923523767611
  20    -0.011688349126267
  21      0.76333470307639
  22     0.042511233733324
  23    -0.010487008182887
  24    -0.0013136623880861
  25    0.0073826174869021
  26     0.027819878498024
  27    0.0064581398335985
  28    0.0065399612496322
  29     0.013574410985835
  30     0.023985656721284
  31     0.018337953609001
  32    -0.00097022699036069
  33    0.0064494684840057
  34      0.25522746871377
  35    -0.021761822952713
  36    -0.015363829121602
  37    -0.019022414531519
  38     0.014861472456814
  39     0.069215903409349
  40    0.0016946309191562
  41     0.017220949661847
  42     0.039591766960226
  43     0.030380611152876
  44     0.035926289185787
  45    -0.048083910378769
  46    -0.017226884247111
  47      0.13520529391178
  48    -0.079325645379161
  49    -0.021527594352036
  50    -0.081032791752944
  51     0.086346303146987
  52     -0.09106478356193
  53    -0.0094427736070451
  54     0.061450315610209
  55    -0.044888172202959
  56     0.089112415777983
  57     -0.20497414382647
  58     -0.18437263193573
  59     0.016480709021717
  60    -0.0092069885591765
  61      0.08647512083245
  62    -0.030778406674686
  63    -0.0023403208776829
  64     0.020154722644095
  65    -0.0025957777423608
  66     0.047173790989936
 Sym= A
 Ene=    -3.786735407
 Spin= Alpha
 Occup=    2.00000
   1    -0.049855420470351
   2    -0.030252030940241
   3    -0.050285473258051
   4    -0.015910858708003
   5    -0.055371169303256
   6    -0.032642630588157
   7    -0.044755991853626
   8    -0.034995013296042
   9    -0.057390925325276
  10    -0.031167150474284
  11    -0.00082314828171067
  12      0.12112433050065
  13      0.12404232132004
  14      0.16373060104396
  15     0.088400403739821
  16     0.048962117612328
  17    0.0024253571893976
  18     0.033136353756023
  19      0.03766244583168
  20       0.0314698513926
  21      0.11463039713666
  22      0.12048105337182
  23     0.075478910263027
  24    -0.070745155468434
  25    -0.017919250883143
  26    -0.033119123315413
  27    -0.014734396153454
  28    -0.00083671047551945
  29    -0.015178959985406
  30     0.012943488916813
  31    -0.0046165537755577
  32     0.035446658785349
  33    -0.0040741123140739
  34     -0.41578921588549
  35    -0.008512391024253
  36     -0.10759239371886
  37     0.082204624517137
  38      0.14058555277299
  39    -0.087671900558635
  40    0.0029260469059932
  41     0.040007041777224
  42    -0.034735569221169
  43    -0.099874173262384
  44    -0.065054495434755
  45    -0.016094521266918
  46    0.0023520867458392
  47     -0.22189188676036
  48      0.20062624855534
  49      0.25510245119018
  50     -0.16661073320101
  51     0.028527925383236
  52     0.039527482216096
  53      -0.1061936064772
  54     0.023231507192419
  55     0.022127926473935
  56    -0.013395003433932
  57     0.038406577934002
  58    -0.018637817661511
  59     -0.16091272656191
  60    -0.056480941616426
  61      0.15957287034421
  62    -0.098049850996088
  63    -0.022997483799207
  64     0.088859240672561
  65      0.12531966398671
  66     0.071160966834611
 Sym= A
 Ene=     -14.5586876
 Spin= Alpha
 Occup=    2.00000
   1     0.012149235474776
   2     0.028845549769092
   3    -0.060297307658314
   4    -0.047969792443775
   5    -0.071498436241534
   6     0.038345869441271
   7     0.018264300980212
   8    0.0028446616821457
   9      0.03470707080057
  10     0.015375442593739
  11    0.0018851541409042
  12     -0.96316010205818
  13    0.0099918217963439
  14     0.067223620748587
  15    -0.026654787237554
  16    -0.045475522058209
  17    -0.049115800577311
  18    -0.012329102998251
  19    -0.033378369836301
  20    -0.035482218025308
  21     0.095070006957609
  22    0.0026799513573803
  23    -0.018647137509534
  24     0.024927739545731
  25     0.047300013776355
  26    -0.0050796091814599
  27     0.013033864894307
  28     0.022997696380186
  29    -0.010824723261736
  30     0.018894558076692
  31     0.026536688699471
  32     0.019788901932053
  33     0.011819648582723
  34    -0.087903382201102
  35    -0.0086788031944981
  36    -0.024125850657357
  37     0.048756512052674
  38     0.044519703475549
  39     0.008021185516833
  40    0.0096183744104692
  41     0.016991851925929
  42     0.013192928670298
  43    -0.014158680975664
  44    -0.0098674945466641
  45    -0.024845821042393
  46    -0.0065297261023139
  47    -0.035858480920285
  48     0.024614780439593
  49     0.041859989046516
  50    -0.060107177855961
  51    -0.011291417769576
  52    0.0099156341866565
  53    -0.030763350901436
  54    -0.010119911965117
  55     0.012573955702197
  56    -0.0018472346912343
  57     0.003233183747496
  58    0.0025116313290587
  59    0.0005092406248627
  60    -0.0055514917662315
  61     0.033873099412796
  62    0.0044664991176334
  63    0.0018463806880303
  64     0.015403173478098
  65     0.015263849656326
  66    0.0057530923759129
 Sym= A
 Ene=     -2.40626035
 Spin= Alpha
 Occup=    2.00000
   1      0.11523443788495
   2      0.13694959913189
   3     0.055355890890773
   4      -0.1135868978318
   5     -0.14867133110597
   6      0.17226392109738
   7       0.1256306561472
   8     0.066660127586012
   9      0.18246454846563
  10     0.092029099949255
  11     0.017385991215781
  12      0.18115141927865
  13     0.063938678901675
  14      0.07429781897184
  15     -0.13635650122061
  16     -0.17617521030828
  17      -0.1628318103105
  18    -0.060728295785343
  19     -0.15415990953663
  20     -0.16715475300866
  21      0.16232638090327
  22    -0.067058526246457
  23    -0.072350913528347
  24      0.12642292725306
  25      0.16476363442053
  26    0.0070649677462374
  27     0.039966570359286
  28     0.068325019720587
  29    -0.028564536313426
  30     0.053451430071246
  31     0.083390020322099
  32     0.042199672391601
  33     0.039273953469511
  34     -0.31091597904361
  35    -0.0069761204048525
  36     0.013462891260807
  37      0.14381152733301
  38     0.068390415846787
  39      0.14726879420244
  40     0.047008830225144
  41     0.030734525321797
  42      0.10414923442614
  43     0.048212669255816
  44     0.013780463871021
  45     -0.10488525104018
  46    -0.057393262505219
  47    -0.042109564189795
  48    -0.046873280888944
  49    -0.060404825778542
  50    -0.047483883411205
  51      -0.1693149124185
  52     0.070233506606449
  53    -0.026817858844128
  54     -0.13257016308505
  55     0.063345643168475
  56     -0.05297345675062
  57     0.098915509876734
  58      0.13828462316013
  59      0.15926984921361
  60     0.016667110074278
  61    -0.085011621228613
  62      0.14602150389658
  63     0.020075611044851
  64     -0.04798208051862
  65    -0.061936997086632
  66    -0.080194911204231
 Sym= A
 Ene=    -4.665095322
 Spin= Alpha
 Occup=    2.00000
   1      0.10519546525574
   2     0.074059020945023
   3    -0.083348454030617
   4     0.083282835272367
   5     0.047709023039408
   6     0.041504301107829
   7      0.06448136720402
   8     0.069986353727029
   9     0.029689268122739
  10     0.034770441372423
  11     0.038184712965282
  12    -0.085672237973739
  13      0.22943221009701
  14      0.26302971715576
  15     0.043663638888774
  16    -0.043619987374034
  17     -0.10052591593872
  18      0.03218045829835
  19    -0.054166841142555
  20     -0.08821361374423
  21     -0.44424592640695
  22     0.096609251260377
  23     0.048409501103767
  24    -0.049508382408104
  25     0.063199188066978
  26     -0.01490135525226
  27    -0.0028641092614011
  28     0.045152060295389
  29    -0.020603463742113
  30     0.058809807566212
  31     0.048899297872283
  32     0.058747902175713
  33     0.019891765824725
  34      0.43476003948896
  35     0.021446588470746
  36    -0.036670793425753
  37     0.093262082920458
  38     0.063749946307392
  39     0.069708125065119
  40     0.038594996682988
  41     0.023079256375202
  42     0.056427256291501
  43     0.017856262986834
  44     0.011486879940125
  45    -0.058693303394868
  46    -0.017386828053441
  47     0.073355912755631
  48    0.0076503896990845
  49     0.067111579397148
  50     -0.15917586334365
  51      0.03302343855186
  52     0.016273770203876
  53    -0.065786488829784
  54     0.014337724572917
  55     0.037902156431314
  56     0.049113700316607
  57     -0.09442563980067
  58    -0.088651697360796
  59     0.031316562876493
  60     0.068854167513308
  61     0.080738647786352
  62     0.023913521166664
  63      0.05480840358899
  64     0.038633920665746
  65    -0.025197028780574
  66    -0.0011629056884833
 Sym= A
 Ene=    -2.459139935
 Spin= Alpha
 Occup=    2.00000
   1     0.098101246693019
   2    -0.0035964011014443
   3     -0.14969318687679
   4      0.24626648577645
   5      0.28062358314313
   6    -0.064968422482736
   7     0.036338878064901
   8     0.088397445691554
   9    -0.069905822424576
  10     0.002150702259193
  11     0.044508987470106
  12      -0.1386099397358
  13      0.11066481982512
  14     0.061676207460723
  15      0.13965281637061
  16      0.10696027501045
  17     0.062172467358742
  18     0.075596972230382
  19     0.065152586733347
  20     0.035190249723511
  21      0.15351940389009
  22      0.11613693168776
  23      0.11096633888073
  24     -0.12737154190496
  25    -0.099478531173978
  26     0.045471018619309
  27    -0.034118167706117
  28    -0.041681492673919
  29     0.036530920442397
  30     0.020294050548519
  31    -0.025695262422496
  32    -0.027977189000393
  33    -0.035213919132886
  34     -0.30094654395939
  35     0.010995886615664
  36     0.023255292063265
  37    -0.050055114148589
  38    -0.056837033643384
  39     0.067816812492837
  40       0.0115196768039
  41    -0.028330450485742
  42     0.019673625113602
  43      0.05167059495947
  44     0.023401531439183
  45    -0.0082416850059437
  46    -0.027781947721214
  47    -0.033602283550471
  48    -0.018911050175847
  49    -0.065131671936803
  50      0.15565504246017
  51    -0.076450825175804
  52     0.049374650433206
  53     0.067711233769668
  54    -0.061848483742126
  55     0.022880451716575
  56    -0.046977464475696
  57     0.078216345823531
  58     0.063312912884325
  59     0.051435646414338
  60     0.046654328909032
  61      -0.1836031684117
  62     0.070267899693228
  63     0.016166581683268
  64    -0.072952026257531
  65    -0.095345373638206
  66    -0.078833174064658
 Sym= A
 Ene=   -0.9125177356
 Spin= Alpha
 Occup=    2.00000
   1    -0.0081109632168149
   2    -0.0074069952962161
   3     0.023631974086091
   4     -0.04714470629624
   5    -0.060889439518966
   6     0.019009300348634
   7     0.027742253079002
   8    0.0057970782883957
   9    -0.0013275861890597
  10     0.016095083441824
  11    -0.003837659110856
  12    -0.010257203155886
  13    -0.013929366023384
  14    0.0007016810306884
  15     0.075576423382117
  16     0.058831443984057
  17     0.072277380750083
  18     0.033685530285313
  19     0.052311860475062
  20     0.047736427268746
  21     -0.11421652849697
  22    -0.041566039368496
  23    0.0032433605037405
  24    -0.025239007791787
  25     -0.16071569908541
  26      0.21182585937889
  27     0.011103604667814
  28     -0.10957891355131
  29      0.11002410072021
  30     0.028253768979597
  31    0.0031742304058627
  32     -0.17844921920417
  33     -0.10627943473046
  34      0.12832376183896
  35    -0.083279191190614
  36     -0.17407957298455
  37    0.0031975381184993
  38      0.16030146457615
  39      0.17688603567942
  40    -0.0044874654993209
  41     0.067253332701633
  42     0.093159079551849
  43    -0.011775960822038
  44    -0.008290671049488
  45     -0.18361478228415
  46     -0.10495415746682
  47    -0.0055120834392401
  48     0.027465654368016
  49     0.045237157271217
  50     0.007046690359065
  51     -0.15515741563584
  52     0.039401982308015
  53    -0.020091952819247
  54     -0.11095446286189
  55    -0.0047872838598612
  56     0.034565006441105
  57    -0.064013908812133
  58     -0.11721242827194
  59      -0.1394293054736
  60      -0.2181066964102
  61    -0.034812144869808
  62    -0.089832466558123
  63      -0.1388455670764
  64    -0.037070993305421
  65     0.064639148562594
  66     0.042492791933414
 Sym= A
 Ene=    -1.025931559
 Spin= Alpha
 Occup=    2.00000
   1    -0.032223351310073
   2    -0.012210613938711
   3    0.0032161449154894
   4    -0.050173756099285
   5    -0.081634827469955
   6    0.0077331874725406
   7    -0.015365260642543
   8    -0.017605280921549
   9     -0.01168949191717
  10    -0.012230671463021
  11    -0.0013756324757569
  12    -0.021384312582003
  13     0.046915555595616
  14     0.071770807985384
  15     0.053469503706073
  16     0.046388694954053
  17    0.0074560997630822
  18     0.017998387192111
  19     0.026205127111205
  20     0.028648828049181
  21    -0.054241469887555
  22      0.07373647326549
  23      0.12364697698286
  24     -0.08028218316352
  25     0.063762935981996
  26    -0.068877236436513
  27    0.0021535112975231
  28     0.023451986304754
  29    -0.037405939259887
  30     0.011300983033064
  31    -0.009398353821877
  32      0.08274044251178
  33      0.03516433121164
  34      0.15230704724838
  35     -0.24735414481028
  36      -0.2278028708412
  37    -0.090893222890992
  38    -0.014562604986404
  39    7.3090156573656e-05
  40     0.016945560685292
  41    0.0053684462243274
  42    -0.00018685387442632
  43    -0.076451795985136
  44    -0.0087535538423351
  45    -0.072263071964768
  46    -0.0034657548078987
  47      0.12492336073997
  48     -0.24789922083173
  49     -0.35151906069935
  50      0.11223629671413
  51     0.073863210248671
  52     0.029026415380271
  53     0.019182269430589
  54     0.053784297153295
  55    -0.029448434017142
  56    -0.064797740589918
  57      0.18076797200837
  58      0.32291191285865
  59     0.023762454798468
  60    -0.048828432242241
  61      0.13409698436138
  62    -0.047018705208663
  63    -0.024306235909112
  64     0.037065306071931
  65      0.13093533304762
  66     0.031778921586604
 Sym= A
 Ene=   -0.6349647726
 Spin= Alpha
 Occup=    2.00000
   1    -0.080109068985076
   2    -0.067777544319717
   3    -0.056090183656038
   4       0.1529581116462
   5      0.19159222936811
   6     -0.17397621619378
   7     -0.15154699392429
   8    -0.096469935607948
   9     -0.12877183835509
  10    -0.075874304940868
  11     -0.02596530537458
  12      0.00240516699218
  13    -0.0081015087000202
  14    -0.059594661080797
  15     -0.11805866539046
  16     -0.11792455918989
  17    -0.063075854354372
  18    -0.088724176280774
  19    -0.063635518406921
  20    -0.027902083562638
  21    -0.058061122190621
  22     0.097845141120828
  23      0.20492834269724
  24      0.25093284167981
  25    -0.096746138381837
  26      -0.1063546146528
  27      0.10145807546574
  28     -0.08048896745599
  29    -0.092201583059009
  30    -0.057556341119805
  31    -0.064893508794236
  32     0.063811343454276
  33    -0.0042442151479586
  34    -0.024161476290872
  35     0.055936394269473
  36    0.0079696355263787
  37     -0.12630489571143
  38      0.25636093567938
  39     0.021198764821211
  40    -0.049011727341416
  41      0.10024022672445
  42     0.049715778152504
  43    -0.071996069012965
  44    -0.091797502799959
  45    -0.086556258008362
  46    -0.072812793369147
  47     0.049951640217986
  48    -0.096766019310802
  49      -0.1271562234383
  50    -0.0089754819783679
  51     -0.12338625481109
  52     0.076545922915965
  53    0.0031545983684899
  54     -0.11204988309137
  55      0.05884818119572
  56    0.0080900890640694
  57    -0.017937225329754
  58    -0.0096689551342066
  59     0.019922279956821
  60    -0.055738562677149
  61    -0.073142862220229
  62     0.028884933529665
  63    -0.037371651408317
  64    -0.047653921884991
  65    -0.038758519974612
  66    -0.044888756995221
 Sym= A
 Ene=   -0.5923212333
 Spin= Alpha
 Occup=    2.00000
   1      0.11956352745292
   2     0.058284324048259
   3     0.024958873079311
   4    -0.066081077947022
   5    -0.091718521299306
   6      0.18417434973446
   7      0.18308854165552
   8      0.12507506709971
   9      0.14274704964937
  10      0.10742847091123
  11     0.050190720627685
  12    0.0097454221221594
  13    -0.041521249973715
  14    -0.044325732917777
  15      0.10016874919426
  16     0.093940499134689
  17     0.058723898012417
  18     0.049701810010508
  19     0.064416162870691
  20     0.057447085026822
  21     0.033535428877672
  22    -0.024084407244592
  23     -0.11824252304542
  24      0.06205870354344
  25     -0.19189850074493
  26     -0.25921082902331
  27     0.030385419877219
  28    -0.065691862145291
  29     -0.14663000046877
  30     -0.23780445696271
  31     -0.17843234411694
  32     0.055305272278852
  33      0.04384708137878
  34     -0.01864369188168
  35     0.040358708216948
  36     0.079975139766292
  37    -0.098067282988897
  38      0.10191923543251
  39     0.069062024330346
  40    -0.057483935762737
  41     0.078318348445605
  42     0.054390078501939
  43     0.019473724331782
  44     0.010946959368704
  45    -0.057438210063266
  46    -0.053136633733806
  47    -0.0095325877624401
  48    -0.0027721740838749
  49    -0.048915323467477
  50    -0.001920295775831
  51     0.071702085726106
  52      0.16379159644085
  53    -0.013548058570663
  54     0.037331898422858
  55     0.092431586491696
  56     0.003350365102531
  57    0.0048552094433542
  58    -0.021523443716313
  59     -0.10638592011311
  60      0.11058546879024
  61    -0.00078626510128571
  62    -0.050185205084877
  63     0.059647876270987
  64     0.016761682012361
  65    -0.036172554434035
  66    -0.030911405803216
 Sym= A
 Ene=   -0.8650447517
 Spin= Alpha
 Occup=    2.00000
   1     -0.12727987694129
   2     -0.02106125988836
   3     0.060652571106989
   4     -0.14166807847258
   5     -0.25604633195799
   6    -0.022254801669936
   7    -0.099597218292614
   8     -0.11652633070891
   9    -0.065092830740623
  10     -0.05016530301746
  11    -0.023606707043591
  12     -0.12396401717096
  13      0.27656290403127
  14      0.47492342519168
  15     0.055303341563894
  16    -0.067385976956535
  17     -0.12035871990075
  18     0.031131777309762
  19    -0.014136113699468
  20    -0.034943335662719
  21     0.074495141768755
  22     -0.11445162077938
  23     -0.18481081580722
  24     -0.12356393742501
  25     -0.10465228284345
  26    -0.066994579341306
  27     0.011145739711118
  28    -0.029568423224903
  29    -0.038749080215482
  30      -0.1081144647554
  31    -0.042963298056855
  32    -0.062546604151589
  33    -0.025687865653168
  34     0.036463325652066
  35    -0.086092842119396
  36     -0.11247081556811
  37      0.04465410118547
  38    -0.036563117999694
  39    -0.031907468172528
  40    -0.0049635722625401
  41     -0.02432740058896
  42    -0.0052427980103186
  43    -0.040309215535912
  44     -0.02144497017804
  45    -0.0094574362687078
  46    0.0069008440073839
  47    -0.0085341936081695
  48      0.04402673073462
  49      0.11873253377372
  50     0.072629007720819
  51    -0.030046712657411
  52    0.00015807325364829
  53     0.020633413935278
  54     -0.04736240734289
  55      0.02063504876826
  56      0.01218081833238
  57     -0.05493819376568
  58     -0.10681818689466
  59     0.025518557634372
  60     0.072651416605315
  61      -0.1551520593586
  62     0.054977305826544
  63     0.035110327406379
  64    -0.054314592078444
  65      -0.1236970933692
  66    -0.060982742834888
 Sym= A
 Ene=   -0.8897052877
 Spin= Alpha
 Occup=    1.97682
   1    -0.071331846717092
   2    -0.082351706986118
   3    -0.058737854501267
   4      0.14787017252189
   5    -0.032533476835801
   6      0.37256050978357
   7    -0.027739434671228
   8     -0.28492651331915
   9      0.15463282976752
  10     0.017708400781205
  11    -0.078195850440597
  12    -0.067715858695504
  13      0.15986002190099
  14     0.044911855305497
  15     -0.30183566371301
  16      0.10958858368961
  17      0.34379257787165
  18    -0.058920317861258
  19     0.087164438111752
  20      0.15530456888555
  21     0.016092553118397
  22    -0.024130812106042
  23     -0.11557155264464
  24     0.074510175090447
  25     0.038170027280968
  26    -0.0032119186746805
  27     0.054753798437247
  28     0.038886420771293
  29    8.5747735224919e-06
  30    -0.018908662800642
  31    -0.018347555276006
  32     0.021410010868817
  33     0.028060430417516
  34    -0.0079183375995958
  35     0.012814912559141
  36     0.070684060881886
  37    -0.022940464854222
  38     0.011634908172233
  39    -0.0056103147137219
  40    -0.010216091902211
  41     0.026184844720721
  42    -0.020681844977029
  43    0.0022905836214011
  44    0.0080282715402185
  45    0.0055698670858242
  46    -0.007126416295618
  47    0.0040323894324013
  48    -0.0034705292402228
  49    -0.043519129804156
  50     0.011991194862196
  51    0.0054964779200109
  52    0.0014545790912211
  53     0.026835922745679
  54    0.0094331439670117
  55    -0.00017306172788288
  56    -0.00071660531850627
  57    0.0029450231149025
  58    -1.0778163484742e-05
  59    -0.0062417974274934
  60    -0.0045029421762834
  61    -0.0068462358417491
  62    -0.0063224490394123
  63    -0.008007136710329
  64    -0.0009505952378925
  65     0.001457848211422
  66    -0.0022064716675659
 Sym= A
 Ene=   -0.5059823441
 Spin= Alpha
 Occup=    1.90928
   1    0.0010437344325321
   2     0.002831182177437
   3    0.00062409882392017
   4    -0.0013217180405702
   5    -0.00074336024857117
   6     -0.16136572834419
   7      0.32561419005177
   8     -0.24087833489577
   9     -0.10445312155883
  10      0.21093441558676
  11     -0.15876030557501
  12    -0.0022541907140678
  13    0.0065399420248232
  14     0.009984671229601
  15     -0.15682266076473
  16      0.31807235879035
  17     -0.24227449074594
  18    -0.096658754882134
  19      0.20712235998315
  20     -0.15978271658819
  21    0.0021476121595122
  22    0.0047835106118205
  23    -0.051656195053246
  24    0.0067662362209774
  25    -0.022818078575467
  26     0.019337753958146
  27     -0.01992902260749
  28     0.022607684669517
  29    0.0040640591818169
  30    0.0054478451975188
  31    0.0041786633062554
  32    -0.040692573776263
  33    -0.067370805786315
  34    -0.012381026202699
  35     0.011683043329511
  36      0.12110281777967
  37    -0.035122001027122
  38     0.019850119329718
  39    0.0040240656948324
  40    -0.042107142311026
  41     0.041601169873321
  42    0.0084158506666017
  43    0.0011832384449965
  44    -0.023309868979826
  45    0.0020728761304657
  46    0.0012300812570662
  47    0.0017782131528546
  48    -0.0010272920156335
  49    -0.024704854006393
  50     0.012046124774722
  51    0.0093804508245431
  52    -0.0044173647675025
  53     0.020460816883907
  54    0.0083240980242813
  55    -0.0075622157685946
  56    2.5051779209606e-05
  57     0.001366723561329
  58    -0.0045081564228306
  59    -0.0039459042266104
  60    -0.0073321665772323
  61      -0.0052980045922
  62    -0.0053847657545198
  63    -0.007921858011759
  64    -0.0041252135826795
  65    0.0027718662384226
  66    0.0076276004427997
 Sym= A
 Ene=    0.1825145047
 Spin= Alpha
 Occup=    0.09061
   1    -0.00089996528622197
   2    0.00088362008554943
   3    2.1463672623616e-05
   4    0.00027057101805336
   5    0.0035100750234048
   6      0.22883710360547
   7     -0.46596117613779
   8      0.34604183251346
   9     0.098808251650571
  10     -0.20159500393876
  11      0.14606286190876
  12    -0.0014616126665189
  13    0.0056334348045028
  14     0.013287331107208
  15     -0.22782416052537
  16      0.46583930630751
  17     -0.35156599948426
  18    -0.090566756724963
  19      0.21216256285721
  20       -0.156246112362
  21    0.0020138493141162
  22     0.010638481412224
  23    -0.057523790060116
  24     0.019662065129831
  25    -0.045831179092215
  26      0.03523881307504
  27    -0.0051039548469626
  28     0.020890160654719
  29     0.012885102249538
  30    0.0091817342081475
  31    -0.0014839497895553
  32    -0.047316722740621
  33    -0.053244095149694
  34    -0.011024175672608
  35      0.01572881855007
  36     0.090142891328774
  37    -0.045938203686826
  38     0.017090961429853
  39    0.0014022577584644
  40     -0.03783430133338
  41     0.036354958100051
  42    -0.00016773994375675
  43    -0.0038104816605461
  44    -0.015142059327561
  45    0.0042819359604127
  46    0.0022508138037183
  47     0.001113555555601
  48    -0.00020475872540016
  49    -0.016089545149494
  50        0.013094470969
  51    0.0080743464495376
  52    -0.0056571304650308
  53     0.017958444770154
  54    0.0048297448683063
  55    -0.0050626101548864
  56    0.00034050107714824
  57    9.2195666347876e-05
  58    -0.0065132501028747
  59    -0.0063887221638842
  60    -0.0088651668106879
  61    -0.0044320491592863
  62    -0.0059108197496372
  63    -0.0085892814124962
  64    -0.0032869537694039
  65    0.0039563396284333
  66    0.0061951644852111
 Sym= A
 Ene=    0.8328152922
 Spin= Alpha
 Occup=    0.02329
   1    -0.055690915289664
   2    -0.058856617863082
   3    -0.092123572840097
   4      0.41935046556361
   5      0.40240177070282
   6      0.61151570754102
   7    -0.070815061310062
   8     -0.50099099129116
   9      0.14649940610913
  10    -0.039899942290443
  11     -0.15155505284435
  12     0.096253692029031
  13     -0.44140433880305
  14     -0.42527675046825
  15      0.51995414721627
  16     -0.16159784928775
  17     -0.56161044361918
  18      0.14014402305454
  19    -0.024649751900674
  20     -0.13898329265906
  21    -0.012749351357392
  22    0.0073072960231388
  23      0.10335551404764
  24    -0.064855169563512
  25    -0.016740715265218
  26     0.016860455461127
  27    -0.048572698117002
  28     -0.01988379120977
  29     0.032025580743309
  30    0.0028404110916178
  31     -0.01291053722076
  32    -0.021651997595215
  33    -0.0089418557911461
  34    0.0049021143344463
  35     -0.01158756554877
  36    -0.048107419810561
  37     0.026495699450642
  38    -0.0077725814498098
  39     0.015773191845079
  40    -0.018495570638008
  41    -0.020232494156256
  42    -0.028344179113864
  43    -0.0026213844945697
  44     0.013592629677363
  45    -0.013628635961983
  46    -0.0042222350779507
  47    -0.0030108052901996
  48    -0.0038026253343156
  49     0.050307750893574
  50    -0.0077549025950271
  51    -0.0032650316896654
  52    -0.0043856182199932
  53    -0.019084474503541
  54    -0.0091766928537058
  55     0.017461949641423
  56    0.00033482440908128
  57    -0.0055372526704956
  58    -0.0055372158659648
  59     0.006614882509016
  60    0.0043580123389991
  61    0.0066419416365747
  62    0.0042945253801047
  63    0.0030825413277533
  64    -0.00033799948312735
  65    -0.0017218100380758
  66    0.0046857355689826
 Sym= A
 Ene=     1.025669831
 Spin= Alpha
 Occup=    0.00000
   1     -0.17092699229258
   2     -0.38549281247758
   3    -0.019507094313142
   4      0.16692265775736
   5       0.9979527854788
   6      0.12492616818576
   7      0.13211229519363
   8      -0.0503769706141
   9    -0.086867012310831
  10     0.027554677921932
  11    -0.041725941386169
  12     0.010799932576209
  13       -0.509536888212
  14      0.66485142175195
  15     -0.54322583503578
  16      0.18802959412026
  17     0.074835378332366
  18       1.8253185505669
  19     -0.14828377694428
  20     -0.56557523186222
  21     0.020513827767724
  22      0.15354014485702
  23      -1.6265523769977
  24       0.4441129495095
  25      0.15145723799957
  26      0.30874079409341
  27     -0.46336246819129
  28      0.34510894839243
  29      0.64930772151875
  30     -0.26291498568788
  31    -0.046242630185096
  32      0.33838686997803
  33      0.41361487400509
  34    -0.002184141997405
  35     0.063674391188198
  36      0.73500991360018
  37     -0.12299620042265
  38    -0.042068841341627
  39     -0.30086934138002
  40      0.36150986609336
  41      0.33721425050844
  42      0.02233881245912
  43     0.089637014609216
  44    -0.024710317018857
  45    -0.042834087381827
  46     -0.20349558057242
  47    0.0065961610102823
  48    -0.013180999842054
  49     -0.39004780503813
  50     0.052085234688348
  51     -0.00924108405817
  52     0.033741156338284
  53    -0.040291761754562
  54      0.11183970578438
  55     -0.16799273981224
  56    -8.9356527020816e-05
  57     0.050658614616121
  58      0.10369970216938
  59    -0.037132973377909
  60     0.019613019927224
  61      0.01018741575733
  62    -0.0013709456845228
  63       0.0318740802973
  64     -0.01720438204296
  65    -0.00059563540994858
  66    -0.036245341863536
 Sym= A
 Ene=     1.118177345
 Spin= Alpha
 Occup=    0.00000
   1      0.75212413931927
   2     -0.72292265997912
   3     0.032629655683593
   4     -0.64158410651374
   5      0.14769114272031
   6     0.048284546966366
   7     0.010272249779617
   8      0.21465277211401
   9     -0.48398748021319
  10     -0.17182272961984
  11     -0.39029706837202
  12    -0.036458382388645
  13     -0.86898830543722
  14       2.1953011654514
  15     -0.12773994259411
  16     -0.12182181963451
  17     -0.30674857845461
  18      0.64063100766981
  19      0.78162898091184
  20      0.99932721183453
  21     0.010383001478048
  22     -0.23834907460638
  23     -0.49055404304128
  24     0.085927609634949
  25     0.025390393123507
  26      0.11335307427697
  27       1.0950660887834
  28     0.099200261366778
  29    -0.024530690837697
  30      0.31067270866723
  31     -0.28061734969567
  32      0.11062986809612
  33     0.052837272883281
  34     0.021601617991199
  35     0.083567127891679
  36     -0.49699660119981
  37    -0.0062126353190454
  38    -0.047005809884046
  39      0.09728625828578
  40      0.29861353867225
  41     -0.10913758304584
  42     -0.26031658403607
  43    -0.018007525364272
  44      0.24641548091269
  45     0.039605642813923
  46    -0.063368150360446
  47    -0.0024281117038785
  48      0.13328702876882
  49     -0.13627423317843
  50    -0.071724716137025
  51    -0.023597443879092
  52    -0.021453936943253
  53      0.31844602444004
  54    -0.024723689654157
  55      0.11376095430208
  56    0.00014081819198168
  57    -0.019472577204272
  58     -0.10868272990296
  59    0.0013653360553751
  60     0.024751252509606
  61      0.01954899517697
  62     0.014732134942531
  63    -0.021976862888728
  64      0.14494062495226
  65    -0.005682764192528
  66     -0.10390514961388
 Sym= A
 Ene=      0.71433215
 Spin= Alpha
 Occup=    0.00000
   1     -0.46838243540275
   2      -0.3463828309089
   3    0.00066958690738455
   4      -0.3125605161003
   5     -0.60462310388595
   6     0.027168178165702
   7      0.10274061035351
   8     0.090991862645988
   9     -0.54781255046162
  10      0.34410257554953
  11      0.62786375568423
  12    -0.019811349892708
  13     -0.68175252552791
  14       2.3287950813226
  15    -0.020403918369318
  16     0.012028927232386
  17     -0.29541086750959
  18     -0.23102479747143
  19      0.17186616119822
  20       1.0920378992336
  21     0.065268114001403
  22      0.19094997376081
  23      -2.1118523379876
  24    -0.075660499420622
  25     -0.12198709758566
  26     -0.17842232808908
  27      0.19245026027844
  28      0.17926392164242
  29     -0.42368341990134
  30     -0.36071304013936
  31       1.4762770258821
  32    -0.072303438253787
  33      0.23112479883603
  34    -0.0067437270604722
  35    0.0041998926696237
  36      0.44844130489703
  37     -0.01007475533525
  38      0.12883937853211
  39     0.072525510867351
  40      0.11134109783491
  41      0.55135857693416
  42     0.028656118697107
  43      0.06304677255951
  44      0.10009991387979
  45     0.085312755725887
  46      0.36439887308295
  47     0.030777835240127
  48    0.0066510939740343
  49     -0.53112979534127
  50      0.01410548932937
  51     0.055775288446208
  52     0.044063938777127
  53      0.21026568051031
  54      0.20524455799386
  55    -0.027733634892582
  56    -0.0057848802369374
  57     0.054040686099776
  58     0.025778978938234
  59     -0.01149359401099
  60    -0.078500181296086
  61     -0.11710733745907
  62    0.0083580219993897
  63     -0.13173731102496
  64    -0.051093507125237
  65     0.014185165573555
  66    -0.047156335168088
 Sym= A
 Ene=    0.9242939971
 Spin= Alpha
 Occup=    0.00000
   1     -0.69554779620139
   2       1.7172252321763
   3    -0.012703621397384
   4     -0.10013397853704
   5       0.5089457887387
   6     -0.12173053070877
   7     -0.20781701095918
   8      0.16930185548708
   9      0.45716881987533
  10     -0.23054964303287
  11      -1.0928069851389
  12    -0.026405534594688
  13     -0.25494443527669
  14      0.66699681694652
  15      -0.2298765366692
  16     -0.28191772758962
  17     -0.14204449612406
  18       1.8287286389234
  19       0.8328323089753
  20     -0.16912958697484
  21     0.027143842229778
  22     -0.04350784992559
  23      -1.0018329307813
  24     -0.11519393260928
  25     0.057119393981264
  26      0.17795861057537
  27       1.6126705855621
  28      0.65338842303134
  29      0.50140698709132
  30      0.25627032813156
  31      -1.1551985719967
  32      0.13409266960436
  33      0.16116915881492
  34    0.0020668050991185
  35     0.073350440585153
  36     -0.13758057037508
  37    -0.015005948603611
  38    0.0001321055984333
  39      0.14981381446454
  40      0.16039416363957
  41    -0.016100557073726
  42     -0.48138060663247
  43    -0.042013592448941
  44      0.36035473621594
  45     0.035532040069273
  46     -0.18147460561254
  47    0.0064658323313121
  48      0.14783533830519
  49     -0.28011786882267
  50     -0.06529522200391
  51    -0.00070707705200643
  52    -0.029385170916547
  53      0.48405665037154
  54     -0.02528397009896
  55      0.15794820187368
  56    -0.0020750048089569
  57     -0.03314193207137
  58     -0.12392614699673
  59    0.00083398361498822
  60     0.013008301680188
  61    0.0049110906942371
  62    -0.013506903049118
  63    -0.053466632394866
  64      0.16494936499193
  65    -0.008685424305178
  66     -0.11497365125968
 Sym= A
 Ene=    0.5886251282
 Spin= Alpha
 Occup=    0.00000
   1    -0.0078464475160022
   2     0.087723844745976
   3    0.0085145795805378
   4     -0.07901896973012
   5     0.080102852017348
   6     0.029366822366294
   7     0.037726180306323
   8     0.057028112496656
   9      0.12352238631744
  10     0.019168402385422
  11    -0.069983180631168
  12     0.077001297623845
  13     -0.41045425452465
  14     -0.20972038793049
  15      -0.6181960199872
  16     -0.35146516131123
  17    -0.037294980478386
  18    -0.061759922007028
  19     -0.11575600094444
  20     -0.15239335385224
  21     -0.10839802344485
  22      0.50720356236532
  23      0.31351702684207
  24     -0.56383828265432
  25     -0.32797149339066
  26    -0.092658385062006
  27      -0.1476809315526
  28      0.01244636331009
  29      0.14654243346719
  30     -0.12457520794261
  31     -0.20124393722989
  32    -0.036149632883122
  33    -0.096081542080132
  34     0.011182598701279
  35     -0.02321450290079
  36    0.0023738464077635
  37     0.039835831762625
  38    -0.025209005683326
  39      0.03931823905165
  40     0.037971063844362
  41    -0.025905318179192
  42    -0.061498164306088
  43    -0.012918454068199
  44    -0.0073742240622744
  45    -0.0022961881290412
  46     -0.04732897962874
  47    -0.010099879004888
  48     0.028241440536843
  49     0.033450374726198
  50    -0.037062039928627
  51    -0.0042138526917155
  52    -0.0020837974818795
  53    -0.0083062259093689
  54    -0.0093180350467212
  55    0.0044189199937455
  56    0.0015226958819008
  57     -0.01031798661532
  58    0.00023511436226537
  59     0.008314409500766
  60     0.018253647780749
  61     0.024289681642718
  62    0.0039830770227235
  63     0.016616804772011
  64     0.023558616953466
  65    -0.0022316899586867
  66    -0.0055269182931054
 Sym= A
 Ene=     1.180231968
 Spin= Alpha
 Occup=    0.00000
   1     -0.35570334140141
   2     -0.83996097097454
   3    -0.021611772780969
   4      -1.0177598284886
   5        3.569401510131
   6     -0.19149773179812
   7      0.08447149136301
   8     -0.36772891737377
   9       1.4525147802674
  10      0.34508310867717
  11     0.078881666267324
  12     0.013782967593987
  13      0.78941853630431
  14      -2.6891387890902
  15     0.042628603338101
  16      0.25979634370806
  17     -0.26595387563822
  18      0.56306309528689
  19     -0.86282530579662
  20      -1.0838353453973
  21     0.016146523957316
  22      0.36354061186586
  23     -0.13385220097739
  24     -0.28127168031368
  25     -0.18159656918526
  26     -0.15652126205154
  27     -0.30920582468269
  28      0.77259061949846
  29       1.3306078066885
  30      0.01159107029221
  31      -1.1019908684252
  32      0.12425662516706
  33       0.4587397461207
  34    -0.030231278630701
  35    -0.016263988637708
  36      0.71300473255736
  37    -0.069880031279147
  38    -0.0079554069132901
  39     0.079536172196845
  40     -0.40127259491889
  41      0.13085741963362
  42     -0.95315398936959
  43    -0.027612100116624
  44      0.45330181621637
  45     -0.13410440090903
  46     -0.53493444228721
  47    -0.00069877034777988
  48    -0.076704683332888
  49     0.075632003788327
  50     0.050499857670883
  51    -0.018522007536747
  52    -0.023125691446764
  53     0.010540294347305
  54    -0.032050948758192
  55      0.22038085543695
  56    -0.0020748795944429
  57     -0.07001091687314
  58    0.0075257812098845
  59     0.014994320580781
  60     0.024751937496041
  61     0.041879622645089
  62    -0.039203103217712
  63    -0.032599355014563
  64     -0.02474933872221
  65    -0.015835944610981
  66     0.021390363595458
 Sym= A
 Ene=     1.017560843
 Spin= Alpha
 Occup=    0.00000
   1     -0.10897760292569
   2      0.25578515523063
   3    -0.0011371342747705
   4     -0.25308955933365
   5       0.7345351220992
   6     0.059711823369061
   7      0.53461458204079
   8      0.10724825908217
   9      0.31031897527346
  10      -1.1519233770561
  11     -0.21441073281803
  12     -0.01651982786572
  13      0.10029236885353
  14     -0.15428586234023
  15      0.18204195567371
  16     -0.54381756818817
  17      0.15450965870288
  18      0.34449401425332
  19       1.2540309005496
  20     -0.71674003156269
  21     0.040079969158596
  22       0.3994892935271
  23      -1.9088592704556
  24     0.019090238246085
  25     0.005746931860621
  26      0.23973365386652
  27     0.093071790862039
  28      0.22442474950375
  29      0.66318235060644
  30     -0.21041539467985
  31    -0.0017769326945944
  32      0.30225570275715
  33      0.48463011742936
  34    -0.036361076460394
  35     -0.07989809636741
  36      0.77931917510524
  37    -0.043780136928293
  38     0.041135657266606
  39     -0.15631666154292
  40     -0.52197737384481
  41     0.073374713624414
  42     -0.21624836353894
  43     0.023591930092511
  44    0.00074415790584503
  45     -0.15309539157122
  46     -0.15658007985646
  47    0.0061697722881544
  48    -0.075449375890913
  49     0.053917252764264
  50     0.036478957838818
  51       0.0199783198303
  52     0.021973377528765
  53    -0.084066334314233
  54    -0.046847147017233
  55    -0.0079790673245832
  56    -0.0037100297994244
  57    0.0015663580117053
  58        0.046744436378
  59    -0.010387334381625
  60    -0.0065606913162964
  61    -0.004521676634484
  62    -0.048041551251622
  63     0.005539860887913
  64    -0.072540618188176
  65    -0.0064696398236547
  66     0.076892114543039
 Sym= A
 Ene=    0.6570355751
 Spin= Alpha
 Occup=    0.00000
   1     0.027634450334919
   2     0.081527630075694
   3    0.0012680884795079
   4      0.04119885105529
   5     -0.22905076253469
   6    -0.077887596737389
   7    -0.014276798342952
   8      -0.0735140912834
   9     0.066110147846823
  10      0.01960697790805
  11      0.06532285634452
  12     0.016762674887292
  13    -0.099881284035613
  14     -0.16705392942993
  15    -0.040721737228415
  16     0.079534933527099
  17     0.039670586062826
  18     -0.25511568346457
  19     -0.16771185240527
  20     0.083943439588728
  21      0.12327249138853
  22     -0.44330101076478
  23     -0.67653638076795
  24     -0.38766620016841
  25     -0.16530531518288
  26      0.17741153074057
  27     -0.38472249008409
  28      -0.5376857267954
  29     -0.46599382334522
  30      0.72143246820944
  31      0.27137828562198
  32      0.33527102572434
  33      0.50604787422839
  34    -0.044294267440849
  35      0.16520787179804
  36       0.2304162420346
  37     -0.23391839368281
  38      0.24163333182812
  39     -0.19699535235066
  40      0.04068554615629
  41       0.3586190193483
  42      0.15357988545405
  43     0.061506393739116
  44      0.13692514876174
  45    -0.057722993837113
  46    -0.0081187524012028
  47    0.0024139326621794
  48     0.053620216402238
  49     -0.17953667132001
  50    -0.050125924694231
  51    0.0030744066640413
  52     0.016545216724513
  53      0.12702282084054
  54     0.041815233285189
  55     0.026423447464956
  56    -0.0032900812352201
  57     0.039656076653869
  58    -0.059176035448384
  59    -0.0010032978100411
  60    -0.025363115224813
  61    -0.040296044026974
  62     0.037405980689441
  63    -0.036094139975169
  64    0.0049357415986038
  65    -0.0044985800607824
  66    -0.036089292457607
 Sym= A
 Ene=     1.014387915
 Spin= Alpha
 Occup=    0.00000
   1     -0.19754307934183
   2      0.51411402603372
   3    -0.012763159260599
   4     -0.57216574434815
   5       1.5990629999531
   6     -0.21588132339482
   7      0.32430856847092
   8     0.091572609410207
   9       1.0776390010635
  10     -0.43405350591122
  11     -0.95431552877848
  12     0.037144272843268
  13      0.05384058460734
  14      -2.4806042559421
  15     0.021112395773178
  16      0.31533244687938
  17     -0.07122642195968
  18      0.11360582383667
  19      -0.6976152472007
  20     -0.16965727460678
  21    -0.054219255335456
  22     -0.23581010222011
  23       1.8972531014488
  24    -0.043272945629124
  25      0.33851067982546
  26      0.48247443212684
  27    -0.069131819738766
  28      -0.8711871282685
  29      -2.0740601791149
  30      -0.0903266650979
  31      0.81343065731761
  32     -0.30821516243352
  33     -0.92199598953612
  34     0.013808686673915
  35     0.091702488904384
  36     -0.67783142354848
  37      0.04637296695804
  38     0.064680453760289
  39     -0.12121886867254
  40      0.76132144835566
  41      -0.1993018353892
  42       1.5452209833872
  43    -0.016026746314089
  44     -0.78734748446207
  45      0.26779436229537
  46      0.54021859250306
  47    0.0080530605232187
  48      0.12064716699631
  49      -0.3052636585516
  50    -0.029252667668085
  51     0.046097597249289
  52     0.021692023805345
  53     0.013451199429951
  54      0.09541035791118
  55      -0.4278591815192
  56    0.0031086565961516
  57      0.11151475439447
  58     0.056475237113008
  59    -0.049913449223567
  60    -0.028075040959948
  61    -0.055988879035435
  62     0.030369496890049
  63     0.067736183165861
  64     0.045074616872308
  65     0.034729440459062
  66    -0.064889632995338
 Sym= A
 Ene=    0.8909886007
 Spin= Alpha
 Occup=    0.00000
   1     -0.53802341098433
   2      0.60934900297454
   3    -0.0028061604728418
   4      -0.1073925891552
   5     0.069277783027607
   6      0.31935876291161
   7      0.27881214376976
   8      0.41825437441929
   9     -0.09727408020648
  10    -0.074464432565963
  11     -0.41919013416499
  12     0.034045009872521
  13    -0.075537001596775
  14     -0.79080350853413
  15      0.21142785576137
  16      0.29890096139013
  17      0.16870043340802
  18     -0.63572847069796
  19     -0.59362172697539
  20     -0.41634109739912
  21    -0.025470694474179
  22     -0.25753090994499
  23       1.7331212734522
  24      0.20723140159525
  25     -0.32790405057037
  26     -0.28881415669196
  27     -0.23107094421418
  28     -0.29174890613245
  29      0.86721504967272
  30      0.23627824480954
  31      -0.8828777563631
  32     0.085037137135424
  33      0.30258657010118
  34     0.054928703089685
  35     -0.09804591406699
  36     -0.87092822230827
  37     0.066920013554716
  38     -0.22992584290893
  39     0.038017420919344
  40     0.039037470303086
  41     -0.37245873328202
  42     -0.49977798361701
  43    -0.018919484475743
  44      0.33030842992576
  45    -0.067628296428408
  46     -0.23734318136506
  47    -0.028951033786608
  48    -0.014310346515325
  49      0.45647212509051
  50    -0.049574927586594
  51    -0.097120527107727
  52    -0.015394387845075
  53     -0.24420376782226
  54    -0.098076828651268
  55      0.17568893426229
  56    0.0030998190611087
  57    -0.065336765003652
  58    0.0065434541681437
  59     0.040655205456135
  60     0.055990926779289
  61     0.078159305548489
  62     0.021873931510487
  63     0.046458663489135
  64     0.010016882011702
  65    -0.023865864847125
  66    0.0016673043635604
 Sym= A
 Ene=    0.5580081581
 Spin= Alpha
 Occup=   -0.00000
   1      0.32357031121227
   2      0.16568388675214
   3     0.014881089556986
   4     0.042352449901177
   5     -0.21768703480227
   6     -0.23043684614615
   7     -0.16294972820437
   8     -0.24913548973178
   9      0.23895504271687
  10     -0.10094461067761
  11      -0.0734561591532
  12    0.0084266381411436
  13     0.070355786879714
  14     -0.22841374561924
  15     0.046286862312209
  16      0.15300369198534
  17    -0.020296570515241
  18     -0.18067873034745
  19     0.016697098709763
  20      -0.1153082011464
  21     -0.01406632610262
  22      0.19649555323516
  23     -0.16054637280302
  24      0.12176127803803
  25     -0.41598135471782
  26      0.31765629017224
  27      0.46375347094398
  28     -0.66367736948606
  29      0.22246294894992
  30     -0.47181163968969
  31      0.64891703316544
  32      0.26215600151997
  33      0.74012372967034
  34     0.085966691252395
  35     -0.16561279569679
  36       -1.116140801296
  37      0.20076052318224
  38     -0.18808908318472
  39    -0.036848746890507
  40      0.28305069006732
  41     -0.33031703234215
  42    -0.061170884188798
  43     0.021415435451363
  44      0.21344745392566
  45     0.033764230555463
  46      0.16323472131444
  47    -0.0055466115828202
  48     0.020870090038565
  49      0.10647964960917
  50     -0.08972897929404
  51    -0.044176693338194
  52     0.045417176915921
  53     -0.18689843210569
  54    0.0096625607922489
  55    -0.00091797952444357
  56    -0.0036631720875898
  57     0.017918817313476
  58      0.09676905137712
  59    0.0065257779967345
  60    0.0049129294370761
  61    -0.020041341805772
  62     0.017327582554946
  63    0.0057703970376984
  64    -0.018144088413206
  65    -0.0060407462809855
  66    -0.063405392073144
 Sym= A
 Ene=    0.9362157852
 Spin= Alpha
 Occup=   -0.00000
   1     0.047388158099264
   2     -0.46249616625934
   3     0.010681516324213
   4     -0.68735202815851
   5       2.2444265063296
   6    0.0057309695994931
   7     -0.46533881406673
   8    -0.070266974316054
   9      0.74240380680368
  10      0.46061473987936
  11     -0.34888832565166
  12     0.044577809662147
  13     -0.29618356327836
  14      -1.2344729542353
  15      0.20948456504606
  16    -0.029482731635076
  17      0.48154800715853
  18      0.39775264958315
  19     -0.41949225833463
  20       -1.460834527978
  21    -0.0019164477182812
  22      -0.3986129673415
  23        1.122054911784
  24     -0.06358382614376
  25     0.067985793233664
  26    -0.094431792762771
  27     -0.32500600673137
  28     0.031870099079672
  29       1.1597512816424
  30     -0.35385553773381
  31     -0.62080129482036
  32     0.041354111529507
  33      0.15177356977365
  34    -0.024485682068968
  35      0.18411483165692
  36      0.29252959813507
  37     -0.15299348734495
  38     0.035872883001616
  39     0.062810813111667
  40      0.89169858760061
  41      0.49242131338537
  42      -0.7583475148889
  43     0.095674413454328
  44      0.46143247844205
  45      0.12405480486521
  46     -0.34167083157558
  47     0.025741368645658
  48      0.12619048461438
  49     -0.92326425229795
  50     0.022728448769174
  51    0.0005870033878036
  52    0.00088223350647736
  53      0.41435798623681
  54      0.40810635892023
  55     0.032969751359251
  56    -0.0049538816529712
  57     0.029772261955742
  58      0.06493166726678
  59     -0.03921689948141
  60    -0.026133633514363
  61    -0.069950053106141
  62     -0.02704626892104
  63     -0.16520013003065
  64     0.078059945185998
  65    0.0063523616563217
  66     -0.17525441947522
 Sym= A
 Ene=    0.8295840452
 Spin= Alpha
 Occup=   -0.00000
   1     0.044531900893143
   2     0.089241665614365
   3    0.00078254741066338
   4     -0.15890618322375
   5      0.61544305506383
   6    -0.089337268125259
   7      -0.2419326844777
   8      0.24229933343572
   9      0.28990023367046
  10      0.10932088663743
  11     -0.90658157061903
  12    -0.00055021353867141
  13      0.50087761857967
  14      -2.2123574306759
  15     0.017071753704835
  16     -0.15915254170909
  17     -0.34417390640845
  18    0.0084282483507338
  19     -0.34455141079819
  20      0.22252022375098
  21    0.0086344078684214
  22     0.063507006082849
  23     -0.13045627221564
  24      0.46540927387637
  25     0.051691481323159
  26     -0.15552605620323
  27      -1.7214487053472
  28     -0.27689896330965
  29     0.048557270428827
  30     -0.15057637177974
  31      0.24540298636208
  32     0.097288725806743
  33      0.19522751727071
  34     -0.02418642093423
  35    -0.044111665633173
  36       0.7307151868048
  37     -0.11961704183202
  38    -0.052053261087791
  39     -0.35555154685153
  40     -0.17412726443398
  41      0.19987360082417
  42      0.39580919089463
  43     0.063065058692331
  44     -0.31496959272039
  45     -0.13107660460403
  46    -0.061092022740694
  47    -0.0083037661612642
  48     -0.17647046355305
  49      0.19252274028914
  50      0.11301030032022
  51    -0.026489361000796
  52      0.03861663539419
  53     -0.53078721086695
  54     0.014681307717615
  55     -0.18984147318749
  56    0.0031495535812931
  57     0.036365969933801
  58      0.15215145639833
  59    -0.015021067173326
  60      0.01757679291632
  61     0.035557338596099
  62    0.0090459891132714
  63     0.097119057658098
  64     -0.17673505714737
  65    0.0012454480030348
  66      0.12338611398473
 Sym= A
 Ene=    0.8962820572
 Spin= Alpha
 Occup=   -0.00000
   1     -0.24467296709544
   2     -0.77978769010916
   3    0.0083051696468972
   4     -0.79347916692337
   5       1.3457463548869
   6     -0.07884043601514
   7     -0.19375645631296
   8     -0.37423061351706
   9      0.34714604259877
  10      0.40435820255457
  11      0.85918552042898
  12     0.011183608906923
  13    -0.081709550760615
  14     -0.31931678556895
  15    -0.061876289739653
  16     -0.26952779856165
  17     0.098469635455176
  18      -0.2740048160653
  19      0.44315541469768
  20     -0.11081071837076
  21    -0.0098776532417236
  22    -0.097160524391847
  23      0.29453776229356
  24      0.36499925178656
  25    -0.065260517829684
  26     -0.13924494541878
  27     0.046937606564481
  28     -0.69412717602817
  29      -1.1031536048922
  30      0.37354077023039
  31      0.89554170728748
  32      -0.1194791915359
  33     -0.43537366273683
  34     0.051990073363438
  35     -0.17895826920554
  36     -0.85215776524569
  37       0.1487573062668
  38     -0.11379892011602
  39    -0.084848995322122
  40     -0.35449745970956
  41     -0.63587125014385
  42      0.94892454998669
  43    -0.069644312457014
  44     -0.53641311543954
  45    -0.016277163454155
  46      0.32976382590751
  47    -0.033006039268562
  48    -0.041232244285216
  49      0.76506518940533
  50    -0.054361922583474
  51    -0.036527008391584
  52     0.013616782277566
  53     -0.49706142963911
  54     -0.28267240194925
  55     -0.16979979313302
  56    0.0071524376794872
  57    -0.0068581758211554
  58     0.038331334918316
  59       0.0327205938657
  60     0.027621594454525
  61      0.05868046598209
  62     0.032978409568124
  63      0.16611165256181
  64    -0.062358359809716
  65    -0.0034383610346287
  66      0.11692323356072
 Sym= A
 Ene=     0.945661303
 Spin= Alpha
 Occup=   -0.00000
   1     -0.24297127539733
   2     -0.62973159984097
   3    -0.036190035515575
   4      0.59106076393947
   5      -1.8856094387189
   6     -0.39488368862204
   7     0.051930532781009
   8    -0.00087336745680736
   9    -0.010507429805801
  10      0.53739700456067
  11       1.2291854280655
  12    -0.0055817989448459
  13     -0.28174949574764
  14      0.56760019853738
  15       0.1326762435593
  16     -0.14403991705762
  17      -0.2031396100462
  18      -2.0118263085276
  19     -0.14898788305444
  20      0.77523353513014
  21     -0.07552155505636
  22      -1.0311045534535
  23       4.0366495886456
  24      0.15467600408063
  25     0.030684102307019
  26     0.035257969326703
  27     -0.22443227614018
  28      -1.2507797554375
  29     -0.28140009216929
  30    0.0021145888720531
  31     -0.43861898337598
  32     -0.13036137135879
  33     -0.32668800548603
  34     0.034222260858101
  35      0.17450717639425
  36      -1.3887631513731
  37    -0.038232369682542
  38     -0.14056671305578
  39     0.060364596459343
  40       1.3361148339751
  41      -0.1253938863141
  42    -0.066624888887971
  43     0.051775950218216
  44      0.19637042043078
  45      0.22287717475102
  46    0.0042958015404208
  47    0.0010894885152246
  48      0.20330754014397
  49     -0.49504614366298
  50     -0.06917246227108
  51     -0.06326435438752
  52    -0.014996342343164
  53      0.26129525709607
  54      0.31678055370675
  55    0.0015295839514751
  56    0.00044109724546086
  57      0.04244475739976
  58    -0.017860900502877
  59    -0.032026350283678
  60     0.011581555739527
  61    -0.027102476060921
  62     0.040356442013087
  63    -0.077938793210932
  64      0.15805355890818
  65     0.010029260408099
  66     -0.20440335332434
 Sym= A
 Ene=    0.9649644644
 Spin= Alpha
 Occup=   -0.00000
   1      0.24466189751746
   2      0.56944920061962
   3     -0.02498827470974
   4      0.29696167660968
   5      0.90238504888165
   6     -0.40817867034114
   7      0.23553673966599
   8     0.033564346440469
   9       0.9180732644498
  10      -1.0358488901746
  11      -1.1751243955834
  12    0.0067980920113773
  13     -0.46689946710609
  14      0.18036631721557
  15     -0.22465171215041
  16     0.017925567386184
  17       0.1261630042836
  18       2.0620714027116
  19      0.55819066778707
  20     -0.95718983816713
  21     0.053973981066554
  22     0.043133476273183
  23      -2.0039215049151
  24      0.16843065696948
  25     -0.15776166275105
  26     -0.65101337336656
  27      0.35596577068983
  28       1.2627426910295
  29        1.525011275504
  30      0.18147562849092
  31     -0.70820723276884
  32      0.01828099465337
  33      0.28469092202382
  34    -0.0062607163472105
  35    -0.060333834906238
  36      0.80491341783239
  37    -0.049331536555153
  38    -0.017027954142518
  39      0.18945373458644
  40     -0.41526529523835
  41      0.33512731353177
  42      -1.0002606209863
  43    -0.0074441272466068
  44      0.51255587436598
  45     -0.10895478050532
  46     -0.31410780272338
  47    -0.0011428162955748
  48    -0.022780859647364
  49    -0.059193096645669
  50     0.019219758921991
  51    -0.020918485400386
  52    -0.016461870714288
  53      0.14397358344593
  54    -0.015247212886789
  55      0.24127493803165
  56    -0.00042203730920936
  57    -0.080998874828422
  58    -0.022130892398269
  59     0.040674722354662
  60    0.0052168254058027
  61     0.022106131213223
  62    -0.024914216610491
  63     -0.07391769816326
  64    -0.0020798957104934
  65    -0.023040332298437
  66     0.011290985973304
 Sym= A
 Ene=    0.7369198813
 Spin= Alpha
 Occup=   -0.00000
   1       0.2524144026794
   2      0.92527845877073
   3     0.083677269401689
   4      0.18058902577409
   5      -3.0954128355152
   6     0.020545087168186
   7      0.10837747717214
   8     -0.46561370285186
   9      -1.3449488990225
  10     -0.50036818570071
  11      0.94163118017036
  12    -0.017805243694206
  13     -0.74727777778214
  14       2.9241180863981
  15      0.02947250006452
  16      0.13239555389292
  17     -0.10268401225714
  18     -0.91724189166556
  19      0.30019972169171
  20       1.1591274188831
  21    -0.0042100644686335
  22      -0.1876133572281
  23      0.24582549628823
  24      0.25378869313639
  25      0.14575602537376
  26      -0.1436521382793
  27       -0.328923235023
  28      0.21924613477689
  29      0.24775034937519
  30     0.033928613154367
  31     -0.62893695755416
  32    0.0071647801680117
  33     -0.12391219978387
  34    -0.028813209131985
  35      0.08259584392288
  36      0.42772549991838
  37     -0.12114094156747
  38     -0.02983242439966
  39     -0.04535736552811
  40     0.062533326480994
  41      0.17583326356469
  42     -0.24593979541438
  43      0.02798377148461
  44     0.047515919759567
  45       -0.060470813539
  46     -0.18697765554099
  47    -0.00021728400859593
  48    -0.013888966040168
  49    -0.077357612548242
  50      0.04548134342249
  51    -0.017128193183703
  52    -0.017871139227449
  53     0.083815386090471
  54     0.040425735818933
  55     0.063210877432157
  56     0.001777823797602
  57    -0.0085265292373429
  58    -0.062390310426019
  59    -0.0084375677694962
  60     0.022462355415467
  61     0.032770971915778
  62    0.0047880781178067
  63    -0.0045952758812986
  64     0.030039661161778
  65    -0.0040279097245148
  66    0.0080876005478331
 Sym= A
 Ene=     1.202077598
 Spin= Alpha
 Occup=   -0.00000
   1     -0.12758092348977
   2     -0.18050992175637
   3    -0.024014752343268
   4     0.046851603466041
   5      -1.0797961500934
   6      -0.3544173803502
   7     -0.19451405997654
   8     0.091524388832577
   9       0.2071976801177
  10      0.48461212082057
  11      0.54458601567946
  12    -0.011976348706366
  13     -0.87723228468037
  14       2.8478528673591
  15      0.35344434420944
  16     0.067817052351066
  17     0.051812881916895
  18     -0.64777043975844
  19      0.33982372841241
  20      0.59238610015699
  21     0.077964432292431
  22       1.3241553181858
  23      -3.8603863925843
  24    -0.046929199172186
  25     0.077252166335615
  26      0.23734065426408
  27      0.45535695198432
  28      0.80207796808917
  29     -0.70559751987445
  30      0.16331138018559
  31      0.65500173804743
  32      0.17945887836478
  33     0.073965532371221
  34    -0.046210881783499
  35     -0.21813848480282
  36       1.2146292408336
  37     0.055516563643545
  38     0.075415831237502
  39     -0.22385274762012
  40      -1.7014651072236
  41     -0.30691931088313
  42      0.64991393183789
  43    -0.095783035983993
  44      -0.6307332828973
  45     -0.30580210239982
  46     0.051182800349559
  47    -0.013313506822967
  48     -0.25893708994211
  49      0.99284057390294
  50     0.074530504390142
  51     0.060058482078754
  52     0.011156002085342
  53     -0.44992449934821
  54     -0.54207353720721
  55    -0.077717576545344
  56     0.002864321364779
  57    -0.035397712567227
  58    -0.057180167958631
  59     0.026467828297932
  60     0.019488707795709
  61     0.082681802499984
  62    -0.030737052100049
  63      0.20137320694384
  64      -0.1633029071088
  65    -0.008502960870698
  66      0.30542385432262


==> anc/c2h6n4_scdmet_N2Hb_natorb_r124.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
H   1   1    -4.65205370847044     1.17289453213602     2.26029772030203
N   2   7    -5.19190339742878    -0.13164763197706     0.85841006397181
N   3   7    -3.49176406896976    -0.45795686503793    -0.71186163868778
C   4   6    -1.10289880854493     0.93690644506039    -0.41986304764611
H   5   1    -1.11243374586102     2.11165109502419     1.30249381351847
H   6   1    -0.90727562280819     2.17435081745496    -2.06945222493207
C   7   6     1.10289880854494    -0.93690644506039    -0.41986304764611
H   8   1     1.11243374586102    -2.11165109502418     1.30249381351847
H   9   1     0.90727562280819    -2.17435081745496    -2.06945222493207
N   10   7     3.49176406896976     0.45795686503793    -0.71186163868778
N   11   7     5.19190339742878     0.13164763197706     0.85841006397181
H   12   1     4.65205370847044    -1.17289453213602     2.26029772030203
[GTO]
1 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

4 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

11 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

12 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=   -0.6046253396
 Spin= Alpha
 Occup=    2.00000
   1    -0.0055186432787959
   2    0.0006821614661639
   3      0.01350084687668
   4    -0.031442342160711
   5    -0.065077661279625
   6     0.095524238912248
   7     0.081459596792191
   8    -0.092520492155247
   9     0.058486291717972
  10     0.050194110986927
  11    -0.050576563281461
  12     0.012206029666167
  13    -0.0087964016352572
  14    -0.051794729376965
  15     -0.10575335642432
  16      0.12533904095332
  17     0.048792517748282
  18    -0.024502480459658
  19     0.063136740982979
  20    -0.00098686738452575
  21     0.014734347304338
  22    -0.024465016904673
  23     -0.05450950095101
  24     -0.14692707403076
  25      0.25662017562091
  26     0.064600742067166
  27    -0.083215306884363
  28      0.15032225782733
  29     0.059319434851473
  30      0.13071726704402
  31      0.11260951229182
  32     0.042347326305765
  33     0.030913359974226
  34    -0.0088337602002564
  35    0.0091389423645766
  36      0.10031461533072
  37      0.11440307834812
  38     -0.29951089664335
  39     -0.19565965605459
  40     0.060036834727755
  41     -0.13352246996129
  42     -0.13912725033961
  43    0.0092690550013597
  44     0.010794163665794
  45      0.21953255887235
  46      0.14273831925968
  47     0.010831404586957
  48    -0.017783782486011
  49    -0.052881908570361
  50     0.049785636722292
  51    -0.0053153431409106
  52    -0.033502599804374
  53     0.040698342255896
  54     0.022940494580042
  55    -0.0029378833818173
  56    -0.010526092422885
  57     0.023688665494951
  58     0.029408530583811
  59     0.026998296304323
  60     0.043286907908075
  61    -0.010241643860992
  62     0.013212967215891
  63     0.029170952233051
  64     0.008742930408861
  65    -0.016510214234055
  66    -0.012616769879646
 Sym= A
 Ene=   -0.7366331077
 Spin= Alpha
 Occup=    2.00000
   1      0.20303969682067
   2      0.11849383156126
   3     0.031273159964746
   4     -0.02618683383942
   5    -0.010864167352007
   6      0.14165274423152
   7      0.11462359587895
   8      0.32800596885267
   9      0.12728094704513
  10     0.037672293047649
  11      0.13892442742196
  12    -0.068526528602551
  13     0.062973593691817
  14      0.12436335164585
  15      0.29930707542951
  16     -0.01321894445691
  17     0.044381565772407
  18      0.16829478385554
  19    -0.025022932110011
  20     0.027179259268299
  21     0.060982462522801
  22    -0.076854606716735
  23     -0.15337761492449
  24     -0.20902053023478
  25    -0.096875800260574
  26    0.0097846907168215
  27    -0.058322510675152
  28    -0.033284287213834
  29     0.035606119174532
  30      -0.0571953945634
  31    -0.027295002118893
  32    -0.076896361411237
  33    -0.0062229903470067
  34    1.8316539550948e-05
  35    -0.045028788809334
  36    -0.082766964367311
  37     0.095588760461595
  38    -0.081981669781344
  39    0.0044638782945043
  40     0.037159484658391
  41    -0.039671887872402
  42    -0.016332054740328
  43     0.014771080956781
  44     0.037685419029953
  45    0.00010693168043525
  46    0.0010952429529971
  47    -0.035062744959428
  48     0.082865359956545
  49      0.14949494538882
  50     -0.01392054765095
  51    0.0059162488256062
  52    -0.036719187111189
  53    -0.019922045269061
  54      0.00478831294179
  55    -0.012590979061402
  56     0.012580202952483
  57    -0.026325940441372
  58    -0.054081996525695
  59    0.0084112936165809
  60      0.02625230847209
  61    -0.019527954687466
  62     0.019449871031321
  63     0.016852413519111
  64    0.00044128234514843
  65    -0.024283549101305
  66    -0.0024037205363386
 Sym= A
 Ene=    -0.635110862
 Spin= Alpha
 Occup=    2.00000
   1    -0.095671993742878
   2     -0.05574125650155
   3    -0.051302958877348
   4     0.075334132961391
   5       0.1545789544985
   6      -0.3496986610496
   7     -0.15101309144062
   8     -0.04029674977685
   9     -0.25117535383453
  10     -0.10123800949302
  11    -0.024389816116481
  12    -0.016422938274482
  13      0.06248214935281
  14      0.16274332175986
  15     0.080275394869815
  16    -0.073396357958252
  17     -0.16236801904697
  18      0.02463495800595
  19    -0.022306035816167
  20    -0.080150618872166
  21     0.035067741311005
  22    -0.081335882128524
  23     -0.07028071564769
  24     -0.12057914566585
  25     -0.10633078122619
  26        0.223164399808
  27    -0.047001408726923
  28    -0.055067208711634
  29      0.13348090390508
  30     0.071397893858094
  31     0.076735033364239
  32     -0.20003443009655
  33     -0.12386242070802
  34     0.053566517454637
  35    0.0095898935342747
  36    -0.022626547806312
  37    0.0093381587096015
  38     -0.09660239080652
  39    -0.072486594548588
  40    -0.015279831294338
  41    -0.057444441196558
  42    -0.049922305439456
  43    -0.012646247993898
  44    -0.019873032166369
  45     0.080562761226819
  46     0.063272315077494
  47    -0.030113203058958
  48     0.079572843480281
  49      0.16652813140826
  50     0.018906715058973
  51     0.043127641575629
  52     -0.07214915767485
  53    0.0070713567452868
  54      0.02710861587898
  55    -0.033924679453119
  56     0.062104356965441
  57    -0.088992011473545
  58     -0.14374745069554
  59     -0.02939859427453
  60     0.018647828219537
  61    -0.029808465001201
  62    -0.014960387307916
  63    0.0084077600970702
  64    -0.0018002634736461
  65    -0.032238810668199
  66     0.016772566154578
 Sym= A
 Ene=   -0.8541669695
 Spin= Alpha
 Occup=    2.00000
   1    -0.023282608947394
   2    0.0068835698752108
   3     0.028276683834355
   4    -0.064229896568782
   5     -0.16465925052954
   6      0.22773440632686
   7     0.014516881399289
   8    -0.097419915574523
   9      0.13489655421668
  10     0.034827174830244
  11    -0.025783705606358
  12    -0.045746425935938
  13     0.082971714377092
  14     0.098443521481109
  15      -0.1391604170935
  16    -0.062771182696186
  17     0.076993278454685
  18    -0.029912925819912
  19    -0.022905494627748
  20     0.020290722796971
  21     0.071901239677353
  22     -0.14730794868191
  23     -0.27655567312736
  24      0.13217590054098
  25      -0.1467079722148
  26    -0.034923953579582
  27     0.050930468657893
  28     -0.04076934233468
  29    -0.029974705134045
  30     -0.12845351604571
  31    -0.052366019375129
  32    -0.077851590310594
  33    -0.015453087678215
  34    -0.094535155086457
  35      0.23534398265218
  36      0.33201617494305
  37    -0.048968143865538
  38    -0.070267321648708
  39     0.023643101929922
  40    -0.038658853710222
  41    -0.0040149129161652
  42     0.018305638741086
  43      0.12004411643779
  44     0.036758783531391
  45       0.1011885692728
  46     0.022980508278633
  47     0.040192363682463
  48    -0.038983961733274
  49    -0.073960821066103
  50    -0.029301348065468
  51    -0.046105399053773
  52     0.041587650165849
  53     0.031248543177598
  54    -0.022668530925877
  55     0.048496655115316
  56     0.091085435947105
  57      -0.1213282037821
  58     -0.15635299798576
  59    -0.0087769825402451
  60     0.034405624700754
  61    -0.054259613903841
  62    0.0056514231637316
  63     0.017792595107603
  64    -0.023200797434099
  65    -0.075588425381568
  66    -0.028312954069212
 Sym= A
 Ene=    -2.481789844
 Spin= Alpha
 Occup=    2.00000
   1    -0.051700731908195
   2     0.006993191114559
   3     0.060065590441003
   4     -0.15049003345713
   5      -0.2260592613546
   6     0.044691451138672
   7    -0.0034038845407685
   8    -0.037886421683082
   9     0.012069528122113
  10    -0.00046904510041269
  11    -0.0093332919158443
  12    -0.031995780284601
  13      0.10933112770348
  14      0.17266261138664
  15     0.067156830594354
  16     0.019979496964089
  17    -0.032436694859273
  18     0.011272190415264
  19     0.010934833906951
  20    0.0011384079014826
  21    -0.013666144303275
  22      0.11781481772633
  23      0.11586968780798
  24    -0.043429182884141
  25      0.02614713513427
  26    -0.0073129595311021
  27    0.0094949306425946
  28     0.016598806489188
  29    0.0032157886506935
  30     0.047881056454555
  31     0.013807624388064
  32     0.045646333878621
  33    0.0046257214546182
  34      0.23994971884995
  35    -0.070577218501255
  36     -0.10950930963892
  37     0.011671419202407
  38     0.083939451620141
  39     -0.02964811387724
  40     0.010097243667881
  41     0.028412458808076
  42    -0.018716087386179
  43    -0.084004925558841
  44    -0.058966703468174
  45    -0.043720571961816
  46    -0.013618095598508
  47    -0.017431273497094
  48    -0.045934384448266
  49     0.055421919923252
  50    -0.0064482364915896
  51    -0.017860276694128
  52     0.026112158016542
  53     0.019305866283314
  54     -0.05097303507543
  55     0.080358556761652
  56      0.37768102852995
  57     -0.22887174692268
  58     -0.29957074873223
  59     0.039061415031497
  60      0.13578474699959
  61      -0.1606290244204
  62      0.06720064665714
  63     0.072139829329426
  64    -0.055961542979641
  65     -0.21189148147116
  66    -0.091744695626546
 Sym= A
 Ene=    -8.180475958
 Spin= Alpha
 Occup=    2.00000
   1     0.072967476786599
   2    -0.0010455913203254
   3    -0.061289422902166
   4      0.16631226182709
   5      0.28292639128812
   6     -0.10971459193881
   7    -0.031919783824449
   8      0.12348564015539
   9    -0.040163782068132
  10     -0.03291916844361
  11     0.047748696879294
  12     0.076042375452247
  13     -0.15461929181031
  14     -0.25286517934247
  15    0.0083714073375602
  16    -0.037145852878597
  17      0.01476573457745
  18    -0.0054544136222712
  19    -0.041411194229286
  20    0.0030916715752673
  21     0.077766984554867
  22     0.011376767389821
  23     0.087893822731184
  24      0.02698042523176
  25     0.065671677718919
  26    -0.028255620133759
  27    -0.030516451713722
  28     0.011765530518987
  29     -0.03122242183648
  30     0.012469722685439
  31    0.0010093075938659
  32     0.051203039097144
  33     0.029305572132524
  34     -0.40369640901112
  35     0.054167800069851
  36     0.083272594701767
  37     0.028300903525688
  38    -0.055096792476856
  39      0.04374622082205
  40     0.031874634306102
  41    -0.032630579793098
  42     0.035221824694188
  43     0.061788978085519
  44      0.02096615298101
  45     0.021974867517855
  46    0.00082597751137977
  47    -0.074141888537188
  48    -0.097885390817968
  49     -0.11405403680792
  50    -0.024059409897141
  51    -0.069835359332051
  52     0.069775593999322
  53    -0.00014100103418394
  54    -0.044599095389497
  55     0.058826404967461
  56       0.6547950331956
  57    -0.073188839843895
  58    -0.096867937177582
  59      -0.0171555454226
  60    0.0076541795310402
  61    -0.020051321804099
  62    -0.0037179383361723
  63     0.010188397608529
  64    -0.013765520812216
  65    -0.044548876934045
  66    -0.024174126646349
 Sym= A
 Ene=    -6.851940566
 Spin= Alpha
 Occup=    2.00000
   1    -0.035055655672962
   2    0.0041233981064571
   3     0.034204666838407
   4    -0.085585211941461
   5     -0.14073971798769
   6     0.076185504845351
   7     0.021952649003697
   8    -0.073801607135873
   9     0.040133961281912
  10     0.024062929868029
  11    -0.031576831386503
  12    -0.0040012312047539
  13     0.057985546767934
  14      0.11434586538681
  15    -0.049337024678441
  16    -0.0072391283339857
  17    -0.0063574449885202
  18    -0.0044467156214359
  19     0.012201369244551
  20     -0.01364419871154
  21      0.12124616744062
  22    -0.071653897506827
  23     -0.14543872806428
  24     0.031920589827361
  25    -0.066315407760343
  26     0.024512938274662
  27     0.029160502911933
  28     -0.01447318060084
  29     0.031798517253245
  30    -0.035960452925728
  31    -0.0094277006653463
  32    -0.068499093546381
  33    -0.032606703705108
  34     0.056147350017984
  35    -0.020728380944689
  36    0.0021078660777802
  37    -0.0023458681663378
  38     0.071040390116537
  39    -0.079134808816376
  40    -0.030068591441255
  41     0.045458516562608
  42    -0.056491485077752
  43    -0.074212261451924
  44     -0.04744976196278
  45    0.0035376188181036
  46    -0.00097033647302431
  47     -0.27996753588427
  48      0.11071868417426
  49      0.12141377165842
  50     0.014034037660169
  51     0.051699394399569
  52    -0.055318534533354
  53    -0.0045769122948723
  54     0.023826846926855
  55    -0.032953409886092
  56      0.47332545404778
  57      0.26573597084638
  58      0.28125306254507
  59      0.13699840318831
  60     0.066873419465913
  61    -0.00017478826960947
  62      0.11545933547716
  63     0.042976498796157
  64     0.016695966586765
  65     0.025812613927955
  66    -0.022526322532298
 Sym= A
 Ene=    -2.249354561
 Spin= Alpha
 Occup=    2.00000
   1    -0.0065230438530032
   2    -0.0083552256190293
   3    -0.0054760986740501
   4     0.018337707352976
   5     0.055668891846745
   6    -0.067076738668838
   7    -0.078859580687311
   8     0.059869183846069
   9    -0.037731579512015
  10    -0.056278953597875
  11     0.033483155695852
  12     0.039489988972071
  13    -0.022606760785133
  14    -0.015511662781278
  15     0.045585469121861
  16    -0.066120262950841
  17    -0.016193345916309
  18     0.015142922016922
  19    -0.044001700892847
  20    -0.0024986514244058
  21      0.14972355139563
  22    -0.0053898308190406
  23    0.0077947427656851
  24    -0.0019584526172842
  25    0.0066595433430101
  26    0.0099973970415761
  27    -0.031840877480902
  28    0.0044943775207393
  29    0.0004872768064205
  30    0.0054845465961347
  31    -0.0002227173839926
  32    -0.012604846226702
  33    -0.027583544138741
  34     -0.17755185143925
  35     0.091750075736065
  36      0.14698084612599
  37      0.16061122830625
  38     0.075635750276866
  39    -0.040392750288451
  40     0.073376980850068
  41     0.031670552719335
  42    -0.011868851468361
  43    -0.045594558360403
  44     -0.10497772223859
  45     0.019008987950159
  46    -0.014504385863208
  47      0.12117999779008
  48    -0.090707664863364
  49     -0.12379762788651
  50     -0.11790929041908
  51     -0.20226813567573
  52       0.1821388825835
  53    -0.045307825052165
  54     -0.17454826050403
  55      0.20022979442135
  56     -0.36402065578699
  57      0.17576118995795
  58      0.24368565376768
  59      0.27734910357421
  60      0.22093916801683
  61     -0.11307292914855
  62       0.2711631157337
  63      0.15378068563562
  64    -0.024593526414065
  65       -0.178827715404
  66     -0.19790743653955
 Sym= A
 Ene=    -9.578226281
 Spin= Alpha
 Occup=    2.00000
   1    -0.018201977863684
   2     0.012466037390679
   3      0.04168083280034
   4    -0.081735000325221
   5     -0.12533217732198
   6     0.048532762079313
   7     0.062960954475842
   8    -0.067687696984163
   9     0.027996311751336
  10     0.047090459007765
  11    -0.038431024961696
  12     0.055546045572804
  13     0.048231743069311
  14     0.075959698310787
  15    -0.028257363072624
  16     0.033219825318866
  17    -0.025992577245845
  18      -0.0116542660682
  19     0.028337348102243
  20    -0.025158175883886
  21      0.44791263743512
  22     0.024981988231726
  23    -0.037497513052334
  24     0.029174709789368
  25    -0.049186634590592
  26     0.041413539563703
  27     0.030110428987538
  28    -0.013026931799174
  29     0.038364146792837
  30     0.012455537891046
  31     0.012246706673543
  32    -0.037760431230277
  33    -0.022521088555117
  34     -0.69304216807002
  35    -0.062579757519493
  36    -0.029074376033041
  37    -0.091676025960582
  38     0.034247864915961
  39    -0.044368197299237
  40    -0.053326699732372
  41     0.025767259429705
  42    -0.039102178706645
  43    -0.045687511061795
  44    -0.013384721734149
  45    -0.00059063739118021
  46    0.0067830293024326
  47      0.23558250090257
  48     0.063969923664539
  49     0.085907543020378
  50     0.055732810034242
  51     0.096312783035454
  52    -0.083303021082945
  53     0.032157582437232
  54     0.064874394398383
  55    -0.063514743068278
  56    -0.079165415691728
  57     -0.04938294847122
  58    -0.073109545560768
  59    -0.035051999399246
  60    -0.0090786295516071
  61    -0.013301126734764
  62    -0.037368084331157
  63    -0.018146277531987
  64    -0.0042385712113601
  65    0.0052121697382224
  66     0.033158589277004
 Sym= A
 Ene=    -14.72048632
 Spin= Alpha
 Occup=    2.00000
   1    -0.011293940118559
   2    -0.0068158869296635
   3    -0.0057528191954024
   4    0.0057869895763382
   5    -0.0057780678871456
   6    -0.0012296763940631
   7    -0.032410349219181
   8    0.0028634479393207
   9    -0.010942799653165
  10    -0.021070589533556
  11    0.0085511510930397
  12    -0.046438719373691
  13     0.038812970395465
  14     0.049857601454476
  15     0.026537046201339
  16    -0.010582544207456
  17    0.0096006000416858
  18     0.012548445364897
  19    -0.0069465187770359
  20     0.012736197314412
  21     -0.14203640965583
  22     0.020744138091961
  23     0.027171348953347
  24    -0.023112247698348
  25    -0.0045820661059241
  26    -0.0054771174192105
  27    -0.0029222100198877
  28    -0.0010484464549258
  29    -0.005883958712292
  30     0.003339350889391
  31    -0.0018958221382834
  32    0.0094840108310416
  33    0.0019194318593427
  34      0.14280081384921
  35    0.0079705601265232
  36     0.010897879775735
  37    -0.005404421959281
  38    -0.020612438405457
  39      0.01445659705213
  40     0.015148128704008
  41    -0.0087053550240157
  42     0.010758508508703
  43     0.015406075877616
  44    0.0076233558970327
  45    0.0024950777492279
  46    0.0015786399575372
  47      0.91889263673226
  48    -0.019427629040792
  49    -0.089888226475282
  50      0.01174669932114
  51    -0.013462743281747
  52     0.023210190507707
  53     0.001819719278523
  54    -0.0015642306323515
  55    0.0011044825606179
  56      0.27271874540334
  57     0.073555969124929
  58      0.10071368460646
  59     0.019376911021411
  60    -0.0064794538670552
  61     0.021989123697569
  62    0.0064298517823805
  63    0.00016398215963251
  64     0.005678795646161
  65      0.02581284997034
  66    -0.0024383125577389
 Sym= A
 Ene=    -1.684761247
 Spin= Alpha
 Occup=    2.00000
   1      0.10805439500087
   2     0.023715155652667
   3    -0.065210046490045
   4       0.1679084899422
   5      0.25064570286673
   6     0.014654054094136
   7     0.083220819053014
   8     0.058255869176538
   9     0.046664055138619
  10     0.050479381844046
  11    0.0058156863202264
  12      0.02444694636336
  13     -0.15544699135693
  14     -0.26446630659344
  15     -0.10359427497294
  16    -0.004485550838198
  17       0.0436226930086
  18    -0.028082365665028
  19    -0.0042699248496502
  20    -0.015789516553265
  21     -0.20040379711543
  22    -0.032578073862104
  23    -0.015145854078449
  24       0.1576689399516
  25    -0.038316114637133
  26    -0.045327185211995
  27     0.056470567564605
  28    -0.018468668855297
  29    0.0058888898589462
  30    -0.043653694078491
  31    -0.036050948591717
  32     0.010610742405455
  33     0.018182404042824
  34     0.081008075553809
  35    -0.022994658288779
  36     0.021651903453218
  37     -0.18373846742312
  38     0.028045865857793
  39     -0.12023723870864
  40    -0.091463106962174
  41     0.028421846300199
  42    -0.095448108256674
  43    -0.067204661909041
  44    -0.018255385030666
  45      0.04993216298872
  46     0.018371202528698
  47       0.0772794080515
  48     0.074011674959076
  49      0.11418424041399
  50      0.14711685541119
  51      0.18906541192706
  52     -0.14766426622606
  53     0.090270384393619
  54      0.11264959476808
  55    -0.085910638589188
  56    -0.088406062579609
  57    -0.029550530913576
  58    -0.046345111765243
  59      0.09055432820035
  60      0.14006950286479
  61     -0.13099867084944
  62     0.062659534796168
  63     0.059503999876446
  64    -0.042718443349129
  65     -0.11250981640419
  66    -0.029570929545739
 Sym= A
 Ene=    -6.381916409
 Spin= Alpha
 Occup=    2.00000
   1     0.036438140626642
   2     0.058852179849405
   3     0.080658413199448
   4     -0.16227158264706
   5    -0.067489006629515
   6    -0.060059093321147
   7     0.026842370114093
   8      0.13397139082707
   9      0.04008086799174
  10      0.01182953249667
  11     0.027134459264561
  12      0.27300356942297
  13      -0.2311084128062
  14     -0.22554278799876
  15     0.014378809145819
  16     -0.12126890184076
  17     -0.11773002259462
  18    -0.023429408024907
  19    -0.092880420643395
  20    -0.072344007989542
  21      0.60568979793697
  22    -0.090280678686403
  23    -0.040635810020218
  24     0.074455665189533
  25     0.061041483251378
  26    0.0095325052576807
  27    -0.00080267721174211
  28    0.0052647748842636
  29    0.00085424449592876
  30    0.0038516964334573
  31     0.031981163877935
  32    -0.0084226518771501
  33     0.020287385132669
  34      0.40306311814437
  35    -0.026927964242892
  36    -0.034322182457767
  37    -0.018038001595275
  38    -0.053285237470362
  39     0.010258703160758
  40    -0.013039918613598
  41    -0.023199767171545
  42    0.0081737101131976
  43      0.01734298511128
  44     0.027264717311835
  45    0.0077917308977896
  46     0.019579140396999
  47      0.10033286011103
  48    -0.034584315339834
  49    -0.038158692279122
  50     0.042910572893868
  51     0.031088052984402
  52    -0.016632301071306
  53    0.0088334294917708
  54     0.027477807721938
  55    -0.026371648298836
  56    -0.0016173605604489
  57    -0.021735033283259
  58    -0.010245920909971
  59    -0.029627698559781
  60    -0.023690851287878
  61     0.012559125876916
  62    -0.038806883632844
  63    -0.016968137575181
  64    -0.0036958393057516
  65     0.020706821298222
  66     0.023533721189092
 Sym= A
 Ene=    -1.282600363
 Spin= Alpha
 Occup=    2.00000
   1     -0.01730533895056
   2    -0.031933003718421
   3    -0.022908929969884
   4     0.046895394344258
   5     0.052540715958424
   6       0.0119723939332
   7     0.046526101662837
   8    -0.089978397314877
   9    0.00091345163400519
  10     0.033947451466106
  11    -0.041303041718401
  12     0.029781102679541
  13    -0.078797311646007
  14    -0.084569035994338
  15     -0.13377360302236
  16      0.09085041659773
  17     0.033529415931205
  18    -0.031416086901264
  19     0.072236710574311
  20     0.013765862036217
  21     0.022607239764988
  22     -0.20931993356254
  23     -0.21244598722774
  24     -0.04119692548435
  25     0.082809408162151
  26    -0.040940601568301
  27    -0.032526856358495
  28     0.036569796094147
  29    -0.035011152019425
  30    -0.077276997734706
  31    -0.028928196939386
  32     -0.02861002748258
  33    0.0024291189470856
  34    0.0077661224236966
  35    -0.093381968407564
  36     -0.11818702402042
  37      0.25280653885813
  38     0.097777561793786
  39    0.0029348274065042
  40     0.043389155739767
  41     0.036412409567395
  42     0.020749784735521
  43    -0.070956559715343
  44    -0.047458726948373
  45    -0.089755842817939
  46    -0.043928447908622
  47     0.062628176354877
  48      0.16175586395454
  49      0.28109877850361
  50     -0.17348638921465
  51     -0.10781623139748
  52     0.032055319650392
  53    -0.095854908771527
  54    -0.088388760464301
  55     0.058700226208232
  56     0.067194882890539
  57        -0.12260488031
  58      -0.2045128612437
  59    -0.053436835589892
  60    -0.018801312121842
  61    -0.0083950458946025
  62    0.0077887789534876
  63    -0.0028066552764077
  64    0.0070412231523498
  65    -0.039403661956334
  66    -0.0076062873799827
 Sym= A
 Ene=    -1.249217837
 Spin= Alpha
 Occup=    2.00000
   1    0.0081369871744017
   2     0.015066416954011
   3     0.011535144285615
   4     -0.02304239348359
   5    -0.0062305571468893
   6    -0.037755473462762
   7    -0.039729543028583
   8     0.062858902322543
   9    -0.0096667660937928
  10    -0.030725655619495
  11     0.031142812960621
  12     0.028305318298325
  13    -0.0098789928268235
  14    -0.017669125001829
  15     0.049910368714857
  16    -0.056644030536401
  17    -0.043573476403103
  18    -0.0046253633852877
  19    -0.050664783197534
  20    -0.015107024372228
  21     0.015099080014538
  22      0.14223719642771
  23      0.13414866931244
  24     0.039030034483519
  25     0.070579220667965
  26     -0.04937602882665
  27    -0.0065805681774082
  28       0.0358648089647
  29    -0.027260115435069
  30      0.04954129102383
  31     0.016031219954864
  32      0.10257189329526
  33     0.054058610350198
  34     -0.03844926891085
  35      0.19781598383702
  36     0.087785714787716
  37       0.1003431513817
  38     0.057751548898686
  39    0.0016036955057121
  40    0.0071616193185311
  41    -0.010906727880022
  42    0.0099484117959953
  43     0.059023536833888
  44     0.032850848623241
  45     0.029479382967825
  46    -0.011151199973508
  47     -0.10151322772721
  48      0.32763160902405
  49      0.42235488790023
  50      -0.1294178029871
  51    0.0077307981108368
  52    -0.087477898434716
  53     -0.05296431883036
  54     0.010622292449139
  55    -0.041468372835439
  56     0.011826627225354
  57    -0.033371663486583
  58     -0.13059854247434
  59    -0.0079685424848441
  60     0.016693123042871
  61     -0.02573488544438
  62     0.035773204871673
  63     0.012120172922604
  64    0.0072183270202139
  65    -0.016991494599829
  66     0.021723540624374
 Sym= A
 Ene=   -0.7895141705
 Spin= Alpha
 Occup=    2.00000
   1    -0.062344190023226
   2    -0.012212719270519
   3     -0.01037824212091
   4     0.015380297366044
   5    -0.024773763783659
   6     0.041074038118973
   7     -0.24652546699192
   8     0.024915179453871
   9      0.01481297232623
  10     -0.14433660820641
  11     0.059314560069416
  12    -0.069302278539413
  13       0.1200773233446
  14       0.1947630109176
  15    -0.042835285553681
  16     -0.25639085367737
  17    -0.012576678222831
  18    0.00033460009015943
  19     -0.16850475775976
  20    0.0082055176795037
  21     0.052657742941196
  22     -0.10383970067685
  23    -0.080125249930197
  24    -0.040252020090259
  25      0.16710060177807
  26     -0.19911896204634
  27     0.021082721566481
  28     0.071525355883002
  29     -0.13182864693129
  30    -0.077787749915545
  31    -0.018647549801294
  32      0.14456884521378
  33      0.14028937997714
  34    -0.043751871542755
  35     -0.12645756189094
  36       -0.174175905118
  37     0.056835776633372
  38     -0.16218204457767
  39     0.092392855155485
  40     0.030632523014841
  41       -0.094702107182
  42     0.069845392977875
  43     0.090317452054012
  44      0.12678603395289
  45    -0.039943239540635
  46    -0.0011055972843482
  47    -0.034023149657604
  48     0.031112351590114
  49     0.077618571620124
  50      0.10597051520608
  51      0.11036807579468
  52    -0.087724279173001
  53     0.021404095908018
  54     0.074216996969735
  55    -0.086610126922304
  56    -0.044532961434685
  57    0.0058889418906644
  58     0.022594774109864
  59     0.047461707273922
  60     0.060301985340203
  61    -0.044827289812965
  62     0.019875582174932
  63     0.032682461419878
  64    -0.023232336285925
  65    -0.026695866593587
  66    0.0081252942845671
 Sym= A
 Ene=   -0.5377189561
 Spin= Alpha
 Occup=    2.00000
   1     -0.18081760371633
   2     -0.16622525544411
   3     0.017083891325149
   4    -0.019600090624723
   5    -0.033384612781987
   6     0.056799123276545
   7     -0.29253184616878
   8    -0.027348644995704
   9    -0.039653939187373
  10     -0.19100763230362
  11     0.029443685926677
  12     0.071289681555474
  13     -0.17605484798928
  14     -0.23631483458981
  15      0.12868021629451
  16     0.081645141940815
  17      0.42878730120794
  18     0.073507227266427
  19     0.091222859157002
  20      0.33023970254903
  21    -0.0079196701150431
  22     0.055737540948804
  23      0.11445100768469
  24    -0.093242536966652
  25    -0.066720595144923
  26     0.054910708541017
  27    -0.033242740315638
  28    -0.049731577377135
  29     0.061154450247668
  30    -0.0082254057010503
  31    -0.073446072685595
  32    -0.016903880680962
  33    0.0044405003995371
  34    -0.0094418943837195
  35    -0.0091524979177311
  36    -0.049137187242151
  37    -0.019749459577503
  38    -0.0086801854327894
  39    -0.040976630672954
  40     0.023822872466859
  41    -0.017139375497987
  42    -0.057255701042639
  43    -0.024269606365454
  44    0.00049277387883674
  45     0.014363052587272
  46     -0.01466649442781
  47    -0.017207320312429
  48     0.038420480275324
  49     0.049443779427603
  50     0.010458174117322
  51     0.022418193022852
  52    -0.034790800265333
  53    0.0086733719567699
  54      0.02048299065437
  55    -0.020195274759834
  56    -0.0014522397854063
  57    -0.014082603142747
  58    -0.027767599480614
  59    -0.017093027705529
  60    -0.0042931896451392
  61    0.0023217404923463
  62    -0.013545769061831
  63    -0.0056743614655091
  64    0.0084210985265148
  65    0.0056990931426969
  66    0.0077404076659906
 Sym= A
 Ene=   -0.7428710532
 Spin= Alpha
 Occup=    2.00000
   1    -0.061066915990909
   2    -0.053088594522949
   3     0.021063799263961
   4    -0.070383344363878
   5    -0.031905506428869
   6     -0.21040245931553
   7     0.031722478818164
   8    -0.0030818346607063
   9     -0.15394066885252
  10    0.0029642997915871
  11    -0.0097107620185593
  12     0.033735828663668
  13    -0.056837349712526
  14     0.012069655756218
  15      0.18155036142633
  16      0.17417189740798
  17    -0.098742507306265
  18      0.03788772357525
  19       0.1353995049092
  20      0.03553033851713
  21    -0.035053021428586
  22     0.021024826837051
  23     0.025369035607536
  24     -0.11504714542539
  25     -0.12868217734502
  26     -0.30180511701374
  27    -0.046083397024409
  28    -0.036915158369416
  29     -0.15791147063306
  30     -0.20733021539616
  31      -0.1730976729243
  32     0.090692774309367
  33     0.028659712749901
  34    -0.060863637496726
  35      0.03473322814403
  36     0.064458430887191
  37    -0.024912674280463
  38    -0.044732214152981
  39      -0.1586706925787
  40    -0.0084664329539378
  41    -0.023852778222989
  42    -0.063924259718977
  43    -0.050055676494702
  44    -0.048041648654818
  45     0.096750708840836
  46     0.032352923727207
  47    0.0032530237133633
  48    -0.024363708282365
  49    -0.046214620075355
  50    -0.0029695920122871
  51    -0.023316954142572
  52    0.0050737291450068
  53    -0.0010567102826069
  54    -0.0099526294138449
  55    0.0088931793159207
  56     0.003351199829469
  57    0.0062470512616674
  58     0.010923984887926
  59    -0.027582287114883
  60     -0.02480667289819
  61     0.025663854094027
  62    -0.025760968275813
  63    -0.011482863319924
  64     0.011476258916572
  65     0.023562310125422
  66    0.0076662382514538
 Sym= A
 Ene=   -0.6038020378
 Spin= Alpha
 Occup=    2.00000
   1    -0.046165047410749
   2    -0.044393918884411
   3     0.014130874118124
   4    -0.045741325649588
   5    -0.037220913903892
   6     -0.11259248788681
   7      0.11347738918664
   8    -0.091598731998467
   9    -0.094089304781673
  10     0.060287612819834
  11    -0.059746058467653
  12      0.04897937926327
  13      -0.0806201321656
  14    -0.057478805003608
  15     0.040535717212371
  16      0.24736084484792
  17    -0.016368271804163
  18    0.00051644509324132
  19      0.17704328747018
  20     0.027881937342272
  21    -0.017419074012916
  22    0.0095395325732952
  23    -0.027495138944462
  24     -0.11702608040878
  25    -0.022850918897665
  26     0.015858560952238
  27    -0.064361094489829
  28     0.017053899996682
  29    0.0034553498527208
  30    -0.023614571842488
  31    -0.058446023656087
  32    -0.014334727082868
  33     -0.00388229309135
  34    -0.024944799909021
  35     0.013613510723267
  36      0.11280099780372
  37    0.00022570245206836
  38    -0.094840245551502
  39      0.31180384949833
  40     0.010506893010575
  41    -0.0094019011263414
  42       0.1608771771297
  43      0.22235308658789
  44      0.16375785482491
  45     -0.12038653210741
  46    -0.094404948726319
  47    -0.017540748552006
  48     0.044747924386737
  49     0.042071697752562
  50     0.087478951171055
  51      0.10015660550613
  52    -0.055443205953546
  53     0.049228815102376
  54     0.069017672318051
  55    -0.064843221133123
  56    -0.018794856468466
  57     0.036101051260307
  58     0.051075830855488
  59      0.13453294937728
  60      0.13397134660648
  61     -0.09902155209623
  62      0.10116842984813
  63     0.073926051233002
  64    -0.042516059289085
  65    -0.088329975397859
  66    -0.033994654205643
 Sym= A
 Ene=   -0.8897052913
 Spin= Alpha
 Occup=    1.97682
   1    -0.0014578663099216
   2    0.0022064273966076
   3    0.0007166006895793
   4    -0.0029449637619834
   5    1.0674146498234e-05
   6    -0.0062418006389915
   7    -0.004502862839368
   8    0.0068462163949897
   9    -0.0063224607983503
  10    -0.0080071666138164
  11    0.00095070072876761
  12    -0.0040323882833963
  13    0.0034705161259249
  14     0.043519069544724
  15     0.011991182503501
  16    0.0054964000187481
  17    -0.0014545378374871
  18     0.026835765772671
  19    0.0094332164882603
  20    0.00017305797196897
  21    0.0079183010016324
  22    -0.012815043361392
  23    -0.070683276883438
  24    -0.022940488734243
  25     0.011635136338383
  26     0.005610178557102
  27    -0.010216038803768
  28     0.026184720413194
  29     0.020681676788307
  30    -0.0022905332920991
  31    -0.0080283360031459
  32    -0.0055698266584614
  33    0.0071257317826026
  34    -0.016092548095968
  35     0.024130836204896
  36      0.11557105935549
  37     0.074510235511276
  38     0.038170036519341
  39    0.0032118863843515
  40     0.054753604102423
  41     0.038886362942588
  42    -8.626633182677e-06
  43     0.018908707244799
  44     0.018347710473012
  45    -0.021410110739389
  46    -0.028060301977212
  47     0.067715853501047
  48      -0.1598600272539
  49    -0.044911664013846
  50     -0.30183565531121
  51      0.10958860371864
  52      -0.3437925878864
  53    -0.058920420458996
  54     0.087164391945338
  55     -0.15530456774928
  56     0.058737851241541
  57     -0.14787016584165
  58     0.032533493281904
  59      0.37256050515408
  60    -0.027739436034469
  61      0.28492651306112
  62      0.15463282308888
  63      0.01770841696463
  64     0.078195831133096
  65     0.071331855941119
  66     0.082351737296357
 Sym= A
 Ene=   -0.5059823527
 Spin= Alpha
 Occup=    1.90928
   1    -0.0027718931919069
   2    -0.0076275996702472
   3    -2.5049731616021e-05
   4    -0.0013666797345383
   5    0.0045080286916841
   6    -0.0039459419370129
   7    -0.0073320982542296
   8     0.005297950543393
   9    -0.0053847803541835
  10    -0.0079218738722391
  11    0.0041253069996336
  12    -0.001778221212801
  13    0.0010272961782687
  14     0.024704952541525
  15     0.012046210618198
  16    0.0093804180576525
  17    0.0044174155999999
  18     0.020460727384929
  19    0.0083241682792708
  20    0.0075621871781035
  21     0.012381061875445
  22    -0.011682818820385
  23     -0.12110351786345
  24    -0.035121956290978
  25     0.019850240875318
  26    -0.0040241588873278
  27    -0.042107221585916
  28     0.041600915851806
  29    -0.0084156699097882
  30    -0.001183018307218
  31     0.023309802823576
  32    -0.002073057981659
  33    -0.0012294662247939
  34    -0.0021476167308176
  35    -0.0047834843461743
  36      0.05165630969047
  37    0.0067662333329456
  38    -0.022818075079194
  39    -0.019337783027484
  40    -0.019929094310404
  41     0.022607717619245
  42    -0.0040639791430103
  43    -0.0054478092233097
  44    -0.004178821873402
  45     0.040692509222383
  46     0.067370887611876
  47    0.0022541943479406
  48    -0.0065399424827647
  49    -0.0099846988400105
  50     -0.15682266730938
  51      0.31807235123908
  52      0.24227450594931
  53    -0.096658781881181
  54      0.20712235740194
  55      0.15978271468778
  56    -0.00062409985295618
  57    0.0013217197031338
  58    0.00074338104746704
  59     -0.16136573661167
  60      0.32561418702375
  61      0.24087833630995
  62     -0.10445313386588
  63      0.21093440985062
  64      0.15876028691084
  65    -0.0010437318614504
  66    -0.0028311617973375
 Sym= A
 Ene=    0.1825144999
 Spin= Alpha
 Occup=    0.09061
   1    0.0039563585535688
   2    0.0061951295201756
   3    0.00034051032911694
   4    9.2132727192308e-05
   5    -0.0065132006297297
   6    0.0063887359305328
   7    0.0088651387438682
   8    -0.0044320187792166
   9    0.0059108402075952
  10    0.0085893115947734
  11    -0.0032869859325702
  12    0.0011135522393785
  13    -0.00020474977240079
  14     -0.01608958673228
  15    -0.013094503121114
  16    -0.0080743410755982
  17    -0.0056571943634102
  18      -0.0179584621968
  19    -0.0048297908699968
  20    -0.0050625804651154
  21    -0.011024171928638
  22     0.015728663467816
  23     0.090143124517913
  24     0.045938124429677
  25    -0.017091054464647
  26    0.0014024057910121
  27     0.037834399405609
  28    -0.036354751366791
  29    -0.00016791017524929
  30    -0.0038106267533306
  31    -0.015141909236748
  32    0.0042821081219418
  33    0.0022504773529097
  34    0.0020138469855892
  35     0.010638461816244
  36    -0.057523831780851
  37    -0.019662003119091
  38     0.045831175896252
  39     0.035238820629595
  40    0.0051037077386806
  41    -0.020890269364828
  42      0.01288507321075
  43    0.0091816656001089
  44      -0.0014838761323
  45     -0.04731671244924
  46    -0.053244186502306
  47    -0.0014616168454468
  48    0.0056334240540458
  49     0.013287519646497
  50      0.22782416284603
  51     -0.46583930579911
  52      -0.3515660113388
  53     0.090566707660854
  54     -0.21216262972752
  55     -0.15624609380568
  56    2.1463812433498e-05
  57    0.00027057169042158
  58    0.0035100517795064
  59     -0.22883711029869
  60      0.46596116498953
  61       0.3460418387828
  62    -0.098808246472013
  63      0.20159501423557
  64      0.14606287077515
  65    -0.00089996192612899
  66    0.00088362544302786
 Sym= A
 Ene=    0.8328152742
 Spin= Alpha
 Occup=    0.02329
   1    0.0017218032711573
   2    -0.0046857459255897
   3    -0.00033483015284879
   4    0.0055372473058994
   5    0.0055371849527152
   6    0.0066148735889718
   7    0.0043580079845014
   8    -0.0066419472604101
   9    0.0042945149310388
  10    0.0030825630019312
  11    0.00033801513539734
  12     0.003010809509865
  13    0.0038026259871718
  14    -0.050307825105935
  15    -0.0077549148865861
  16    -0.0032649842708798
  17    0.0043856248308078
  18    -0.019084578096833
  19    -0.0091767313065237
  20    -0.017461873856528
  21    -0.0049021073467413
  22      0.01158772030435
  23     0.048107029243978
  24     0.026495765841912
  25    -0.0077725548341827
  26    -0.015773053865409
  27    -0.018495827582444
  28    -0.020232474253546
  29      0.02834402620871
  30    0.0026213943904633
  31    -0.013592597129364
  32     0.013628623959497
  33    0.0042223587906161
  34     0.012749365205452
  35    -0.0073072957323343
  36     -0.10335563307587
  37    -0.064855043131232
  38    -0.016740651708506
  39    -0.016860413412459
  40    -0.048573191938976
  41    -0.019883814781898
  42    -0.032025582040431
  43    -0.002840397535614
  44     0.012910599636611
  45     0.021651936604237
  46    0.0089419845064872
  47    -0.096253698422784
  48      0.44140431225273
  49      0.42527706387381
  50      0.51995412448804
  51     -0.16159787686492
  52      0.56161046804828
  53      0.14014386698074
  54    -0.024649828482109
  55      0.13898330024813
  56     0.092123570503598
  57     -0.41935045444878
  58     -0.40240177649456
  59      0.61151570803716
  60    -0.070815057787686
  61      0.50099098815895
  62      0.14649941322897
  63    -0.039899922804738
  64       0.1515550216233
  65     0.055690920181106
  66     0.058856682454458
 Sym= A
 Ene=    0.8869705599
 Spin= Alpha
 Occup=    0.00000
   1    -0.0030281066614153
   2    -0.018476899596149
   3    0.0015856303078925
   4    0.0012495191219879
   5     -0.01658027879529
   6    -0.012683066271731
   7    -0.011917704164207
   8      0.01267984738481
   9    -0.030880037163681
  10    -0.034056885813942
  11     0.022699025629355
  12    -0.0087406355784393
  13     0.030203210674663
  14      0.13626123586107
  15     0.052711182654841
  16      0.02255367121935
  17     0.010394970371214
  18     0.047496517405366
  19     0.078446206549425
  20    -0.014053838616937
  21     0.043829290544835
  22    -0.054648387586036
  23     -0.46515944666632
  24    -0.074826080594117
  25     0.072372468382301
  26     0.012280078125664
  27    -0.055958776756772
  28      0.15385285736165
  29      0.23161801002318
  30    -0.018910049702657
  31    -0.036400913133163
  32     0.023127725366259
  33      0.19239704341305
  34     0.006666293307201
  35    -0.022908011102809
  36     -0.69410613299114
  37     -0.20216333658585
  38      0.11801193242359
  39     0.029578158946596
  40     -0.42930570681635
  41     0.063118819987793
  42     -0.48184825874412
  43      0.12733826278409
  44      0.57054637117585
  45     0.020102887077758
  46     0.025830791043159
  47    -0.019047011808444
  48     -0.43330606815066
  49       1.5561121974659
  50      0.35722298147885
  51     -0.22524458608335
  52     -0.39227666380263
  53     -0.31718388795915
  54     -0.23835972487794
  55      0.83559712755759
  56    0.0093555358129269
  57     -0.28625679552609
  58    -0.057878564251471
  59      0.11463598694962
  60     -0.51863882994576
  61     -0.35063432558176
  62      0.26247669759181
  63      0.34978768762595
  64      0.82194181401958
  65     0.072370770523903
  66     -0.65866954102567
 Sym= A
 Ene=    0.9219948205
 Spin= Alpha
 Occup=    0.00000
   1    -0.010547968727462
   2     0.046913732599851
   3    -0.004675802051033
   4    -0.022992410784159
   5    -0.0063595405252749
   6    -0.0021890894135626
   7    8.6561541737333e-06
   8    0.0024746318787279
   9     0.028764527845566
  10     0.039929885423527
  11    -0.055622020080453
  12    0.0046468225065784
  13    -0.085677651144085
  14     0.091617622422126
  15    -0.030297514785352
  16    -0.0017876693188562
  17    0.0052140821436428
  18     0.030543530400221
  19     0.013808597765882
  20      0.16173785013416
  21    -0.033040512438329
  22    -0.015179570451162
  23      0.54590868792012
  24     0.064867898448589
  25    -0.044793912236359
  26    -0.060617666263305
  27       0.4404915005763
  28     -0.14069154282939
  29     -0.67098379951417
  30     0.039747693293698
  31      0.31213341430512
  32     -0.16815434394672
  33      -0.2725378635656
  34     0.040783669756299
  35      0.27572260271574
  36      -1.1699938779265
  37      0.15151899655409
  38      0.14380535833187
  39      0.10192963728207
  40      0.22341955722676
  41    -0.063969163347203
  42      0.81083626959501
  43      -0.1267343687298
  44     0.075453985812879
  45      0.31475650415545
  46       0.6746931632863
  47    -0.026351307307098
  48     0.016543138779841
  49       1.4387578191935
  50     -0.27858041012967
  51      0.21700146333529
  52     0.047648761923304
  53       1.0490207410357
  54      -0.4792646409989
  55      0.31826682208859
  56     0.045189316781262
  57     -0.34779028530734
  58     -0.48530698213027
  59     -0.30542401336057
  60     0.010829492822104
  61     -0.15421993442886
  62      0.90828420375669
  63      -0.1185932550534
  64       1.0468692701038
  65      0.70576962677898
  66      -1.3637125742558
 Sym= A
 Ene=    0.9030635927
 Spin= Alpha
 Occup=    0.00000
   1    -0.014225515942931
   2    0.0023183488167603
   3    -0.0015237799261053
   4    -0.031020758921421
   5    -0.0091237724824174
   6    -0.030118646260866
   7    -0.0019377257650953
   8    0.0012725356566761
   9    0.00067110886274983
  10    0.0067204281005158
  11    0.0064896760648593
  12    -0.013013023953362
  13      0.03588262965896
  14      0.29518808927304
  15      0.08629336574109
  16     0.036853898193554
  17    0.0050296503930292
  18     0.070416067239421
  19     0.089400398692226
  20      0.11275090704576
  21      0.03193888265227
  22     -0.12322899442212
  23     -0.72340823792628
  24    -0.089291081923798
  25      0.06109588751807
  26     0.063708996098346
  27      0.20162043827394
  28      0.32211742259142
  29     -0.20198689275033
  30    -0.024173221444141
  31      0.19831802387568
  32    -0.037574613709603
  33     0.044327925834326
  34     0.023732630199851
  35     -0.22137707613833
  36     -0.06003468650404
  37    -0.012372012810854
  38      0.26751004580628
  39    -0.058832397913052
  40     -0.63981069716548
  41      0.43960673598053
  42      0.27103523219603
  43      0.20580288055537
  44      0.01978318212896
  45      0.12904752570091
  46      0.31549738546728
  47    -0.011880049661992
  48       0.3340652459964
  49     -0.33920581797312
  50    -0.085609545196944
  51      0.58632405521663
  52      0.16896191231975
  53      0.15651323619203
  54      -1.1841726194785
  55     -0.56140258357933
  56    -0.006108789080254
  57    -0.0097397621579072
  58     0.092679825078076
  59      0.12133291680706
  60    -0.063261015891687
  61     -0.20947521392572
  62     -0.36630292591952
  63      0.46940154748764
  64      0.38962297474694
  65      -0.4406445252801
  66      0.54470679779832
 Sym= A
 Ene=     1.030394779
 Spin= Alpha
 Occup=    0.00000
   1    -0.013590401590226
   2     -0.33602777655604
   3    -0.0058747956386212
   4     -0.06292975036739
   5     -0.05973394562094
   6    0.0014678328747684
   7    -0.0090824847136357
   8    -0.037820577781708
   9     0.014655864467575
  10      0.26671537667748
  11      0.25648284925322
  12     0.015237882270914
  13      0.27657629196303
  14     -0.98614271483938
  15     0.081582804761984
  16     0.066779495172374
  17    -0.059553207774221
  18     -0.79624314432062
  19     -0.44414967242497
  20       0.4229605852106
  21     0.023765603222216
  22      0.23575995977717
  23      -0.7313731145194
  24     0.086330264396072
  25     0.077080997012971
  26      0.44794746104041
  27      -1.2946615204684
  28     -0.33658798151647
  29      -1.8888867627574
  30     0.041188031413403
  31       1.2634409884505
  32      0.19096605036628
  33     -0.62502404184881
  34    -0.047146407365291
  35     -0.94085197309053
  36       2.9382654118241
  37      0.32035849625138
  38      0.20340409481504
  39      -0.3018105425197
  40     -0.52182068832255
  41     -0.34308275760978
  42       2.2192203780399
  43    0.0091229039540563
  44      -2.1547399507785
  45    -0.0058444028574837
  46      0.34608421118553
  47     0.020313839099251
  48      0.58988450181014
  49       -2.409969240556
  50      0.21102092883597
  51     -0.16266198841358
  52     0.094982290899277
  53      -1.3578141440211
  54      0.56374232578497
  55      -1.5092255567624
  56    -0.0091151522951824
  57    -0.095725714179428
  58       2.2209431561366
  59    -0.017069269584165
  60     0.020798102165624
  61     -0.14715747599482
  62     -0.80379822149774
  63      0.15631862813084
  64      -0.7725365492088
  65      0.13881527220808
  66     0.022076403271057
 Sym= A
 Ene=    0.5793646068
 Spin= Alpha
 Occup=    0.00000
   1    -0.0024509976515859
   2     -0.01385318141798
   3    0.00099429138763383
   4    -0.0034985580280766
   5    -0.0041622522440034
   6    -0.0070282523626894
   7     -0.01455312730893
   8     0.017361909166479
   9    -0.0089098226516645
  10    -0.0097518021911497
  11     0.024760544069653
  12    -0.009457196514387
  13     0.037103112778173
  14    -0.0011239365188277
  15     0.043900055746719
  16    0.0047641262225145
  17    0.00065718249345543
  18    -0.0079101881333268
  19    -0.0051684294406531
  20    0.0058533161455223
  21    0.0066519187281094
  22    -0.00090282670443824
  23    0.0025105881522875
  24    -0.011384497897418
  25    -0.0017224876806428
  26     0.012737313660226
  27    -0.071143870869175
  28    -0.017259184064089
  29    -0.045712089276971
  30    -0.002393282504389
  31     0.014732904484891
  32    -0.0052715210778351
  33    -0.046803327866176
  34    -0.094126010127628
  35      0.43459953499937
  36      0.30360855120021
  37      0.60589481845511
  38      0.34843400168707
  39    -0.061305131200118
  40      0.21288073115601
  41     0.091249682293952
  42      0.09295146328386
  43    -0.047514634313786
  44     -0.15176827570458
  45    0.0079533990937092
  46    -0.026267658668393
  47     0.078366832357319
  48     -0.41187974552045
  49     -0.22210132909403
  50      0.61534899987974
  51      0.34629224290522
  52    -0.028711835136681
  53      0.15417637845136
  54      0.14463184575025
  55     -0.14362112160897
  56    0.0052658373927303
  57    -0.044564499841492
  58     0.029395876852023
  59    -0.027046200038255
  60    -0.052407166141052
  61     0.061719259467168
  62     -0.11971929230586
  63    -0.051102226758394
  64    -7.837198020846e-05
  65    -0.029277695436326
  66     0.028940435719116
 Sym= A
 Ene=     1.076905635
 Spin= Alpha
 Occup=    0.00000
   1    -0.0098010120978238
   2    -0.040052066891246
   3    -0.0042504777397124
   4    -0.0030759664355035
   5     0.020195074071101
   6    -0.0033901238492387
   7     0.020851372194547
   8    -0.037560584114141
   9    -0.0092417265988961
  10      0.13482676036612
  11    -0.051204782348265
  12     0.013911695228397
  13    -0.051295770931366
  14     -0.39707273966861
  15    -0.052743707140486
  16      0.02525458994998
  17     0.015551047168553
  18    -0.095937134786357
  19     -0.24885023931391
  20      0.19470977240919
  21    -0.016028184800444
  22      0.04864413402727
  23      0.63040461778555
  24      0.13722165721874
  25    0.00027979599058421
  26    0.0015007205258667
  27     -0.16665793378429
  28     -0.66774976056838
  29     -0.91556379588475
  30      0.11384581761791
  31      0.57224147767868
  32    -0.074337642391517
  33     -0.17002428102359
  34     0.041182427877186
  35     -0.24733797158022
  36     -0.78476882843724
  37     -0.19471262087563
  38      0.19920640832017
  39     -0.43073174008093
  40      0.80819876012506
  41     -0.28651718855847
  42        1.188702143755
  43     -0.22673856799638
  44     -0.11339570229208
  45      0.13791726808392
  46      0.67644687818596
  47    -0.029339692057404
  48     -0.14820269861428
  49       2.0865998141647
  50      0.14528097160146
  51    -0.022749808590919
  52      -0.2055699469478
  53      0.37509915290217
  54     -0.13126772899305
  55       1.0192359028896
  56     0.018801907054647
  57       1.2250135551588
  58      -3.4995657232566
  59     -0.13192594778348
  60     -0.11164429251453
  61     0.098915140353768
  62       1.4735385558611
  63      0.30504932860123
  64      0.28884998004109
  65     0.082468919989598
  66       0.7749161822623
 Sym= A
 Ene=    0.9978668379
 Spin= Alpha
 Occup=    0.00000
   1    -0.0025876276316594
   2    -0.046421486961348
   3    0.0019486267137954
   4    -0.012293907799779
   5    -0.026575474967561
   6    -0.016017479007114
   7    -0.019285943788222
   8     0.020140580386774
   9    -0.038524902193197
  10    -0.016974623000456
  11     0.039534399368612
  12    -0.012138045079098
  13     0.044097751035793
  14       0.1649128347352
  15     0.055395985733048
  16     0.044518401118076
  17    -0.0041381018597373
  18     0.048821470165123
  19     0.036458315916083
  20     0.055171982586874
  21     0.045113073624815
  22    -0.011111825443321
  23     -0.90243690901422
  24    -0.066462408426533
  25       0.1070587245818
  26     0.068498007847622
  27     -0.25048358312522
  28      0.23183481644749
  29     0.056551073060499
  30    -0.021661696807174
  31      0.10648484584214
  32     0.054298788663296
  33       0.1052387654284
  34    -0.012228617388685
  35     -0.25831530100388
  36       0.8081607018892
  37     -0.11466286871195
  38      0.15147764431906
  39     -0.13264622189685
  40     -0.23512653976875
  41      0.45363248319318
  42      -0.3864963586315
  43      0.20984322415826
  44      0.17192680168533
  45    -0.046481134127496
  46      0.02079657583586
  47    -0.023552310441601
  48     0.065770521165018
  49      0.32325653567737
  50      0.11520780793031
  51      0.13534521963587
  52     -0.44841070979116
  53       0.3571323355135
  54      0.15853075970251
  55       1.0512881513372
  56    0.0073749397039156
  57     -0.54362649235538
  58       0.2997288686248
  59    -0.069231436453857
  60      0.60880179444792
  61     0.045306790838986
  62      0.34929234764283
  63      -1.2716132167076
  64      0.36418161913217
  65     -0.20572095089311
  66     -0.70081828150697
 Sym= A
 Ene=     1.011213269
 Spin= Alpha
 Occup=    0.00000
   1    0.0068290168680295
   2     0.014218441791275
   3    -0.0065963198641027
   4     0.023597707390448
   5     0.019020904700684
   6    -0.00034024400251478
   7     0.060310214165128
   8    -0.081481760917525
   9     0.009043699702404
  10     0.075849348644222
  11    -0.083216779989995
  12     0.019586063393594
  13    -0.051475529499871
  14      -0.1199560781827
  15    -0.0057057539345536
  16    -0.052670707448892
  17     0.027623086053754
  18    -0.041525265368675
  19    -0.046099270873604
  20     0.033306568007652
  21    -0.028731654130755
  22    -0.021123003817463
  23       0.3756961824052
  24     0.012824370318258
  25     -0.18266757160698
  26     0.019957437755105
  27      0.31122160253208
  28     -0.26105791394359
  29    -0.014816577599251
  30     0.009967526738651
  31      0.10422823010706
  32    -0.007178999293351
  33      0.13110196572019
  34     0.074089967799886
  35      0.41135086103762
  36     -0.89844367702369
  37      0.59442348511864
  38      0.25392051784963
  39      0.10801030257184
  40      0.11371277767671
  41     0.049575614956657
  42     -0.31654118913545
  43     -0.11478707109978
  44      0.80857762250299
  45     0.056810213491127
  46      0.44487321995493
  47     0.017362808953753
  48      0.42527469631221
  49      -1.3291149356168
  50     -0.36423806482342
  51     -0.30423830876906
  52     -0.11764632931849
  53      0.90674632919028
  54      0.91590023993479
  55     -0.24583166120546
  56    -0.049318440491394
  57     -0.35994224751643
  58       1.2857638534429
  59      0.22531578585173
  60    -0.041779789043392
  61     0.028856892795642
  62      -1.0038742502271
  63     -0.68391483614727
  64      0.34233887711134
  65     -0.65977492268494
  66     -0.49166129756841
 Sym= A
 Ene=     0.765482188
 Spin= Alpha
 Occup=    0.00000
   1     0.012703269159863
   2    -0.023256739587741
   3    0.0030151987610694
   4    0.0020171251079775
   5     0.035173089201673
   6     0.017051786757996
   7    -0.016389996901082
   8      0.01446209148147
   9    0.0048791230024209
  10    -0.0095406045299139
  11     0.028377220658661
  12    -0.0036309534549164
  13     0.015927329374749
  14     0.030681271174916
  15    -0.022519458247641
  16     0.019959584396118
  17     -0.02340067329157
  18     0.084395431707754
  19     -0.10489115786835
  20    -0.053681864044671
  21      0.02198193578853
  22    -0.0062805890821747
  23     -0.74526591199257
  24     -0.10760151527872
  25      0.15771667955786
  26      0.10925206349707
  27     -0.47229641506199
  28      0.32414619818844
  29      0.10573329891074
  30    -0.021670611834675
  31     -0.16860011554946
  32      0.12736114286344
  33     0.041820200575578
  34     -0.13360617532702
  35     -0.23166320355877
  36       3.4013776550396
  37    -0.097575633215077
  38     -0.15208113253184
  39    -0.053999105606007
  40      0.48815228548497
  41      0.56073128479401
  42     -0.19571038408234
  43     -0.38023203610724
  44      -0.3487634253584
  45     -0.35594129713279
  46     -0.64823309230365
  47    -0.0082178964848509
  48      0.62943978188854
  49     -0.96365665846839
  50     -0.17266547938493
  51      0.15174322144104
  52     -0.14725000887527
  53       1.6743317816694
  54      0.38719381225175
  55       0.2948823796267
  56    -0.032671678004581
  57      0.30528475652679
  58      -0.6615945656525
  59     -0.17104008916491
  60     -0.31370104244349
  61      0.19168336109343
  62      0.25247562204224
  63     -0.37018630253733
  64      0.92089557266789
  65     -0.50121244550602
  66     -0.57307887739076
 Sym= A
 Ene=    0.8633536214
 Spin= Alpha
 Occup=    0.00000
   1    0.0072917754786738
   2     0.055839369192621
   3    0.0040175233931001
   4    0.0013526868530985
   5     0.012938637272189
   6    -0.0067529028095683
   7    -0.013889717637968
   8     0.027343521831455
   9    -0.024102261439157
  10    -0.068484681757972
  11    -0.039898178633015
  12    -0.015765270230552
  13    -0.043717544757843
  14      0.40217925144958
  15    -0.0020951538870947
  16     0.022494835600512
  17    -0.011832598763821
  18      0.29802285526282
  19     0.050318342770617
  20    -0.060412986608579
  21    0.0094845659365623
  22    -0.032905149638433
  23     -0.68788336306866
  24    -0.062678127391954
  25      0.05534432857768
  26    0.0058187954189004
  27    -0.036114933119223
  28      0.34555114715182
  29      0.51311104118079
  30    -0.040994936710244
  31     -0.31409737581354
  32     0.040169756742905
  33      0.16663338213656
  34    -0.071821936663797
  35     -0.24887750824465
  36       2.9519337423823
  37     0.081571780649218
  38     0.026218568415498
  39     -0.10260140862996
  40      0.85444189233618
  41      0.81345257994229
  42     -0.87951977793777
  43     0.041909659493446
  44    -0.036035457820718
  45     -0.28253826519224
  46     -0.49814858696878
  47     0.012057984377748
  48      0.86341134974253
  49      -2.1930363592015
  50     -0.30143187839283
  51     -0.19041463127772
  52     -0.24260860847308
  53       1.8651939474357
  54      0.72192643613326
  55      0.59367049069259
  56     0.053667006139138
  57     -0.22903378782132
  58     -0.90646168976069
  59     0.072787298722366
  60    -0.0012893837895959
  61     -0.33418692113236
  62     0.073985696127449
  63      0.20951126450415
  64      0.14139386709017
  65      0.30154205111657
  66      0.58590838245347
 Sym= A
 Ene=    0.9369803642
 Spin= Alpha
 Occup=    0.00000
   1     0.042773914937928
   2     -0.26824988832576
   3    -0.0042426612829997
   4      0.16860516734607
   5       0.1491782165184
   6     0.081734376074001
   7     0.076251035111463
   8     -0.16964266539319
   9    -0.039752020394381
  10      0.14251730947383
  11     0.081979629465584
  12     0.034817126739763
  13      0.24003219881875
  14      -1.2131635348586
  15     0.049129832286363
  16    -0.025088077822348
  17       0.0555264226114
  18     -0.31761957564791
  19     -0.59126262998438
  20     -0.36277773499665
  21     0.038475624561509
  22      0.20160809079028
  23      -1.0832781928087
  24    0.0041156099757535
  25    -0.029193493327715
  26    -0.047686969846415
  27      -1.8561666725668
  28     -0.31743190093578
  29      0.80166994619717
  30      0.13571583683751
  31     -0.18962603863015
  32      0.42253102245173
  33      0.55484362098526
  34    -0.063779167905176
  35     -0.85529220676822
  36       2.5821089738368
  37     -0.12700623986182
  38     -0.17295430914121
  39      0.33465611368026
  40      0.44621265194403
  41       1.5159238237267
  42      -1.2229987826495
  43     -0.69723953977776
  44       1.4371659036355
  45     -0.21850497788008
  46      -0.3973660632807
  47      0.01592016881704
  48    -0.069319611500875
  49      -1.0312565146444
  50     0.070742158820554
  51      0.11058636168972
  52    -0.014792384497464
  53      0.48485805257371
  54      0.22051974320169
  55      0.22859460913103
  56     0.011709655343135
  57     -0.18386583127613
  58      0.25343682702377
  59     0.053698260680842
  60      0.10826159954294
  61    -0.069079534891609
  62     0.031532811186458
  63      -0.1489325332042
  64     0.088311991171842
  65      0.27869374383038
  66     -0.63188380882122
 Sym= A
 Ene=    0.9127821371
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0087424750160298
   2      0.14662203778646
   3    -0.0016264275105804
   4    -0.070329392097661
   5     0.074598596479524
   6    -0.036813684469636
   7      0.01413310897818
   8      0.01045888107484
   9     0.061564613486498
  10    -0.001071084862425
  11     -0.14041516319173
  12    0.0046269327488861
  13     -0.18453165615081
  14      0.35878166500144
  15      -0.0686370676847
  16     -0.04116191150346
  17     0.013183645846372
  18      0.21193070103701
  19      0.17965941452357
  20     0.091383331503586
  21     0.015392495799195
  22     -0.29651270142059
  23      0.88900112824257
  24     -0.21751102791553
  25     0.065143956627609
  26      0.20088412799075
  27       1.0484091315142
  28    -0.0024198411239157
  29     -0.51250578644125
  30    -0.061847806187068
  31     0.072159226553619
  32     -0.12629949574604
  33    -4.9067002480444e-05
  34    -0.010734441986328
  35       1.1615944956563
  36       -3.159949209407
  37       -0.032937334012
  38      0.17312427833182
  39     -0.36531073562123
  40     -0.57222309806459
  41      -1.3795731694131
  42        0.996492742246
  43     -0.66590522912381
  44      0.46446416619038
  45     -0.10845091436887
  46      0.23383513779733
  47    -0.0054454689580378
  48      0.18401847904584
  49    -0.045206244037419
  50     0.069550637227187
  51     0.085411987693775
  52     0.046572710496051
  53      -1.4854069410413
  54     -0.41714015682131
  55     -0.73111749150406
  56    0.00020647199853828
  57     -0.31880829116104
  58         1.60646799968
  59     0.048376353115973
  60      0.10866232305999
  61     -0.09871533675114
  62     -0.51099341675996
  63      0.25991763893214
  64     -0.57413983887955
  65      0.18437266579369
  66    -0.086345217821835
 Sym= A
 Ene=    0.7967180152
 Spin= Alpha
 Occup=   -0.00000
   1    0.0020993428476749
   2      0.01063722680565
   3    -0.0023935471732144
   4    0.0004418976514354
   5    -0.051726310375541
   6     0.028865644863458
   7    0.0060404655970465
   8    -0.0042788607398391
   9     0.042300024667924
  10     0.045301473670623
  11     0.018632514893184
  12      0.02012306489065
  13    -0.016838369872246
  14       -0.371326580669
  15    -0.084882124097083
  16    -0.044303471137173
  17    -0.011614733053162
  18     -0.29256392806493
  19    -0.048556868485796
  20     0.034015758071465
  21    -0.081028106932847
  22      0.11618160462663
  23       1.4001442680632
  24      0.19631757663581
  25     -0.13490903788752
  26    -0.061863995858599
  27      0.26070224832195
  28     -0.45254718250188
  29     -0.34880153559417
  30     0.013389807170329
  31     0.067442583639874
  32    -0.091558690137995
  33     -0.29533516036572
  34     0.048575163458102
  35      0.25988474396062
  36      -1.9315742739092
  37     0.056246210804312
  38     -0.27619391053756
  39     0.081687251163147
  40     -0.18516809165158
  41     -0.90347112009893
  42      0.44215584301471
  43     0.012685117464373
  44      -0.6471904592282
  45      0.12039422805186
  46     0.082152068611055
  47    -0.042471943047404
  48     -0.18505549064486
  49       0.4946879648888
  50     0.075182002786108
  51      0.38684560564681
  52     -0.42349789359257
  53       -1.052632400931
  54      -0.7963000792118
  55      0.26906392051695
  56    -0.018721728672464
  57     -0.13595321510011
  58       0.5498756497153
  59      0.50163783029167
  60    -0.0055680299374203
  61    -0.0014598253003817
  62     -0.75345372871374
  63       0.4005385530299
  64     -0.51825958335899
  65      0.10792717300477
  66      0.10460503763391
 Sym= A
 Ene=      1.10953361
 Spin= Alpha
 Occup=   -0.00000
   1     -0.01030038034552
   2    -0.024018442578566
   3    0.0019063937634918
   4     -0.04084940001783
   5    -0.022885504135387
   6    -0.017336833493311
   7    -0.024421748038657
   8      0.03171025079916
   9    -0.0074256061071731
  10     0.031909653055041
  11     0.035056499633872
  12    -0.0091316754704685
  13     0.015448141358265
  14     0.056141123996284
  15    0.0042534775960257
  16     0.054812805046125
  17    -0.018607468655285
  18    -0.009523478253358
  19    -0.054275732872508
  20      0.14596994435797
  21     0.018684351735897
  22    -0.013493680395877
  23     -0.34340861976526
  24    -0.00027001108856842
  25      0.15161755231263
  26      0.12237853659867
  27     -0.18737189395418
  28     0.083403026796351
  29     -0.54803067646176
  30    0.0072021968620033
  31      0.26679434915388
  32    -0.0043331448697963
  33     -0.19870053974195
  34    -0.022521669786486
  35     -0.28624484011393
  36       1.3409021299703
  37     -0.25661677578592
  38      0.12027160116624
  39     -0.46275021951508
  40      0.15527020559373
  41      0.10026496081404
  42       0.5982629054792
  43    0.0081378059807361
  44     -0.39855163831924
  45     -0.10065453457117
  46      -0.1067184412012
  47     0.015536666166127
  48     -0.98716708644683
  49       2.1515034010044
  50     -0.31259423563108
  51    -0.090910455632268
  52      0.16494595333348
  53       1.6048838256475
  54     0.099915966940977
  55      0.30087677252045
  56    0.0069349343886338
  57     0.094052182191963
  58      -1.4825869500956
  59      0.38126788146003
  60        0.237328011813
  61     -0.25269360209295
  62      0.06933644469722
  63     -0.58936324357142
  64       1.2906834110387
  65     0.095477224438073
  66     -0.70741205427912
 Sym= A
 Ene=     0.845475076
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0061600290964938
   2     0.022092753805811
   3    0.0022501106680259
   4    -0.030217316005237
   5    -0.027767345041533
   6    -0.038037344491355
   7    -0.0016770645437033
   8     0.012236420516715
   9    -0.027174216273484
  10      -0.0221112541136
  11    -0.0043523564328678
  12    -0.017281187081291
  13     0.017336666134922
  14      0.38730708515801
  15     0.068372010772375
  16     0.029773066071168
  17    -0.0063775463118281
  18      0.13754565241851
  19      0.11547943603736
  20     0.063761622184023
  21     0.037875255216337
  22    -0.085376412581526
  23     -0.82128894993419
  24     -0.10296592279456
  25     0.040169930586424
  26      0.12131774514602
  27      0.15058105039625
  28      0.29873163223248
  29      0.16532051586051
  30    -0.045351465365657
  31    -0.00090487291047572
  32     0.019764473323704
  33      0.22666982289205
  34    0.00065764446306824
  35     -0.30971689829113
  36      0.65293784305775
  37    0.0024197955134999
  38       0.1963210882274
  39     -0.28187049213392
  40     -0.21324071498631
  41      0.42961927618794
  42     -0.46648134005799
  43      0.38945212251162
  44      0.41089449401103
  45     -0.13946648764347
  46     -0.13600610447034
  47    -0.0053456722068391
  48      0.12394595578587
  49     -0.84849258169544
  50     -0.12881880750437
  51      0.12765581199502
  52    -0.087647178307755
  53      0.27521968782281
  54     -0.28247702144669
  55      0.27612214498266
  56    -0.029392764155211
  57       0.2048531998893
  58    -0.041113551850323
  59      0.12758485057598
  60       -0.207956175268
  61       0.5258823533795
  62     -0.32078299396036
  63      0.43133021367859
  64     -0.91220458925412
  65      0.50131660130209
  66     -0.33558467318691
 Sym= A
 Ene=    0.9890999312
 Spin= Alpha
 Occup=   -0.00000
   1    -0.010389274871183
   2     0.092112355362874
   3    0.0022195563512887
   4    0.0036544067426742
   5      0.20853236995081
   6    0.0025873859242503
   7    -0.023962412517765
   8     0.041676729198041
   9     0.010359260446605
  10    -0.051143973446289
  11     -0.17873569835652
  12    -0.011129224511701
  13     -0.16590680743363
  14     0.074243503955957
  15     -0.11394504706997
  16     0.051754887104849
  17     0.031762102200871
  18      0.51282080687419
  19    -0.090969481660112
  20    -0.099102333230853
  21    -0.022359402012801
  22    -0.044256673879019
  23      0.93528197908845
  24      0.16285835936225
  25     0.063552460490658
  26     -0.29467686872661
  27      0.10932180293054
  28     -0.31783613851913
  29     -0.21662939306079
  30     0.080084949803999
  31     0.017713089068057
  32     -0.15450987755962
  33     -0.37497634084516
  34     0.017030711496487
  35    -0.058551564916773
  36      0.24946926482779
  37      -0.4100034117351
  38     0.087054407047035
  39     -0.37078882486108
  40       2.0786969689915
  41    -0.0072084996642335
  42       1.1747375744129
  43      -0.1067771164622
  44      -0.2659643733589
  45      0.16282350090612
  46      0.40788735243263
  47     0.048447283037784
  48      0.77608459248306
  49      -4.2559008178007
  50     0.073522225654798
  51    -0.056515705037928
  52      0.10689768837401
  53     -0.89496123689389
  54      0.87738598716428
  55      -1.6989287195082
  56    -0.019889917055113
  57     -0.71752345294515
  58       3.7655452200983
  59    -0.079226416771635
  60     -0.07549326008705
  61    -0.023640415098436
  62      -1.1869609172685
  63    -0.0078833736673349
  64     -0.69181666032678
  65     -0.25424934951199
  66     -0.74553721589274
 Sym= A
 Ene=    0.6471197554
 Spin= Alpha
 Occup=   -0.00000
   1      0.01042548606897
   2    -0.0077506828174959
   3    -0.00035804681411415
   4    -0.0055210754221787
   5     -0.10425250352424
   6    -0.0038513701629144
   7     0.054863321333168
   8    -0.058798737362825
   9    0.0070361019844833
  10      0.11382229881008
  11     0.032530579638153
  12     0.018812261202938
  13     0.047933651633563
  14     -0.38037867425993
  15    -0.035505726448873
  16    -0.064113452385113
  17    -0.029068883403413
  18     -0.38836322777593
  19     -0.10939447423124
  20     0.062183620899818
  21    -0.065411748160123
  22      0.15022179340521
  23      0.79774020802834
  24       0.1404509248596
  25     -0.25573889709883
  26      0.21828754285084
  27      0.11629638204517
  28     -0.49893582653813
  29     -0.06554748995996
  30    -0.0054363370623449
  31    0.00037463421154114
  32     0.066809961960357
  33      0.09956307115251
  34     0.044443905988773
  35     -0.32166458649571
  36     -0.43789046577584
  37      0.28893130655063
  38     -0.21638843655553
  39     -0.49418151195348
  40    -0.039847468164411
  41     -0.56843639745804
  42     -0.42841625297575
  43      0.36580803569203
  44      0.17878077318101
  45      -0.3526699996266
  46     -0.63110457358501
  47    -0.0088084040893979
  48     -0.27420554419759
  49       1.0472289712761
  50     0.033010915869598
  51      0.14291440442008
  52     0.060759111464303
  53     -0.12972851943334
  54     -0.27131562168037
  55      0.33451189135981
  56      0.02383689886101
  57     -0.39401780959536
  58     0.064673475101042
  59     -0.22420451668732
  60    -0.085808870663018
  61    -0.057829448150946
  62      0.49355189636481
  63     0.048737069628215
  64      0.36768078950128
  65     -0.11075256074072
  66     -0.13705523396488
 Sym= A
 Ene=    0.9266987608
 Spin= Alpha
 Occup=   -0.00000
   1    0.0080368397032849
   2      0.10912682941981
   3    0.0024748070663906
   4     0.018131786961889
   5     0.026884129748605
   6    -0.0047435539961809
   7     0.011347039847101
   8    0.0047810438492989
   9    -0.010426026839384
  10    -0.071541797720013
  11    -0.096014704584746
  12    -0.0067733872365492
  13    -0.095053878266405
  14      0.33315281462285
  15    -0.032955160593571
  16     -0.02813147234883
  17    0.0060926060930418
  18      0.28802085863327
  19       0.1057889658434
  20     -0.13266701065366
  21    -0.018117347886501
  22    -0.025354461114258
  23      0.19656272779847
  24    -0.0054446596451629
  25     -0.10165080029783
  26    -0.095751054998092
  27      0.37009373646541
  28      0.06574396347576
  29      0.63878096376005
  30    -0.015426225930599
  31     -0.41567621959743
  32    -0.031447613134252
  33      0.18753211412185
  34    0.00096230266965071
  35     0.072834209723281
  36       0.1772584953186
  37      0.10767482724395
  38    -0.077002082754217
  39      0.01066011160217
  40      0.74756551492383
  41      0.29973576088116
  42     -0.85987077046866
  43      0.13407212122376
  44      0.77752324156531
  45     -0.12176292222956
  46     -0.31397086135509
  47    0.0022099556015592
  48      0.65885073929179
  49     -0.72670434837429
  50      0.11339581457845
  51     -0.03344302468677
  52     0.071416270094293
  53      0.63523658058486
  54      0.46335141739742
  55    -0.012084252440735
  56    -0.028445078763674
  57      0.65956727815198
  58     -0.41748132615589
  59      0.20105621698376
  60      0.31618951273768
  61     -0.42465455259817
  62    -0.078924417245514
  63     -0.74754921004932
  64       1.1015105534146
  65      0.35861638396683
  66      -1.1941227138642


==> anc/me2n2_casscf_natorb_r12.molden <==
[Molden Format]
made by pyscf v[1.5.0]
[Atoms] (AU)
N   1   7     0.00000000000000     0.00000000000000     0.00000000000000
N   2   7     2.26767134947807     0.00000000000000     0.00000000000000
C   3   6     3.32732765912163    -2.56204043370867     0.00000000000000
H   4   1     4.54188763135760    -2.75161573605159    -1.66540070114287
H   5   1     4.54098389185199    -2.75195930759790     1.66599755649072
H   6   1     1.86255464725683    -4.02384315505211    -0.00060805710418
C   7   6    -1.05979406745572     2.56208192468698     0.00043463712512
H   8   1    -2.27520617480924     2.75161552092355    -1.66441761020785
H   9   1    -2.27256306922979     2.75204942046757     1.66699740462161
H   10   1     0.40505187451473     4.02377958270273    -0.00135914739710
[GTO]
1 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

4 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=    -15.60227744
 Spin= Alpha
 Occup=    2.00000
   1       0.7038921512584
   2     0.017050645378889
   3    -0.0071809353413667
   4    0.0029019382291363
   5    0.0016030613184762
   6    1.9682406162105e-07
   7    0.00042756128668569
   8    -0.0031245388498391
   9    -1.7937770946773e-07
  10      0.70419548597046
  11     0.017058224108295
  12    -0.0071884543996207
  13    -0.0029027163406158
  14    -0.0016036874251196
  15    4.4865532225356e-08
  16    -0.00042529324256062
  17    0.0031258800713587
  18    6.5556440332117e-08
  19    2.0145907925398e-05
  20    -0.00054346240921521
  21    0.0043635722642243
  22    5.0018877872204e-05
  23    -5.4195904459341e-05
  24    2.5733929723756e-08
  25    -0.0012656938357185
  26    0.0014997751524281
  27    -2.293250033744e-07
  28    -0.00015758717259994
  29    0.00011495243741309
  30    -0.00015770200570828
  31    0.00011509218746933
  32    -0.00032048609219456
  33    -0.00080877755138718
  34    2.0116900110466e-05
  35    -0.00054342595338323
  36    0.0043616452400593
  37    -5.0082740982818e-05
  38    5.4263571473118e-05
  39    1.4070028742108e-07
  40    0.0012650879410473
  41    -0.0014991335019113
  42    -1.297872841148e-06
  43    -0.0001574686954841
  44    0.00011462281994765
  45    -0.00015769341071183
  46    0.00011534585497756
  47    -0.00032038081474304
  48    -0.00080849446056502
 Sym= A
 Ene=    -15.60086682
 Spin= Alpha
 Occup=    2.00000
   1      0.70457943209106
   2     0.017438647419482
   3    -0.016737018919944
   4    0.0018126771881994
   5    0.0014721357765897
   6    1.3294942453651e-07
   7    -0.0055632393340491
   8    -0.0023645794829384
   9    1.2860749771857e-07
  10     -0.70427624511953
  11     -0.01743141848029
  12     0.016734060575091
  13     0.001811504530452
  14    0.0014714486197835
  15    1.3202046224801e-07
  16    -0.0055635343062004
  17    -0.0023630903172688
  18    -2.4149247040019e-07
  19    -3.4414285653741e-05
  20    5.8808020807038e-05
  21    -0.0033644338626087
  22    0.00012859910609898
  23    -0.00024829912923373
  24    -6.9307170014184e-08
  25    0.0016532480652019
  26    -0.00084025686349741
  27    5.3820250752958e-07
  28    0.00013072042925563
  29    -0.00017615475457484
  30    0.0001306876787274
  31    -0.00017659470849293
  32    0.00022468483366634
  33    0.00090201343511083
  34    3.4394744640139e-05
  35    -5.9089308983777e-05
  36    0.0033663119742976
  37    0.00012860658519013
  38    -0.00024833412895396
  39    1.8007538858391e-07
  40    0.0016538946482209
  41    -0.00084085931411169
  42    -1.8424332860667e-06
  43    -0.00013082574646971
  44    0.0001757373480093
  45    -0.00013075937033831
  46    0.00017713726512434
  47    -0.00022482280449857
  48    -0.00090244450551119
 Sym= A
 Ene=    -11.24793658
 Spin= Alpha
 Occup=    2.00000
   1    -0.00010098098624764
   2    -0.00017634066069455
   3     0.001604062490968
   4    8.5561789478266e-05
   5    4.4023943077311e-05
   6    -6.9459459123579e-09
   7    -0.00039301230025797
   8    5.7383160453433e-05
   9    -6.6384707064096e-08
  10    -8.5437934909549e-05
  11    -0.00024174664391566
  12    0.0018556995406615
  13    -5.9733255179397e-05
  14    -5.7524188673189e-05
  15    -6.6675039889823e-08
  16    -0.0002867395575073
  17    0.00021942678737732
  18    2.8750661762647e-07
  19      0.59374669125797
  20     0.015210220304366
  21    -0.0092308192522568
  22    -6.607415104008e-05
  23    0.00027937180581382
  24    5.5262589449619e-08
  25    1.2730492999673e-05
  26    4.6336667160221e-05
  27    -2.574702225143e-07
  28    -5.1278179244813e-05
  29    0.0018737534430436
  30    -5.1236965321965e-05
  31    0.0018740013734354
  32    3.5000793595772e-05
  33    0.0017505910987066
  34      0.79990333597204
  35     0.020508304898283
  36    -0.012770206837563
  37    6.4314214016998e-05
  38    -0.00035356983772715
  39    5.4485004245559e-08
  40    0.00011530201230327
  41    0.00013381159503973
  42    -2.2401441863896e-07
  43    -4.4791104890668e-05
  44    0.0025894482267848
  45    -4.4883586413206e-05
  46    0.0025901203350726
  47    2.9851572402998e-05
  48    0.0022878803498312
 Sym= A
 Ene=    -11.24792777
 Spin= Alpha
 Occup=    2.00000
   1    3.8793439663576e-05
   2    -0.00025202073378733
   3    0.0011072441167888
   4    -7.6509401209425e-05
   5    5.3234428986425e-05
   6    -4.9856965660247e-09
   7    0.0022901276895766
   8    -0.00094781318024717
   9    -2.697060661853e-12
  10    -6.6389283107106e-05
  11    0.00019016131940293
  12    -0.00059532497209271
  13    -9.8013194754022e-05
  14    3.8250798561427e-05
  15    3.0206799475961e-08
  16    0.0023058324884118
  17    -0.00092373215007879
  18    -1.809315455933e-07
  19      0.79991622667077
  20     0.020550538058962
  21    -0.013591282068941
  22    -3.6325434167179e-06
  23    0.00029790306078195
  24    7.3851493030762e-08
  25    -0.00044078955891106
  26    -0.00061558517417544
  27    -1.5216468356449e-07
  28    1.4656342763822e-05
  29    0.0027500376401103
  30    1.4598645030745e-05
  31    0.0027502163587508
  32    -1.2588415289861e-05
  33    0.0021144976924653
  34     -0.59376408901055
  35    -0.015266859221965
  36     0.010336776087192
  37    1.563729871828e-05
  38    0.00020418583824622
  39    -7.8531835630212e-08
  40    -0.0004254419026156
  41    -0.0006025530638262
  42    2.7527474641848e-07
  43    -2.8902431674757e-05
  44    -0.0020895601065359
  45    -2.8766383334706e-05
  46    -0.0020900737480362
  47    2.2182561440689e-05
  48    -0.001517262496614
 Sym= A
 Ene=    -1.188720887
 Spin= Alpha
 Occup=    2.00000
   1      -0.1266554402051
   2      0.26032744047984
   3      0.25996076821437
   4    -0.095917432115304
   5     0.047103828285887
   6    1.5504648424231e-05
   7    -0.080652769400965
   8      0.02058467083056
   9    7.207022061391e-06
  10     -0.12667191456892
  11      0.26036326980325
  12       0.2600112110416
  13       0.0959326578965
  14    -0.047143905690055
  15    4.1143306845769e-06
  16      0.08064815417664
  17    -0.020599030110751
  18    -8.3449534989452e-07
  19    -0.081362726355683
  20      0.15922192064313
  21     0.092515074782188
  22     -0.03300824206314
  23     0.084408613052976
  24    1.3970067136678e-06
  25    -0.0062020582243577
  26    0.0063169845102239
  27    3.8784386406016e-06
  28     0.030998465143563
  29    -0.0034921744960288
  30     0.031002953550017
  31    -0.0034895302287375
  32     0.038440754250045
  33     0.018723703440778
  34    -0.081340904922971
  35       0.1591786295895
  36     0.092491658847352
  37     0.033004805431678
  38    -0.084383282319533
  39    -1.2113654721459e-05
  40    0.0062025376700527
  41    -0.0063190798404689
  42    8.0505281760033e-06
  43     0.030984111837443
  44    -0.0034948315962947
  45     0.030999009827034
  46    -0.0034864885460925
  47     0.038434326853651
  48     0.018724572482024
 Sym= A
 Ene=    -1.062728766
 Spin= Alpha
 Occup=    2.00000
   1    -0.077639024985025
   2      0.16317798077669
   3      0.27421149137551
   4    -0.078118448397972
   5      0.13752138345647
   6    1.8832475965495e-05
   7     0.031253943846195
   8     0.054802597808659
   9    1.115755881193e-05
  10     0.077617855945929
  11     -0.16313529208408
  12     -0.27416145071428
  13    -0.078095993362452
  14      0.13752110815602
  15    5.1740821694372e-06
  16     0.031271995947569
  17     0.054798605848277
  18    -7.928516925519e-07
  19      0.12017186414332
  20     -0.23583590499419
  21     -0.18577088475882
  22     0.023048196375977
  23    -0.063614453696858
  24    -1.1339442687528e-06
  25    -0.011331613386288
  26    0.0041836764072578
  27    -1.5839460501567e-06
  28     -0.06632622251901
  29    -0.0060941260658059
  30    -0.066329235101589
  31    -0.0060924406016303
  32    -0.063183916170671
  33    -0.0073223327702537
  34     -0.12018900357259
  35      0.23586797937686
  36      0.18580145164718
  37     0.023057162139301
  38    -0.063618452577965
  39    -7.6927680507258e-06
  40    -0.011327100613471
  41    0.0041802449168663
  42    1.2988366339823e-06
  43     0.066330034126298
  44    0.0060947493083145
  45     0.066342810833809
  46    0.0060928307833694
  47     0.063197968024044
  48    0.0073276920723938
 Sym= A
 Ene=   -0.8561140055
 Spin= Alpha
 Occup=    2.00000
   1      0.07331924410498
   2     -0.14905001310372
   3     -0.22998418390127
   4     0.051878404606592
   5     0.051450406147166
   6    -9.5590444969566e-07
   7      0.07095644360487
   8     0.017580303437435
   9    1.0112636210592e-07
  10     0.073313423448262
  11     -0.14903785360666
  12     -0.22996413092226
  13     -0.05187295080487
  14    -0.051450380507651
  15    -5.1661575254038e-06
  16    -0.070957163980417
  17    -0.017578233328209
  18    -4.6616267206066e-06
  19     -0.11247232347563
  20      0.21643446894631
  21      0.28097626363475
  22      0.05264370238306
  23      -0.1140586749745
  24    2.2098014534151e-06
  25     0.017806190991036
  26    -0.036942274899854
  27    -3.6559888260631e-06
  28      0.10916063414664
  29     0.036881701979869
  30      0.10916095570126
  31     0.036881454943129
  32     0.098368156780173
  33     0.010692055205801
  34     -0.11247113409732
  35      0.21643181755899
  36      0.28097053056116
  37    -0.052641895357031
  38      0.11405802957033
  39    2.3237968701202e-05
  40    -0.017801700424094
  41     0.036941615138024
  42    -1.2609477181295e-05
  43      0.10915592003879
  44     0.036881836396503
  45       0.1091635180917
  46     0.036882009932225
  47     0.098367400500637
  48     0.010690810233943
 Sym= A
 Ene=   -0.7669991107
 Spin= Alpha
 Occup=    2.00000
   1      0.10673032132608
   2     -0.23152010132838
   3      -0.4312145756551
   4      0.11975159544614
   5    -0.0064614359673949
   6    -9.8972212686396e-06
   7     0.012480754988115
   8    -0.015804016145436
   9    -5.03781543506e-06
  10     -0.10672796916607
  11      0.23151640401057
  12      0.43120731363437
  13      0.11974736794068
  14    -0.0064702318346241
  15    -9.3755990627417e-07
  16     0.012474008921511
  17    -0.015805519233118
  18    -1.7154853594573e-06
  19     0.062388063745076
  20     -0.11475837860208
  21     -0.19146401554008
  22    -0.033969653273876
  23      0.18852168225464
  24    1.066928838263e-06
  25     0.010541238521398
  26     0.048674978711091
  27    2.3048102821127e-06
  28      -0.0734421117397
  29    -0.033525219876845
  30     -0.07345050465573
  31    -0.033529932861971
  32     -0.10928649342357
  33    -0.048490797797973
  34    -0.062385985930213
  35      0.11475689806577
  36      0.19144912749802
  37    -0.033975125405367
  38       0.1885054679997
  39    1.5296588381881e-05
  40     0.010536419261635
  41     0.048672637079529
  42    -6.2903968018023e-06
  43     0.073435158984215
  44      0.03352150328665
  45     0.073456257100994
  46     0.033534091374724
  47      0.10927625952156
  48     0.048485633016521
 Sym= A
 Ene=   -0.6551975913
 Spin= Alpha
 Occup=    2.00000
   1     0.025410532312178
   2       -0.067316649173
   3    -0.022996523718504
   4     0.056007881125184
   5      0.28599433418959
   6    9.2229211584772e-06
   7     0.030204740142949
   8      0.18483135399375
   9    1.6877045201652e-05
  10    -0.025413755672908
  11     0.067322521843824
  12     0.023006073666832
  13     0.056021328043569
  14      0.28600114079138
  15    2.0308886605504e-05
  16     0.030212225233785
  17      0.18483383720092
  18    9.2392975863483e-06
  19    -0.015837994934462
  20     0.019532706516469
  21      0.10762349534307
  22      0.22524480868723
  23    -0.056013391968858
  24    2.9879756018855e-05
  25     0.094439956117942
  26     0.018864848147588
  27    1.4431815975029e-05
  28     0.094372452300582
  29     0.057389599343656
  30      0.09434973590507
  31     0.057375692437205
  32    -0.059021352195266
  33    -0.033522835633882
  34     0.015840568486485
  35    -0.019538830345901
  36     -0.10762148971339
  37      0.22524850779715
  38      -0.0560034094965
  39    -0.00012507558469803
  40     0.094440116753089
  41     0.018861224472502
  42    -4.9496514413266e-05
  43    -0.094380126808834
  44    -0.057394466726579
  45    -0.094347451286667
  46    -0.057374193218178
  47     0.059031721603787
  48     0.033532123587311
 Sym= A
 Ene=   -0.5745398886
 Spin= Alpha
 Occup=    2.00000
   1    -5.0625655414412e-05
   2    0.0002726060380388
   3    4.9185168049588e-05
   4    -8.8949008912992e-06
   5    0.0004720027268119
   6     0.049198281982923
   7    0.00066521551703598
   8    0.00064523735932357
   9     0.022804075081756
  10    -9.4071814409229e-05
  11    0.0003940187982405
  12    6.651374296052e-05
  13    7.4391304089751e-05
  14    -0.00026125555624037
  15    -0.049184374917247
  16    -0.00053663339721765
  17    -0.00050770519635935
  18    -0.022821540260377
  19    8.8615942200876e-05
  20    -0.0001448489815397
  21    -0.00050386281246169
  22    0.0080379816470958
  23    0.0037670649419841
  24     -0.31533579088108
  25    0.0041771665242297
  26    0.0017295588556128
  27     -0.16395806386789
  28      0.17193517245681
  29      0.12930888102303
  30     -0.16641368277627
  31     -0.12511212646019
  32    -0.0055454304277673
  33    -0.0041653474790296
  34    9.0604169165376e-05
  35    -0.00014210080424589
  36    -0.00056344180527942
  37    -0.0080205640784012
  38    -0.0039089581777286
  39      0.31563020074988
  40    -0.0041746204074812
  41    -0.0018028438338806
  42      0.16410809578103
  43       -0.166460535776
  44     -0.12515847154911
  45       0.1722030771007
  46      0.12950885759738
  47    -0.0058222279548764
  48    -0.0043403055252437
 Sym= A
 Ene=   -0.5739711424
 Spin= Alpha
 Occup=    2.00000
   1    0.0026269621829419
   2    -0.012058963200831
   3    -0.0020804301654686
   4    0.0015457112076499
   5    -0.013137166985111
   6    0.0010851692155761
   7    -0.021518469982805
   8    -0.020356880363132
   9    0.00097666412387156
  10    0.0026262544737034
  11      -0.0120587658288
  12    -0.0020643707752998
  13    -0.001546149416958
  14     0.013103484173887
  15    -0.0016674954056585
  16     0.021517581751265
  17      0.02033307970193
  18     -0.00030829648107
  19    -0.0032425609534498
  20    0.0053064806734562
  21      0.01862662319943
  22     -0.28755043889764
  23      -0.1363266022955
  24    -0.013778434658774
  25     -0.14970615578567
  26      -0.0627466890067
  27    -0.0071256206481739
  28    -0.092384941194262
  29    -0.070162346656429
  30       -0.107197876047
  31      -0.0815315285016
  32      0.20134935363702
  33      0.15105488909034
  34    -0.0032429786863282
  35    0.0053049317652155
  36     0.018637425889554
  37      0.28756691927406
  38      0.13635457870584
  39    0.0038607962604112
  40      0.14971299768353
  41      0.06275336980516
  42    0.0020482152318083
  43     -0.10194177202473
  44    -0.077368357470907
  45     -0.09764242840711
  46    -0.074328540703208
  47      0.20136918899598
  48      0.15106870411999
 Sym= A
 Ene=   -0.5725074372
 Spin= Alpha
 Occup=    2.00000
   1    -5.934841591959e-05
   2    0.00023880441310046
   3    5.1978102340967e-05
   4    -4.9772365214582e-05
   5    0.00012759154744271
   6    -0.018749360791461
   7    0.00029894344012999
   8    0.00024998273456503
   9     0.021376830437502
  10    -2.7247992128843e-05
  11    0.00015242680393522
  12    1.8730857914655e-05
  13    4.5187176814031e-06
  14    -0.00027455179591933
  15    -0.018758170959301
  16    -0.0003754190919725
  17    -0.00035373883772169
  18     0.021371156556157
  19    5.1214366449285e-05
  20    -8.411995817541e-05
  21    -0.00029168220316244
  22    0.0045265717890579
  23    0.0021649147963507
  24     -0.31656877552011
  25    0.0023652419764855
  26    0.00099655809359276
  27     -0.16238490364023
  28      0.17558878488408
  29      0.13964338054139
  30     -0.17250916713282
  31     -0.13730057773543
  32    -0.0031232460394576
  33    -0.0023485655447732
  34    5.1158015313132e-05
  35    -9.0933503131334e-05
  36    -0.00024724996225413
  37    -0.0045113751226916
  38    -0.0020474161416031
  39     -0.31655121705188
  40    -0.0023507436670021
  41    -0.00093951528692044
  42     -0.16237477345147
  43       0.1755168841487
  44      0.13959175380188
  45     -0.17256723264635
  46     -0.13733972731805
  47    -0.0029573718388039
  48    -0.0022437213070476
 Sym= A
 Ene=   -0.5104224401
 Spin= Alpha
 Occup=    2.00000
   1      0.05184751610599
   2     -0.12657173621282
   3      -0.1529254083079
   4     0.054283146115094
   5      0.22305304621013
   6    -5.0687256294371e-06
   7     0.072565492834842
   8      0.15847684755473
   9    -4.4033762546075e-06
  10    -0.051855311471211
  11      0.12658622832848
  12       0.1529672971899
  13     0.054294910772408
  14       0.2231006685179
  15    1.8000258150442e-05
  16      0.07258741109346
  17      0.15850910028362
  18    2.5031225976845e-05
  19    -0.0018024380013509
  20    -0.00094776427498385
  21     0.041703529392471
  22     -0.20719765895978
  23     -0.17559130356932
  24    6.4817073790978e-06
  25     -0.11546783911937
  26    -0.079829820204128
  27    -3.8532440645925e-06
  28    -0.073716017486814
  29    -0.061592849444641
  30    -0.073620004141402
  31    -0.061503509653394
  32      0.18920456568953
  33      0.14812243033132
  34    0.0018058288531614
  35    0.00094084602058842
  36    -0.041714148246804
  37     -0.20718426781887
  38     -0.17554908341075
  39    -0.00013980645338606
  40     -0.11545584536923
  41    -0.079816038313607
  42    -5.7171222783257e-05
  43     0.073858679897342
  44     0.061733114583073
  45     0.073461129275758
  46     0.061355761519588
  47     -0.18917621976459
  48     -0.14808768879797
 Sym= A
 Ene=   -0.4046720368
 Spin= Alpha
 Occup=    2.00000
   1     0.038713361846181
   2    -0.076740238016549
   3     -0.19608641245842
   4     0.015042420139536
   5      0.37084716098186
   6    2.6741680963428e-05
   7     0.055283272331794
   8      0.31813586139814
   9    2.5779252375987e-05
  10     0.038707749517394
  11    -0.076723156091808
  12      -0.1960669231152
  13    -0.015043818934768
  14     -0.37081297124912
  15    -1.4443178004655e-05
  16    -0.055279266416969
  17     -0.31810390717376
  18    -1.7621728492873e-05
  19    -0.034385918461656
  20     0.080600423305821
  21      0.10211587852835
  22     -0.13891010637179
  23       0.2391892694768
  24    -9.2972258265666e-06
  25    -0.078159041726503
  26     0.072744991008564
  27    -1.7833580856597e-05
  28    -0.038032485031118
  29    -0.058235603670707
  30    -0.038030497657777
  31    -0.058234710898962
  32    -0.039531500047492
  33     -0.10495729594255
  34    -0.034383353823704
  35     0.080590846351285
  36      0.10211559332866
  37      0.13888808062378
  38     -0.23921624065706
  39    -6.8984539915526e-05
  40     0.078149358540702
  41    -0.072772739335937
  42    -6.8843251409552e-05
  43    -0.038024393093347
  44    -0.058222540551547
  45    -0.038024835822236
  46    -0.058230908022068
  47    -0.039556184306173
  48      -0.1049822123297
 Sym= A
 Ene=   -0.8576621954
 Spin= Alpha
 Occup=    1.97897
   1    -0.059588624401579
   2      0.15084467609983
   3    -0.050247841381416
   4      0.48165921063226
   5     0.055538116420178
   6    -2.2593618746267e-06
   7      0.17683126346207
   8     0.083907516851398
   9    7.7054765907879e-06
  10    -0.059587508182101
  11      0.15084125648474
  12    -0.050241210899059
  13     -0.48166243074408
  14     -0.05552165096899
  15    -1.7105619042404e-06
  16      -0.1768327862101
  17    -0.083904157646021
  18    3.3032095486663e-07
  19    0.0078685444711836
  20     -0.01266671401141
  21    -0.019479892194263
  22     0.024881605146729
  23    -0.047172408811596
  24    -1.0314783180599e-06
  25     0.031748167372796
  26    -0.041303945333798
  27    -5.9252425914642e-06
  28     0.019717372810525
  29     0.013873794839864
  30     0.019706117890562
  31     0.013858764270491
  32    -0.017304681470758
  33    -0.044688732782641
  34    0.0078681999903725
  35    -0.012665298758481
  36    -0.019475662614218
  37    -0.024882639913839
  38     0.047167665747753
  39    5.6374114821747e-06
  40    -0.031743720458772
  41     0.041297952965832
  42    -8.7731180965787e-06
  43     0.019726330974582
  44     0.013889223730677
  45     0.019694127576003
  46     0.013840311957544
  47    -0.017303582207585
  48     -0.04468625567524
 Sym= A
 Ene=   -0.4916412962
 Spin= Alpha
 Occup=    1.92117
   1    5.2567019719436e-06
   2    -1.2855795985985e-05
   3    -1.3445714702736e-05
   4    8.7763614847261e-06
   5    -4.1071533505872e-05
   6       0.4356889412528
   7    -9.0019077637754e-06
   8    -2.5632697390096e-05
   9      0.28524938108173
  10    6.7079947818887e-07
  11    -2.8104731345617e-06
  12    1.5861813779772e-05
  13    -4.5839753192375e-06
  14    -1.5050421426432e-05
  15      0.43568968554615
  16    -4.5088218188147e-06
  17    -1.105967893537e-05
  18      0.28525055114316
  19    5.2654294104676e-07
  20    -8.5930554222344e-07
  21    -1.264417113409e-05
  22    5.8324823431284e-07
  23    3.0778584649395e-07
  24    -0.026240796198527
  25    -4.9584404548451e-06
  26    -7.314187728656e-06
  27    -0.025268951519436
  28     0.039104856685897
  29     0.057500677847257
  30    -0.039117294493293
  31    -0.057506604045211
  32    1.036659761556e-05
  33    9.4274842795563e-06
  34    6.3084056576949e-07
  35    -2.1410238875623e-07
  36    -1.6230159689477e-05
  37    1.7214001029747e-06
  38    2.4711417113111e-06
  39    -0.026238988648853
  40    1.892680388592e-05
  41    2.0427997562356e-05
  42    -0.025264674103722
  43     0.039088567522329
  44     0.057486297229092
  45     -0.03912618578617
  46    -0.057507339104105
  47    3.4821463467276e-05
  48    2.5271079642676e-05
 Sym= A
 Ene=    0.2397991729
 Spin= Alpha
 Occup=    0.07878
   1    -4.8649871793004e-06
   2    1.1433052925336e-05
   3    4.7867469119195e-05
   4    -1.1612205996492e-05
   5    5.4600215959441e-05
   6      -0.6392961300069
   7    2.5022084519807e-05
   8    2.8524138827172e-05
   9     -0.26732429424121
  10    2.5642927824823e-06
  11    -5.1120395231641e-06
  12    -3.919538749439e-05
  13    4.0237473742377e-06
  14    -2.5951061624006e-05
  15      0.63929729299314
  16    2.3938192381945e-05
  17    -1.0457380132646e-05
  18      0.26732487802919
  19    -9.4540353206586e-07
  20    1.1947647429863e-06
  21    4.184892692433e-06
  22    -1.4182333497384e-06
  23    7.2621348092047e-06
  24    -0.047409451829432
  25    -1.2879784271025e-05
  26    -5.7171641316069e-06
  27    -0.032465283983511
  28     0.040651731240854
  29     0.045333167502645
  30    -0.040667275937298
  31     -0.04533952607075
  32    1.0668455649789e-05
  33    -1.8229013215873e-06
  34    1.4361617793661e-06
  35    2.6083098094919e-06
  36    -2.2209410868837e-05
  37    3.4121374222658e-06
  38    1.007232753322e-05
  39     0.047405312311625
  40    -2.5697203290178e-05
  41    -1.5369771593536e-05
  42     0.032462835381387
  43    -0.040634422299886
  44    -0.045321521834062
  45     0.040675791204281
  46     0.045339344822419
  47    -3.0444828877469e-05
  48    6.2803915375671e-06
 Sym= A
 Ene=    0.9517944385
 Spin= Alpha
 Occup=    0.02109
   1    -0.088744182557965
   2      0.43597277117763
   3      0.42017082057564
   4      0.82710208264643
   5     0.034037087019984
   6    2.2380500108721e-06
   7      0.24274970900967
   8    -0.030234882742739
   9    1.0635519440277e-06
  10     0.088743079610229
  11     -0.43596561534234
  12      -0.4201691197551
  13      0.82710621970557
  14     0.034012237245883
  15    -3.2826690293808e-06
  16      0.24275103794307
  17    -0.030235904042828
  18    1.8109685009371e-06
  19    -0.002313733529881
  20    0.0029546955259245
  21    0.0072655232638414
  22    -0.019750726319769
  23     0.016030226327812
  24    2.0033121905204e-06
  25    -0.026994343740382
  26     -0.01180591137194
  27    -1.478120413222e-06
  28    -0.011891675404934
  29    -0.0067337538656496
  30     -0.01188199610467
  31    -0.0067280431574505
  32     0.011270505726924
  33    -0.0092349279937252
  34     0.002315021327538
  35    -0.0029557903020485
  36    -0.0072724577609597
  37    -0.019752125536097
  38     0.016034434596526
  39    -3.8501102580454e-06
  40    -0.026994628795765
  41    -0.011801635599995
  42    6.7450753886387e-06
  43     0.011901633590346
  44    0.0067460272034136
  45     0.011870274752061
  46    0.0067172982095318
  47    -0.011269186546554
  48    0.0092371647831828
 Sym= A
 Ene=    0.2625421817
 Spin= Alpha
 Occup=   -0.00000
   1     0.013620532402011
   2    -0.013959461567392
   3     -0.21074758508476
   4    0.0015469833931306
   5    -0.023765120698639
   6    -1.9866269754707e-06
   7     0.060390229737879
   8     -0.10757089504369
   9    -2.2907685213369e-05
  10    -0.013625703070243
  11     0.013978090326512
  12      0.21077957669342
  13    0.0015482490551607
  14    -0.023756505450092
  15    1.2270373368248e-07
  16     0.060378479940409
  17     -0.10757046885655
  18    3.0840596916707e-06
  19      0.10619426140887
  20    -0.083753047328503
  21      -1.8561013727379
  22    -0.051587891822171
  23     0.055769466141032
  24    -1.9969171426786e-05
  25     -0.20424099311018
  26      0.20297925404954
  27    -0.00011770883894387
  28    0.0020107792500303
  29      0.90506402637083
  30    0.0020232245233696
  31      0.90526354389256
  32    0.0079707747209591
  33      0.73892093528383
  34     -0.10621781280199
  35     0.083769766387061
  36       1.8565292303745
  37    -0.051619294012809
  38     0.055792290011751
  39    2.124276601066e-05
  40     -0.20436766902374
  41      0.20305509687078
  42    0.00014240465349634
  43    -0.002014462625126
  44     -0.90534955008636
  45    -0.0020293911854455
  46     -0.90554478795666
  47    -0.0079682440886606
  48     -0.73902908876546
 Sym= A
 Ene=    0.2651153221
 Spin= Alpha
 Occup=    0.00000
   1     0.019466893948108
   2    -0.064998822108765
   3     -0.13544857092031
   4     0.030700863939646
   5     0.025305323255221
   6    -1.3441450568792e-06
   7    0.0037061027787178
   8    -0.0043595421823906
   9    2.4816991710521e-05
  10     0.019461781695865
  11    -0.064994785500071
  12     -0.13536832939063
  13    -0.030696511710193
  14    -0.025318437102521
  15    -5.8947809529034e-06
  16    -0.0036789684747354
  17    0.0043192396315296
  18    1.9686712034016e-05
  19     0.080882616397855
  20    -0.048103465334699
  21      -1.5465351020151
  22     -0.11363503907674
  23      0.11045470863904
  24    -2.3525061095111e-05
  25     -0.49258351380206
  26      0.37736694100085
  27    -0.00010947360000643
  28     0.014625025768549
  29      0.98672833076199
  30     0.014618959002499
  31      0.98678014481909
  32    -0.0056277991410217
  33      0.47667715842855
  34     0.080852642075445
  35    -0.048082936773855
  36      -1.5460066157136
  37      0.11361588851116
  38     -0.11044502248827
  39    -6.6908619979942e-05
  40      0.49249880278412
  41     -0.37732897702589
  42    -0.00035135026761125
  43     0.014626116507985
  44       0.9863992187264
  45     0.014617584966423
  46      0.98657994017931
  47    -0.0056246118258118
  48      0.47649251391108
 Sym= A
 Ene=     0.303091581
 Spin= Alpha
 Occup=   -0.00000
   1    -4.8158222113892e-06
   2    9.5151811341402e-06
   3    -0.00018175240911027
   4    -6.204785789663e-05
   5    -3.8569116960648e-05
   6    -0.0060167276092065
   7    -0.00043634111096886
   8    -0.00011345951440653
   9     -0.21832682908881
  10    2.5095509452501e-05
  11    -4.3588244874926e-05
  12    -3.5217212005467e-05
  13    -3.04570496427e-05
  14    4.8961552771054e-05
  15    0.0060166048905284
  16    -0.00033841846641076
  17    0.00012596099398739
  18      0.21834154161533
  19    -3.0776745081655e-05
  20    2.524810080075e-05
  21    0.00047383662961072
  22    0.00010573720188223
  23    9.7598853862127e-05
  24     -0.22025233277736
  25    0.00041993940658747
  26    0.00048394123379093
  27      -1.0837409914324
  28    -0.051685012614127
  29       -1.147478320214
  30     0.051708219677581
  31         1.14695295091
  32    3.1467293814276e-06
  33    0.00020942616138765
  34    -5.38748087705e-06
  35    1.2760141794273e-06
  36    0.00020752432227986
  37    0.0003859356945585
  38    0.00016589379311869
  39      0.22025134884531
  40    0.0016774411806498
  41    0.00067378010152485
  42        1.083745762094
  43     0.051707148537322
  44       1.1477178777675
  45    -0.051682873318766
  46      -1.1467375294558
  47    -6.3889327455158e-05
  48    -0.0012555087038783
 Sym= A
 Ene=    0.3208414052
 Spin= Alpha
 Occup=    0.00000
   1     0.016464183656827
   2    -0.028307175869316
   3     -0.53163375048671
   4    -0.021968760594077
   5    -0.046088394323642
   6    -1.9021523986877e-05
   7     -0.30979254419463
   8     -0.19577324163893
   9    5.8892919261681e-05
  10    -0.016480922212483
  11     0.028343691774591
  12      0.53185327965558
  13    -0.021992051559128
  14    -0.046182037974075
  15    -0.00013011379824681
  16     -0.30981329789128
  17     -0.19602276129996
  18    -0.00040593327754145
  19     0.016225007336293
  20    -0.010661342554751
  21     -0.28048036239478
  22       0.2266619195239
  23     0.085682827737903
  24    0.00051322759388222
  25       1.0854519389591
  26      0.30473232163508
  27    0.0022640664511428
  28    -0.021129002522369
  29     -0.63208888453626
  30    -0.021256275008641
  31     -0.63630197144848
  32     0.034941554487469
  33       1.4086855278093
  34    -0.016190693162413
  35     0.010643274695751
  36      0.27983209913923
  37      0.22654304676423
  38      0.08561030768107
  39    -7.7011966465348e-06
  40       1.0848356645333
  41      0.30461247051098
  42    -0.00034729539448854
  43     0.021199527006593
  44      0.63470304084943
  45     0.021142647212958
  46      0.63330165822396
  47    -0.034908211265994
  48      -1.4076955177963
 Sym= A
 Ene=    0.3230136554
 Spin= Alpha
 Occup=    0.00000
   1    -3.711075889159e-06
   2    -6.3231133918679e-06
   3    0.00043526968287596
   4    -6.7753384299844e-05
   5    -0.00010004470095142
   6    -0.051511313255534
   7    0.00014476363482468
   8    -0.00017740591108128
   9     -0.16391725624686
  10    7.0004542947635e-05
  11    -0.00011762286815777
  12    -0.0013134186458696
  13    6.5016447016543e-05
  14    0.00028013885186443
  15    -0.051509075147949
  16    0.00036605096408151
  17    0.00091279562833618
  18     -0.16392121789214
  19    -9.9908290055586e-05
  20    5.2624253010932e-05
  21    0.0018351608100762
  22    -0.00065654339377721
  23    -0.00024068700350988
  24      0.25836909491016
  25    -0.0032684226151744
  26    -0.00055904047336117
  27        1.062882849713
  28     0.030800269092085
  29       1.1720563681846
  30    -0.030628559966104
  31      -1.1693234429905
  32    -0.00012188012810314
  33    -0.0040574191708649
  34    -4.0359693790634e-05
  35    1.7188009889759e-05
  36    0.00090416641350192
  37    0.00021701854947636
  38    0.0001400973327706
  39      0.25836827536072
  40    0.00092333582534148
  41    0.00037063360070314
  42       1.0628837534698
  43     0.030738500399108
  44        1.170417646655
  45    -0.030687135518065
  46      -1.1709743790624
  47    -7.5957072879471e-05
  48    -0.000663547028912
 Sym= A
 Ene=     0.328409289
 Spin= Alpha
 Occup=    0.00000
   1    0.0084863959932362
   2    -0.026458347985632
   3     -0.11463515312927
   4     -0.05539250530061
   5     -0.10288753214048
   6    9.4342297010502e-05
   7    -0.065100828428941
   8     -0.23348728184008
   9    0.00045949696856583
  10    0.0084810116792975
  11    -0.026444644360244
  12       -0.114398152378
  13     0.055367689270504
  14      0.10289535565276
  15    4.3440607431562e-05
  16     0.064870287472384
  17      0.23346069876965
  18    0.00019826999872361
  19    -0.034302030118517
  20    0.0079241535357799
  21      0.68673666345878
  22     -0.17957428917419
  23     -0.13115334068654
  24    -0.00040045318680468
  25     -0.95255843684523
  26     -0.35820016802308
  27    -0.0015850493052872
  28     0.025016694811411
  29      0.39034559411064
  30      0.02505972819155
  31      0.39321244916135
  32    -0.047979834998316
  33      -1.5440412360133
  34    -0.034307689191355
  35    0.0079306695691048
  36      0.68685436200418
  37      0.17971724948922
  38      0.13123010455672
  39    -0.00070452831207624
  40       0.9532838440053
  41      0.35857157792529
  42    -0.0031193403511059
  43     0.025017776213652
  44      0.38976195725355
  45     0.025083488755164
  46       0.3946499892066
  47     -0.04800981054941
  48      -1.5451099811119
 Sym= A
 Ene=    0.3601563921
 Spin= Alpha
 Occup=   -0.00000
   1    -0.058564589808821
   2     0.038977147864648
   3       1.1741456456012
   4     -0.10893060419791
   5       0.2153481721744
   6    5.4963601188758e-05
   7     -0.34747192183657
   8      0.71619776457792
   9    0.00024622846609592
  10     0.058479500332249
  11    -0.038895322231006
  12      -1.1725336105176
  13     -0.10874854731795
  14      0.21505261118576
  15    -7.0108794600754e-06
  16     -0.34691269112739
  17      0.71482912120321
  18    -4.1245233489457e-05
  19    -0.055608404162225
  20      0.03515405141704
  21      0.88976581391649
  22    -0.054236314394778
  23       0.1847119271826
  24    1.582788244243e-05
  25     -0.38886383392587
  26       1.3016729690158
  27    0.00011293725033164
  28     0.034257019676613
  29    -0.022775899687976
  30     0.034258051983281
  31     -0.02291547312841
  32     0.051990078194307
  33      0.38576069791898
  34     0.055697888124632
  35    -0.035182888098474
  36     -0.89172717481431
  37     -0.05421988192143
  38      0.18483500578953
  39    -0.00013933387316257
  40     -0.38913978344182
  41       1.3031692198096
  42    -0.00049568384318634
  43    -0.034311244923541
  44     0.022635689482454
  45    -0.034333600067078
  46     0.023913461444635
  47    -0.052027759792499
  48     -0.38574019144819
 Sym= A
 Ene=    0.3727686788
 Spin= Alpha
 Occup=    0.00000
   1    -0.062450956925714
   2     0.058518781286542
   3       1.2520190924355
   4     -0.13050293713456
   5       0.1812769338785
   6    1.5181988853747e-05
   7     -0.40124701948358
   8      0.97117471896727
   9    0.00010963683679526
  10    -0.062531513489886
  11     0.058562939370896
  12       1.2538119890117
  13      0.13064613151004
  14     -0.18156883289158
  15    -3.1798471360758e-05
  16      0.40174114378298
  17     -0.97222289264288
  18    -3.5728618391784e-05
  19     0.059080911777137
  20     -0.01425582237224
  21      -1.3982636457223
  22    -0.036273767742534
  23    -0.094133390020393
  24    3.3281596772432e-05
  25      0.10699229109412
  26      -1.1955887054723
  27    9.854633912962e-05
  28    -0.047791365824525
  29      0.34531246766689
  30    -0.047777903016775
  31      0.34488005292567
  32    -0.024319739793701
  33     -0.19417224919609
  34     0.059005846100712
  35    -0.014220536108962
  36      -1.3968898709045
  37     0.036303826363499
  38     0.093883532979856
  39    5.3400181411805e-05
  40      -0.1066594996375
  41       1.1935766527069
  42    0.00030366207780374
  43    -0.047751550755299
  44      0.34532581355944
  45    -0.047720113568685
  46       0.3445150423335
  47    -0.024251346765728
  48     -0.19333248503579
 Sym= A
 Ene=    0.7485598202
 Spin= Alpha
 Occup=   -0.00000
   1    0.00012736082969485
   2    0.0023005646173708
   3     -0.03587874622012
   4    0.0025925064509385
   5    0.0040133624561728
   6     0.069126488031826
   7    -0.023015806938738
   8    -0.0031654606652929
   9     -0.47790563978564
  10    -0.00010326273386541
  11    -0.0025467921070899
  12     0.036301115465405
  13    0.0027346085802402
  14    0.0039889453274223
  15    -0.069120908945139
  16    -0.022990689855667
  17    -0.0030174038096204
  18      0.47793350736273
  19    -0.00040380394894148
  20    0.0049022278068324
  21    -0.0068921032151423
  22     -0.00271383060201
  23    0.0098031960619356
  24      0.57206289846333
  25    0.0043206446374404
  26    -0.010299947946821
  27      -1.2058975749836
  28     -0.29092720784444
  29     -0.17114105917878
  30      0.29159708475342
  31      0.17184562141825
  32    -0.0031418408518175
  33    0.0022022613869229
  34    0.00038856367657166
  35    -0.0049280522048647
  36    0.0071994314357024
  37    -0.0033764093327747
  38    0.0090235265862545
  39     -0.57202620135787
  40    0.0055102580502184
  41    -0.0090850139771456
  42       1.2058236654213
  43      0.29096301696867
  44      0.17105919430723
  45       -0.291522096494
  46     -0.17193029410938
  47    0.0025862154989626
  48    -0.0022560963059361
 Sym= A
 Ene=    0.7494403182
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0057217586722851
   2     -0.13658092966915
   3       2.0619884169034
   4     -0.15105532584236
   5     -0.24230603144614
   6    0.0012448967658761
   7       1.3056092849098
   8      0.18260909928926
   9    -0.0080615042968304
  10    0.0057196864729265
  11      0.13662284016067
  12       -2.061931274156
  13     -0.15112817136243
  14     -0.24225381673676
  15    -0.0010864708341591
  16       1.3057273243889
  17      0.18245460875753
  18    0.0080848238247919
  19     0.024007883700247
  20     -0.29134011900795
  21      0.41074860391792
  22      0.17309758128084
  23     -0.57133777039074
  24    0.0097781115540145
  25     -0.27635629028901
  26      0.58686782900473
  27    -0.020648280872607
  28    -0.017417431552659
  29    -0.019404430225414
  30    -0.0074245151651876
  31     -0.01343553338706
  32      0.16528655446207
  33     -0.14076752307964
  34    -0.024008630456028
  35      0.29135772360084
  36     -0.41085346491591
  37       0.1732057473602
  38     -0.57134754706544
  39    -0.0095621575426164
  40     -0.27655052561615
  41      0.58685560728723
  42     0.020054900215784
  43     0.017228010350211
  44     0.019258111930566
  45    0.0075306840902565
  46     0.013560159406465
  47     -0.16519678569191
  48      0.14081738540172
 Sym= A
 Ene=    0.7688117893
 Spin= Alpha
 Occup=    0.00000
   1    0.0049171005889611
   2     -0.14462906026964
   3      0.28569010040261
   4     -0.15091374146838
   5    -0.076926246905281
   6    -0.00072707311000584
   7     0.053801907480192
   8     0.066670811935887
   9    0.00050544758174323
  10     0.004921339381642
  11     -0.14462513685807
  12      0.28544686335738
  13      0.15087453113034
  14     0.076857404550427
  15    -0.00071556078463389
  16      -0.0535857301736
  17    -0.066686059252825
  18    -0.00018699357330892
  19    -0.0071037237927363
  20     0.031083973498078
  21     -0.03314459532894
  22       0.3478125471951
  23      0.42541094355305
  24    -0.0015212529717598
  25     -0.74309630408232
  26     -0.80483425280166
  27    0.0032568444961342
  28       0.1141695249534
  29     0.075793881379332
  30      0.11222738545234
  31     0.074530687374902
  32     -0.38461074177358
  33     -0.23258037804475
  34    -0.0071086775772023
  35     0.031119158403579
  36     -0.03312840106297
  37     -0.34789132369645
  38      -0.4255457855991
  39    -0.00049546599813177
  40      0.74333572965249
  41      0.80494952331656
  42    0.00087956669506625
  43      0.11382611231759
  44     0.075395761042612
  45      0.11265687891042
  46      0.07500960904244
  47     -0.38470432339696
  48     -0.23263028723392
 Sym= A
 Ene=     0.776401191
 Spin= Alpha
 Occup=   -0.00000
   1    1.1718817781021e-05
   2    0.00031557219881666
   3    -0.00077912048312406
   4    0.00043380873831543
   5    0.00022266797319207
   6     -0.33379666554883
   7    -0.00039686685214276
   8    -0.00034559907482851
   9      0.05851578427467
  10    -1.1940191527119e-05
  11    0.00030738705755216
  12    -0.00053181440816253
  13    -0.00037232983968717
  14    -0.00041854013857091
  15     -0.33376409453387
  16    -7.3093921530248e-06
  17    0.00048327116435758
  18     0.058479495491627
  19    2.5821879187335e-05
  20    -0.00018864093007633
  21    0.00041601972159721
  22    -0.00069953745365825
  23    -0.0011339292577386
  24     -0.47999071256013
  25    0.0016214176767706
  26     0.002048627990602
  27       1.0499254312366
  28      0.28820612142659
  29        0.212318594071
  30     -0.28881486926691
  31     -0.21284699840639
  32    0.00095420667786921
  33    0.00061410651930428
  34    -1.6526025853422e-06
  35    5.9396296900821e-06
  36    0.0002514758451146
  37    0.00078184114075019
  38    0.00061155175490874
  39     -0.48003353018747
  40    -0.0016849369981753
  41    -0.0015234209369697
  42       1.0500145983518
  43      0.28812032743973
  44      0.21219996094835
  45     -0.28896274828064
  46     -0.21299763397012
  47    0.00096077235194109
  48    0.00082757450958369
 Sym= A
 Ene=    0.8038015076
 Spin= Alpha
 Occup=   -0.00000
   1     0.047445416826467
   2     -0.15731109647677
   3     -0.59662686929709
   4      0.19771558299465
   5     0.080222317142195
   6    -8.7467988351221e-05
   7     -0.75572549634085
   8      0.15693798486258
   9    0.00021107201494852
  10    -0.047444080911106
  11      0.15728469255166
  12      0.59681847070176
  13      0.19770416618966
  14     0.080348492890764
  15    0.00018140504209047
  16     -0.75564801057377
  17      0.15673834060923
  18    -0.00025615579952697
  19     0.013997399872597
  20     -0.16167961792088
  21      0.22073397885429
  22         0.52990328571
  23     -0.16874943724377
  24    5.9907762295022e-05
  25      -1.0289745470479
  26      0.21727194423925
  27    -0.00010879424007313
  28      0.20296778811427
  29      0.14720182824839
  30      0.20291708468736
  31      0.14717075180614
  32     -0.24647751019734
  33     -0.10978675617933
  34    -0.014007153771822
  35      0.16171455228475
  36     -0.22086191767978
  37      0.52991047649837
  38      -0.1689360721969
  39    -6.2689087991742e-05
  40       -1.028944840224
  41      0.21759539473703
  42    0.00019361372750169
  43     -0.20316048641362
  44     -0.14721429415142
  45     -0.20274195662622
  46     -0.14712111532432
  47      0.24641154866878
  48      0.10975705816668
 Sym= A
 Ene=    0.9061621113
 Spin= Alpha
 Occup=   -0.00000
   1    -0.011167343328901
   2     0.018994564747525
   3     -0.21679344702496
   4    -0.074960593665359
   5      0.44561149142711
   6    9.043864151432e-05
   7     -0.10489475318884
   8      -0.1000845729713
   9    -0.00012589717793513
  10    -0.011183118765499
  11      0.01905367866343
  12     -0.21685786463462
  13      0.07495780123611
  14     -0.44566063618177
  15    -0.00012687290430451
  16      0.10498553970998
  17      0.10010893584362
  18    0.00019694731548811
  19     0.037545064975382
  20     -0.19129928690846
  21    -0.072237202882767
  22      0.48983476230998
  23     -0.52710244357683
  24    5.7525381999431e-05
  25     -0.78370173440334
  26      0.40848132737171
  27    -0.0001058229719542
  28     0.095133430504874
  29       0.1999761423038
  30     0.095027646135159
  31      0.19995766741833
  32    -0.034139301347201
  33    -0.099054587801301
  34     0.037534235461724
  35     -0.19119949389983
  36    -0.072282844772347
  37      -0.4896523977149
  38      0.52698678263329
  39    0.00022874364924096
  40      0.78338477805515
  41      -0.4084638227718
  42    -0.00028043654201775
  43      0.09514827851149
  44      0.19993067862786
  45     0.094971589533582
  46      0.19986042402897
  47    -0.034116250092551
  48    -0.098947239154145
 Sym= A
 Ene=    0.9371453657
 Spin= Alpha
 Occup=    0.00000
   1     0.052222366463092
   2     -0.12295771738799
   3       -2.161086066513
   4      0.28497631969008
   5     0.082131604060501
   6    0.0010697260758833
   7      -2.2109234011921
   8     -0.21910500338696
   9    -0.0019555689859366
  10    -0.052220191176788
  11      0.12299483019481
  12       2.1610342895923
  13      0.28488842415289
  14     0.082122033933086
  15    -0.00084465305243627
  16      -2.2107678327632
  17     -0.21910488747528
  18    0.0018320058156554
  19     0.013529894743298
  20     0.085224755870101
  21     -0.31219926540516
  22     -0.32925242768681
  23     -0.45386750461294
  24    -0.00017791559102996
  25       1.1285337149505
  26       1.0616401254834
  27    0.00037878994377737
  28     0.037347652360209
  29     -0.18522867355172
  30     0.036614369721952
  31     -0.18508998515267
  32      0.17073195554753
  33      0.79866417658382
  34    -0.013533631617359
  35    -0.085248102555423
  36      0.31218489234757
  37     -0.32928636772983
  38     -0.45380500116931
  39    0.00034173859818457
  40       1.1286559685482
  41       1.0615531279609
  42    -0.00091252433361668
  43    -0.037393746927809
  44      0.18524915574684
  45    -0.036603848018203
  46      0.18518682812559
  47     -0.17070566728228
  48     -0.79870550605927
 Sym= A
 Ene=    0.9764057441
 Spin= Alpha
 Occup=    0.00000
   1    6.9125294879873e-05
   2    -0.00032293333880693
   3    -0.0039956366161145
   4    0.00014982290207408
   5    0.0002358906915434
   6      -0.5398468654718
   7    -0.0034020519223653
   8    -0.00057865858900828
   9       1.2153662702616
  10    -0.00010438716477449
  11    0.00015426286230127
  12    0.0035764818628124
  13    0.00080471650907243
  14    4.9652287820715e-05
  15      0.53994099875393
  16    -0.0046750636711167
  17    -0.00023968181491268
  18       -1.215459567862
  19    3.6197400698931e-05
  20    6.2624719882089e-05
  21    -0.00024923867435858
  22    -0.00073630101206199
  23    -0.0009214831672403
  24    -0.058063473112236
  25    0.0028085990505198
  26    0.0023897869527097
  27      0.16404897081063
  28     -0.22044765419734
  29      0.13005671309878
  30      0.22058799108285
  31     -0.13132737323877
  32    0.00027504067556755
  33    0.0020146329578108
  34    -6.2385434608781e-06
  35    -0.00018198496121786
  36    0.00059455458855715
  37    -0.00057251499019724
  38    -0.00064926964686009
  39     0.058080890398634
  40    0.0021887826620101
  41    0.0018218784059323
  42     -0.16405488254009
  43       0.2205757115656
  44     -0.13034368172487
  45     -0.22046942415748
  46      0.13111217247323
  47    -0.00033506981751083
  48    -0.0016087418064691
 Sym= A
 Ene=     1.028184107
 Spin= Alpha
 Occup=   -0.00000
   1    -0.040647480047282
   2      0.39644930572239
   3     -0.32279857275354
   4     -0.25427124621386
   5      -0.4024109632641
   6    -0.0010047164770375
   7      0.24328766866595
   8      0.97005344475411
   9    0.0010471091255173
  10    -0.040648072771201
  11      0.39641011192391
  12     -0.32259334407191
  13       0.2542727492171
  14      0.40244503395024
  15    -0.0011465170805088
  16     -0.24339147461487
  17     -0.97010485586787
  18    0.0015223464853413
  19     0.029993156395199
  20      0.17915806991493
  21      -1.2289990221787
  22      0.21826668095607
  23    -0.099057769679175
  24    0.00063087948093871
  25     -0.28535411266803
  26      0.32994957677654
  27    -0.0017341686728856
  28      0.19450118339693
  29      0.28458398993444
  30      0.19458942126006
  31      0.28582778289114
  32      0.33537880959272
  33      0.21151713418515
  34     0.029999097929114
  35      0.17916237491316
  36      -1.2289615274704
  37     -0.21828105530112
  38     0.099044505757559
  39    0.00041063554910931
  40      0.28533604527426
  41      -0.3299279813526
  42    -0.00097565580620529
  43      0.19448509132923
  44        0.285001720483
  45      0.19463990298834
  46      0.28535665524861
  47      0.33537819036461
  48      0.21152771345982
 Sym= A
 Ene=     1.058539218
 Spin= Alpha
 Occup=   -0.00000
   1    -0.016999114668559
   2      -0.2735144656305
   3     -0.44077515580186
   4     -0.50051758893822
   5      0.11837425117784
   6    0.0011067408263104
   7       1.2619596313226
   8     -0.46042672262376
   9    -0.0018712195885662
  10    -0.017007568335016
  11     -0.27344858928314
  12     -0.44079353367595
  13      0.50055920746746
  14     -0.11841402706592
  15    0.00046778508112923
  16      -1.2621930997617
  17       0.4604707878778
  18    -0.00022888553304516
  19     0.010994368269519
  20     -0.32031112404439
  21         1.10140893877
  22     -0.36801746858913
  23       -0.163263871971
  24    -0.00023604363207342
  25       1.2591129658426
  26      0.69837468604777
  27     0.001163153922215
  28     0.018073478930656
  29     -0.59915543978359
  30     0.017159215756074
  31     -0.59913323673365
  32     -0.12859975666957
  33      0.69325710150921
  34     0.010989881600572
  35     -0.32031032086839
  36       1.1014125131119
  37      0.36799136498827
  38      0.16311328878888
  39    -0.00028425569080502
  40      -1.2589499881995
  41     -0.69806985522701
  42    0.0015817945299274
  43     0.017985091283306
  44     -0.59930416030991
  45     0.017209723897379
  46     -0.59889838025612
  47     -0.12853975104252
  48      0.69299338594443
 Sym= A
 Ene=     1.067674678
 Spin= Alpha
 Occup=   -0.00000
   1    5.0055892694882e-05
   2    -0.0013019936914883
   3    0.00095263768634819
   4    -0.00023418385458149
   5    0.0010152301848542
   6     -0.61175878272615
   7    0.0016718089117969
   8    -0.0023542663500139
   9      0.81336172885732
  10    4.0695445316993e-05
  11    -0.00097332176282993
  12    -0.00050673208233708
  13    0.00012858540722469
  14    -0.000316110113877
  15     -0.61170271914155
  16    -0.00058912898781943
  17    0.0014551173726495
  18      0.81322699448831
  19    -6.9017325629261e-05
  20    -0.00079938658688772
  21    0.0033539644388192
  22    -0.00090593194310604
  23    -0.00018167022884868
  24      0.40806266827433
  25    0.0023929535060145
  26    0.00018994400029546
  27      -1.1953865578342
  28    -0.049479613871925
  29     -0.48371691327918
  30     0.048589855862577
  31      0.48118846474568
  32    -0.00099135481358561
  33    0.0005317324167992
  34    -3.9117937652265e-05
  35    -0.00062749570892109
  36    0.0031916073392662
  37    0.0006686664256192
  38    -6.6505059588925e-05
  39      0.40810130841815
  40    -0.0019240370320753
  41    -0.00018065329484461
  42      -1.1954569843571
  43    -0.049371789742661
  44     -0.48334782384196
  45     0.048634621639386
  46      0.48168473276967
  47    -0.00056963824827433
  48    1.843990486982e-05
 Sym= A
 Ene=     1.129186215
 Spin= Alpha
 Occup=   -0.00000
   1    0.0015119482527741
   2      0.10055258596406
   3     -0.98182727526838
   4      0.13666544566288
   5     -0.52023044537645
   6    -0.0002795337248221
   7     -0.96427857424984
   8      0.71671017072016
   9    0.00050628224999405
  10    -0.0015093888832156
  11     -0.10063086563985
  12      0.98180622117045
  13      0.13669805717471
  14     -0.52019306662294
  15    -0.00030760096198974
  16     -0.96437330855968
  17       0.7166959138031
  18    0.0004358923393704
  19     0.042924408556406
  20      0.17205474246336
  21     -0.16851785471803
  22       0.1611892115594
  23      0.19964559323547
  24    0.00020001123495018
  25     -0.43463376614878
  26      0.24840773954409
  27    -0.00052893885597847
  28      0.19428276803129
  29       0.2099712417042
  30      0.19431172801997
  31      0.21028666044116
  32      0.49438063208278
  33     -0.19296191510743
  34    -0.042927059845328
  35     -0.17204416487462
  36      0.16856217237905
  37      0.16112071542468
  38       0.1996418440115
  39    0.00066076844595067
  40     -0.43460081405419
  41      0.24837735800037
  42    -0.0014397769960033
  43     -0.19405240739008
  44     -0.21125719965889
  45     -0.19471046085671
  46     -0.20883209043658
  47     -0.49428288365436
  48      0.19283114808171
 Sym= A
 Ene=     1.188934231
 Spin= Alpha
 Occup=    0.00000
   1    0.0024910173230842
   2      -0.4196067161253
   3      0.40863227793389
   4    -0.080255905763342
   5      -0.2185499647555
   6    0.00080541767281163
   7      0.20263442269816
   8      0.62726092358825
   9    -0.00091373135670661
  10    0.0024946608488788
  11     -0.41961301427902
  12       0.4084384284813
  13     0.080220672819602
  14      0.21860680975421
  15    0.00083178663801402
  16     -0.20239784841776
  17     -0.62737254577212
  18    -0.00092290063843397
  19    -0.049504042409864
  20      0.35826525153333
  21     -0.96095476559645
  22      0.34197222879877
  23     -0.20615239816005
  24    0.0026640305375016
  25    -0.040394755722948
  26      0.12700963598403
  27    -0.0022067085552997
  28     -0.54281286887754
  29      0.51425137713991
  30      -0.5489379571066
  31      0.52224569201624
  32    -0.059194265858921
  33       0.2029883531894
  34    -0.049496602732941
  35      0.35830234370596
  36     -0.96095689559021
  37     -0.34206167878883
  38      0.20612315895392
  39     0.002791239623441
  40     0.040506804416981
  41     -0.12706468892256
  42    -0.0020723328378079
  43     -0.54284162058273
  44      0.51446499913436
  45     -0.54896034814854
  46      0.52223091286364
  47    -0.059056741062631
  48      0.20286677692323
 Sym= A
 Ene=     1.189893422
 Spin= Alpha
 Occup=   -0.00000
   1    -2.0496893008585e-06
   2    -0.0023010072433248
   3    0.0020998146995851
   4    -0.00070116440819209
   5    -0.0011576453908774
   6     -0.13377290683635
   7    0.0019116720956805
   8    0.0030810616317255
   9      0.13405468576062
  10    1.3905984933815e-05
  11    -0.0023482059354139
  12    0.0014122103493849
  13    0.00072259334875613
  14    0.00076747814446532
  15     -0.13377518972279
  16    -0.0017185214307662
  17    -0.0024689489007072
  18      0.13409160133217
  19    -0.00020853177069299
  20    0.00095494507585889
  21    -0.0027391524591212
  22    0.0012943675690111
  23    -0.00096479931390291
  24     -0.54872061677992
  25    0.00061617209897495
  26    0.00098501976627833
  27      0.52556384306065
  28     -0.61710107910466
  29      0.84650487677856
  30      0.61262578229062
  31     -0.84343474250275
  32    -0.00049864086956812
  33    0.0014872582010118
  34    -0.00027986823472393
  35    0.0020521804351289
  36    -0.0050273406882567
  37    -0.0021244371098791
  38    0.0012136178375921
  39     -0.54861658623948
  40    -8.4313851169261e-06
  41    -0.00099960394594401
  42      0.52544689252619
  43     -0.61785904120456
  44      0.84747323165954
  45      0.61166254838205
  46      -0.8421393748796
  47    -0.00064947286215777
  48    0.0016387881927444
 Sym= A
 Ene=     1.213768144
 Spin= Alpha
 Occup=   -0.00000
   1    0.0040747480425073
   2       0.1067403858541
   3      -1.0093275241935
   4     0.040125904591248
   5    -0.050311422396876
   6    0.0002334863107629
   7     -0.59073719493884
   8    0.0048372878874522
   9    -0.00080252965195984
  10    -0.0040722683620602
  11     -0.10678867826565
  12        1.009366275419
  13     0.040126674381251
  14    -0.050294618807808
  15    -0.00055909242179169
  16     -0.59078113145676
  17    0.0048482559531928
  18    0.0012074606318614
  19    -0.031364249855921
  20      0.97111777807673
  21      -1.8752226564594
  22       0.3935094466971
  23     -0.15353271444467
  24    -0.0017102926379031
  25     -0.37022370687646
  26      0.26532418456347
  27     0.001739523719053
  28     -0.48642235882295
  29      0.88922182980063
  30     -0.48283199897702
  31      0.88377897929696
  32     0.029332346513512
  33      0.25778644124812
  34     0.031359115286732
  35     -0.97102462834842
  36       1.8750688902823
  37      0.39350377944356
  38     -0.15352041164586
  39    0.00085301970921261
  40     -0.37024711936465
  41      0.26528836922421
  42    -0.0012264478093999
  43      0.48546436768787
  44     -0.88813921148442
  45      0.48370182930366
  46     -0.88475519605954
  47    -0.029341948867909
  48      -0.2577341730909
 Sym= A
 Ene=      1.22243596
 Spin= Alpha
 Occup=   -0.00000
   1    -6.8823794447599e-07
   2    0.00043168279424288
   3    -0.0030507300252573
   4    9.3828184257428e-05
   5    -0.0002998905789722
   6     -0.17136363077394
   7    -0.0020077208705838
   8    0.00029127068417129
   9      0.45432395884754
  10    -1.0954653402776e-05
  11    -0.00032610912761295
  12    0.0030890732517289
  13    0.0002362192729268
  14    -0.00043897436915971
  15      0.17132330473821
  16    -0.0021894553522527
  17    0.00038165258845681
  18     -0.45427691459957
  19    -6.3364551331088e-05
  20    0.0029360454890433
  21    -0.0055611013509964
  22    0.00055314978133577
  23    -0.00062900944873249
  24      0.60407609190817
  25    -0.00036660613300505
  26    0.0013057565953872
  27     -0.64075438699279
  28      0.57135979320809
  29     -0.90459526180005
  30     -0.57338077145319
  31      0.90896967083247
  32    -0.00019742644339491
  33    0.0016248299644459
  34    6.1024713029358e-05
  35    -0.0018135841452412
  36    0.0033421919131056
  37    0.00063514599067135
  38    -0.00024029515792328
  39     -0.60415375524745
  40    -0.0003303230223006
  41    0.00086669440563073
  42      0.64078385665491
  43     -0.57129215296282
  44      0.90494223772383
  45      0.57367105468994
  46     -0.90884272784899
  47    -0.00065323970320783
  48    -0.00013318313177888
 Sym= A
 Ene=      1.23041539
 Spin= Alpha
 Occup=   -0.00000
   1    -0.008831210200124
   2       0.2198427725119
   3      0.10429038308343
   4     0.043314233493595
   5    -0.078424493120449
   6    6.8432852128865e-05
   7     -0.22252454420047
   8      0.38208191019608
   9    -0.00024942370628804
  10    -0.0088279758674777
  11      0.21973557337648
  12      0.10461406304267
  13    -0.043308797703007
  14     0.078295343785517
  15    -0.00016275329758665
  16      0.22239636054656
  17     -0.38194821097818
  18    0.00040341494737187
  19    -0.010026631998904
  20      0.90634407878967
  21       -2.109812395588
  22     -0.25989857601959
  23     -0.37227671255709
  24    -0.00038900078973947
  25      0.10944045073192
  26      0.35860420575746
  27    0.00033301836732222
  28      0.14193538143593
  29      0.25690968094293
  30      0.14244695597644
  31      0.25610979371054
  32     -0.67997773816654
  33       1.2844149638061
  34    -0.010030821225187
  35      0.90623892537352
  36      -2.1095983543977
  37      0.25985341268359
  38      0.37222719731001
  39    5.4568717155237e-05
  40     -0.10950226266096
  41     -0.35851619538038
  42    -1.3300084859095e-05
  43      0.14254877173683
  44      0.25590005925152
  45      0.14166098297619
  46      0.25712075583576
  47     -0.67987405681014
  48        1.284214328264
 Sym= A
 Ene=     1.250673181
 Spin= Alpha
 Occup=   -0.00000
   1     0.011712052920789
   2     -0.29511918225174
   3      0.69555702983148
   4     0.026295874428204
   5      0.31320428698081
   6    -1.5864208156045e-05
   7      0.21792188153815
   8     -0.40495880255214
   9    -7.0007187868934e-05
  10    -0.011713489706945
  11      0.29508884570385
  12     -0.69553303377836
  13     0.026325236024861
  14      0.31325708326931
  15    -2.0506189710925e-05
  16      0.21784454691111
  17     -0.40510538846394
  18    8.7723498266227e-05
  19    0.0060392331563356
  20     -0.54921910391728
  21      0.98548144182919
  22      0.30121232689939
  23      0.26917499843435
  24    0.00014223878222112
  25     -0.10964794221449
  26     -0.41007397738205
  27    -0.00026438479513653
  28     -0.20135050188845
  29     0.010791661985846
  30     -0.20123848499843
  31     0.010862038235961
  32      0.70244833236912
  33      -1.1790042887327
  34    -0.0060485137741424
  35      0.54938811205265
  36     -0.98590692017515
  37      0.30130151496737
  38      0.26928793840007
  39    -0.00058606068885492
  40     -0.10984361558574
  41      -0.4102332503536
  42    0.00078564073956562
  43      0.20119481600246
  44    -0.010469987259481
  45      0.20135336005521
  46    -0.011148910980651
  47     -0.70265139302656
  48       1.1794370800274
 Sym= A
 Ene=     1.363150897
 Spin= Alpha
 Occup=    0.00000
   1    -0.006296449637131
   2      0.31684525308941
   3     -0.48891604148579
   4     -0.19893112248472
   5      0.38581448024788
   6    3.6241531629075e-05
   7      0.53071849074362
   8      -1.2491535820846
   9    -0.00011062606829113
  10    -0.0062934287882099
  11      0.31692615474591
  12      -0.4892041470553
  13      0.19895232007241
  14     -0.38580104136775
  15    -0.00011923220195285
  16     -0.53085192408325
  17       1.2492703326704
  18    0.00031207660658379
  19     0.028352163147087
  20       1.1396641618907
  21      -1.3232643626992
  22     0.046441596504657
  23      0.24396274835815
  24    3.2166232702742e-05
  25     0.020866461754746
  26      0.23617505895111
  27    -0.0002798620034689
  28     -0.10754031361938
  29      0.54853797514738
  30     -0.10727502160448
  31      0.54858315972245
  32      0.36503167994389
  33     0.014821825640368
  34     0.028352527236644
  35        1.139826166048
  36      -1.3237736769077
  37    -0.046433707920711
  38      -0.2439972144461
  39    0.00026763464005037
  40    -0.020821939330217
  41     -0.23599674843008
  42    -0.00073762342568284
  43      -0.1074549883692
  44      0.54826654082455
  45     -0.10730707726943
  46      0.54901620906982
  47      0.36504472619064
  48     0.014827797201755
 Sym= A
 Ene=     1.508407761
 Spin= Alpha
 Occup=    0.00000
   1    0.0065838382316993
   2      0.67177768129398
   3      -3.0430517489321
   4     0.082726085911391
   5     -0.16334148894717
   6    -2.3578668865374e-05
   7       -2.741308197597
   8      0.77104849764268
   9    0.00025253443527523
  10    -0.0065844919263575
  11     -0.67197282254814
  12       3.0433504569111
  13     0.082692594988776
  14     -0.16330667452857
  15    -8.1387931382248e-05
  16      -2.7411811038559
  17      0.77076498423953
  18    9.3482648332461e-05
  19    -0.069693736303248
  20      -1.2808292605782
  21       3.3700665930072
  22      0.07022592425641
  23    -0.087702106130655
  24    -3.9454480649206e-05
  25      0.19631355080606
  26      0.76242226453209
  27    0.00015809645676864
  28     -0.32783681671451
  29     -0.54169465889673
  30     -0.32777959026932
  31     -0.54190890525768
  32     -0.20694253318311
  33    -0.059863890515995
  34      0.06969484946543
  35       1.2808298212518
  36      -3.3703089972392
  37     0.070237115541582
  38    -0.087679514798111
  39    0.00019202617100433
  40      0.19621730496272
  41      0.76250327484716
  42    -0.00084233785918365
  43      0.32785363638776
  44      0.54127440774663
  45      0.32783476359028
  46      0.54229425301973
  47      0.20697109315569
  48     0.059923363149154
 Sym= A
 Ene=     1.658328502
 Spin= Alpha
 Occup=    0.00000
   1    -0.016227926109431
   2      -1.2075621834768
   3       2.5371327831609
   4     0.054250958669751
   5    -0.076222462626998
   6    2.6516808268618e-06
   7     -0.41016240730821
   8        1.270663771993
   9    5.4575512567972e-05
  10    -0.016227339034309
  11      -1.2074767385078
  12       2.5368369351977
  13    -0.054263417266483
  14     0.076270559564771
  15    -3.7183899615855e-05
  16      0.41060763448031
  17      -1.2709168353359
  18    7.2453936903111e-05
  19     0.068817424798725
  20      0.78424302123313
  21      -3.2703042958506
  22    0.0035161421090843
  23    -0.075521842732123
  24    -3.0407254907205e-05
  25      0.29324271603138
  26     -0.74284443376931
  27    3.9080857651074e-05
  28      0.36633878873398
  29      0.24703104563039
  30       0.3663703732866
  31      0.24692977835769
  32      0.30580184181594
  33      0.37721786968539
  34     0.068810068973664
  35       0.7840905705182
  36      -3.2696688165922
  37    -0.0035309642986758
  38     0.075520308377657
  39    -8.281633769166e-05
  40     -0.29333925101585
  41      0.74260138817108
  42    0.0005071620169315
  43      0.36632977346134
  44      0.24705514051534
  45      0.36625174967459
  46      0.24673675045149
  47      0.30578097835106
  48      0.37729225362578
 Sym= A
 Ene=       1.8415736
 Spin= Alpha
 Occup=    0.00000
   1    -0.034760798741645
   2      -1.2908831064629
   3       5.2148636280946
   4      0.20672889575897
   5     -0.35226890097585
   6    2.2277012327119e-05
   7      0.96050707377055
   8       1.4398024867284
   9    -2.3344252753184e-05
  10     0.034763683217308
  11       1.2909007367276
  12      -5.2149029645489
  13      0.20668223872136
  14      -0.3522061946531
  15    -6.05620856215e-05
  16      0.96066148741875
  17       1.4396101293328
  18    0.00017712330719796
  19    -0.062976797359364
  20     -0.47485597438251
  21       3.0334313002832
  22     -0.13689492033831
  23      0.19221870281479
  24    2.9793830776962e-05
  25     -0.62896206359684
  26      0.70866438480725
  27    -0.00018693445345638
  28     -0.25731182727537
  29     -0.15464231022715
  30     -0.25730293670402
  31     -0.15451483897024
  32     -0.34396867631664
  33     -0.31040685001895
  34      0.06298430972462
  35       0.4748703119174
  36      -3.0334589066662
  37     -0.13690426742033
  38      0.19223638025965
  39    -7.5000443341889e-05
  40     -0.62899836474313
  41      0.70865819125438
  42    0.00069443777568307
  43      0.25733497462748
  44      0.15478792004893
  45      0.25730932139983
  46        0.154353293901
  47      0.34396232872764
  48      0.31046314401105


==> anc/me2n2_casscf_natorb_r35.molden <==
[Molden Format]
made by pyscf v[1.5.0]
[Atoms] (AU)
N   1   7     0.00000000000000     0.00000000000000     0.00000000000000
N   2   7     6.61404143597772     0.00000000000000     0.00000000000000
C   3   6     7.67369774562127    -2.56204043370867     0.00000000000000
H   4   1     8.88825771785724    -2.75161573605159    -1.66540070114287
H   5   1     8.88735397835163    -2.75195930759790     1.66599755649072
H   6   1     6.20892473375647    -4.02384315505211    -0.00060805710418
C   7   6    -1.05979406745572     2.56208192468698     0.00043463712512
H   8   1    -2.27520617480924     2.75161552092355    -1.66441761020785
H   9   1    -2.27256306922979     2.75204942046757     1.66699740462161
H   10   1     0.40505187451473     4.02377958270273    -0.00135914739710
[GTO]
1 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

4 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=    -15.58998575
 Spin= Alpha
 Occup=    2.00000
   1      0.98862843768951
   2     0.021714144477873
   3    -0.010235990906344
   4    -0.00079839193378127
   5    0.0020069365665767
   6    3.1063110655969e-07
   7    0.0015254411986611
   8    -0.0037966406736579
   9    -6.0196612084899e-07
  10       -0.122911311295
  11    -0.0027166350821202
  12     0.001254648377716
  13    -3.1355501971184e-05
  14    0.0002490679949486
  15    -2.2833263325183e-10
  16    7.8727772684797e-05
  17    -0.0004243223315346
  18    2.0074301491493e-09
  19    -2.5126764052426e-06
  20    8.0774897784304e-05
  21    -0.00061163578407089
  22    -1.4643649643279e-05
  23    8.1544549747965e-06
  24    6.6933899082794e-10
  25    0.00020996557088803
  26    -0.00032192927617051
  27    -2.720518530774e-09
  28    2.9046361594918e-05
  29    -2.8160378461855e-05
  30    2.9053552870422e-05
  31    -2.8143000518433e-05
  32    5.812773420227e-05
  33    -3.2226767878656e-06
  34    8.4545391336538e-06
  35    -0.00074062965801292
  36    0.0057588543466903
  37    -9.9300882578773e-06
  38    3.7021565105155e-05
  39    1.4459487180459e-08
  40      0.00120457349497
  41    -0.0029849211076599
  42    -5.7325694110661e-07
  43    -0.00033241553411018
  44    3.4139450843121e-06
  45    -0.00033238912457841
  46    3.493321186844e-06
  47    -0.00031927566298142
  48    4.1252674385525e-05
 Sym= A
 Ene=    -15.58998109
 Spin= Alpha
 Occup=    2.00000
   1      0.12291346896909
   2    0.0026821293510081
   3    -0.0012911969439192
   4    -0.00016928832693352
   5    0.0002499913756104
   6    3.6567756151059e-08
   7    0.0003040509494971
   8    -0.00052125606192533
   9    -8.1431165555116e-08
  10      0.98862869195606
  11     0.021710067474272
  12    -0.010241226157314
  13    0.00081547077553211
  14    -0.0020071967030006
  15    -9.2899489245339e-09
  16    -0.0015534074472147
  17     0.003809030463717
  18    6.5365274754444e-09
  19    8.1057543543136e-06
  20    -0.00074352974388719
  21    0.0057858373529138
  22    6.5587594564262e-06
  23    -3.6190211281094e-05
  24    1.9202410208175e-10
  25    -0.0011892982426319
  26    0.0029976886982635
  27    -4.1520297015166e-10
  28    -0.00033550783510639
  29    -3.5911342561382e-06
  30    -0.00033550316577508
  31    -3.5778664443192e-06
  32    -0.00031460590476577
  33    4.1775158542355e-05
  34    -4.5417446009823e-07
  35    -0.00010374883204329
  36    0.00082367556753144
  37    1.2592625321093e-05
  38    9.4741931006515e-07
  39    4.8224427891684e-09
  40    8.7665987707324e-05
  41    -0.0004218555557996
  42    -8.5987403371385e-08
  43    -5.4000110760254e-05
  44    -2.8199476112907e-05
  45    -5.397573901029e-05
  46    -2.8134087990242e-05
  47    -2.0681567075447e-05
  48    7.0871702930599e-06
 Sym= A
 Ene=    -11.25370811
 Spin= Alpha
 Occup=    2.00000
   1    -0.0001252118985575
   2    -0.00039879807894199
   3    0.0030219879509344
   4    2.0168426983143e-05
   5    -5.1704652465388e-05
   6    7.1098477405361e-09
   7    -0.00044567898153252
   8    0.0010657911249699
   9    1.9955612565645e-08
  10    -4.947250349622e-06
  11    -1.6004487657426e-05
  12    0.00013080070303815
  13    -5.1633735131132e-06
  14    9.0069638729955e-06
  15    -8.1379947123896e-09
  16    3.4918511181796e-05
  17    -7.0024141040438e-05
  18    1.9789959965091e-08
  19     0.036039851138201
  20    0.00092842914822859
  21    -0.00065358784055133
  22    2.6520740442394e-06
  23    5.7175308547929e-06
  24    1.4359260582017e-09
  25    -7.9510972890392e-06
  26    -2.0953773213113e-05
  27    -1.3390665024056e-08
  28    1.8674924791615e-06
  29    0.00012609092285625
  30    1.8702342850411e-06
  31    0.0001260972775918
  32    -2.954459007689e-06
  33    0.00012403362173784
  34      0.99551952202818
  35     0.025468397100846
  36    -0.016658490302567
  37    -1.9438218257994e-05
  38    -0.00025586285580538
  39    -1.471531947781e-07
  40    0.00026606240063215
  41    0.00024658227354105
  42    4.1666675546907e-07
  43    -2.4442295213506e-05
  44    0.0033323949098934
  45    -2.4587448612073e-05
  46    0.0033323007524224
  47    -4.9110343271297e-05
  48    0.0031116454226287
 Sym= A
 Ene=    -11.25370664
 Spin= Alpha
 Occup=    2.00000
   1    4.1188883174876e-06
   2    1.2869723794864e-05
   3    -8.7965885278445e-05
   4    3.7101666581223e-06
   5    -5.2769265140706e-06
   6    -3.0282912345191e-09
   7    -2.6877362559734e-06
   8    -7.0773753625379e-06
   9    7.1870402042872e-09
  10    -0.00012521419423306
  11    -0.00039873283533215
  12    0.0030205736593661
  13    -1.985791381211e-05
  14    5.123347790974e-05
  15    3.4440999496944e-09
  16    0.00044423981451958
  17    -0.0010635274658028
  18    -2.4623542959334e-08
  19      0.99551943867215
  20     0.025468004691127
  21    -0.016654882232247
  22    1.9365889268363e-05
  23    0.00025618180370191
  24    7.4051714164737e-09
  25    -0.00026647290768916
  26    -0.0002457634738693
  27    -2.0332939634037e-08
  28    -2.4699506259066e-05
  29    0.0033320168743079
  30    -2.4717430378818e-05
  31    0.0033320121393365
  32    -4.9031759931188e-05
  33    0.0031106455085102
  34    -0.036038229676985
  35    -0.00091553450354532
  36    0.00055242750593169
  37    -1.2450845401173e-06
  38    1.2817243891998e-05
  39    4.3517570926428e-09
  40    -1.1333790407294e-05
  41    3.1182879407231e-06
  42    -7.0442476836167e-09
  43    3.6465623393223e-06
  44    -0.00011516680405643
  45    3.6510688574372e-06
  46    -0.00011517126365502
  47    5.993766306924e-07
  48    -0.00010122115454408
 Sym= A
 Ene=    -1.113728663
 Spin= Alpha
 Occup=    2.00000
   1     -0.11052846019182
   2      0.24474237961946
   3      0.23205757128055
   4    -0.037373699815155
   5     0.087428079937933
   6    1.4576297639578e-05
   7    -0.015511204384659
   8     0.034874186787149
   9    6.8432093016406e-06
  10     -0.11258067394857
  11      0.24929650322888
  12      0.23634377079086
  13     0.038065471362727
  14    -0.089081786024577
  15    -7.9947350530729e-08
  16     0.015805341076223
  17    -0.035534323369444
  18    3.9194982112739e-08
  19     -0.10248131068585
  20      0.20122250717431
  21      0.15363753864921
  22    -0.026445753596855
  23     0.072932319351159
  24    1.035241079773e-06
  25    0.0046619561138115
  26    -0.0038012830807261
  27    1.7576852114744e-07
  28     0.051951997969706
  29    0.0019466462602629
  30     0.051953186400621
  31     0.001947125586929
  32     0.049608370745929
  33    0.0028004197726858
  34     -0.10059975326752
  35      0.19752971626482
  36      0.15079790457743
  37     0.025966601936922
  38    -0.071582591062927
  39    -1.0090004655924e-05
  40    -0.0045761152091091
  41    0.0037162596994936
  42    -2.1616807979544e-06
  43     0.050994573538999
  44    0.0019105931149148
  45     0.051001456583507
  46    0.0019133607472771
  47     0.048702303427273
  48    0.0027846318694238
 Sym= A
 Ene=    -1.112733985
 Spin= Alpha
 Occup=    2.00000
   1     -0.11227211819956
   2       0.2491381975747
   3      0.23475653369411
   4    -0.037904065286116
   5     0.090001426390636
   6    1.5007077523132e-05
   7    -0.016169071385736
   8     0.036050507053297
   9    7.3886580232321e-06
  10      0.11021577699472
  11     -0.24458483470335
  12     -0.23043484138518
  13     -0.03720753568253
  14     0.088382932226253
  15    1.0401154791548e-07
  16     -0.01587906678522
  17     0.035402759282916
  18    -1.8079339614399e-07
  19      0.10108447930542
  20     -0.19828708044342
  21     -0.15309576340205
  22     0.025872935539575
  23    -0.071882726324241
  24    -1.0917842501152e-06
  25    -0.0044818293373603
  26    0.0044704151856726
  27    3.600715254809e-07
  28    -0.051368356876996
  29    -0.0019137732924568
  30    -0.051369452266012
  31    -0.001914596951437
  32    -0.048965091872758
  33    -0.0008834174518345
  34     -0.10295672028943
  35      0.20196122608972
  36      0.15591249721806
  37     0.026358658517492
  38    -0.073203170690936
  39    -1.0090743774693e-05
  40    -0.0045643924052496
  41    0.0045375060598716
  42    -3.7724044666464e-06
  43      0.05231615568852
  44    0.0019485444529719
  45     0.052322970137384
  46    0.0019524160805445
  47     0.049876865521644
  48    0.00093601775484632
 Sym= A
 Ene=   -0.8367880992
 Spin= Alpha
 Occup=    2.00000
   1    -0.099794270134668
   2      0.21720785410369
   3      0.31103769424513
   4    0.0072743707550337
   5    -0.021922692262062
   6    -2.4760934677887e-06
   7    -0.0057911336637082
   8     0.010385305626407
   9    2.2089196925316e-07
  10    -0.099461904226195
  11       0.2164806717165
  12      0.31001167758818
  13    -0.0072493475442354
  14     0.021855380457702
  15    1.3081108520812e-07
  16    0.0057638433958749
  17    -0.010349682960088
  18    -2.6093301960479e-07
  19      0.09412144842626
  20     -0.17793770697974
  21     -0.25401215823751
  22    -0.057551426954695
  23      0.12442552985229
  24    -8.6476330320259e-07
  25      -0.0135145326641
  26     0.023539518399047
  27    8.9489296864278e-07
  28    -0.095823565982368
  29     -0.03223595209584
  30    -0.095823903051019
  31     -0.03223649563492
  32    -0.096451138062247
  33    -0.030562907342824
  34     0.094429841579664
  35     -0.17852236529177
  36     -0.25482924052336
  37     0.057737330096267
  38     -0.12483286446645
  39    -1.9988704077994e-05
  40     0.013558660267716
  41    -0.023609228349126
  42    4.7171778576761e-06
  43     -0.09613384279981
  44    -0.032340794911926
  45     -0.09614032772101
  46    -0.032345175580795
  47      -0.0967664357049
  48    -0.030678612438391
 Sym= A
 Ene=   -0.8355485997
 Spin= Alpha
 Occup=    2.00000
   1      0.10006175565683
   2      -0.2188599528964
   3     -0.31027818476234
   4    -0.0070727938011083
   5     0.019917827994392
   6    2.1425919688575e-06
   7    0.0083285040183649
   8    -0.011215628408596
   9    -1.1920217203666e-06
  10     -0.10038618752859
  11      0.21956584915718
  12      0.31129446391332
  13    -0.0070950093207297
  14     0.019987897191517
  15    9.4293382744812e-08
  16    0.0083478414827067
  17    -0.011251343361389
  18    -4.6387464097256e-10
  19     0.093784252280321
  20      -0.1775726284491
  21     -0.25120337813675
  22    -0.057478230442985
  23       0.1271835664316
  24    -6.1427132161961e-07
  25    -0.014221276560869
  26     0.021626309162948
  27    -3.6832093605856e-07
  28    -0.095737339714026
  29    -0.032434714166994
  30    -0.095737931389749
  31     -0.03243451061861
  32     -0.09723981366599
  33    -0.036191088940286
  34    -0.093475103912926
  35       0.1769891916424
  36      0.25035941964715
  37    -0.057286185594862
  38      0.12676374977858
  39    1.9420921910757e-05
  40    -0.014174851332606
  41     0.021548096483223
  42    -8.6048289168274e-07
  43     0.095417971371276
  44     0.032327827556438
  45      0.09542505420517
  46     0.032329765629023
  47     0.096918426528062
  48     0.036087294863742
 Sym= A
 Ene=   -0.5923979557
 Spin= Alpha
 Occup=    2.00000
   1    -0.002848829267582
   2    0.0055241611252171
   3     0.016827132344212
   4     0.046938452056908
   5    0.0099934383335868
   6    -0.00026896834242906
   7    0.0060843541878682
   8    -0.0013644825421782
   9    -4.3103227441135e-05
  10    -0.0028288630594968
  11    0.0054816749900015
  12     0.016709771282726
  13    -0.046472099216168
  14    -0.0097634813173843
  15    -4.4463146810536e-05
  16    -0.0060496397415231
  17    0.0014522258167855
  18    -6.7942219662624e-06
  19    -0.0022857122309972
  20    0.0057426857218171
  21    0.0034502472782769
  22     -0.28293723716994
  23     -0.13551928692065
  24    -0.0002928784505092
  25     -0.14936730521828
  26    -0.074059304685535
  27    -0.00015215840146276
  28    -0.096399760178167
  29    -0.069791687156912
  30    -0.096615215483854
  31    -0.069952221828186
  32      0.19535307862869
  33      0.13847530937644
  34    -0.0023096663707972
  35    0.0058094570379384
  36    0.0034597499173217
  37      0.28601428270386
  38      0.13687669286719
  39    -0.0017146822901042
  40      0.15098647648688
  41     0.074828280380651
  42    -0.00088768444096004
  43     -0.09677991196896
  44    -0.070053658615036
  45    -0.098345200754979
  46    -0.071217349787824
  47       0.1974256491385
  48      0.13993197493909
 Sym= A
 Ene=   -0.5921374645
 Spin= Alpha
 Occup=    2.00000
   1    -0.0023534558718644
   2    0.0050167943619914
   3     0.013374208970966
   4     0.044327985169552
   5     0.020617396944992
   6    -0.00027425709434973
   7    0.0032067915091531
   8     0.007998065778004
   9    -4.3067281702998e-05
  10    0.0023889286830801
  11    -0.0050864187529113
  12     -0.01357958162627
  13     0.044837288116423
  14     0.020712180568835
  15    4.8101915459178e-05
  16    0.0032728767258756
  17    0.0079792148360439
  18    7.3631414295759e-06
  19    0.0023145852736179
  20    -0.0064471656478936
  21    -0.00060847900508686
  22      0.28976850704082
  23      0.12852886989587
  24    0.00030142417896323
  25      0.15292585772168
  26     0.073163190279922
  27    0.00015808194530612
  28     0.099254021192182
  29     0.071750837838445
  30     0.099477114711261
  31     0.071915934525084
  32     -0.19517881586034
  33     -0.13735834279445
  34    -0.0022893603284272
  35    0.0063835573335974
  36    0.00057493107663149
  37      0.28673173604057
  38      0.12706656310296
  39    -0.0017567400731764
  40      0.15131799379413
  41     0.072360275418642
  42    -0.00090949438559196
  43    -0.097523524588887
  44    -0.070483853735316
  45    -0.099136034049374
  46    -0.071684840506841
  47      0.19308202629806
  48      0.13586953318175
 Sym= A
 Ene=   -0.5857213507
 Spin= Alpha
 Occup=    2.00000
   1    -7.5210936507163e-06
   2    1.3191414626016e-05
   3    5.6587152187956e-05
   4    0.00021745128391427
   5    7.3560817049041e-05
   6      0.04253773236139
   7    2.4956877908102e-05
   8    2.0073342662473e-05
   9     0.007630211218909
  10    -2.1271247919064e-06
  11    2.8810985617612e-06
  12    1.5957198375407e-05
  13    -4.9773418018764e-05
  14    6.9147071368573e-06
  15     0.056463496038124
  16    -1.1790445192175e-05
  17    1.6954568377732e-05
  18     0.010135460583379
  19    -2.288148318264e-06
  20    5.2694000895718e-06
  21    6.5739684200272e-06
  22    -0.00027492324989314
  23    -0.00014435411027371
  24      0.35485401699263
  25    -0.00014472356189285
  26    -7.3215116922016e-05
  27      0.18365400214142
  28     -0.19155470701685
  29     -0.14701261997841
  30       0.1914358166734
  31      0.14692254405317
  32    0.00013162833177666
  33    9.7734582699329e-05
  34    -1.3909844973949e-05
  35    4.0050995294194e-05
  36    4.5506448424039e-07
  37    0.0013591567652097
  38    0.00057282297668387
  39      0.26801544891172
  40    0.00071910429379713
  41    0.00032126631215186
  42      0.13865283551486
  43     -0.14503659911213
  44     -0.11133617353944
  45      0.14425832986959
  46      0.11075556759181
  47    0.0007735010754748
  48    0.00056234093538482
 Sym= A
 Ene=   -0.5857154576
 Spin= Alpha
 Occup=    2.00000
   1    -9.4017686318227e-06
   2    1.680385491433e-05
   3    7.1260644972553e-05
   4    0.00028672076294524
   5    0.00010920765943098
   6     0.056810899979685
   7    3.057285508011e-05
   8    3.6495059887287e-05
   9     0.010214586582186
  10    -9.0091773431737e-07
  11    6.9976640965635e-07
  12    4.0937563465721e-06
  13    3.4170318273892e-05
  14    5.2305590837685e-05
  15    -0.043015444720674
  16    -3.8464849873124e-06
  17    3.4945641384522e-05
  18    -0.0077396542787806
  19    2.3704123063035e-06
  20    -8.7046972278874e-06
  21    8.1216259898185e-06
  22    0.00027377486879662
  23    8.8373028666974e-05
  24     -0.26798585993971
  25    0.00014385340118225
  26    5.8016568777743e-05
  27      -0.1389070410613
  28      0.14464065635376
  29      0.11088253728417
  30     -0.14450068098099
  31     -0.11077886321953
  32    -0.00012028550196984
  33    -8.4231932492925e-05
  34    -1.8519710783056e-05
  35    5.3923834032273e-05
  36    -2.026050768756e-06
  37     0.001809183338889
  38    0.00075216358369243
  39      0.35482381873887
  40    0.00095716363243448
  41    0.00042473396978718
  42      0.18384157516235
  43     -0.19195511558601
  44     -0.14718911770103
  45      0.19091701842742
  46      0.14641486290274
  47    0.0010256504187598
  48    0.00074479316613273
 Sym= A
 Ene=   -0.4914146947
 Spin= Alpha
 Occup=    2.00000
   1     0.048937316268739
   2    -0.098398486314027
   3     -0.23360004952654
   4     -0.12029271661739
   5      0.31864447958705
   6    4.2987190027657e-05
   7     -0.07871277088199
   8      0.19705552771011
   9    2.7782234912793e-05
  10      0.04908581755723
  11    -0.098704279674972
  12     -0.23429816434633
  13      0.12061878217759
  14     -0.31956404564149
  15    -3.3767669279993e-06
  16     0.078890194141202
  17     -0.19761901777874
  18    -1.444980424923e-06
  19     -0.01716788491467
  20     0.044444973170961
  21     0.055813629909952
  22     -0.11444992353704
  23      0.23126670877383
  24    -6.7567535420042e-06
  25    -0.051590109401529
  26      0.09303719619288
  27    -6.3927660085585e-06
  28    -0.046994106589453
  29    -0.056740445425953
  30    -0.046995632862286
  31    -0.056740010132848
  32    -0.038998343384837
  33    -0.056172891813419
  34    -0.017118646618227
  35     0.044309440582302
  36     0.055686173954348
  37      0.11415380238763
  38     -0.23060304899052
  39    -6.0019245334754e-05
  40     0.051470894470902
  41     -0.09274331990756
  42    -3.6580748969862e-05
  43    -0.046867700573183
  44    -0.056587946620797
  45    -0.046877482911832
  46    -0.056589230768222
  47    -0.038866074776099
  48     -0.05605719302152
 Sym= A
 Ene=   -0.4879005221
 Spin= Alpha
 Occup=    2.00000
   1     0.051247460046353
   2      -0.1062321600217
   3     -0.24124511963532
   4     -0.12299143298834
   5      0.32002547138403
   6    4.3021168766225e-05
   7    -0.068235893483946
   8      0.19810650193664
   9    2.437033326883e-05
  10     -0.05111158641478
  11      0.10595702884772
  12      0.24059752232311
  13     -0.12262661633546
  14      0.31913031431533
  15    3.2505439509605e-06
  16    -0.067994945522186
  17      0.19754581701849
  18    2.6528400677336e-06
  19     0.016711660855231
  20    -0.044295827187177
  21    -0.047342333131061
  22      0.10042443800509
  23     -0.23511815142898
  24    6.2450000909416e-06
  25     0.040912673574923
  26     -0.10817775219414
  27    6.6191848177312e-07
  28     0.042220628964673
  29     0.052556763395098
  30     0.042226000129839
  31     0.052563408751077
  32     0.048605554022534
  33     0.043362143961626
  34    -0.016758739996369
  35     0.044413455478002
  36     0.047505361511639
  37      0.10074097524638
  38     -0.23577908600188
  39    -6.267511309706e-05
  40     0.041055433215398
  41      -0.1084529727362
  42    -2.1912840512767e-05
  43    -0.042342640548452
  44    -0.052706149278189
  45    -0.042367682777064
  46    -0.052733686527941
  47    -0.048720897629638
  48    -0.043528161133976
 Sym= A
 Ene=   -0.1502738916
 Spin= Alpha
 Occup=    1.05302
   1    0.00061246767834189
   2    -0.0015337520387139
   3    -0.004249111615158
   4      0.43606640141033
   5      0.17371833011641
   6    4.9725579002939e-05
   7      0.31433705009973
   8      0.12301240719612
   9    3.6817219379588e-05
  10    0.00061239254873507
  11    -0.0015340741941373
  12    -0.0042494526312682
  13     -0.43607714020191
  14     -0.17368750970482
  15    2.3274591208273e-05
  16      -0.3143457589493
  17     -0.12299114850531
  18    1.7171701627518e-05
  19    -0.00011826075765763
  20    6.7555647487467e-05
  21    0.0019928126849305
  22     0.041416336897518
  23     0.016871454043185
  24    -2.7945557234755e-06
  25     0.014904028073744
  26    0.0084361502974627
  27    -2.265088895645e-06
  28     0.032770878737456
  29     0.045311677442499
  30     0.032732040272502
  31     0.045255777960894
  32     -0.06278140322117
  33    -0.083779641079795
  34    -0.00011781677826814
  35    6.7543679525641e-05
  36    0.0019862438433699
  37    -0.041415116269571
  38    -0.016876588538723
  39    -6.9122732888739e-06
  40    -0.014902453320956
  41    -0.0084395187781901
  42    -1.0766752875702e-05
  43     0.032801010946919
  44     0.045356496354314
  45     0.032692998982125
  46     0.045198423774627
  47    -0.062777075661357
  48    -0.083768839409781
 Sym= A
 Ene=   -0.1384232489
 Spin= Alpha
 Occup=    1.01006
   1    3.042129125999e-07
   2    -4.6475345995945e-07
   3    -9.7721891049814e-07
   4    -2.4188695309232e-05
   5    -7.7267020281871e-05
   6       0.4745044136152
   7    -1.5534909567926e-05
   8    -5.5460820482775e-05
   9      0.33946304064882
  10    5.312942789563e-08
  11    -6.1180564970434e-08
  12    -5.2312047222772e-08
  13    2.3378240539457e-05
  14    5.0628567312532e-06
  15      0.47450399311082
  16    1.6184942188999e-05
  17    3.5843684370858e-06
  18       0.3394655208672
  19    2.0937441903078e-07
  20    -4.8621801280671e-07
  21    -1.1049869887604e-06
  22    -1.7700441353083e-06
  23    3.4439196092761e-07
  24    -0.046879615163998
  25    4.1333340750108e-07
  26    1.2018758523593e-06
  27    -0.021306540597975
  28     0.055570791264904
  29     0.077404875343471
  30     -0.05559334544711
  31    -0.077434469434269
  32    2.1506429501478e-05
  33    2.9022051489384e-05
  34    1.1301785044398e-06
  35    -2.7847937951839e-06
  36    -2.6931091892989e-06
  37    1.0198385431576e-06
  38    4.0573799250778e-06
  39    -0.046876559169421
  40    -6.924464244704e-06
  41    -2.487737570015e-06
  42    -0.021300045319326
  43     0.055547427930052
  44     0.077375284142164
  45    -0.055606310446635
  46    -0.077449357330044
  47    5.919061997046e-05
  48    7.6767796041526e-05
 Sym= A
 Ene=   -0.1332141332
 Spin= Alpha
 Occup=    0.98994
   1    -4.4203021782738e-07
   2    8.7276939416703e-07
   3    1.1420642658286e-06
   4    2.4688081590921e-05
   5    7.7157013290766e-05
   6     -0.47752685747935
   7    1.4333376657921e-05
   8    5.4371262529435e-05
   9     -0.33821386203889
  10    5.3498725025537e-08
  11    -8.6239175150686e-08
  12    2.9217753673322e-07
  13    2.354844144627e-05
  14    5.1020397161563e-06
  15      0.47752646071848
  16    1.6064323542661e-05
  17    3.2908506811387e-06
  18      0.33821649698118
  19    2.4423696215182e-07
  20    -1.7050768257162e-07
  21    -2.3935720391179e-06
  22    -1.948641216507e-06
  23    2.103019071982e-07
  24    -0.046672426641603
  25    2.3406157825617e-06
  26    1.8662868887259e-06
  27      -0.0224094859379
  28     0.055699937390811
  29     0.076376879154177
  30    -0.055722492065079
  31    -0.076407492624174
  32    2.164387830012e-05
  33    3.0993739988601e-05
  34    -1.3087647821711e-06
  35    1.4777809231078e-06
  36    8.875414133297e-06
  37    -1.2074664068659e-06
  38    -3.6325155558843e-06
  39     0.046669485268529
  40    1.3414231471153e-05
  41    6.766624295351e-06
  42     0.022402512447072
  43    -0.055676748301592
  44    -0.076346925249494
  45     0.055735328157127
  46     0.076423400669445
  47    -5.8762613705042e-05
  48    -8.610401241999e-05
 Sym= A
 Ene=   -0.1225264447
 Spin= Alpha
 Occup=    0.94698
   1    -0.002924747848228
   2    0.0090686603904446
   3    0.0079696177446437
   4      0.45216457420423
   5      0.17054804173136
   6    4.995480443157e-05
   7       0.3123143103948
   8      0.12150880749096
   9    3.8497599455914e-05
  10    0.0029247055068365
  11    -0.0090677658711714
  12    -0.0079702367847538
  13      0.45217485538467
  14       0.1705168069641
  15    -2.4053370189584e-05
  16      0.31232287628415
  17      0.12148863930762
  18    -1.7472534165232e-05
  19    -0.00033280033846183
  20    0.00042671380504807
  21    -0.00021515231433194
  22    -0.042010449914125
  23    -0.012782964840609
  24    2.8753779742851e-06
  25    -0.014901807698545
  26    0.0017955769629661
  27    5.2607425687045e-06
  28    -0.033403944800107
  29    -0.046309856325967
  30     -0.03336477238813
  31    -0.046256434872193
  32     0.061589964279969
  33     0.091324739100401
  34    0.00033326392897294
  35    -0.00042750378844808
  36    0.00021135535570113
  37    -0.042009571638296
  38    -0.012787350657201
  39    -6.2511211258485e-06
  40    -0.014899070489047
  41      0.00179266789662
  42    -1.8880112016564e-05
  43     0.033434095162309
  44     0.046352018028425
  45     0.033325620688344
  46     0.046201866477354
  47    -0.061585494517242
  48    -0.091315799521574
 Sym= A
 Ene=    0.2524309555
 Spin= Alpha
 Occup=    0.00000
   1    0.0013030425520633
   2    -0.027406168756109
   3     0.070109219710562
   4    -7.6294302572596e-06
   5     0.017927460525729
   6    -3.0261749094109e-06
   7     -0.05412545974681
   8     0.096447222048905
   9    -9.9427326124451e-06
  10    -0.0013067707525141
  11     0.027417921624821
  12     -0.07007542481211
  13    -6.4333212938805e-06
  14     0.017931164521337
  15    3.8699981835918e-06
  16    -0.054115425789718
  17     0.096439469521704
  18    1.8771735836062e-07
  19    -0.098464175955463
  20     0.073711949607824
  21       1.7870314084634
  22     0.052098129151645
  23    -0.080931806116956
  24    8.9099124890194e-07
  25      0.24314789911297
  26     -0.31337279109783
  27    1.5469171807158e-05
  28    -0.0071607845692854
  29     -0.89494532795691
  30    -0.007162110077178
  31     -0.89493366418566
  32    -0.0038011666671845
  33     -0.77589763979908
  34     0.098445357570151
  35    -0.073696882444308
  36      -1.7866811235255
  37     0.052079464120625
  38    -0.080902717899892
  39    7.1655988441203e-06
  40       0.2430406375156
  41      -0.3132476781545
  42    1.730828100611e-05
  43    0.0071589415219587
  44      0.89480510612135
  45    0.0071598338140113
  46      0.89466116317702
  47    0.0038022463834039
  48      0.77573553387814
 Sym= A
 Ene=    0.2544494455
 Spin= Alpha
 Occup=    0.00000
   1    -0.011865196882551
   2     0.047340720438985
   3     0.077816498023965
   4     0.012377877061423
   5    -0.014329317231931
   6    2.0234500975017e-06
   7    -0.0053969171487867
   8     0.015252567802212
   9    2.0378284097036e-05
  10    -0.011864271957553
  11     0.047331552295616
  12     0.077837839965361
  13    -0.012377564424447
  14     0.014331921328725
  15    -2.0113398485745e-06
  16    0.0054086291867958
  17    -0.015266176955533
  18    4.0121418377855e-06
  19    -0.090766613055747
  20     0.073185530746327
  21        1.622457189213
  22     0.061473343286742
  23     -0.10479350088947
  24    1.364318920355e-06
  25      0.26146508606447
  26     -0.45677139229257
  27    7.3832219572153e-06
  28    -0.0060303331263144
  29     -0.86725942837675
  30    -0.0060318977194388
  31      -0.8672542704618
  32    -0.0093779457932518
  33     -0.80505613394313
  34    -0.090789161380471
  35     0.073203450596139
  36       1.6228704333525
  37    -0.061482341280794
  38      0.10481218291248
  39     7.47680032251e-06
  40     -0.26148824843553
  41      0.45683709725923
  42    4.849851466087e-05
  43    -0.0060268761058374
  44     -0.86745267296528
  45    -0.0060388983124637
  46     -0.86745374551498
  47    -0.0093829599985581
  48      -0.8052478034872
 Sym= A
 Ene=    0.3101432997
 Spin= Alpha
 Occup=   -0.00000
   1    -1.2935030953227e-05
   2    1.6302835186216e-05
   3    0.00027830406743038
   4    -0.00010781713998663
   5    -3.7371997859707e-05
   6    -0.036042166398392
   7    -0.00066725822366594
   8    -3.9656318931628e-05
   9     -0.18804520503266
  10    -2.1838967282222e-05
  11    4.3871786484875e-05
  12    0.0003537275359963
  13    -1.6170567642194e-07
  14    -2.0204537321621e-05
  15       0.0360691162389
  16    0.00026551681384281
  17    -0.00018775661721103
  18      0.18818957078725
  19    2.0432085716401e-05
  20    1.2194635373749e-06
  21    -0.0004499079646801
  22    -0.00015609363725036
  23    -0.00010837363293397
  24     -0.24489860382052
  25    -0.00065855919629805
  26    -0.00068514679087069
  27      -1.0656000486917
  28    -0.037262795671476
  29      -1.1587736411138
  30     0.037282724083524
  31       1.1603611702871
  32    -3.8517148289398e-05
  33    -0.0014193307501577
  34    -3.9633211270077e-06
  35    3.2785345404108e-05
  36    -1.6084443111177e-05
  37    0.00071872854808448
  38    0.00031242666474076
  39      0.24472157388644
  40    0.0030012728567655
  41    0.0014970898684692
  42       1.0648428702134
  43     0.037281069076937
  44       1.1602094062409
  45    -0.037209934931636
  46      -1.1572915420227
  47    -0.00011834850371954
  48    -0.0031691718596131
 Sym= A
 Ene=     0.311025478
 Spin= Alpha
 Occup=    0.00000
   1    -2.2707267432043e-05
   2    3.582440867127e-05
   3    0.0004442855671338
   4    -0.00012204455254665
   5    -3.5489504879312e-05
   6    -0.037071456191426
   7    -0.00086307575981224
   8    1.359538679764e-05
   9     -0.18681655253705
  10    -3.1638254464732e-05
  11    5.9668426255511e-05
  12    0.00053491419105924
  13    5.3511869145239e-05
  14    -6.9516344070573e-06
  15     -0.03704587859405
  16    0.00062541963790349
  17    -0.00018076379230686
  18     -0.18669605367116
  19    2.3585576544647e-05
  20    1.309732729644e-05
  21    -0.00055525351592813
  22    -0.00052806860479907
  23    -0.00029248634306289
  24      0.24679675217945
  25    -0.0022279779543384
  26     -0.00158049934932
  27       1.0611833188814
  28     0.036643886395289
  29       1.1594083721535
  30     -0.03659522929293
  31      -1.1564087877181
  32    -8.8245355211525e-05
  33    -0.0028952179243081
  34    2.648284487927e-06
  35    4.0160970376669e-05
  36    -0.00018515759605496
  37    0.00088711204603584
  38    0.00040473728224726
  39      0.24696761515875
  40    0.0037005061369147
  41    0.0019993236342851
  42       1.0619312715733
  43     0.036689485231391
  44       1.1607224407274
  45    -0.036599611269923
  46      -1.1567403255782
  47    -0.00014888467800016
  48    -0.0042105148934892
 Sym= A
 Ene=    0.3133137651
 Spin= Alpha
 Occup=    0.00000
   1     0.010208806937016
   2    -0.018334834823864
   3     -0.18255857643346
   4     0.022313225734644
   5    0.0050014995233815
   6    -0.00018394948995846
   7      0.24418932215255
   8    -0.046915665090423
   9    -0.0010139470153288
  10     0.010195065818788
  11    -0.018308295891222
  12     -0.18239912115772
  13    -0.022302778611173
  14    -0.0050535606506232
  15    -3.7031964157861e-05
  16     -0.24418214549176
  17     0.046775503407502
  18    -0.00023748670019672
  19    -0.0055426027406939
  20    -0.0081593730081729
  21      0.15930311291975
  22      0.21449294615204
  23      0.11854916358887
  24    0.00030334290396203
  25      0.92633869474252
  26       0.6255160638853
  27    0.0013268090371102
  28    -0.012771916804297
  29     -0.67827856890782
  30    -0.012834822495898
  31     -0.68045919524229
  32     0.039110294679414
  33       1.3680855727245
  34    -0.0055563657892948
  35    -0.0081437685818944
  36      0.15947386544095
  37     -0.21444928657932
  38      -0.1185608912562
  39    0.0012706543337618
  40     -0.92616433505505
  41     -0.62562269315563
  42    0.0056407723768754
  43    -0.012655820360427
  44     -0.67415007861879
  45     -0.01293709994186
  46     -0.68447037827662
  47     0.039114888895787
  48       1.3679425051022
 Sym= A
 Ene=    0.3178050889
 Spin= Alpha
 Occup=   -0.00000
   1    -0.019387664330372
   2     0.035971213921127
   3      0.27823799524904
   4     0.028083159961413
   5     0.060930091504553
   6    -5.9861397251988e-05
   7     0.088093560395477
   8      0.28112799394864
   9    -0.00034428641684727
  10     0.019396508915275
  11    -0.035989387949209
  12     -0.27836246873001
  13      0.02808688860643
  14     0.060951589977322
  15    2.4806308833057e-05
  16     0.088068825547545
  17      0.28120814302209
  18    8.2063883725426e-05
  19    -0.020630540777992
  20     0.016311897381995
  21      0.35379353442836
  22     -0.23377098016277
  23     -0.06786132505019
  24    -0.00010923721977197
  25      -1.0601007347089
  26     -0.18471446032563
  27    -0.00049167067979075
  28     0.021991352796666
  29      0.61527131930739
  30     0.021997648320642
  31      0.61565395743706
  32    -0.027913704769143
  33      -1.3528097953641
  34     0.020622153665361
  35    -0.016305388949867
  36     -0.35364539830154
  37     -0.23379382657013
  38    -0.067878264445967
  39    0.00047940611137463
  40      -1.0602284271598
  41     -0.18488363492794
  42    0.0022269864429716
  43    -0.021970402723768
  44     -0.61419724665279
  45    -0.022019033097098
  46     -0.61697936694664
  47     0.027920436254547
  48       1.3530257040074
 Sym= A
 Ene=    0.3532555839
 Spin= Alpha
 Occup=    0.00000
   1     0.065912472511279
   2    -0.097923112470389
   3      -1.1572710450999
   4     0.059235788043153
   5     -0.20576723247963
   6    -2.626931297019e-05
   7      0.30265645124812
   8     -0.79344419088849
   9    -0.00010875061158499
  10     0.065842062660689
  11    -0.097828592317321
  12      -1.1561008385315
  13     -0.05909015938218
  14      0.20553242266529
  15    1.5061697040286e-06
  16     -0.30224806830652
  17      0.79263824315823
  18    8.9695010898111e-06
  19    -0.068796551285299
  20     0.036145818152027
  21       1.2694315621279
  22    -0.069597349905232
  23      0.08175590961637
  24    -1.0986325361305e-05
  25      -0.5679113605806
  26       1.0226210416445
  27    -3.1688502209607e-05
  28     0.043963543420303
  29    -0.040992164022205
  30     0.043963809822356
  31    -0.041015693953117
  32     0.020386503344051
  33      -0.2488969526406
  34    -0.068857629639093
  35     0.036185430524633
  36       1.2704272597224
  37     0.069628012973966
  38    -0.081939692088676
  39    -4.9606778294565e-05
  40      0.56825023308035
  41      -1.0238914673987
  42    -0.00028647306811653
  43     0.044004430633105
  44    -0.041091215969059
  45     0.044002831232416
  46    -0.041136534132845
  47     0.020454844560048
  48     -0.24862031021678
 Sym= A
 Ene=    0.3685071412
 Spin= Alpha
 Occup=   -0.00000
   1    -0.062154798038111
   2      0.07936018594573
   3       1.1499795539897
   4     -0.11626502747031
   5      0.19767922495578
   6    4.417263363901e-05
   7     -0.34615436289304
   8      0.74117341193809
   9    0.00020432595818916
  10     0.062232785906942
  11     -0.07947399846097
  12      -1.1514846781515
  13     -0.11631529280153
  14      0.19789499355611
  15    -6.2226765314779e-06
  16     -0.34653264226584
  17      0.74214060253765
  18    -1.960863568869e-05
  19    -0.053402886967175
  20     0.020295412825892
  21       1.0060351860364
  22    0.0095534265288789
  23      0.14205227640523
  24    3.4982973283999e-05
  25     -0.19160160713815
  26       1.2452940524085
  27    0.00013740429416001
  28     0.038300466615493
  29     -0.19072862834986
  30     0.038303187442249
  31     -0.19085128081751
  32     0.054941751016286
  33      0.41158420277262
  34     0.053326592272936
  35    -0.020273737330882
  36      -1.0044432702409
  37    0.0095817809159868
  38      0.14196429085974
  39    -0.0001029292858031
  40     -0.19112296057775
  41       1.2438872039493
  42    -0.00028857028432706
  43    -0.038240469633869
  44        0.190339239445
  45    -0.038257054433243
  46      0.19088532950163
  47    -0.054921116589923
  48     -0.41155633384162
 Sym= A
 Ene=    0.7786925644
 Spin= Alpha
 Occup=   -0.00000
   1    1.5942386392477e-05
   2    -0.00010392685785932
   3    0.00021368773085531
   4    -0.00044006937349285
   5    -0.0002799172462399
   6     -0.15244829311103
   7    -0.00023274140993431
   8    -7.4314487982727e-05
   9      -0.1262085917634
  10    1.5746269921456e-05
  11    -8.7740130403385e-05
  12    0.00016777913488891
  13    3.7396658501266e-05
  14    -0.0001237834937689
  15      0.15264865210525
  16    -0.00027182775141577
  17    0.00013842212308399
  18      0.12636648396874
  19    -6.91969700632e-06
  20    8.5018583936241e-05
  21    0.00010575283433249
  22    -0.00050409380594462
  23    0.00013077953739288
  24      0.55149197310694
  25    0.00099205584752095
  26    1.0257703803389e-05
  27      -1.2246085753352
  28     -0.31024465812026
  29     -0.24577396933869
  30      0.31001342406256
  31      0.24557397110361
  32    0.00010176308864358
  33    7.8196771248546e-05
  34    -1.9764990391593e-05
  35    -3.672998551293e-05
  36    0.00020206211121134
  37    -0.0012847113217615
  38    -0.00080413523973806
  39     -0.55079814520067
  40    0.0029024301856769
  41    0.0014984290795516
  42       1.2230717481622
  43      0.30999576705924
  44      0.24558810233681
  45     -0.30949136915033
  46     -0.24514723787597
  47    -0.00080195811036138
  48    -0.00048161407556784
 Sym= A
 Ene=     0.779861734
 Spin= Alpha
 Occup=    0.00000
   1    2.4910918159672e-05
   2    -0.00015673464462888
   3    0.00033001113550761
   4    -0.00053340989526556
   5    -0.00026933591797412
   6     -0.17324894651206
   7    -0.0001461098076954
   8    -0.0001493035246467
   9     -0.10211699078099
  10    2.2564549953783e-05
  11    -0.00013133558862551
  12    0.00024372331035725
  13    0.00023742588279854
  14    -2.4726780491469e-05
  15     -0.17303741332432
  16    -0.00020888531942714
  17    0.00019967466784371
  18     -0.10199302883875
  19    -1.3636610234089e-05
  20    8.8261719860916e-05
  21    0.00017564952818135
  22    -2.6402956350323e-06
  23    0.00047827693148814
  24     -0.54505581648822
  25    -0.00015976366224378
  26    -0.00064170809113305
  27       1.2100087209289
  28      0.30878791911271
  29      0.24457604937326
  30     -0.30889468270501
  31     -0.24466430618024
  32    -0.0001225107226651
  33    -5.649187076638e-05
  34    -2.5381323832564e-05
  35    8.477508400921e-06
  36    0.00025261843893829
  37    -0.001258065316941
  38    -0.0010010165314017
  39     -0.54573503400641
  40    0.0029336264252126
  41    0.0017757244053427
  42        1.211520068931
  43       0.3094781836257
  44      0.24515209052429
  45     -0.30898520859429
  46      -0.2447022076786
  47    -0.0008822032424962
  48    -0.00055203671182862
 Sym= A
 Ene=    0.7905795994
 Spin= Alpha
 Occup=    0.00000
   1    -0.010614442551245
   2     0.033459532777002
   3    -0.058835206608533
   4     -0.14654139193481
   5    -0.084070213487342
   6    0.00051412413011939
   7     -0.15318872691887
   8      0.08443427033532
   9    0.00032092584978266
  10     0.010642710514932
  11    -0.033610331112055
  12     0.059170155207136
  13     -0.14596450907492
  14    -0.083842897400774
  15    -7.5145986453107e-05
  16     -0.15319710029454
  17     0.084689335148054
  18    -6.8998799981555e-05
  19    -0.0076912778276578
  20     0.089987543360632
  21     0.041956965006145
  22     -0.57302863132154
  23     0.034454355043062
  24    -0.00026774398449976
  25       1.2100752019122
  26      0.27887615182377
  27    0.0006464175989437
  28     -0.18471031289661
  29     -0.19740669916869
  30     -0.18483636338864
  31     -0.19755524852823
  32      0.31827077366204
  33      0.32535729801094
  34    0.0076692797586602
  35    -0.089849344761971
  36    -0.041819740677434
  37      -0.5740170615489
  38     0.033371081915396
  39    0.0015662817062829
  40       1.2127132078552
  41      0.28082872871453
  42    -0.0037085519953858
  43      0.18451111562455
  44      0.19722546155905
  45      0.18575576120091
  46       0.1985754164471
  47     -0.31928916717611
  48     -0.32633434401413
 Sym= A
 Ene=     0.792405373
 Spin= Alpha
 Occup=    0.00000
   1      0.01172998092291
   2      -0.0675894815535
   3      0.21799424350073
   4     -0.20338218037564
   5     -0.10598129267914
   6    0.00054084653752229
   7    -0.00078418759062643
   8    -0.059390573771223
   9    0.00030604292748659
  10     0.011663724213044
  11    -0.067360175513019
  12      0.21732456549048
  13       0.2037747072737
  14      0.10599162725079
  15    0.00014474202368593
  16    0.0012134556817856
  17     0.058979208694978
  18    4.2905561966677e-05
  19    -0.011213046781559
  20     0.073195554195513
  21     0.014482444394276
  22      0.30652982315408
  23      0.47202276128248
  24    0.00035171285102127
  25     -0.86166031203176
  26     -0.83179234082693
  27    -0.00084097916025856
  28      0.11144984018848
  29      0.13829478187687
  30      0.11169571541587
  31      0.13854363266046
  32      -0.3732726897565
  33     -0.35161557039368
  34    -0.011276172273095
  35     0.073793390989808
  36     0.014556839913844
  37     -0.30478545805959
  38     -0.47330914036623
  39    0.0015486306881761
  40      0.85851822825829
  41      0.83247564099308
  42    -0.003791438649185
  43      0.11038053778319
  44      0.13716312202587
  45      0.11173412572641
  46      0.13864610052968
  47     -0.37272579815565
  48     -0.35099677893291
 Sym= A
 Ene=    0.7972895566
 Spin= Alpha
 Occup=    0.00000
   1     0.023550016745002
   2    -0.083555148627567
   3      0.35140229180541
   4    -0.0088271360321246
   5     -0.14287761346405
   6    0.00017921557835212
   7    0.0091902166851197
   8     -0.10458847341969
   9    9.2102443188744e-05
  10    -0.023553238688074
  11     0.083618450910465
  12     -0.35135444147518
  13    -0.0093987027126418
  14     -0.14287554591875
  15    -1.6752450833341e-05
  16    0.0092597899315237
  17     -0.10476181911796
  18    -2.3094481456786e-05
  19     0.026450634374914
  20     -0.22637881982612
  21     0.043849709521176
  22      0.12763947274863
  23     -0.74545325244911
  24    -6.6973314543598e-05
  25     0.060622230671051
  26      0.93040027214879
  27    0.0001756269087682
  28     0.012041012191034
  29    -0.011264629684568
  30     0.012024904745111
  31    -0.011304835521062
  32      0.19731809789802
  33      0.16695711377421
  34    -0.026463196526722
  35      0.22653012568895
  36     -0.04407654757278
  37      0.12864439608102
  38     -0.74532673758903
  39    0.00044813853344278
  40     0.058412416614477
  41      0.92968171824257
  42    -0.0012537573989852
  43     -0.01258470774717
  44     0.010656685666839
  45    -0.012127532335268
  46     0.011224351602431
  47     -0.19664247502257
  48       -0.166280749478
 Sym= A
 Ene=     0.808465089
 Spin= Alpha
 Occup=    0.00000
   1    -0.019941628946505
   2     0.049069601995003
   3     -0.30928435866674
   4     -0.18495314636898
   5      0.14243258478266
   6    5.7468767220577e-05
   7    0.0018675418914916
   8     0.024454354644379
   9    3.471948436944e-05
  10    -0.019980078260967
  11     0.049182638184194
  12     -0.30955251028654
  13      0.18497238091466
  14     -0.14251598014004
  15    5.738719147075e-06
  16    -0.0017335882441308
  17    -0.024787022079498
  18    1.6831193343447e-05
  19     0.029113144093816
  20     -0.27470605734589
  21      0.13554758489374
  22      0.48423881264785
  23     -0.56481456406768
  24    5.048820319844e-05
  25     -0.74828525118971
  26        0.510848079791
  27    -0.00011063559531718
  28      0.11959873806608
  29      0.11537718194834
  30      0.11956801530456
  31       0.1153691184199
  32    -0.064882090445106
  33     -0.09711301998996
  34     0.029080016916695
  35     -0.27439918318188
  36      0.13563773672244
  37     -0.48390038751367
  38       0.5639650872828
  39    0.00022637495130699
  40      0.74800677183837
  41     -0.51002153541498
  42    -0.00041162390872942
  43      0.11958216060864
  44      0.11530386559081
  45      0.11947837586131
  46      0.11532248227165
  47    -0.064991399484313
  48     -0.09718954942769
 Sym= A
 Ene=    0.9176565169
 Spin= Alpha
 Occup=   -0.00000
   1      0.02465762916692
   2     -0.29924164353877
   3      0.20304611452262
   4     -0.57241594715679
   5      0.12909468300072
   6    7.3849037846727e-05
   7      0.78290990027578
   8     -0.11104529738943
   9    -8.9840517596435e-05
  10     0.024658044798745
  11     -0.29923836521509
  12      0.20296481117401
  13      0.57239871892755
  14     -0.12917642191661
  15    4.3157192210979e-05
  16     -0.78292622907493
  17      0.11114658144577
  18    -5.6515050122666e-05
  19    -0.0047018378461596
  20    -0.053322350135439
  21       0.3897947092685
  22     -0.25683649180026
  23     -0.11647774450841
  24    -2.9757514380269e-05
  25      0.69743665625468
  26      0.23160961908165
  27    5.6244828425216e-05
  28     -0.10907729555295
  29     -0.17555173314973
  30     -0.10901806847089
  31     -0.17548507100651
  32     -0.02734911010996
  33      0.19543202901682
  34    -0.0047043620501278
  35    -0.053283259014724
  36      0.38968788159594
  37      0.25684719104855
  38      0.11643009128186
  39    -4.2105866920528e-05
  40     -0.69739738159573
  41     -0.23151147273736
  42    8.0793256320249e-05
  43     -0.10911388876202
  44     -0.17560859251056
  45     -0.10893332163563
  46      -0.1754164353729
  47    -0.027383805699316
  48      0.19542083930341
 Sym= A
 Ene=    0.9895124884
 Spin= Alpha
 Occup=   -0.00000
   1    -0.032064208559426
   2      0.35696035896499
   3    -0.065705003635148
   4    -0.051474722365343
   5     -0.62592267219969
   6    -0.00028393146330902
   7     0.096001706189819
   8      0.85953739282862
   9    0.00035399494623977
  10     0.032048156250713
  11      -0.3567789640762
  12     0.065590688181407
  13    -0.051446772611682
  14     -0.62574315324169
  15    -4.824195185365e-05
  16     0.096006859347701
  17      0.85927076304578
  18    7.1606514614329e-05
  19     0.006821030110058
  20     -0.22849552430312
  21      0.82362063155742
  22      0.20039038881968
  23     0.036842305711767
  24    5.1615198448265e-05
  25     -0.45206561525908
  26    -0.078477719226715
  27    -9.9916946759467e-05
  28    -0.072377847547412
  29     0.018661931927527
  30    -0.072393454990319
  31     0.018653880897004
  32    -0.027533990441644
  33     -0.30826518958044
  34    -0.0068109730527387
  35      0.22854937419494
  36     -0.82391157376359
  37      0.20033186402749
  38     0.036871851626505
  39    -7.0928555714267e-05
  40     -0.45202099989394
  41     -0.07850613055307
  42    5.1139178729412e-05
  43     0.072416309900288
  44    -0.018682011697059
  45     0.072459423374389
  46    -0.018517186613186
  47     0.027604108941498
  48      0.30826179113933
 Sym= A
 Ene=    0.9944105806
 Spin= Alpha
 Occup=   -0.00000
   1    -1.3943760327657e-05
   2    0.00016637714053731
   3    -4.1461723148192e-05
   4    -0.00020215431301295
   5    -0.00012297213972023
   6      -0.6556089388511
   7    0.00022278808757519
   8    0.00017625049032253
   9      0.89560841274381
  10    -2.1643188122397e-05
  11    0.00023856523178672
  12    -4.7492495719638e-05
  13    0.00014463439828088
  14    0.00045488750950601
  15     -0.65562122957457
  16    -0.00019534795117824
  17    -0.00062874233543386
  18      0.89562242060922
  19    3.4633138641693e-08
  20    0.00011582417300857
  21    -0.00052305461528217
  22    -0.00011441007903914
  23    -1.1231266389437e-05
  24      0.21596819296848
  25    0.00032761831649143
  26    6.4147945952041e-05
  27     -0.66332337856735
  28    -0.0038030370699673
  29     -0.22166748393053
  30    0.0039215975223872
  31      0.22170616505866
  32    6.9057638177011e-05
  33    0.00010115047881715
  34    1.1797206544302e-05
  35    6.1484286518854e-05
  36    -0.00031262357505703
  37    1.4776251817432e-06
  38    -0.00010055773556819
  39      0.21599668948168
  40    -4.1724797887156e-05
  41    0.00017078103836273
  42     -0.66337437426032
  43    -0.003768657204939
  44     -0.22158442619522
  45    0.0039473491309349
  46      0.22188190344884
  47    0.00012470072908283
  48    -0.00030462727949753
 Sym= A
 Ene=     1.010851117
 Spin= Alpha
 Occup=   -0.00000
   1      0.03212493156857
   2      -0.3806077673275
   3      0.18318732161401
   4      0.18431526463303
   5      0.59332203778825
   6    0.00029822004950201
   7      -0.2538031103257
   8     -0.81213575524095
   9    -0.00033643528011462
  10     0.032132817763861
  11     -0.38068617802149
  12        0.183168039241
  13     -0.18429578651555
  14     -0.59354614359441
  15    -0.00097139630122124
  16      0.25380802004668
  17      0.81243255927794
  18    0.0013409122974172
  19    -0.0049276409567624
  20     -0.10272008840503
  21      0.62895116626297
  22      0.11578541514126
  23     0.028620726976075
  24    0.00034172312941347
  25     -0.38205793223933
  26     -0.15757476050981
  27    -0.0010303535313568
  28    -0.099986638200993
  29     0.030980242053842
  30     -0.10002586759011
  31     0.031647508605082
  32     -0.11773870915086
  33     -0.24763441308397
  34    -0.004936977702721
  35      -0.1026678953835
  36      0.62871110247965
  37     -0.11568220592456
  38    -0.028617470100063
  39    -1.3545478806906e-06
  40      0.38187246980991
  41      0.15754918344661
  42    -9.373428700412e-05
  43     -0.10007189965335
  44     0.031387955381851
  45     -0.09991625370495
  46     0.031174778792772
  47     -0.11776698646159
  48      -0.2474886570825
 Sym= A
 Ene=     1.018666014
 Spin= Alpha
 Occup=    0.00000
   1    -2.8715815721116e-05
   2    0.00032228845189068
   3    -0.000162349307546
   4    -3.8250577779354e-05
   5    -0.00072455425110169
   6      0.65640300631082
   7    0.00012340840053782
   8    0.00099091043632887
   9     -0.89757924602836
  10    -2.6625260654852e-05
  11    0.00033540632358178
  12    -0.00020701891779267
  13    0.00024668399322516
  14    0.00045576084580539
  15     -0.65640607615841
  16    -0.00032360222602534
  17    -0.00061903579113991
  18      0.89757750205517
  19     1.00742395323e-05
  20    6.793175447031e-05
  21    -0.00046611614326438
  22    -8.4795381298233e-05
  23    -1.8037911176019e-05
  24      0.23139185273352
  25    0.00028687780897009
  26    0.00015167835288286
  27     -0.66003081392392
  28     0.039136192690029
  29     -0.25951207231882
  30    -0.038918641481715
  31      0.25954102389474
  32    0.00012322963753509
  33    9.5150269500516e-05
  34    -6.4951520940201e-06
  35    1.5970507065938e-05
  36    -0.00046214888832825
  37    0.00011938868558219
  38    0.00010403145118163
  39     -0.23142463475404
  40    -0.00052131876418074
  41    -0.00034947793210429
  42      0.66009963516879
  43    -0.039016257614247
  44      0.25937014052844
  45     0.039038252965058
  46     -0.25978204164839
  47    9.0049938564182e-05
  48    0.0005931827193049
 Sym= A
 Ene=     1.124090041
 Spin= Alpha
 Occup=    0.00000
   1    -0.005854767712595
   2      0.29234864520377
   3      -0.6199353459351
   4     -0.51926792870652
   5      0.19337736933599
   6    0.00021964292455784
   7      0.79769458907592
   8     -0.39948547690001
   9    -0.00039018398064049
  10    0.0058525929251534
  11       -0.292264714847
  12      0.61987848336703
  13     -0.51925362372879
  14      0.19326727203228
  15    -7.9873462710313e-05
  16       0.7976741192131
  17     -0.39933342968586
  18    0.0001222681711938
  19    -0.048018641187683
  20      0.24241320074541
  21     -0.70054355717918
  22      0.15017888820244
  23     -0.10213641429385
  24    -2.910579335956e-05
  25     -0.27341897216647
  26     -0.38373852168596
  27    -5.4086570685802e-05
  28     -0.30437189124757
  29      0.28709207906911
  30     -0.30423679760933
  31      0.28691981832772
  32     -0.30151783650244
  33    -0.001174487062741
  34     0.048031181855176
  35     -0.24241448384018
  36      0.70058966203864
  37      0.15025245206448
  38     -0.10222722569694
  39    0.00010705924585875
  40     -0.27343169616285
  41     -0.38368791948402
  42    0.00012240324132317
  43      0.30470906817966
  44     -0.28739038638677
  45      0.30415091839383
  46     -0.28679182415624
  47      0.30158123108874
  48     0.001153833540327
 Sym= A
 Ene=     1.152652973
 Spin= Alpha
 Occup=   -0.00000
   1    -0.017441432008756
   2      0.46536993006426
   3     -0.64797619044861
   4     -0.13789579608296
   5      0.30588288922294
   6    9.5360487564507e-05
   7      0.21455995974994
   8     -0.52084965960327
   9    -0.00017309807695219
  10    -0.017301092112277
  11      0.46304276416484
  12     -0.64637430380959
  13      0.13982497307124
  14     -0.30542486041552
  15    4.6897843100315e-06
  16     -0.21759573492159
  17      0.52031193983852
  18    -5.0727124165136e-06
  19     0.064426631039735
  20    -0.076892529704347
  21      0.28597716463217
  22     -0.11112263424769
  23      0.21520454600729
  24    -1.4754256447031e-05
  25    -0.090870091699334
  26      0.12538213199152
  27    5.5737992274485e-06
  28      0.44764594131918
  29     -0.17898669899717
  30      0.44765673007434
  31     -0.17901125255561
  32      0.42210101155047
  33     -0.22270775177163
  34     0.064616684277765
  35     -0.07587376878917
  36      0.28292763801885
  37      0.11008388172768
  38      -0.2164414665575
  39    -0.00016033412397876
  40     0.094133751852594
  41     -0.12387716671308
  42    0.00018427541101631
  43      0.44859370767804
  44     -0.17748287781434
  45       0.4486875396479
  46     -0.17780131086702
  47      0.42440225910946
  48     -0.22541451098573
 Sym= A
 Ene=     1.152946515
 Spin= Alpha
 Occup=   -0.00000
   1    -0.029432175509458
   2      0.50009628963282
   3     -0.37692233226656
   4      0.36663376555438
   5     0.096706220529799
   6    -9.6524231812696e-05
   7     -0.57974115016995
   8      -0.1269983273494
   9    0.00013700632583478
  10     0.029513749027022
  11     -0.50230379735533
  12       0.3799687540582
  13      0.36595873666709
  14     0.098140465564257
  15    7.1305690642354e-05
  16     -0.57871757634289
  17     -0.12946038513864
  18    -0.00011029845767485
  19    -0.042793873283155
  20     -0.19857141966817
  21      0.59257434508624
  22     -0.22706861780301
  23     -0.26220801382838
  24    7.8451368813404e-05
  25      0.68642560518835
  26      0.28780886665535
  27    -1.547126562002e-06
  28     -0.21126796063132
  29      -0.2870488615232
  30     -0.21158962281181
  31     -0.28654400138487
  32     -0.51667012197179
  33      0.59595359381527
  34      0.04248113891996
  35      0.19888926870007
  36     -0.59381839648969
  37     -0.22748253567457
  38     -0.26111194145682
  39    -0.00068062381237649
  40      0.68579121887311
  41      0.28830669859046
  42    0.00064155531097834
  43      0.20850927184344
  44      0.28885818526877
  45      0.21015545184634
  46       0.2861552628408
  47      0.51448186617381
  48     -0.59462515682092
 Sym= A
 Ene=     1.184322331
 Spin= Alpha
 Occup=    0.00000
   1    2.2413961605674e-05
   2    -0.0003486637738611
   3    0.00048169405784963
   4    -0.00071110186670746
   5    -0.00015134328748729
   6    -0.084861859447502
   7    0.00097158738887909
   8    0.00027036343266548
   9        0.111447498408
  10    -1.9105848406549e-05
  11    0.00028455804645697
  12    1.2571900058808e-05
  13    -0.00027081430849224
  14    -4.1824880500498e-05
  15    -0.085055253281158
  16    0.00050178001635274
  17    -2.5807036315374e-05
  18      0.11172058074778
  19    3.3113158946186e-05
  20    0.00050273649216776
  21    -0.0012640521382763
  22     0.001146411292713
  23    0.00062435319694115
  24     -0.58805729315166
  25    -0.0016442403850579
  26    -0.00080357616913697
  27      0.63667720291069
  28     -0.60495239302559
  29      0.89287637516566
  30      0.60421471826287
  31     -0.89054754936679
  32    0.0014111903790049
  33    -0.0018666360562462
  34    -2.0192494315003e-05
  35    0.00062576684993329
  36    -0.0011887537707908
  37    -0.0019642177678616
  38    -0.00063242812717254
  39      -0.5870688287997
  40    0.0017928269313747
  41    0.0005968807209687
  42      0.63564300258349
  43     -0.60479475924593
  44      0.89197040625128
  45      0.60230604239511
  46     -0.88843293900127
  47    0.0017946773048684
  48    -0.0023134319497652
 Sym= A
 Ene=     1.187447441
 Spin= Alpha
 Occup=    0.00000
   1    3.223563165357e-05
   2    -0.00048012780958146
   3    0.00053275723080995
   4    -0.00093759618285192
   5    -0.00015373569588197
   6     -0.12311357007912
   7    0.0013231705971842
   8    0.00025003873692553
   9      0.16671415692349
  10    -2.7468153526372e-05
  11    0.00041161948927129
  12    -7.9605437052309e-05
  13    -0.00054001708030486
  14    -9.2309554464971e-05
  15      0.12294909962683
  16    0.00089192353129416
  17    3.9800717932002e-05
  18     -0.16650771693323
  19    4.2578001374697e-05
  20    0.00046155180575162
  21    -0.0012509100635445
  22    0.00068459838945121
  23    0.00048507315174969
  24       0.5761290134115
  25    -0.0012959802552316
  26    -0.00070887738574656
  27     -0.59951022593274
  28      0.60182446672538
  29     -0.87579261444154
  30     -0.60216328302852
  31      0.87778032986135
  32    0.0012805357428249
  33    -0.0017091931958523
  34    -3.0227330294122e-05
  35    0.00060988926508963
  36    -0.0010378828045624
  37    -0.0019612597790348
  38    -0.00058596398651173
  39     -0.57712430558091
  40    0.0016305935837242
  41    0.00047390244919819
  42      0.60057734593439
  43     -0.60437153394011
  44      0.88006360750025
  45      0.60167009337091
  46     -0.87651788450088
  47    0.0017507638300081
  48    -0.0022444936200729
 Sym= A
 Ene=     1.197681077
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0020888147315679
   2     0.027888568010428
   3    -0.081301586822383
   4     0.082918029474494
   5     0.020029687460161
   6    -0.00055836495333851
   7     -0.10261763574233
   8    -0.040943807868326
   9    0.00077176361142318
  10    -0.0021063157879516
  11     0.028140793284541
  12       -0.081552475947
  13    -0.083258383066135
  14    -0.020247124177502
  15    1.6917936285597e-05
  16      0.10314786400044
  17     0.041221770388252
  18    -2.4265938239346e-05
  19    -0.002872492793204
  20     -0.13556700818186
  21      0.29047592930845
  22     -0.52480463417268
  23     -0.25046447007185
  24    -0.00026810025120558
  25      0.55717149972864
  26      0.26484995351832
  27    0.00030661647151191
  28      0.33908798034758
  29     -0.56155031493944
  30      0.33926387313618
  31     -0.56181395603003
  32     -0.71613876605427
  33      0.95185587775199
  34    -0.0029046658362989
  35     -0.13538194823156
  36      0.29017624780926
  37      0.52421729965459
  38      0.25031260909469
  39    -0.0031130726043561
  40     -0.55685228184161
  41     -0.26473437943305
  42    0.0032148388656428
  43      0.33577522022085
  44     -0.55706063564923
  45      0.34125194612091
  46     -0.56492555330016
  47     -0.71552357438783
  48      0.95103726623036
 Sym= A
 Ene=     1.204666558
 Spin= Alpha
 Occup=   -0.00000
   1     0.006577464201966
   2    -0.091036968414597
   3     0.087936806494399
   4     -0.21496846385129
   5     -0.10772777477864
   6    0.0002814535387603
   7      0.32260788973381
   8      0.14419456403795
   9    -0.00041416010157646
  10    -0.0065781473918226
  11     0.091055405914841
  12    -0.087915990481075
  13     -0.21482725319868
  14     -0.10777796241728
  15    -8.5032275328453e-05
  16      0.32244262628735
  17      0.14424392818831
  18    0.0001235978483458
  19     0.014581530812733
  20     -0.13368565772262
  21      0.22502146906637
  22     -0.48323036912526
  23     -0.14869359644472
  24    -0.00032334530771254
  25      0.35799444378241
  26      0.11446735881459
  27    0.00029717367332724
  28      0.44934218629427
  29     -0.53845819223022
  30      0.44969365295806
  31     -0.53896522906547
  32     -0.54817504535663
  33      0.72306920105764
  34    -0.014566444127948
  35      0.13379231500829
  36      -0.2252221340448
  37     -0.48393573627521
  38     -0.14905691473594
  39    0.0016017142205047
  40      0.35878627200964
  41      0.11482526342182
  42    -0.0015566432163229
  43     -0.44870773744623
  44       0.5377056815776
  45     -0.45109952648774
  46      0.54111654353667
  47      0.54920363874783
  48     -0.72444321992775
 Sym= A
 Ene=      1.25120961
 Spin= Alpha
 Occup=    0.00000
   1      0.01486379730406
   2     -0.39658311467003
   3      0.22524667866237
   4     0.070074683449818
   5     -0.16864336549837
   6    -7.4419711291886e-05
   7    -0.060291460796857
   8      0.16626869907228
   9    0.00012877681614587
  10     0.014875683923383
  11     -0.39700043048943
  12      0.22553399392309
  13    -0.070222201957304
  14       0.1688779883668
  15    2.2237408109459e-05
  16     0.060483082839521
  17     -0.16655410417882
  18    -3.0299220245746e-05
  19    -0.0061553843447792
  20      -1.4611023790461
  21       2.8278034089759
  22    -0.055020808205529
  23      0.17302262434801
  24    -1.562695587869e-06
  25       0.2242470052641
  26     -0.41572034951961
  27    2.3869459596769e-05
  28     0.076472693461459
  29     -0.80701316399671
  30     0.076491938094342
  31     -0.80704931133226
  32      0.15983615436083
  33      -0.8584703417507
  34    -0.0061428254910413
  35      -1.4594327128581
  36       2.8246168186826
  37     0.054985457880333
  38      -0.1727672021277
  39    -0.00014046152082474
  40     -0.22400139004775
  41      0.41511319079324
  42    9.7051664310621e-05
  43      0.07621153932711
  44     -0.80587343709825
  45     0.076676990904273
  46     -0.80642326585785
  47      0.15959120917423
  48     -0.85737207647196
 Sym= A
 Ene=     1.258351009
 Spin= Alpha
 Occup=    0.00000
   1      0.01039904343245
   2      -0.3337873585215
   3       0.1977843674915
   4       0.1289813689998
   5     -0.21251498305818
   6    -7.8176612313825e-05
   7     -0.15628503903934
   8      0.23937832261497
   9    0.00014559192491073
  10    -0.010381431335159
  11      0.33335222833519
  12     -0.19758601046457
  13      0.12890679264608
  14     -0.21230709743925
  15    3.4737066724014e-05
  16     -0.15623961158406
  17      0.23919430584476
  18    -5.7799697330211e-05
  19    0.0074832233350672
  20       1.4395335563822
  21      -2.7448884632118
  22     0.020692034058021
  23     -0.18659807695351
  24    -1.0613550658739e-05
  25     -0.15852441751862
  26      0.47026649838624
  27    4.212534377499e-05
  28    -0.056491319308036
  29      0.75575963995175
  30    -0.056547023624751
  31      0.75580036337768
  32     -0.20081900634997
  33      0.94077077458928
  34    -0.0074858678149173
  35      -1.4412528326398
  36       2.7482165386797
  37      0.02073032532784
  38     -0.18676625283634
  39    -1.3389886992905e-05
  40     -0.15871737821076
  41      0.47068923871127
  42    -7.7008755180977e-05
  43     0.056484764233693
  44     -0.75657988221456
  45     0.056774131435301
  46     -0.75684273251893
  47      0.20101718016756
  48     -0.94179617122329
 Sym= A
 Ene=     1.628024664
 Spin= Alpha
 Occup=   -0.00000
   1     0.001054974043659
   2       1.0684880769566
   3      -2.6007506785725
   4    -0.022886471852797
   5      0.14018177226761
   6    -3.3700447488631e-06
   7      0.44030454737332
   8      -1.1613371443045
   9    -0.00012248973405411
  10    -0.0010393499121284
  11      -1.0634282023478
  12       2.5882890047257
  13    -0.022508668990712
  14      0.13942283455128
  15    8.5157320877735e-06
  16      0.43768844752312
  17      -1.1555716200184
  18    -1.3898189024716e-05
  19     0.072328412946834
  20      0.84900167347546
  21      -3.3455224324122
  22     0.011945563174472
  23    -0.036189259115649
  24    -1.5662142627748e-06
  25      0.28262600845279
  26      -0.8363716510388
  27    -4.9998901560766e-06
  28      0.36630010687837
  29      0.28598242442786
  30      0.36628864045356
  31      0.28598783599402
  32      0.35422651185326
  33      0.21920362291557
  34    -0.072686636915474
  35     -0.85332028961444
  36       3.3624180785102
  37     0.012033994396123
  38    -0.036472701720815
  39    1.2794120614236e-05
  40      0.28389496961369
  41     -0.84033628034775
  42    -0.00025059588057635
  43     -0.36819599336218
  44     -0.28746633419203
  45     -0.36808918819465
  46     -0.28745126709436
  47     -0.35568322769712
  48     -0.22077497031932
 Sym= A
 Ene=     1.630431833
 Spin= Alpha
 Occup=   -0.00000
   1    0.0033579887862655
   2       1.0479550582227
   3      -2.6042460072767
   4    -0.074093839444235
   5      0.15630516742102
   6    -5.8076029383573e-07
   7      0.53258118952431
   8      -1.2016139955368
   9    -0.00012173120018619
  10    0.0033638790389584
  11       1.0531359297751
  12       -2.616969362043
  13     0.074183737780918
  14     -0.15698440618966
  15    -1.7521694774134e-06
  16     -0.53467278713454
  17       1.2072884064097
  18    4.9185877702105e-06
  19    -0.073392307384968
  20     -0.89270034747097
  21       3.5301180830601
  22     -0.01644106169692
  23     0.061622134608933
  24    1.2868201999121e-05
  25     -0.24785716600533
  26      0.83667312559393
  27    -1.3008459383433e-05
  28     -0.38565588307952
  29     -0.30856300983617
  30      -0.3856442711084
  31     -0.30854118143243
  32     -0.29614459535401
  33     -0.32108726318566
  34    -0.073046074565922
  35      -0.8886039072615
  36       3.5137642850096
  37     0.016385142638451
  38    -0.061430881068265
  39    5.0299614055754e-05
  40      0.24657712356473
  41     -0.83253969759371
  42    -0.00033239559505739
  43     -0.38391860839405
  44     -0.30720140426456
  45     -0.38380509150057
  46     -0.30709559090436
  47     -0.29445917228248
  48     -0.32005407930726


==> anc/me2n2_dmet_Me1_imporb_r35.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
N   1   7     0.00000000000000     0.00000000000000     0.00000000000000
N   2   7     6.61404143597772     0.00000000000000     0.00000000000000
C   3   6     7.67369774562127    -2.56204043370867     0.00000000000000
H   4   1     8.88825771785724    -2.75161573605159    -1.66540070114287
H   5   1     8.88735397835163    -2.75195930759790     1.66599755649072
H   6   1     6.20892473375647    -4.02384315505211    -0.00060805710418
C   7   6    -1.05979406745572     2.56208192468698     0.00043463712512
H   8   1    -2.27520617480924     2.75161552092355    -1.66441761020785
H   9   1    -2.27256306922979     2.75204942046757     1.66699740462161
H   10   1     0.40505187451473     4.02377958270273    -0.00135914739710
[GTO]
1 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

4 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    1.00000
   1    0.00014035691164743
   2    -0.00075528150035036
   3    -0.00061013983115056
   4    -0.001770762134805
   5    0.00028440289917372
   6    3.0376409951256e-08
   7    0.0018569469855379
   8    -0.001103124915908
   9    -4.6175693288308e-07
  10    -0.0063555442763212
  11     -0.21698645926595
  12     0.033217028346607
  13    -0.079757528084774
  14      0.20010792910942
  15    7.9746671342239e-07
  16    -0.0038814950175895
  17     0.016505347342696
  18    6.1866157203359e-07
  19     -0.12591006068747
  20      0.45292488864372
  21      0.19983255631994
  22     -0.31313408772004
  23      0.70517566955774
  24    -4.524100051303e-06
  25     -0.10189641568184
  26      0.20822917382171
  27    -2.7137592777538e-06
  28    -0.0050655558190153
  29    -0.063348204509078
  30    -0.0050659535070951
  31    -0.063352169696715
  32    -0.0040023292095222
  33    -0.058225202143246
  34    1.5240495937577e-05
  35    0.00038919831847571
  36    -0.00012743225150562
  37    -0.0001205618233007
  38    0.00027477903175262
  39    -5.1834632966726e-07
  40    -0.00071796378627945
  41    -0.0017331308178376
  42    1.6191253721314e-06
  43    -9.5324078955515e-05
  44    -5.106201020536e-05
  45    -9.5140607312129e-05
  46    -5.2288825934882e-05
  47    -0.00074830517542496
  48    0.0019573896688349
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    1.00000
   1    -1.6629386822335e-07
   2    -3.0165426298905e-07
   3    2.0290923747677e-06
   4    6.1355966152448e-07
   5    -1.5592124062089e-06
   6    -2.0408420573023e-05
   7    8.1449962473977e-07
   8    1.4525300642199e-06
   9    7.5169196619541e-05
  10    6.0582041102417e-08
  11    -1.2619033459781e-05
  12    -1.0622118784573e-05
  13    -0.00011964446903189
  14    -3.4074210802285e-05
  15     0.060018638694357
  16    -2.8526336949396e-05
  17    -3.84794063842e-06
  18     0.013538645586022
  19    -1.7756718502187e-05
  20    2.7279966327851e-05
  21    2.5990938883169e-05
  22    0.00088008278307918
  23    0.00038216076210586
  24     -0.46050494476084
  25    0.00042923900801439
  26    0.00019888958690937
  27     -0.21732921430115
  28      0.24751032105443
  29      0.19333130859799
  30     -0.24696499932209
  31     -0.19294908630883
  32    -0.00047957072118126
  33    -0.00034200732822912
  34    7.614637735358e-08
  35    1.5263178606506e-07
  36    -2.1203160664209e-06
  37    -3.4088743903608e-07
  38    2.4597178921388e-07
  39    -2.9173217447174e-05
  40    -3.8129178354658e-07
  41    1.0937554159255e-07
  42    3.7825392624943e-05
  43    -4.5358954157393e-06
  44    3.8633662288081e-05
  45    4.7538877733483e-06
  46    -3.8266448553632e-05
  47    -9.8985457771091e-08
  48    6.6454904225514e-07
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    1.00000
   1    -8.932962064225e-05
   2    -0.00013152427439925
   3    0.0010338592044942
   4    0.00034792828992025
   5    -0.0008051668848645
   6    -1.977197228968e-08
   7    0.00044162831654513
   8    0.00073104740666867
   9    -1.625017095956e-07
  10    -4.8060984364895e-06
  11    -0.0068202002498778
  12    -0.0042323457874718
  13    -0.057704983117687
  14    -0.015666101352226
  15    -0.00012388358530251
  16    -0.012915734691336
  17    -0.0017656366825057
  18    -2.6790117363038e-05
  19    -0.0097070875325294
  20     0.015564588034909
  21     0.011960411392163
  22       0.4231297379546
  23      0.18408590359369
  24    0.00095228128892181
  25      0.20409848958367
  26     0.093770801809731
  27    0.00044606141005041
  28      0.15341142343883
  29      0.10822491158066
  30       0.1542945047527
  31      0.10891546106631
  32     -0.27279508714747
  33     -0.19622216098962
  34    4.0678314495598e-05
  35    0.00012349245277653
  36    -0.0011940580122673
  37    -0.00014052057983822
  38    0.00013024469697725
  39    -3.4409912428341e-08
  40    -0.00029125826438859
  41    -1.3366934162834e-05
  42    4.2999883286493e-07
  43    6.2870590293744e-05
  44    8.271570250503e-05
  45    6.2866905022765e-05
  46    8.2458952974485e-05
  47    -7.9116514739722e-05
  48    0.00049358372825071
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    1.00000
   1    9.1004268457477e-07
   2    6.9483043593755e-06
   3    2.1774850863848e-07
   4    7.1736198141227e-06
   5    1.3506860093907e-06
   6    -8.4877464917164e-05
   7    -4.6534424193143e-05
   8    2.2681305198081e-05
   9    -0.0003318048531073
  10    -1.4307894821727e-05
  11    -5.9506520406277e-05
  12    0.00042681244893814
  13    -0.0003754603978475
  14    -0.00014480828794227
  15    -0.065164923602821
  16    -0.00062032213901845
  17    -0.00046238215319038
  18     -0.11198106999256
  19    7.4077247455646e-06
  20    0.00019824906524654
  21    -0.0002804816566145
  22    0.0029230591575958
  23    0.0016141460484697
  24      0.56832175225282
  25    0.0061408450797975
  26    0.0022268688114283
  27       1.1090677429803
  28      0.41583995224937
  29       1.0335182225495
  30     -0.41889281962198
  31      -1.0407938364019
  32    0.0033151179603218
  33    0.0067610395189195
  34    2.4159969906084e-07
  35    -7.8918632905419e-07
  36    -2.0137801121123e-05
  37    -9.1075296544674e-07
  38    2.9673722091084e-06
  39    -4.38177208742e-05
  40    1.2298844045632e-05
  41    2.3908364860009e-05
  42    0.00047269592061042
  43    4.3523853967701e-05
  44    0.00023057765860614
  45    -3.8947871760003e-05
  46    -0.000223823651287
  47    -6.572361418632e-07
  48    -1.5356979731466e-05
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    1.00000
   1    0.00014928453375569
   2    0.0011801421007234
   3    -0.00021251823893464
   4    0.0011769953191368
   5    0.00026446112296519
   6    4.1965647006523e-07
   7    -0.0073128821327821
   8    0.0032886543923727
   9    3.6193303405148e-06
  10    -0.0025830889518572
  11    -0.010366365899687
  12     0.081219180091134
  13    -0.065363485994484
  14    -0.025481340883164
  15    0.00037059766930355
  16     -0.10630398621886
  17     -0.08298574151331
  18    0.00063575966751861
  19    0.0006868527121846
  20     0.036921346233643
  21    -0.046104360919839
  22      0.51009705136247
  23      0.28110641071398
  24    -0.0032289274322561
  25       1.0734992309384
  26      0.37510983597982
  27    -0.0063280969486944
  28     -0.25706058383661
  29     -0.61403786507257
  30     -0.25205327467425
  31     -0.60156015803677
  32      0.55260686877616
  33       1.1115195411563
  34    3.5126994980269e-05
  35    -8.1668242055604e-05
  36    -0.0029937984612174
  37    -0.00010220406760263
  38    0.00042633858777342
  39    4.5859698443329e-07
  40    0.0018701352024886
  41    0.0036594222441562
  42    -4.7098572753007e-06
  43    0.00035187978655728
  44    0.0005002518258507
  45    0.00035205718197427
  46    0.00050398085481966
  47    -0.00014045324030518
  48    -0.0023404835957584
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    1.00000
   1    -0.00016475078465594
   2    -9.2740906425195e-05
   3    -0.0022010511763054
   4    0.00025082033048384
   5    -0.00032469810447169
   6    -4.5050005751171e-08
   7    0.0067367146020565
   8    -0.0062685412231424
   9    -1.2284488368314e-06
  10    -0.0025360285678475
  11    -0.024830021417046
  12      0.18298515801483
  13    -0.00030877505182183
  14    0.0093726677621512
  15    1.6999827213168e-07
  16     0.030789624525996
  17    -0.069218666722039
  18    3.7413696698393e-07
  19     -0.12955390803985
  20      0.64153072424536
  21       1.0769486428279
  22       0.1216653998081
  23     -0.32339045157258
  24    1.5876945224105e-05
  25      0.20110085399005
  26     -0.35017800668041
  27    3.472356364193e-05
  28    -0.048660024703207
  29     -0.84774714586683
  30    -0.048682111467412
  31     -0.84782291560654
  32     -0.11885822165795
  33     -0.77558939292651
  34    -0.00010295616577966
  35    0.0003433087056639
  36    0.0056081690911467
  37    0.00022101675686979
  38    -0.0010341380304334
  39    -3.3540783215954e-07
  40    -0.00087346179030115
  41    -0.0040379414762804
  42    8.6866333556045e-07
  43    -0.00043987286916045
  44    -0.00055718465213543
  45    -0.00043956606973662
  46    -0.00055760033270833
  47    -0.000242013667467
  48    0.0017842708621239
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    1.00000
   1    4.2228049586147e-05
   2    -0.00014238962414799
   3    -0.0003938240092296
   4    -0.00042091565554462
   5    0.00018517484233793
   6    3.1282190170962e-08
   7    0.00047674040012704
   8    -0.00059844942228224
   9    -1.4102327452296e-07
  10    0.0068821719392303
  11    -0.042362155185933
  12    -0.0078720728769901
  13    -0.022392875129835
  14     0.059109273584378
  15    4.0391587559925e-07
  16    -0.0075698745139579
  17     0.019033926969269
  18    1.319515142755e-07
  19     -0.23070811239996
  20      0.33430545050952
  21      0.32436193192995
  22     0.067121231490423
  23     -0.20565412303036
  24    -2.7333464786719e-06
  25     0.036501692021672
  26     -0.10508387870071
  27    -2.479092537883e-06
  28      0.15791296105718
  29       0.0507640718287
  30      0.15791723143418
  31     0.050768218589235
  32      0.18421739304568
  33      0.06880201220395
  34    -9.7803701884945e-06
  35    6.9431573719054e-05
  36    0.00047466132652454
  37    -5.1885538421026e-06
  38    1.7353029351588e-06
  39    -1.1097948716035e-07
  40    -9.0669089470772e-05
  41    -0.00043615148000466
  42    1.9281164392159e-07
  43    -4.9794075821662e-05
  44    -4.9933192426966e-05
  45    -4.9742031494549e-05
  46    -5.0069328706584e-05
  47    -0.00018179826142008
  48    0.00024356751681695
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    1.00000
   1    -0.00015426687852015
   2     0.003398627762529
   3     0.013008807191342
   4    0.0072550938013792
   5    -0.0039829815671309
   6    -9.4301612829513e-07
   7    -0.034216776778143
   8     0.029841108825268
   9    6.9069718445368e-06
  10      0.02093424525247
  11     0.044697187116205
  12     -0.97851242742582
  13    0.0097256073322401
  14     0.018322726364968
  15    2.255775295945e-06
  16     -0.17055863444191
  17      0.37776548090919
  18    -5.3025442165767e-05
  19    -0.014264682490266
  20      0.12890587809348
  21     -0.17623240032542
  22      0.11600585357891
  23     -0.58433352180931
  24    -0.00019005674852562
  25    -0.077207097594879
  26       1.6474134170797
  27    0.00043431634116568
  28      0.22689435043156
  29     -0.25946195806735
  30      0.22693040726681
  31     -0.25970324570957
  32     -0.76106225797611
  33       1.8075015315376
  34    0.00046561542005655
  35    -0.001137047769941
  36     -0.02717501199709
  37    -0.0013421016620181
  38    0.0036338907261711
  39    1.8807795582078e-06
  40    0.0063280322311156
  41     0.021757782250575
  42    -6.5709739305701e-06
  43     0.002458822310124
  44    0.0031000779530121
  45    0.0024569002720336
  46     0.003103229707396
  47    0.0012814544686463
  48    -0.011069246639624
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    1.00000
   1    -2.9736781792304e-06
   2    3.4655945087513e-06
   3    2.2813809406066e-05
   4    2.1590358502384e-05
   5    -1.8931267164636e-05
   6    -3.2458792565458e-09
   7    -3.335017680947e-06
   8    2.1788789336976e-05
   9    1.9224826256497e-09
  10    -0.00022956558442023
  11    0.00041415435350507
  12    0.0027237858437648
  13    0.00055257574480007
  14    -0.0014043672315719
  15    9.9350606234619e-11
  16    0.00067113643392318
  17    -0.0017423627691371
  18    -9.2154421125963e-09
  19     -0.98420267596129
  20    -0.045062655213359
  21    -0.0061991838652048
  22    -0.0036259541152925
  23    0.0097804194141268
  24    9.9630812662987e-08
  25    -0.0011848478637441
  26    0.0040214078493074
  27    1.1727070924807e-07
  28    -0.0089054374797291
  29    -0.0060368361469067
  30    -0.0089056050381955
  31    -0.0060369979543312
  32    -0.0099666139347828
  33    -0.006586812498359
  34    8.8364038757639e-07
  35    5.605586855071e-06
  36    -4.5676890460326e-05
  37    -2.4799386558649e-06
  38    1.0456746762162e-06
  39    -1.5281585207909e-09
  40    -1.2788230807458e-06
  41    9.9520424551762e-07
  42    1.812646450806e-08
  43    3.2013711116473e-06
  44    5.0055331225304e-06
  45    3.1987005443277e-06
  46    4.9883425127407e-06
  47    -9.7299523819301e-07
  48    2.2524945643473e-05
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    1.00000
   1    0.00031970386819654
   2    0.0050564377685084
   3    -0.012465996785631
   4    0.0027937529411974
   5    0.0031387898146195
   6    1.8946297941436e-07
   7    -0.0055888813194318
   8    -0.015045039304629
   9    1.4623431333117e-06
  10     0.036655253182506
  11       0.0940077487731
  12      -1.7566167874193
  13    -0.054833109354942
  14     0.061218452707224
  15    -9.7404075870591e-07
  16     -0.51511754199902
  17      0.71544131700718
  18    5.9299540781619e-05
  19    -0.079430883690949
  20      -1.7153167116816
  21       4.8640661924901
  22     -0.22803037357789
  23     -0.36312926877596
  24    0.00023642855717525
  25      0.42446944070188
  26       1.2952364857149
  27    -0.00049934441771778
  28     -0.30690111402492
  29     -0.92130406646419
  30     -0.30717015856525
  31     -0.92018399720423
  32      0.28880539477175
  33     -0.90321352739674
  34    -0.00063677835131125
  35    -0.0032374916692963
  36     0.031219509772284
  37    0.0024214467875082
  38    -0.0036178460601412
  39    2.5386113964075e-06
  40    0.0052731652916969
  41    0.0063383452372861
  42    -2.0026453481999e-05
  43    -0.0015113743319436
  44    -0.0026791958356278
  45    -0.0015102740994363
  46    -0.0026620274436015
  47    0.0032244782414157
  48    -0.022881854771769
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    1.00000
   1    0.0001430989902557
   2    -0.005993717955978
   3    -0.0012937430068269
   4    -0.0098947738685389
   5      0.00304208632861
   6    1.4773347125865e-06
   7     0.026850490934526
   8    -0.011988810349116
   9    -5.6234584299665e-06
  10     0.018741315277929
  11     0.051428567428458
  12     -0.77422097649468
  13     0.010206988069842
  14     0.048193949297451
  15    1.7301166440584e-05
  16      0.22943111638142
  17      0.51370645321338
  18    0.00020049907559365
  19    -0.048933043423582
  20     -0.80518585279147
  21       2.3130509629097
  22      0.94722524202958
  23       0.2957747932758
  24    0.00046022642873486
  25      -2.0969597559222
  26     -0.54567920246758
  27    -0.0010391749155829
  28     -0.21352580375481
  29      0.29698457481309
  30      -0.2134162235464
  31       0.2972470010076
  32    -0.076069222364623
  33      -1.7399234048788
  34    -0.00017678279833894
  35    -0.0013127621013663
  36     0.016293704735002
  37    0.00056706137587296
  38    -0.00083313470776351
  39    -1.8232248310965e-07
  40    -0.0074888457279828
  41    -0.012460294362218
  42    3.4773639120016e-06
  43    -0.001762377436286
  44    -0.0027029807053086
  45    -0.0017605904773799
  46    -0.0027030920284601
  47    0.0011007051126953
  48    0.0045442869602398
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    1.00000
   1    0.0001119820660946
   2    -0.002062199960615
   3    -0.0033115226200059
   4     -0.00372381355834
   5    0.0017148762791011
   6    -5.30869366565e-06
   7     0.012429966367951
   8    -0.0087139479882981
   9    1.416064185873e-05
  10    -0.017945775780232
  11    -0.037185270407641
  12      0.24277029710878
  13       0.0278564034287
  14    -0.042441388269494
  15    -0.00029140371873846
  16      0.12700050434277
  17    -0.099674321691438
  18    -0.00028503857811297
  19     0.090934303947591
  20     -0.14478041221984
  21     -0.22385861409858
  22     0.078176851381576
  23      0.10854135343525
  24    0.0026971997510085
  25     -0.34563307830869
  26    -0.047520314338255
  27    -0.0074813977297804
  28      0.84783720817018
  29      -0.4023463173347
  30       0.8277408585552
  31      -0.3666334986587
  32      0.70738699316695
  33     -0.52423993191085
  34    -0.00011374395827602
  35    0.00010199495523074
  36    0.0077631125589608
  37    0.00024690736251491
  38    -0.00091823082476665
  39    1.6082888455223e-08
  40    -0.0025671490112842
  41    -0.0077052420900251
  42    -5.9532383548507e-06
  43    -0.00077388746798904
  44    -0.00098850972844263
  45    -0.00077067281208173
  46    -0.00098604144104431
  47    -0.00035602782702759
  48     0.004886154144815
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    1.00000
   1    -1.3339134468377e-06
   2    2.2404670166215e-05
   3    4.0001229705713e-05
   4    4.1412144374482e-05
   5    -1.9907629995566e-05
   6    -0.0005029696953102
   7    -0.00013946555078289
   8    0.00010159545902633
   9    0.0014158649198907
  10    0.00020422399299811
  11    0.00041876748550735
  12    -0.0025891239233344
  13    -0.00030770571319098
  14    0.00048672480120846
  15    -0.027528288971714
  16    -0.0013654619109799
  17    0.0010722769534771
  18    -0.049877246372755
  19    -0.0010442564994653
  20     0.002055382231156
  21    0.0015969191791972
  22    -0.00082531295528517
  23    -0.0012510058929914
  24      0.16895388148484
  25    0.0038749187789592
  26    0.00045833172469673
  27     -0.50648384927518
  28      0.85391404877848
  29      -1.4671214699214
  30     -0.87337325662754
  31       1.4767113792708
  32    -0.0082222487521634
  33    0.0061493310673123
  34    1.3759636256407e-06
  35    -8.4126768084247e-07
  36    -9.2529328453461e-05
  37    -3.1304291967316e-06
  38    1.1127620988159e-05
  39    2.7245105945145e-05
  40    2.8196864685601e-05
  41    8.6847994702671e-05
  42    -0.00068891520201125
  43    -9.9893031728671e-05
  44    -0.00011863579968868
  45    0.00011791143459708
  46    0.00014200335422778
  47    3.4909182822791e-06
  48    -5.2885215586401e-05
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    1.00000
   1    6.5512801812853e-05
   2    0.00033380261597055
   3    -0.0036359014408056
   4    -0.0010693562237902
   5    0.0016949417296038
   6    -3.0501976650377e-07
   7    0.0046650563107101
   8    -0.0057285972167422
   9    -2.1630183742683e-07
  10    0.00099135550512612
  11     0.019119813592408
  12    -0.058362135249051
  13    -0.0032336585886697
  14     0.037727193582963
  15    -6.3969162011394e-05
  16    -0.050772633224525
  17     0.099525613927587
  18    -0.00067177307985802
  19    -0.041827371479886
  20      -1.3504329199949
  21       3.4960880742997
  22     -0.37654564694607
  23      0.40485610060678
  24    -0.0017549543282019
  25      0.93777902440855
  26     -0.80589608106992
  27    0.0037675576408657
  28      0.22930100535463
  29       -1.576354337667
  30      0.22914087481612
  31      -1.5796822510719
  32       -0.647397556548
  33     0.081102904725723
  34    -0.00017770472576184
  35    -0.0012945035535165
  36     0.010841361380551
  37    0.00056638579099383
  38    -0.0010588523534761
  39    1.0672944658387e-07
  40    -0.00042169893073309
  41    -0.0013680849795627
  42    -1.3757257263426e-06
  43    -0.00072751798336601
  44    -0.001245902417468
  45    -0.00072719468051889
  46    -0.0012450685391811
  47    0.0010003154867836
  48    -0.0039917657884484
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    1.00000
   1    1.1370780638391e-08
   2    3.2260097153698e-06
   3    -3.3826000788522e-06
   4    2.4823618930922e-06
   5    1.1331620619068e-06
   6    0.00019236003870804
   7    -4.9197944205021e-06
   8    -4.216063299766e-07
   9    0.00031082000568151
  10    2.1425013459242e-06
  11    2.6201018641036e-05
  12    0.00027037622598272
  13    -1.8033393181299e-05
  14    6.0463895764317e-05
  15     0.039833890078826
  16    -0.00018223998201077
  17    -6.6621559529613e-05
  18      0.41479801827226
  19    -9.8081002934608e-05
  20    -0.0014401491662636
  21    0.0039736292880074
  22    -0.0010327395370581
  23    0.00044789555365577
  24       1.0621163003958
  25    0.0025423829966268
  26    -0.0011314530642537
  27      -2.2646456153048
  28    0.0026718401162762
  29      -1.1167008607895
  30    -0.0027252848344858
  31       1.1125136926103
  32    -0.0016932497809926
  33    0.0012143018577837
  34    4.4818312563532e-09
  35    -5.3137698102517e-08
  36    1.4991230888163e-06
  37    1.1677123965569e-06
  38    -4.1480633586687e-07
  39    0.00032308802911254
  40    -1.9302958221447e-06
  41    1.8991675556782e-06
  42    -0.0017695400497744
  43    -0.00011027522489374
  44    -0.0010164608896967
  45    0.00011042753358958
  46    0.0010146826285162
  47    3.5224624797179e-07
  48    -1.7139642374642e-06
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    0.00000
   1    -0.00070978941221191
   2    0.0027819895594805
   3    0.0031851932918326
   4    -0.0067576517435081
   5    -0.0045290703102542
   6    1.7190974236974e-06
   7    -0.014803192952385
   8    -0.0027486922207008
   9    3.8404830556881e-06
  10     -0.13365461609882
  11      0.50473745330239
  12      0.13524087656797
  13      0.26158584816018
  14     -0.70696780322288
  15    3.4258679694399e-07
  16      0.10748566839122
  17     -0.30412553028745
  18    1.6805553991521e-06
  19    -0.0084847948507195
  20     -0.15562538927545
  21    -0.024741521143745
  22     0.081191322155656
  23     -0.19010410024385
  24    -4.8275542245763e-07
  25     0.031618385608144
  26    -0.063438410932038
  27    -1.5712751969096e-08
  28    -0.023671026110573
  29    -0.019359578057067
  30    -0.023670950401151
  31    -0.019359345868081
  32    -0.023360045865353
  33    -0.017949810680882
  34    -0.00023392719756812
  35    -8.6464355464272e-05
  36    0.0036366740697415
  37    0.0036102474367755
  38    0.0011569769132685
  39    4.6232501337172e-07
  40    0.0025330682911644
  41     0.007148089101175
  42    -7.5179048900537e-06
  43    -0.0016888181905476
  44    -0.0028340154327986
  45    -0.0016841694284607
  46    -0.0028209015960153
  47    0.0049019033395983
  48    -0.0048119501652924
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    0.00000
   1    -1.1905215740517e-05
   2    2.7720150138869e-05
   3    3.919792273307e-05
   4    0.00068970241946414
   5    0.00018256396771002
   6      0.39283474326532
   7    0.0006593959448514
   8    0.00017410274415174
   9       0.3781782305988
  10    1.1298241597458e-05
  11    3.701813233753e-05
  12    -0.00016580965524544
  13     0.001453368556541
  14    0.00046277200372769
  15     -0.69109688341446
  16    0.00014088684800386
  17    0.00010988556217427
  18    -0.059458578929068
  19    -4.8226721630709e-06
  20    -1.2432629031877e-05
  21    0.00011161799169686
  22    -9.4705167835155e-05
  23    -3.5366661324695e-05
  24     0.043313875181149
  25    9.3143418493534e-05
  26    9.8100025001242e-05
  27    -0.055677157204473
  28    -0.013283476970267
  29    -0.016715820057598
  30     0.013237606663251
  31     0.016663861384209
  32    1.8750040150501e-05
  33    3.784039692913e-05
  34    7.0559388858136e-06
  35    -1.6402295602526e-05
  36    -2.7391102030467e-05
  37    -0.00011651568489536
  38    -1.2741204279674e-05
  39     -0.06438831486025
  40    1.4722156155659e-05
  41    1.129876060679e-05
  42     0.013531094524973
  43      0.08076202888726
  44      0.14388241604383
  45    -0.080663530605719
  46     -0.14368547107311
  47    -8.4090912105893e-05
  48    -0.00013763605117332
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    0.00000
   1    -0.0054835639492928
   2     0.011521476390301
   3        0.019274216402
   4      0.36106598946854
   5      0.12629998351961
   6    -0.00083413330680021
   7      0.35049501198872
   8      0.12102324914455
   9    -0.00080970957750656
  10    0.0056543952136493
  11     0.023359833746621
  12    -0.095261484556595
  13      0.69183970010038
  14      0.21621212450641
  15    0.0014103448934505
  16    0.0065365093365522
  17     0.039358362262735
  18    6.7128115245715e-07
  19    -0.0025323668843567
  20    -0.0060390611363657
  21     0.064861840061674
  22    -0.040513698901263
  23    -0.013236749649776
  24    -7.7816360999203e-05
  25     0.062197127410804
  26     0.062659714669568
  27    0.0001560134158503
  28    -0.014597897996131
  29    -0.016612958235219
  30    -0.014654379756036
  31    -0.016683447301015
  32     0.014544491677653
  33     0.027552411442451
  34    0.0026373070306475
  35    -0.0076109558420679
  36    -0.0081101350247385
  37    -0.060626733206505
  38    -0.0092203249318049
  39    0.00013723744891896
  40     0.013884300468764
  41     0.012401867153805
  42    -4.0702573465626e-05
  43     0.046300814166778
  44     0.085003494777104
  45     0.046505966027034
  46     0.085366952626129
  47    -0.086542777697101
  48     -0.14610747419816
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    0.00000
   1    -1.2373617720679e-05
   2    9.5975489915303e-05
   3    -1.2419073577719e-05
   4    -0.0020122473467029
   5    -0.00086913136065574
   6       0.4008913094296
   7    -0.0020824904463175
   8    -0.00079216492397444
   9      0.38971083829262
  10    -6.530304654506e-05
  11    0.00022111216529571
  12    9.4419641035781e-05
  13    0.0022479869898603
  14    0.0010208241325604
  15      0.43257736065723
  16    0.0022857908048263
  17    0.0009087449588414
  18      0.41494995892503
  19    2.255897342007e-06
  20    -2.1421893192768e-05
  21    -1.9538212716176e-05
  22    -0.00032705067757568
  23    -0.00018139440937215
  24    -0.061709991241115
  25    -0.00050089296776741
  26    -0.00023265842408723
  27    -0.086205818194467
  28    -0.0088277285240566
  29    -0.010837037842111
  30     0.008899306655793
  31     0.010935544686232
  32    -9.0583637397135e-05
  33    -0.00011293010399275
  34    -1.964165690141e-06
  35    1.8794136249597e-05
  36    -2.3136707934191e-05
  37    0.00035238969415918
  38    0.00011431168702591
  39    -0.069283572737053
  40    -4.1021341001024e-05
  41    2.286474520183e-05
  42    0.0095008820577523
  43     0.082349902225198
  44      0.14450637503052
  45     -0.08296181340706
  46     -0.14553843861349
  47    0.00060452756058535
  48    0.00092475766526558
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    0.00000
   1    -0.0016247747136774
   2     0.015395489575944
   3    -0.0037017522300287
   4     -0.36129860609572
   5     -0.14399847229568
   6    -0.0023877191364157
   7      -0.3720585643533
   8     -0.13071595175609
   9    -0.0023119004385499
  10    -0.011301355891314
  11     0.038615593668393
  12     0.015710221521642
  13      0.38238610355997
  14      0.17437332703453
  15    -0.0023960611474877
  16      0.39124683850249
  17       0.1556614864693
  18    -0.0023088797505941
  19    0.00039676211686472
  20    -0.0037484732071946
  21    -0.0034380072597638
  22    -0.055837347524141
  23    -0.030901832150396
  24    0.00034237792389311
  25    -0.085859389974505
  26    -0.039407475371097
  27    0.00047933596582221
  28    0.0059440020524403
  29    0.0082392802601084
  30     0.005839341124954
  31    0.0081101932839072
  32    -0.014780392388963
  33    -0.018205050653572
  34    -0.00082726821275372
  35    0.0042842782690299
  36    -0.0024266222274604
  37     0.064217620489241
  38      0.01907280523809
  39    0.0004176876877972
  40    -0.0056963007941793
  41    0.0056572523573459
  42    -4.8691266225329e-05
  43    -0.048243048361189
  44    -0.082394745949427
  45    -0.047114657391326
  46    -0.080413270725129
  47     0.093242640761734
  48      0.14130072533278
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    0.00000
   1     0.010663575791896
   2    -0.019310359290457
   3    -0.044415274014351
   4    -0.042207811621121
   5     0.032088429500832
   6    5.0801497618318e-06
   7    -0.043157906295223
   8     0.013610414814523
   9    5.3276712789367e-06
  10      0.20249147774592
  11     -0.43703663796534
  12     -0.61617425059187
  13      0.11087929776807
  14     -0.28332136017201
  15    7.3506254859752e-06
  16     0.062500683364006
  17     -0.14715595259052
  18    7.2430916845402e-06
  19     -0.02133363347574
  20     0.031477703351582
  21      0.10475186618589
  22    -0.040269682688644
  23     0.098368635819068
  24    -8.463299588365e-07
  25    -0.039117012275914
  26     0.094769448961829
  27    -1.0905704435509e-06
  28    0.0024932046711247
  29    0.0054455250628387
  30    0.0024933564033493
  31    0.0054456991741778
  32    0.0035884089998281
  33    0.0071242915007239
  34    -0.0035252235780607
  35    0.0080805322997725
  36     0.016609748903298
  37     0.017961708592772
  38    -0.024594879638689
  39     -6.2330645862e-06
  40    0.0095610272794596
  41    -0.0044963704343776
  42    -1.2654989132238e-05
  43    -0.0074194352946587
  44    -0.011566589275129
  45    -0.007410373917824
  46     -0.01154303884124
  47    0.0041185676896646
  48    -0.0066054537083364
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    0.00000
   1    0.0011479240920819
   2    -0.0057911206193972
   3    -0.0056639107234984
   4    -0.003254760831089
   5    -0.016124492363655
   6    -5.2432711306295e-06
   7    -0.0073716153960621
   8     0.012820736533324
   9    -1.1398643140309e-05
  10     0.034818770107494
  11       1.1131502636735
  12       -3.014007440063
  13      0.18718271265125
  14     -0.64133556349343
  15    -2.4676178409391e-05
  16     -0.82970258033623
  17       2.2177940469665
  18    3.1183849214471e-05
  19    -0.056145874370035
  20    -0.063429988105923
  21       2.6450328761574
  22     -0.13564837177502
  23      0.30984301708123
  24    -1.6419987684768e-06
  25     -0.49522556276408
  26        1.206570453127
  27    -5.5275551523363e-06
  28     -0.13641193034729
  29    -0.070880578071485
  30     -0.13641101488849
  31     -0.07087793554164
  32     -0.13075422888041
  33    -0.052941223904213
  34    0.0029570032183169
  35    -0.0068322313884411
  36    -0.054389733389897
  37    -0.012048323274278
  38    -0.0043618489974713
  39    4.8663442012724e-06
  40    -0.00090925942626315
  41    -0.030549837839067
  42    5.1170625106596e-05
  43    0.0054313349731099
  44     0.011160207729602
  45    0.0054220205787573
  46     0.011107628948857
  47     -0.00442075260384
  48     0.057188284851015
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.00000
   1     -0.12019688398939
   2      0.27373231639279
   3      0.46201562510381
   4      0.15867957963333
   5     -0.42916584147155
   6    -5.7628359572803e-05
   7     0.077933561782368
   8     -0.24072542836397
   9    -3.1216709438484e-05
  10    0.0063607469372463
  11    -0.048300521858099
  12    -0.054710998033496
  13    0.0016128848193506
  14    -0.031150307659795
  15    -5.8140161301107e-06
  16     -0.01003158150623
  17     -0.01985266194554
  18    -5.784281629868e-06
  19    -0.0018400706884716
  20    0.0041085547457511
  21    0.0082371680654474
  22    -0.0014554023871473
  23    0.0099445566344132
  24    6.6137036195641e-07
  25    0.0012533591884245
  26    0.0090654237244257
  27    1.1401189317846e-06
  28    1.4026228531223e-05
  29    2.4952168557633e-05
  30    1.4202145752934e-05
  31    2.5209088959319e-05
  32    8.3581692896581e-05
  33    0.00018322353200999
  34     0.029792848637395
  35    -0.071927001489344
  36     -0.11176611052947
  37    -0.038129698282186
  38      0.28136318997282
  39    6.8791992915673e-05
  40    -0.016366139142349
  41      0.14180471864963
  42    3.5506270372831e-05
  43     0.010802563223848
  44     0.038197568696787
  45     0.010900506025158
  46     0.038286150013004
  47     0.088396612450007
  48     0.088268947196677
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.00000
   1    -0.0019762665947967
   2      0.01064788222095
   3    -0.011371518641807
   4    0.00083093899405071
   5     0.044335153793501
   6    1.788994089999e-05
   7     0.036507450440868
   8    -0.059125906829034
   9    1.0643239125403e-05
  10    -0.055411542953897
  11       1.3950430522133
  12      -1.9701122570995
  13     -0.18628754697164
  14      0.50382803314202
  15    3.4103851019986e-07
  16    0.0060196946084192
  17     -0.13825240760521
  18    -4.6906142733013e-06
  19    -0.033189395378153
  20     -0.13434193841403
  21      0.77389795727139
  22    -0.024313659349565
  23      0.06695416609502
  24    9.1566904483238e-07
  25     -0.15836379655249
  26       0.4753253443057
  27    5.9819976229749e-06
  28    -0.057572971073528
  29    -0.0094730058802904
  30    -0.057573016627141
  31    -0.0094707043227701
  32    -0.040072413881802
  33     0.010127875382572
  34    -0.0042697841378453
  35    -0.016673909180304
  36      0.18022792359269
  37     0.017663991629454
  38    0.0056184212274269
  39    4.8430769449022e-06
  40    -0.007432278294573
  41     0.041387102921278
  42    -0.0001082122728033
  43    -0.013526226148737
  44    -0.032129789156389
  45    -0.013513091818105
  46    -0.032012899683278
  47     0.020953336770129
  48     -0.12675182457176
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.00000
   1    -0.021520118541573
   2     0.097026667201402
   3      0.11249150039363
   4     0.056782313996136
   5      0.14640338464825
   6    6.7595148367551e-05
   7     0.013859024135678
   8     0.097618794007583
   9    4.2543571308894e-05
  10     -0.31428165128726
  11    -0.003656031238495
  12     0.011195950200153
  13    -0.0015578859719082
  14      0.00394332013883
  15    1.6679454619698e-06
  16    -0.0017637552135098
  17    0.0012509841990344
  18    1.8739856836969e-06
  19    0.00041502637437643
  20    -8.7150040920596e-05
  21    -0.0036102463709027
  22    0.00067744846329988
  23    -0.0013453724995716
  24    -2.8073452978104e-07
  25    0.0014206046240108
  26    -0.0018142087546547
  27    -3.0318730719558e-07
  28    6.4860608963192e-05
  29    -8.3155328741175e-05
  30    6.4995821902819e-05
  31    -8.3078253341581e-05
  32    0.00013782729940107
  33    0.00058574408356495
  34     0.048170016731732
  35     -0.09475478576469
  36     -0.14164222230678
  37      0.39587055216334
  38    -0.013499453073641
  39    8.6257834749247e-05
  40      0.19709208657564
  41     0.033881018989201
  42    5.0948863255414e-05
  43     -0.18358919985065
  44     -0.10884279249158
  45     -0.18316734742666
  46     -0.10850103226142
  47      0.13399869399856
  48     0.099377649872579
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.00000
   1    5.9646585344288e-05
   2     -0.17578887497479
   3     -0.24548232254853
   4     0.041392439980136
   5     0.012533016395882
   6    -3.7103372857708e-05
   7      0.03280130342919
   8    -0.025308322958821
   9    -1.723603101538e-05
  10     -0.39457644088346
  11    -0.007451578371518
  12    0.0041220875568534
  13    0.00066974048267619
  14     0.002357304108706
  15    5.108362341065e-07
  16    0.0016724983061734
  17    0.00016526068521622
  18    3.918140041528e-07
  19    0.00014924889604014
  20    -6.2225406026698e-05
  21    -0.0016395793148475
  22    -0.00013424477342655
  23    -0.00044392026289949
  24    -2.4400718092282e-08
  25    0.0001687852242621
  26    -0.0014853772840339
  27    -1.6702703605437e-07
  28    8.0010097312556e-05
  29    -2.2851604606301e-05
  30    7.9990782671037e-05
  31    -2.2757193916796e-05
  32    0.00028783541442975
  33    -0.00046362148041142
  34     -0.14903985876553
  35      0.25934260886969
  36      0.32849251621735
  37       0.0579050128885
  38      0.22810901807304
  39    -0.00011784213995882
  40     0.045670711051515
  41     0.081937645663284
  42    -7.7941446232818e-05
  43     0.086990615999684
  44     0.013215234183418
  45     0.086978377272209
  46     0.013221503944258
  47      0.22178285615498
  48      0.10149417300894
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1     -0.21242528826767
   2      0.17912407865704
   3      0.13716318107296
   4    -0.020853398022382
   5      0.15765927898182
   6     0.001551712426649
   7    -0.0093419023728779
   8     0.072814397497759
   9    0.00076641022269197
  10      0.69147672179608
  11     0.017759145469835
  12    -0.0012151947170361
  13    -0.00026897656867513
  14    -0.00035647948138918
  15    1.4356787049509e-05
  16    -0.0018458677233369
  17    0.0035212881671829
  18    1.9274948924135e-05
  19    -0.00010563233082805
  20    -0.00042203101315713
  21    0.0039539780540705
  22    4.2996771043052e-05
  23    -8.9166941444241e-05
  24    -2.7404739034019e-06
  25    -0.00028217602555473
  26    0.0016262618414461
  27    -4.9645961068013e-06
  28    -0.00031595671450102
  29    -0.00024622881490087
  30    -0.00031467129599822
  31    -0.00024456239305369
  32    -0.0001687702782335
  33    -0.00010441394835604
  34     -0.12864909787641
  35      0.20614897949973
  36      0.17126596712457
  37      0.15176316727821
  38     -0.03546931091871
  39    0.0049482800669328
  40     0.063742515796152
  41     0.022043110844793
  42    0.0025729095542985
  43    0.0067041819717901
  44    -0.032696378212359
  45     0.012009050829711
  46    -0.028896235488451
  47      0.12303179425733
  48     0.045212306732805
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    0.0024591463586362
   2    -0.0021260788592112
   3    -0.0016863887683557
   4    0.00025268528552219
   5    -0.001809467758036
   6       0.1351289788586
   7    0.00012812410029657
   8    -0.00084842137856759
   9     0.066492733114587
  10    -0.0078381341330004
  11    -0.00020169771840696
  12    1.1897889490342e-05
  13    2.8027179780052e-06
  14    3.3041538670448e-06
  15    0.0012250563338678
  16    2.0823488128093e-05
  17    -4.0256189461424e-05
  18    0.0016584803500524
  19    1.1359426338267e-06
  20    4.8083847069251e-06
  21    -4.4188563488348e-05
  22    -5.4993498487087e-07
  23    1.3333988671937e-06
  24    -0.00023502091820646
  25    2.9895785138587e-06
  26    -1.8240255845001e-05
  27    -0.00043078082224145
  28    -5.0808693554362e-05
  29    -6.7414833024355e-05
  30    5.7962547155507e-05
  31    7.3035748328037e-05
  32    1.9862764304755e-06
  33    9.1525899578366e-07
  34    0.0013844905996994
  35    -0.0021929164771641
  36    -0.0018015184876473
  37    -0.0017765015915748
  38    0.00039917693383654
  39      0.44020559782988
  40    -0.00074509109536716
  41    -0.00027463372527045
  42      0.22891987469711
  43     -0.22993886841378
  44     -0.16377319037307
  45      0.23011358555532
  46      0.16466103042483
  47    -0.001579587144238
  48    -0.00062573834721367
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1     -0.13484360824028
   2      0.31997104206797
   3      0.29555695522724
   4     -0.10091535956006
   5      0.13131695492865
   6    1.5667593416756e-05
   7    -0.049378473250462
   8     0.066503021073792
   9    5.092458050134e-06
  10      -0.5026939892007
  11     -0.01300561091925
  12    0.0038086843021575
  13    -0.0011857516865451
  14    0.00030101041887309
  15    -6.8643048434398e-07
  16    0.00036497561501674
  17    -0.0031665067775004
  18    -7.0066607004012e-07
  19    0.00014537747878169
  20    0.00031582066566809
  21    -0.0039140638590664
  22    0.00025910590111138
  23    -0.00032890308535345
  24    7.839960606188e-08
  25    0.00098968447622112
  26    -0.0016997118503904
  27    1.4419461792049e-07
  28    0.00019630095180283
  29    7.1858740213803e-05
  30    0.00019631508237055
  31    7.1841253430908e-05
  32    0.00015129869746548
  33    9.3052751935376e-05
  34     -0.11805155697153
  35      0.14760844215449
  36     0.077730696344807
  37    -0.078409798559386
  38     -0.22480254042869
  39    -2.3720122526278e-05
  40    -0.068204769491499
  41    -0.057835721286549
  42    -3.8900015890658e-06
  43     0.059792415828965
  44     0.013449145256109
  45     0.059661004829166
  46     0.013336078053789
  47    -0.085470563648748
  48    -0.079675859083302
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1      0.89063075359231
   2     0.030637766215401
   3    -0.0090183741467734
   4    -0.0031675431727296
   5     0.025105992468956
   6    -1.6523215103727e-06
   7    0.0011558507329518
   8    0.0050200809628462
   9    -1.2262313069486e-06
  10     0.060645201694713
  11    0.0018353433500784
  12    0.00024009193237863
  13    5.2257359088876e-05
  14    0.00016792010002276
  15    6.8028153899917e-08
  16    -0.00016388222883921
  17    0.00050120158974515
  18    7.0026374714035e-08
  19    -2.16556522881e-06
  20    -7.6281551815564e-05
  21    0.00045341534546258
  22    -8.8981085999141e-06
  23    -4.6379539143495e-05
  24    -3.3629180891068e-09
  25    -6.3939233428293e-06
  26    7.2447187887558e-05
  27    -3.4579282270877e-08
  28    -4.1663675615793e-05
  29    -4.4454987212224e-05
  30    -4.1657013247194e-05
  31    -4.4423106284088e-05
  32    2.9014707683812e-05
  33    -0.00011008966347483
  34      0.38210745381665
  35     0.061316683252478
  36     0.050597514863498
  37     0.016889651016533
  38    0.0087876097463987
  39    -2.0213930057889e-05
  40    0.0089824911827329
  41    0.0046856211216559
  42    -1.2182946359618e-05
  43     0.011613777642524
  44    0.0001969828383873
  45     0.011611669730048
  46    0.00019737087039004
  47     0.029338507775271
  48     0.011959486302035


==> anc/me2n2_dmet_Me2_imporb_r35.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
N   1   7     0.00000000000000     0.00000000000000     0.00000000000000
N   2   7     6.61404143597772     0.00000000000000     0.00000000000000
C   3   6     7.67369774562127    -2.56204043370867     0.00000000000000
H   4   1     8.88825771785724    -2.75161573605159    -1.66540070114287
H   5   1     8.88735397835163    -2.75195930759790     1.66599755649072
H   6   1     6.20892473375647    -4.02384315505211    -0.00060805710418
C   7   6    -1.05979406745572     2.56208192468698     0.00043463712512
H   8   1    -2.27520617480924     2.75161552092355    -1.66441761020785
H   9   1    -2.27256306922979     2.75204942046757     1.66699740462161
H   10   1     0.40505187451473     4.02377958270273    -0.00135914739710
[GTO]
1 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

4 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    1.00000
   1    -0.0063526982277991
   2     -0.21696372585523
   3     0.033172722742061
   4     0.079763017909314
   5     -0.20008939759091
   6    -3.0771719909234e-05
   7    0.0038916563236979
   8    -0.016519226758777
   9    -5.1370527949905e-07
  10    0.0001403300767891
  11    -0.00075504027220941
  12    -0.00061018872048046
  13    0.0017703168099129
  14    -0.00028422000118964
  15    -6.5146319242338e-08
  16    -0.0018561976161306
  17    0.0011027623693455
  18    -9.7812950363836e-08
  19    1.525108635193e-05
  20    0.0003890676324745
  21    -0.00012747676173259
  22    0.00012073210588785
  23    -0.00027480674455455
  24    -1.511103053024e-07
  25    0.00071756678768746
  26    0.0017327512272183
  27    5.2365774002815e-07
  28    -9.5240979330101e-05
  29    -5.1419662242229e-05
  30    -9.5153172501969e-05
  31    -5.1740676431729e-05
  32    -0.0007482237773842
  33     0.001956863137678
  34     -0.12590607918136
  35      0.45288297302832
  36      0.19989573736262
  37      0.31313436829191
  38     -0.70515379034217
  39    -0.00013817649482451
  40      0.10190638990153
  41     -0.20827398430524
  42    -5.232406355749e-05
  43    -0.0050690666535373
  44    -0.063353431240688
  45    -0.0050712843664354
  46    -0.063358361063183
  47    -0.0040077641506547
  48    -0.058239384762311
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    1.00000
   1    2.3384699720895e-07
   2    8.0587265513472e-06
   3    -7.5549546776062e-06
   4    -1.5310467526897e-05
   5    -8.0575611664977e-06
   6     0.060014697277317
   7    1.5786711571278e-06
   8    -3.8003095295079e-06
   9      0.01353882556308
  10    6.9672169427984e-08
  11    -5.553169987727e-08
  12    -6.0640095752565e-07
  13    4.0404967189671e-07
  14    -5.1525762086102e-07
  15    -2.0428965461008e-05
  16    4.6137667260843e-08
  17    5.5826158426693e-07
  18    7.5192503768835e-05
  19    -2.5417620411578e-08
  20    -8.1444264477575e-08
  21    8.8812190946921e-07
  22    -5.4776978683863e-08
  23    8.2194072201927e-08
  24    -2.9178049738559e-05
  25    -1.5894630795775e-07
  26    4.7812866624082e-08
  27    3.7820179987842e-05
  28    -4.7063868319982e-06
  29    3.8392390586875e-05
  30    4.5883804781345e-06
  31    -3.8514868981912e-05
  32    4.4878586956067e-08
  33    -3.4747015450264e-07
  34    1.2858325159026e-05
  35    -3.2317064894036e-05
  36    1.1949229752331e-05
  37     0.000102381115416
  38    0.00012466839034021
  39     -0.46051139903111
  40    5.2293972417849e-05
  41    5.7451260361176e-05
  42     -0.21735064147597
  43       0.2470617312493
  44      0.19301766683179
  45     -0.24739991154434
  46     -0.19322429035877
  47    0.00031407748509412
  48    0.00019367788863251
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    1.00000
   1    -4.4489844677269e-06
   2    -0.0068135511941844
   3    -0.0042321426084134
   4      0.05769794285288
   5     0.015672731175156
   6    1.689363948596e-05
   7     0.012912309774495
   8    0.0017663110805661
   9    6.8511019207652e-06
  10    -8.9319312478165e-05
  11    -0.0001315784631983
  12    0.0010337813147931
  13    -0.00034779546532651
  14    0.00080505762615396
  15    -7.7435179501818e-08
  16    -0.0004418008929877
  17    -0.00073092777121406
  18    -4.455774176533e-08
  19    4.0673059379701e-05
  20    0.00012341077398135
  21     -0.00119382923833
  22    0.00014055707474436
  23    -0.00013024006566372
  24    -3.5257075146358e-08
  25    0.00029117253629015
  26    1.345474040031e-05
  27    1.4285014112803e-07
  28    6.2840042122208e-05
  29    8.2658112032112e-05
  30    6.2861603628067e-05
  31    8.2523988380316e-05
  32    -7.9090773552727e-05
  33    0.00049351603932632
  34    -0.0097016080416376
  35     0.015555528249252
  36     0.011953176832879
  37     -0.42312417270707
  38     -0.18408978631843
  39    -0.00012997065994805
  40     -0.20408423218053
  41    -0.093770092912802
  42    -5.6512416585161e-05
  43      0.15412845215757
  44      0.10882448834251
  45      0.15356791444235
  46      0.10832276725545
  47     -0.27280818583871
  48      -0.1962339729978
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    1.00000
   1    2.449008887771e-05
   2    9.4169820514316e-05
   3    -0.00079454336361994
   4    -0.00064495355625631
   5    -0.00024293808953345
   6    -0.065161002572466
   7    -0.001023169325942
   8    -0.00078226281834225
   9     -0.11199738059334
  10    -1.3219359664584e-06
  11    -1.1185453948962e-05
  12    6.3288486333678e-06
  13    1.042309760935e-05
  14    2.9552498336476e-06
  15    -8.4928047342758e-05
  16    -5.9707913117029e-05
  17    2.1971842794354e-05
  18    -0.00033157849716333
  19    -1.568869040543e-07
  20     8.05934524621e-07
  21    1.8016726172995e-05
  22    -3.5210278391696e-07
  23    2.6452148848335e-06
  24    -4.3852362649305e-05
  25    1.5933673845254e-05
  26    2.9173786162156e-05
  27    0.00047274910597793
  28    3.869865222287e-05
  29    0.00022373322071041
  30    -4.3744313980461e-05
  31    -0.00023080599385197
  32    1.2548648923707e-06
  33    2.1248989189588e-05
  34    9.3156232471137e-06
  35    -0.0003604688019597
  36    0.00027893012948983
  37     0.005093370066065
  38     0.002636736237103
  39      0.56824515622436
  40      0.01053953696717
  41    0.0033945837750115
  42       1.1091422736675
  43      0.41968131805415
  44       1.0427396804669
  45     -0.41506739621287
  46      -1.0316139624118
  47    -0.0049314433555793
  48    -0.0098377893930338
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    1.00000
   1    -0.0025818878600987
   2    -0.010357833741041
   3     0.081215163918094
   4     0.065352262757505
   5     0.025484519582415
   6    -0.00065266453822093
   7      0.10629399619625
   8     0.082983348557939
   9    -0.0011420086716176
  10    0.00014929284975761
  11    0.0011802094385052
  12    -0.00021207080633677
  13    -0.0011770459896513
  14    -0.00026446651997045
  15    -1.1265523251061e-06
  16    0.0073136852202955
  17    -0.0032890851261159
  18    1.1237483259353e-07
  19    3.5123484532122e-05
  20    -8.1682951641757e-05
  21    -0.0029943605312008
  22    0.0001021115849684
  23    -0.00042638539449533
  24    -4.5655382690286e-07
  25    -0.0018703650321232
  26    -0.0036600293651826
  27    2.4860585257269e-06
  28    0.00035224349310855
  29    0.00050395806690272
  30    0.00035177688842632
  31    0.00050028505999852
  32    -0.00014055014584347
  33    -0.0023406171282015
  34    0.00067625847728563
  35     0.036912013931518
  36    -0.045939928165013
  37     -0.51008821383109
  38     -0.28106188662064
  39    0.0056461221668697
  40      -1.0735307360013
  41     -0.37507103033311
  42     0.011190751827271
  43     -0.25075253319958
  44     -0.59835471734905
  45     -0.25841037624075
  46     -0.61733981223276
  47      0.55260755829641
  48       1.1114278972217
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    1.00000
   1    0.0025316861144088
   2     0.024818175362247
   3     -0.18271792514998
   4    -0.00031177347260764
   5    0.0093765142329819
   6    9.978713002568e-08
   7     0.030752178812384
   8    -0.069108734608001
   9    -1.5852844665841e-05
  10    0.00016470564006478
  11    9.2518818320028e-05
  12    0.0022022268279241
  13    0.00025080729708599
  14    -0.00032450460546629
  15    3.723949657007e-08
  16    0.0067363317259203
  17    -0.0062695570829081
  18    1.2985756081378e-06
  19    0.00010297831882002
  20    -0.00034305228405462
  21    -0.0056107969124646
  22    0.00022110103367182
  23    -0.001034409572028
  24    4.771350933218e-09
  25    -0.00087337008980393
  26    -0.0040376098061916
  27    -1.0477996269831e-06
  28    0.00043981101767135
  29    0.00055746789076565
  30    0.00043987832503481
  31    0.00055779869911442
  32    0.00024157363059671
  33    -0.0017824317749463
  34      0.12955965829084
  35     -0.64140808825207
  36      -1.0773369211595
  37      0.12168627069924
  38     -0.32346984068819
  39    -0.00010168065938389
  40      0.20087666717573
  41      -0.3499565715109
  42    -0.00012687352006962
  43     0.048628955404042
  44      0.84760508709825
  45     0.048730901383519
  46      0.84787472941806
  47      0.11881479882623
  48      0.77580643186939
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    1.00000
   1    0.0068811609275322
   2    -0.042361704502599
   3    -0.0078624177008824
   4     0.022394805942886
   5    -0.059106099705874
   6    -7.962646670202e-06
   7    0.0075684814575709
   8    -0.019028396715854
   9    -2.1145024163424e-06
  10    4.2223340666823e-05
  11    -0.00014240474027476
  12    -0.0003938119527672
  13    0.00042090312042187
  14    -0.00018512243129857
  15    5.4550157218931e-08
  16    -0.00047680952564293
  17    0.00059841633169819
  18    -1.2089072679502e-07
  19    -9.7727950496411e-06
  20    6.9451734110053e-05
  21     0.000474548363935
  22    5.2372049352632e-06
  23    -1.7487122979732e-06
  24    -2.8642080269152e-08
  25    9.0716057537321e-05
  26    0.0004362348773859
  27    1.3639223209774e-07
  28    -4.9763671527717e-05
  29    -4.9958983601499e-05
  30    -4.9765476057419e-05
  31    -5.0017833806583e-05
  32    -0.00018180711324266
  33    0.00024370514347907
  34      -0.2307073331084
  35      0.33431300983428
  36      0.32435103054422
  37    -0.067127957676547
  38      0.20563953362721
  39    2.3970475813278e-05
  40    -0.036508269597882
  41      0.10508431800693
  42    2.8345260950942e-06
  43      0.15790693829395
  44     0.050760396789065
  45      0.15793508229257
  46     0.050782460608932
  47      0.18420820851935
  48     0.068796794141536
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    1.00000
   1    -0.020934786418016
   2    -0.044691726916714
   3      0.97843804463182
   4      0.00971620160531
   5     0.018328840671584
   6    -4.719252819235e-07
   7     -0.17056893943474
   8      0.37774115882263
   9    0.00024197815929908
  10    0.00015431874733278
  11    -0.003398373773035
  12    -0.013011124244686
  13    0.0072549038716958
  14    -0.0039826239860968
  15    2.3443145999584e-06
  16    -0.034215556778971
  17     0.029840494773966
  18    -7.6548193791021e-06
  19    -0.00046548114511401
  20    0.0011373314644966
  21     0.027174778647632
  22    -0.0013415099359977
  23    0.0036337916852899
  24    -2.6430516462961e-07
  25    0.0063288795338699
  26     0.021758886706784
  27    6.2265949727236e-06
  28    -0.002457527152987
  29    -0.0031006922010933
  30    -0.0024580199025459
  31    -0.0031022900782391
  32    -0.0012809903164538
  33      0.01107006151032
  34     0.014256045866988
  35     -0.12891112666724
  36      0.17642491739594
  37      0.11596506874857
  38     -0.58436885855552
  39    0.00045473572034514
  40    -0.077152630315757
  41       1.6474214000032
  42    -0.0012032737524964
  43     -0.22691501433257
  44      0.25908255850402
  45      -0.2269571468578
  46      0.26001306883596
  47      0.76100990828499
  48       -1.807526556535
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    1.00000
   1    0.0002295465056024
   2    -0.0004140639588844
   3    -0.0027232169910808
   4    0.00055251769598328
   5    -0.0014041356338696
   6    -2.0193894377782e-07
   7    0.00067112000013743
   8    -0.0017420335804293
   9    -2.5310366479763e-07
  10    2.9734004442457e-06
  11    -3.4650148972755e-06
  12    -2.2813267487875e-05
  13    2.1588702854314e-05
  14    -1.8929829224188e-05
  15    7.3203776422162e-09
  16    -3.3381665064267e-06
  17    2.1790246108493e-05
  18    -7.5651488613012e-09
  19    -8.8344105691283e-07
  20    -5.6035763740276e-06
  21    4.5674894392153e-05
  22    -2.480575406795e-06
  23    1.0462233389014e-06
  24    -2.8800092512247e-11
  25    -1.2729241271209e-06
  26    9.9675152702738e-07
  27    6.3466731825115e-10
  28    -3.1995665267772e-06
  29    -4.9991492308743e-06
  30    -3.200818589365e-06
  31    -4.9967221702327e-06
  32    9.7384632224713e-07
  33    -2.2520796120665e-05
  34      0.98420335496504
  35     0.045061750764178
  36    0.0061974094767885
  37    -0.0036260314957754
  38    0.0097792808436508
  39    1.1308209385139e-06
  40    -0.0011852054126889
  41    0.0040211161858707
  42    1.8701096834487e-07
  43    0.0089046959820838
  44     0.006036533901707
  45    0.0089059182646502
  46    0.0060375024232533
  47    0.0099655564374533
  48    0.0065864688227449
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    1.00000
   1     0.036656707404346
   2     0.094015362757828
   3      -1.7565213102697
   4     0.054831544803342
   5    -0.061227762467605
   6    -2.2229036975568e-05
   7      0.51508575732633
   8     -0.71544122469654
   9    -5.5461682827382e-05
  10    0.00031975898610233
  11    0.0050553462510765
  12    -0.012466207343254
  13    -0.0027917271586932
  14    -0.0031397276798569
  15    5.8585648861085e-07
  16    0.0055828138528495
  17      0.01504847420823
  18    -1.3557668947932e-06
  19    -0.00063672482352001
  20    -0.0032362266274052
  21      0.03122198447113
  22    -0.0024225914636515
  23    0.0036184637805436
  24    8.9708245849778e-07
  25    -0.0052674504947002
  26    -0.0063357650498382
  27    -4.7012319435555e-06
  28    -0.0015111673064662
  29    -0.0026744827890059
  30    -0.001511488894356
  31    -0.0026698389449619
  32    0.0032249744125867
  33    -0.022878795408909
  34    -0.079421814476711
  35       -1.715570571722
  36        4.864266554912
  37      0.22795083701653
  38      0.36307140683439
  39    0.00042244155089321
  40     -0.42408725088938
  41      -1.2949842236882
  42    -0.00092444487226696
  43       -0.306818106672
  44     -0.92157910095325
  45     -0.30724014983291
  46     -0.91967138921626
  47      0.28876096579236
  48     -0.90352301865731
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    1.00000
   1     0.018739072255427
   2     0.051420278868447
   3      -0.7741190367754
   4    -0.010211135824985
   5     -0.04819960139831
   6    -2.9497813145831e-05
   7     -0.22940879922755
   8     -0.51367357104705
   9    1.4991559783324e-05
  10    0.00014313314574897
  11    -0.0059939993409722
  12    -0.0012967335523368
  13    0.0098957906197253
  14    -0.0030428388901651
  15    3.5295596888209e-06
  16    -0.026855346699508
  17     0.011992792016848
  18    -1.0870529156908e-05
  19    -0.00017681303333009
  20    -0.0013127244086205
  21     0.016298495202159
  22    -0.0005670736204227
  23    0.00083361099540613
  24    -1.3936236094282e-07
  25     0.007490591646207
  26     0.012463568297131
  27    7.1647014579667e-06
  28    -0.0017613025441706
  29    -0.002702347305903
  30    -0.001762468031298
  31    -0.0027046916689408
  32    0.0011013219048326
  33    0.0045448263802992
  34    -0.048922552470956
  35     -0.80521282646303
  36         2.31292788393
  37     -0.94721104453383
  38     -0.29585271447583
  39    0.00024469464452651
  40       2.0969852233453
  41      0.54577070680995
  42    -0.00097779529301268
  43     -0.21277224805788
  44      0.29660158303923
  45     -0.21392807598574
  46        0.297461371523
  47    -0.076190175285966
  48      -1.7397375256721
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    1.00000
   1     0.017916193663467
   2     0.037128379913545
   3     -0.24243276329826
   4     0.027804306523975
   5    -0.042365882499741
   6    0.0016189960926952
   7      0.12674955305595
   8    -0.099555528657784
   9    0.0026374620815923
  10    -0.00011179945829985
  11     0.002058047421609
  12    0.0033074771818803
  13    -0.0037167248092522
  14    0.0017118720863961
  15    2.9127857658341e-05
  16     0.012407553746566
  17    -0.008699528893348
  18    -8.2421623047273e-05
  19    0.00011353847419093
  20    -0.00010192724346551
  21    -0.0077504928527356
  22    0.00024634221321119
  23    -0.00091681252081866
  24    -1.7714334875018e-06
  25    -0.0025623899606849
  26    -0.0076922228730293
  27    4.0054201627205e-05
  28    0.00077742965595377
  29    0.0009935388765801
  30    0.00076442115506378
  31    0.00097738504232019
  32    0.0003553205871736
  33    -0.0048774596817225
  34    -0.090782299793842
  35      0.14453033756154
  36      0.22355166897431
  37     0.077940592366518
  38      0.10838174332117
  39    -0.011026001112582
  40     -0.34472964916383
  41    -0.047453426013444
  42     0.032428801480565
  43     -0.88843046659237
  44      0.47345614416426
  45     -0.78424893835259
  46      0.29433446548582
  47     -0.70615867715667
  48      0.52315745413563
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    1.00000
   1    0.0010581003183011
   2    0.0021235320294275
   3     -0.01349457713566
   4    0.0016455857451839
   5    -0.0023979867078567
   6    -0.027458050696548
   7     0.007494318382081
   8    -0.0051736061593859
   9     -0.04958290428504
  10    -7.0716131171152e-06
  11    0.00012530116023404
  12    0.00021250603381637
  13    -0.00023129626901725
  14    0.00011025338267251
  15    -0.00050191063846194
  16    0.00077269767192099
  17    -0.00055053854582267
  18    0.0014133742936835
  19    7.5986233717633e-06
  20    -9.6213815534559e-07
  21    -0.00051422970068983
  22    1.7340072840902e-05
  23    -5.9606519651356e-05
  24    2.7342982245581e-05
  25    -0.000157799273932
  26    -0.00047149601936715
  27    -0.00068849733918375
  28    -5.8934559161553e-05
  29    -6.5555401640097e-05
  30    0.00015853893277418
  31    0.0001955205461495
  32    1.7008795247026e-05
  33    -0.00027818632173589
  34    -0.0052988538554166
  35     0.014021458822983
  36    -0.00046899069130083
  37    0.0042490463234824
  38    0.0079724901834475
  39      0.16916095529468
  40    -0.019639955481419
  41    -0.0055658897755784
  42     -0.50670094386153
  43      0.81111217751133
  44      -1.4416855287061
  45     -0.91312910145355
  46       1.4980835423141
  47    -0.040683510761623
  48     0.032904851209464
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    1.00000
   1    -0.00099345093344149
   2    -0.019118803449943
   3     0.058259316020689
   4    -0.003237800441215
   5     0.037730753207959
   6    6.8598362379821e-05
   7     -0.05081742346804
   8     0.099449358810764
   9    1.7671857788227e-05
  10    -6.5439962715354e-05
  11    -0.00033540238010852
  12    0.0036337786437312
  13    -0.0010662984276104
  14     0.001693510156845
  15     1.49569710417e-06
  16    0.0046553971258664
  17    -0.0057220917753427
  18    -5.0785549545582e-06
  19    0.00017755649331735
  20    0.0012937926238872
  21    -0.010833021107634
  22    0.00056623512663701
  23    -0.0010581463431453
  24    -3.2267820262313e-07
  25    -0.0004206032222794
  26      -0.0013632610544
  27    3.7923002359884e-06
  28    0.00072711129402256
  29     0.001245918108971
  30    0.00072613406459996
  31    0.0012433115056002
  32    -0.0010001586990115
  33    0.0039925176440056
  34     0.041847806708167
  35       1.3501400880585
  36       -3.495613160142
  37     -0.37666596644493
  38      0.40476631994026
  39    -0.00060994601431242
  40      0.93810812791707
  41     -0.80580658326079
  42    0.0017371864006752
  43     -0.23175178930822
  44       1.5828808742981
  45     -0.22639465944909
  46       1.5730814052959
  47      0.64759362394676
  48    -0.081547534482416
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    0.00000
   1     1.25138910485e-05
   2    2.7315908139891e-05
   3    -8.5218182399361e-05
   4    9.6464671122132e-06
   5    -1.5656389255354e-05
   6     0.039841139053677
   7    -5.7942093480362e-06
   8    -9.4506074227903e-05
   9      0.41481224046327
  10    2.0203779494322e-07
  11    -4.8957556742845e-07
  12    -4.8438763141662e-06
  13    3.7754178542348e-06
  14    -1.9016075205875e-06
  15    0.00019291629226355
  16    -9.5543570470494e-06
  17    6.4062282171641e-06
  18    0.00030916558262928
  19    -9.8583928913139e-08
  20    -2.3575657005463e-07
  21    7.7085477606996e-06
  22    -8.7519109995678e-07
  23    2.2687625942061e-07
  24    0.0003231619963688
  25    4.0918649576178e-06
  26    6.6150140377596e-06
  27    -0.0017690724448734
  28    -0.00011102736142195
  29    -0.0010171331542833
  30    0.00010943139922081
  31    0.0010141110825923
  32    -1.4069713372361e-07
  33    3.4276277355531e-06
  34    -5.0240377681363e-05
  35      0.00090872004977
  36    -0.0019377127651312
  37    -1.4511064398508e-05
  38    0.00017794139621319
  39       1.0620628053727
  40    0.00013049802604786
  41    -1.3609658112296e-05
  42      -2.2643395078389
  43    0.0017228493941717
  44      -1.1123890144408
  45    -0.0028161899389219
  46       1.1152255390741
  47    -0.00086107299256137
  48    4.4414087708487e-05
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    0.00000
   1     -0.13364752330607
   2      0.50469355595494
   3      0.13526046647741
   4     -0.26162526609983
   5      0.70694200081176
   6    0.00010165321190336
   7     -0.10752116116364
   8      0.30415148427346
   9    4.0356469874826e-05
  10    -0.00070986415279785
  11    0.0027823161136589
  12    0.0031863634156914
  13    0.0067582047348343
  14    0.0045280303823732
  15    2.9233587928836e-06
  16     0.014803800337728
  17    0.0027478399759599
  18    3.1134152923492e-06
  19    -0.00023398464071643
  20    -8.5922333586012e-05
  21    0.0036365781904611
  22    -0.0036112881882917
  23    -0.001156813757632
  24    -4.3670019216661e-07
  25    -0.0025325611909444
  26    -0.0071496013247529
  27    -2.6383874675175e-06
  28    -0.001687126412633
  29    -0.0028295165153108
  30    -0.0016865776317553
  31    -0.0028268899592375
  32    0.0049025491963919
  33    -0.0048125591279492
  34    -0.0084816181305312
  35     -0.15561211962832
  36    -0.024768660351692
  37    -0.081193850911128
  38      0.19008987592751
  39    3.3411381061836e-05
  40    -0.031620262186197
  41     0.063448518724822
  42    1.1559310550357e-05
  43    -0.023667894291183
  44    -0.019357342406507
  45    -0.023668880467595
  46    -0.019357216170227
  47    -0.023357606711328
  48    -0.017949133281534
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    0.00000
   1    -3.049628963646e-07
   2    -3.4388583884214e-05
   3    7.149927835041e-05
   4    0.00023214851431537
   5    0.00017176231238512
   6     -0.69119382039907
   7    5.1906188619278e-05
   8    5.5597877981822e-05
   9    -0.059777722895435
  10    1.7831786247857e-06
  11    -8.3918440008075e-06
  12    -2.1791519558808e-06
  13    2.6350135710726e-05
  14    3.987111314332e-06
  15      0.39268526266455
  16    1.1502585298028e-05
  17    6.7770574517817e-07
  18      0.37800856572303
  19    -1.4590571128288e-07
  20    6.3517207575764e-07
  21    -1.4706410740383e-06
  22    -4.4428789005452e-06
  23    1.1592127086499e-06
  24    -0.064369260288232
  25     1.50274650186e-07
  26    7.9066069225671e-06
  27     0.013512122678967
  28     0.080670585192883
  29      0.14370291287366
  30    -0.080702620619171
  31     -0.14375569003745
  32    3.0471427521623e-05
  33    5.5307188257292e-05
  34    1.2833284562896e-06
  35    7.9442651528672e-07
  36    -3.2665774542367e-05
  37    -1.952904375382e-05
  38    -1.4796166488635e-05
  39     0.043344977339667
  40    8.3346291998223e-06
  41    4.6697655473749e-05
  42    -0.055587392547845
  43    -0.013237051952295
  44    -0.016663180138052
  45     0.013260040322032
  46     0.016689793979753
  47    -1.8801273646924e-05
  48    -3.591521801691e-05
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    0.00000
   1    0.0056549004363052
   2     0.023322194298985
   3    -0.095180765074431
   4     -0.69181270482068
   5     -0.21625621732737
   6    -0.00013226554083038
   7    -0.0064761251204406
   8     -0.03929391717263
   9    2.8305614717352e-05
  10    -0.0054827204377572
  11     0.011518630902603
  12     0.019270761879573
  13     -0.36110309364876
  14      -0.1262862758822
  15    0.00013864365570634
  16     -0.35053209744839
  17     -0.12101026885384
  18    0.00014272045726644
  19    0.0026362672963321
  20    -0.007611594679918
  21    -0.0080954901911975
  22     0.060632449220901
  23    0.0092174708926862
  24    -2.1497205697161e-05
  25    -0.013888986112397
  26    -0.012408106710163
  27    8.7118621240646e-06
  28     0.046465644319854
  29      0.08530178143892
  30     0.046359304332045
  31     0.085101894344601
  32    -0.086558028617631
  33     -0.14614395122692
  34    -0.002530976602361
  35    -0.006036805939157
  36     0.064808809969448
  37      0.04049985954715
  38     0.013236668402597
  39    2.9479514182267e-06
  40    -0.062224054846294
  41    -0.062635987908721
  42    -1.4131703015733e-05
  43       -0.014639993756
  44    -0.016666943267557
  45    -0.014609825555547
  46    -0.016631328776399
  47     0.014552106237605
  48     0.027551028283038
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    0.00000
   1    9.7123554676338e-05
   2    -0.00035022273307011
   3    -0.00010986198753014
   4    0.0038900561895263
   5    0.0016800094043084
   6      0.43235485994117
   7    0.0039602840706407
   8    0.0015002862750825
   9      0.41476801790018
  10    1.213163010277e-05
  11    -0.00014619223018686
  12    5.2132738119975e-05
  13    -0.0035576984417763
  14    -0.0014031346469618
  15      0.40107267485967
  16    -0.0036781057808592
  17    -0.0012790681869905
  18      0.38986211834964
  19    9.8316187746027e-06
  20    -4.6662977369141e-05
  21    1.9582747416928e-05
  22    0.00063720552971883
  23    0.00017862437276221
  24    -0.069321217274804
  25    -5.2367936620305e-05
  26    5.9964041966436e-05
  27    0.0094914724211594
  28     0.083155751465803
  29      0.14587210372844
  30     -0.08224226392862
  31     -0.14430870577445
  32    -0.0008893860169432
  33    -0.0013389005036428
  34    -2.9912444135738e-06
  35    3.2793610901473e-05
  36    3.3279078435297e-05
  37    -0.0005679223446133
  38    -0.00029106473173124
  39    -0.061677392865897
  40    -0.00086375568675583
  41    -0.00036783795417171
  42    -0.086168598379046
  43    -0.0089165656033529
  44    -0.010961299874936
  45    0.0088061616281854
  46     0.010807398505302
  47    0.00013248620635808
  48    0.00016068851329373
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    0.00000
   1    -0.011288429473022
   2     0.038585207010087
   3     0.015671691422541
   4     -0.38240841114018
   5     -0.17439074228234
   6    0.0042140137107645
   7     -0.39126322426045
   8     -0.15568666881279
   9     0.004057603779477
  10    -0.0016262390342153
  11     0.015399126647415
  12    -0.0036934497215955
  13      0.36125326961871
  14      0.14395515295898
  15    0.0040849472471514
  16        0.372017936824
  17      0.13067244502634
  18    0.0039601551188331
  19    -0.00082580035368345
  20    0.0042844014439873
  21    -0.0024453247953785
  22    -0.064210903161798
  23    -0.019066410958984
  24    -0.00070576145860111
  25    0.0056976034437707
  26    -0.0056542074201373
  27    9.3780618370759e-05
  28    -0.046860821133444
  29    -0.079972553111776
  30     -0.04849517962734
  31    -0.082832293161342
  32     0.093239067041086
  33      0.14130546220196
  34    0.0003959628170509
  35    -0.0037451368215802
  36    -0.0034333667370657
  37     0.055838234806262
  38     0.030894152232431
  39    -0.00060354372419387
  40     0.085858769064939
  41     0.039399107193766
  42    -0.0008519348962182
  43    0.0058120264962629
  44    0.0080766729638356
  45    0.0059729737784237
  46    0.0082747237331285
  47    -0.014777102714822
  48    -0.018197501288886
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    0.00000
   1     -0.20249540165604
   2      0.43704385898831
   3      0.61617184407219
   4      0.11086955942094
   5     -0.28330185727402
   6    -6.8115333798294e-05
   7     0.062493169799083
   8     -0.14716125309426
   9    -4.6201086540169e-05
  10    -0.010662147549463
  11     0.019307788684272
  12     0.044407670774734
  13    -0.042180596829783
  14     0.032094770858479
  15    -3.4616144590123e-05
  16    -0.043133397747328
  17     0.013617139193492
  18    -3.384988405673e-05
  19    0.0035245442850803
  20    -0.0080802931983743
  21    -0.016604738207327
  22     0.017957119021873
  23    -0.024591946864106
  24    6.6441064787967e-06
  25    0.0095597790775825
  26    -0.0044914935458538
  27    3.1186429802979e-06
  28    0.0074064970780561
  29     0.011541359148866
  30     0.007417405709898
  31     0.011557953709433
  32    -0.0041143457229736
  33    0.0066119323775604
  34     0.021332039707164
  35    -0.031476309376467
  36     -0.10473806268606
  37    -0.040270326280761
  38     0.098363256637493
  39    1.8748145341638e-05
  40    -0.039115862693339
  41     0.094761009799662
  42    1.9982143652164e-05
  43    -0.0024933079068029
  44    -0.0054452637924363
  45    -0.0024945056908086
  46    -0.0054469645007162
  47    -0.0035876564676572
  48    -0.0071231484506963
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    0.00000
   1     0.034811527810092
   2        1.113172056589
   3      -3.0138203858427
   4      -0.1872604505728
   5      0.64132833817207
   6    -5.5761247441954e-06
   7      0.82979623809629
   8      -2.2176521391567
   9    -0.0002109888482352
  10    0.0011480012168238
  11    -0.0057890829969329
  12    -0.0056721612108298
  13    0.0032516340394816
  14     0.016120586838575
  15    -1.2283171595864e-05
  16    0.0073713982874226
  17    -0.012816738379304
  18    -9.3446742057381e-06
  19    0.0029570669209546
  20    -0.0068364395462618
  21    -0.054380021327302
  22     0.012049669347433
  23    0.0043614148924047
  24    3.3260430585365e-06
  25    0.00090105898640634
  26     0.030553063211604
  27    9.7657806353188e-06
  28      0.00542502013679
  29     0.011137085866058
  30    0.0054286674331341
  31     0.011135916076929
  32    -0.0044226537064225
  33     0.057182557865612
  34    -0.056153220710926
  35    -0.063469588383092
  36       2.6448582238238
  37      0.13564986191711
  38     -0.30982565624162
  39    -5.6509801198871e-05
  40      0.49527100643668
  41      -1.2064803727627
  42    -0.00028205215686171
  43     -0.13641958984963
  44     -0.07088934890071
  45     -0.13639963251197
  46    -0.070848004399884
  47     -0.13076761124391
  48    -0.052962500581531
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.00000
   1    -0.0063534006717336
   2     0.048294109533431
   3      0.05470227156206
   4    0.0016096500175678
   5    -0.031145433381445
   6    1.1152243284859e-05
   7     -0.01003249372325
   8    -0.019851714000255
   9    1.3882342136162e-05
  10      0.12020007398528
  11      -0.2737434185982
  12     -0.46202748650032
  13      0.15866292811908
  14     -0.42917727705208
  15    1.7147485490589e-05
  16     0.077916685264546
  17     -0.24071549207296
  18    1.4354712521891e-05
  19    -0.029791205037582
  20     0.071930681760386
  21      0.11175371440624
  22    -0.038114634899762
  23      0.28136085797893
  24    1.6411661977829e-05
  25    -0.016350615327642
  26      0.14179453716136
  27    1.0751982293166e-05
  28    -0.010842157285709
  29    -0.038229602324344
  30    -0.010851345860896
  31    -0.038246540841566
  32       -0.088404299814
  33    -0.088263517420773
  34    0.0018396739201884
  35    -0.004107846116522
  36    -0.0082346992380601
  37    -0.0014552669319743
  38    0.0099424967830965
  39    -2.0216067740023e-07
  40    0.0012531952852406
  41    0.0090634469992718
  42    -2.140656261101e-06
  43    -1.3963810318462e-05
  44    -2.4899106129966e-05
  45    -1.4385143763072e-05
  46    -2.5396493592392e-05
  47    -8.3182657127708e-05
  48    -0.00018297233449706
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.00000
   1     0.055415665453829
   2      -1.3950155239986
   3       1.9699432773832
   4     -0.18627850061042
   5      0.50383966813371
   6    3.3688600070999e-05
   7    0.0060257929429448
   8     -0.13834579088006
   9    6.2934009852918e-05
  10    0.0019745677862798
  11    -0.010648909031759
  12     0.011398361590642
  13    0.00081411787995624
  14     0.044344031226957
  15    -3.7926306509401e-05
  16     0.036535300971886
  17    -0.059163028187585
  18    2.3365720065123e-05
  19    0.0042717429741958
  20     0.016671405403684
  21     -0.18029382953448
  22     0.017676630276113
  23    0.0056120223875738
  24    4.256294172521e-06
  25    -0.0074603601125538
  26     0.041375725830767
  27    -5.0371704469187e-06
  28     0.013519581656227
  29     0.032088772616725
  30      0.01353225942422
  31     0.032092349612817
  32    -0.020961155259162
  33      0.12676092034449
  34      0.03318791786677
  35      0.13434419591555
  36     -0.77375782804165
  37    -0.024307409565871
  38     0.066934780601689
  39    2.8072606628126e-06
  40     -0.15836040008891
  41      0.47523728228174
  42    4.2516048298032e-05
  43     0.057561094105313
  44    0.0094686167476789
  45     0.057567986768115
  46    0.0094663601824329
  47     0.040077466352753
  48    -0.010113333704291
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.00000
   1     -0.31433206226044
   2    -0.0036564375563648
   3      0.01119636309559
   4    0.0015577820529572
   5    -0.0039436295397913
   6    1.7614150003219e-06
   7    0.0017632409597709
   8    -0.0012513574170629
   9    2.3351867046466e-06
  10    -0.021479177992551
  11     0.096931505396494
  12      0.11240675177414
  13    -0.056817366924145
  14     -0.14637694704728
  15    2.2853093275158e-05
  16    -0.013875736794239
  17    -0.097605864696881
  18    1.3683703719608e-05
  19     0.048190906406122
  20     -0.09478176223019
  21     -0.14166611516973
  22     -0.39586779101009
  23     0.013454492863689
  24    7.2788780991385e-05
  25     -0.19710550517941
  26    -0.033902109665603
  27    3.6579788520234e-05
  28     -0.18347611779573
  29     -0.10873300937637
  30     -0.18328821472474
  31     -0.10859436974334
  32      0.13399965230922
  33     0.099378979399383
  34    0.00041501840685935
  35    -8.7158809616912e-05
  36    -0.0036100955864581
  37    -0.00067739728757589
  38    0.0013453931000121
  39    -1.6291043309661e-07
  40    -0.0014205860803706
  41    0.0018141710587776
  42    2.2545414106204e-07
  43    6.4824734266826e-05
  44    -8.3101531393302e-05
  45    6.5023321796002e-05
  46    -8.3173211389321e-05
  47    0.00013785324524765
  48    0.00058579332008679
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.00000
   1     -0.39468625212443
   2    -0.0074544453657535
   3    0.0041231157085744
   4    -0.00066933219435631
   5    -0.0023573435826647
   6    2.9707644556179e-06
   7    -0.0016724261737553
   8    -0.00016463325871542
   9    4.3013090426808e-06
  10    -4.5422621567969e-05
  11     -0.17563084784274
  12     -0.24533753779562
  13    -0.041340788404929
  14    -0.012604730648455
  15    0.00024532576859656
  16     -0.03277449887542
  17     0.025274074073841
  18    0.0001223242892807
  19     -0.14910133061247
  20      0.25943984545963
  21      0.32856906834519
  22    -0.057857744815908
  23     -0.22800922070163
  24    0.00079760940305164
  25    -0.045635051026675
  26    -0.081910454360863
  27    0.00041328276872022
  28     0.086585526218522
  29      0.01291210531363
  30     0.087464444930682
  31     0.013541807013777
  32      0.22174903748886
  33      0.10145309623516
  34    0.00014926843670108
  35    -6.217602606053e-05
  36    -0.0016403307625419
  37    0.00013406843226731
  38    0.0004440375579564
  39    -3.9624631137013e-07
  40    -0.0001691164328906
  41     0.001485684608548
  42    -1.2620785401816e-06
  43    7.9909878616698e-05
  44    -2.312836776146e-05
  45    8.0142910409436e-05
  46    -2.2480251391753e-05
  47    0.00028788835151011
  48    -0.00046360413342694
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1     -0.69014859646869
   2    -0.017724684755574
   3    0.0012113750150327
   4    -0.00026924418997904
   5    -0.00035593969980761
   6    -7.4739643339372e-05
   7    -0.0018430112941483
   8    0.0035139094396373
   9    -0.00010030700235671
  10      0.21213767719146
  11     -0.17897269004632
  12     -0.13709157177641
  13    -0.020845709825903
  14      0.15745691155066
  15    -0.0081436665008881
  16    -0.0093442680519357
  17     0.072731489017645
  18    -0.0040083133510287
  19      0.12841607160633
  20      -0.2057642453314
  21     -0.17088110385866
  22      0.15151037879453
  23    -0.035546988612632
  24    -0.026523911321657
  25     0.063624065483445
  26     0.021977605680761
  27    -0.013791992342511
  28    0.0045668472876791
  29     0.040664657896759
  30    -0.023192686048549
  31     0.020845712772421
  32     -0.12274436014888
  33    -0.045091106439255
  34    0.00010537559972094
  35    0.00042122708750435
  36    -0.0039455437962967
  37    4.3071256638084e-05
  38    -8.9119036553222e-05
  39    1.4276145393208e-05
  40    -0.0002813781353307
  41    0.0016228453859383
  42    2.6460081522822e-05
  43    0.00031805217001368
  44    0.00024927190592074
  45    0.00031134151035382
  46    0.00024058333139016
  47    0.00016849639648528
  48    0.00010412381989157
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    -0.040411979525334
   2    -0.0010458855569421
   3    5.7089269188272e-05
   4    -1.6439302632012e-05
   5    -1.4767342606772e-05
   6    0.0012231546854463
   7    -0.00010765863012647
   8    0.00021051134691239
   9    0.0016558012875442
  10     0.013033799282255
  11    -0.010784543600618
  12    -0.0081075067493992
  13    -0.0012734508910436
  14    0.0096932509367487
  15       0.1349183539845
  16    -0.00055361304580991
  17     0.004434391185287
  18     0.066387974968505
  19    0.0081775983691007
  20    -0.013006296934177
  21    -0.010960464741169
  22    0.0092440625894506
  23    -0.001955480843177
  24      0.43943246485183
  25    0.0038936547986432
  26    0.0014219466104195
  27       0.2285161337796
  28     -0.23031955501527
  29     -0.16205775716883
  30      0.22891466434817
  31      0.16578810574592
  32    -0.0078247149722598
  33    -0.0028902241082942
  34    5.7801800464058e-06
  35    2.5450828911845e-05
  36    -0.00023042800988824
  37    2.7659618734588e-06
  38    -7.2298663797811e-06
  39    -0.00023462782538065
  40    -1.5541940158153e-05
  41    9.2975774730395e-05
  42    -0.00043003033323378
  43    -3.5616002088002e-05
  44    -5.5295595299208e-05
  45    7.2974498412493e-05
  46    8.4916961254151e-05
  47    9.4553490035432e-06
  48    6.8620242317668e-06
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1      0.50283116801422
   2     0.013009551139701
   3    -0.0038083547565723
   4    -0.001186097949269
   5    0.00030058030141174
   6    -4.1612394663923e-07
   7    0.00036516708413017
   8    -0.0031676087801182
   9    -1.2696070868825e-06
  10      0.13469701748606
  11     -0.31999898096305
  12     -0.29561444436704
  13     -0.10091686770114
  14      0.13128827757815
  15    -0.00012552648407087
  16    -0.049383662271126
  17     0.066501439529772
  18    -6.071412678812e-05
  19      0.11789907618472
  20     -0.14740819988747
  21    -0.077486675320994
  22    -0.078429770620645
  23     -0.22490235747815
  24    -0.00040982513784887
  25    -0.068223437400046
  26    -0.057870554940572
  27    -0.00021353776027265
  28    -0.059464611383985
  29    -0.013245042694795
  30    -0.059843792101357
  31    -0.013513048958826
  32     0.085593579141108
  33     0.079715913305948
  34    -0.00014537679569439
  35    -0.00031599291412982
  36    0.0039149099312114
  37    0.00025913987488156
  38    -0.00032884657228836
  39    1.4517057097911e-07
  40    0.00098991040832008
  41    -0.0016998172748032
  42    -1.5165566569035e-07
  43    -0.0001963073301647
  44    -7.1869635509495e-05
  45    -0.00019646642844751
  46    -7.1948172202925e-05
  47    -0.00015129955935598
  48    -9.3282646221113e-05


==> anc/me2n2_dmet_N2_natorb_r12.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
N   1   7     0.00000000000000     0.00000000000000     0.00000000000000
N   2   7     2.26767134947807     0.00000000000000     0.00000000000000
C   3   6     3.32732765912163    -2.56204043370867     0.00000000000000
H   4   1     4.54188763135760    -2.75161573605159    -1.66540070114287
H   5   1     4.54098389185199    -2.75195930759790     1.66599755649072
H   6   1     1.86255464725683    -4.02384315505211    -0.00060805710418
C   7   6    -1.05979406745572     2.56208192468698     0.00043463712512
H   8   1    -2.27520617480924     2.75161552092355    -1.66441761020785
H   9   1    -2.27256306922979     2.75204942046757     1.66699740462161
H   10   1     0.40505187451473     4.02377958270273    -0.00135914739710
[GTO]
1 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

4 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=   -0.5759672694
 Spin= Alpha
 Occup=    2.00000
   1     0.017081897685717
   2    -0.024993898202847
   3    -0.044381567199818
   4     0.011813115546606
   5    0.0084322230863376
   6     0.048199612543961
   7    0.0081432312088868
   8    0.0061680644700801
   9     0.001428225030843
  10    -0.0049139212999281
  11    0.0095308426166822
  12     0.018498171113765
  13    0.0058530801176167
  14    -0.0038136187364678
  15    -0.020835249086358
  16    -0.0043936342898377
  17    -0.0046166692325043
  18    -0.030994330867378
  19    0.0089469355773129
  20    -0.0015248791729585
  21    -0.0048122674226661
  22      0.02546240032803
  23     0.021749167553259
  24    0.0038052427004427
  25     0.014600792590392
  26     0.007897103926959
  27    -0.00068036984387863
  28    0.0019128265835623
  29    -0.004800191037055
  30     0.013088096300656
  31     0.015928610511155
  32    -0.022970040715075
  33    -0.017603032488906
  34    -0.0074645158716156
  35     0.015092774709814
  36     0.021929094671081
  37    -0.035676967462631
  38    -0.00021400058889424
  39      0.44442786876818
  40    -0.016258069028212
  41    -0.0033535862059311
  42      0.22779634325318
  43       -0.220540887127
  44     -0.17427082797968
  45      0.26058734202811
  46       0.1980200117788
  47    -0.012714240607997
  48    -0.014871655042137
 Sym= A
 Ene=   -0.7742328557
 Spin= Alpha
 Occup=    2.00000
   1       0.1161648704214
   2      -0.2659715800843
   3     -0.43800856847624
   4      0.13473527479257
   5      0.13698131645758
   6    -0.0025889082921813
   7     0.053697155755578
   8      0.07255407111454
   9    0.0009172342098597
  10    -0.054574774177227
  11      0.11229331218102
  12      0.20371813805823
  13     0.080872994094275
  14     0.061749313116977
  15    -0.00015405535806981
  16    -0.017117934335422
  17     0.030063635344257
  18    0.0020505002296261
  19     0.032086563669809
  20    -0.0054846864644544
  21    -0.0031305602466815
  22     0.089297900264036
  23       0.0920149740325
  24    -0.014709885935038
  25     0.053885846977045
  26     0.037675737583372
  27    -0.0073625763311103
  28     0.030649825961614
  29     0.018983230565019
  30     0.014211305055563
  31    0.0054460891964595
  32     -0.08378846378431
  33    -0.059561628071644
  34      -0.1123073996403
  35      0.19072982779204
  36      0.24994940582581
  37      0.07589441989542
  38      0.18398269437947
  39     -0.03025067322006
  40        0.056165100407
  41     0.067867436128865
  42    -0.015438373701174
  43     0.075422091511397
  44     0.021928047330212
  45     0.042540467407409
  46    -0.0039100624449273
  47      0.17760095331262
  48     0.069448980398913
 Sym= A
 Ene=    -1.128700872
 Spin= Alpha
 Occup=    2.00000
   1     0.028858180035751
   2    -0.053262289417175
   3      0.02422210845188
   4    0.0048775899725101
   5      0.12401086382614
   6    -7.8277619437415e-05
   7     0.080202231089978
   8     0.078028115562155
   9    2.0013613939255e-05
  10      0.13430872129749
  11     -0.30341668005768
  12     -0.40439256853999
  13     -0.12508892810374
  14     0.081129489659967
  15    1.5773605847577e-05
  16    -0.036519563680501
  17     0.008674696982091
  18    5.8286971361751e-05
  19      0.13057568838469
  20     -0.27385629792481
  21     -0.18887789347632
  22     0.013810549227384
  23    -0.067619616204924
  24    -0.00023460415277319
  25    -0.018878576201184
  26     0.010358298111576
  27    -0.00011989907456826
  28    -0.078817803861862
  29    -0.012030254824377
  30    -0.079085918544718
  31    -0.012258073412907
  32    -0.077568533674016
  33    -0.031343630030766
  34    -0.067941356941754
  35     0.040872953809203
  36     0.044528448363388
  37     0.025019653532061
  38    -0.045550827693188
  39    -0.00089891902127233
  40     0.002622542406366
  41    -0.0091261692008909
  42    -0.00046725991116556
  43    0.0044103449485769
  44    -0.0079535303180573
  45    0.0034442061985096
  46    -0.0087143625189764
  47    -0.0027332015302979
  48    -0.027680542451244
 Sym= A
 Ene=    -1.141922143
 Spin= Alpha
 Occup=    2.00000
   1    -0.048377668285321
   2     0.020015392577255
   3     0.075315760291532
   4    -0.0070184416895843
   5     -0.39133067727788
   6    -0.0009433703613771
   7    -0.020846764285158
   8     -0.32384015563628
   9    0.00077030265606706
  10     0.061227843351572
  11    -0.020906265846546
  12     0.076519107832143
  13     -0.03009548986531
  14      0.20269295295415
  15    -0.0006651690459828
  16    0.0084135525247811
  17       0.1918790707987
  18    0.00092655309947398
  19      0.25023955680779
  20    -0.075953941645873
  21     -0.11408690246993
  22       0.1008309612094
  23     -0.17308110864548
  24    -0.012198458588013
  25     0.062563085338476
  26    -0.057567736228945
  27    -0.0061631328184747
  28     0.028886895351807
  29     0.051672662326075
  30     0.015451613586023
  31     0.040903611710396
  32     0.015597248532907
  33     0.063179859262351
  34     -0.10291387855851
  35    0.0047870117454903
  36     0.049204835788961
  37      -0.2687403765822
  38       0.2390957121167
  39    -0.013665683008455
  40     -0.13254245970897
  41     0.053809312986685
  42    -0.0069213308093866
  43      0.12831748926114
  44      0.10111848450301
  45      0.11314733262279
  46     0.089050542829804
  47    0.0080946057386921
  48     0.049911324328162
 Sym= A
 Ene=    -1.400710977
 Spin= Alpha
 Occup=    2.00000
   1       -0.121266522838
   2    -0.083485313503504
   3      -0.1863315780512
   4     0.016723825586383
   5      0.15152000276834
   6    -0.0036195909356604
   7     0.067816930708767
   8      0.14069614194627
   9    0.0009430168589491
  10    0.0055062919508566
  11    -0.046310800884659
  12      -0.1059948945112
  13    -0.019468471177416
  14      -0.2272769792524
  15    0.00020298077403021
  16    -0.048948938262823
  17     -0.18048941765389
  18    0.0027410252373874
  19     0.039961655406377
  20      0.10619022828857
  21      0.10012338134377
  22     0.024080236862457
  23      0.13984695699409
  24    -0.015687147617207
  25     0.013883321881979
  26     0.035779442322353
  27    -0.0078145683637579
  28     0.047528812464093
  29     0.011207251969198
  30     0.029883713181706
  31    -0.0035369301549585
  32    -0.053663081520189
  33    -0.094817362527461
  34     -0.22986382362754
  35      0.10399356259847
  36      0.14635257821436
  37     -0.27666274131335
  38     -0.18788849288283
  39    -0.040197082664529
  40     -0.13347551834164
  41    -0.088310957816927
  42    -0.020538836533688
  43      0.15753598508664
  44      0.08874452576192
  45       0.1134866431895
  46     0.054193983931716
  47     -0.18971281043203
  48     -0.19231757359815
 Sym= A
 Ene=    -6.670068035
 Spin= Alpha
 Occup=    2.00000
   1       0.2772156022928
   2     0.052970044736821
   3    0.0054464122520727
   4    -0.031636798445898
   5     -0.11696861825663
   6    0.00075929702180516
   7    -0.035073317872582
   8    -0.070045131687054
   9    -0.00037254387028975
  10     -0.10192237873552
  11     -0.11433724810113
  12     -0.13628953784114
  13     -0.04869258281684
  14     -0.28838208274415
  15    0.00016835194014106
  16    -0.062269039227821
  17     -0.20713295578887
  18    -0.00066436699565115
  19      0.37288176867767
  20     0.061136520452046
  21    0.0077474744522221
  22    -0.046571245729063
  23       0.1199263075232
  24    0.0058964273797699
  25    -0.014766471947346
  26     0.032557713283939
  27    0.0029676945647398
  28    -0.0067573164714851
  29    -0.010909850542474
  30    -0.00022721304975326
  31    -0.0056065489631084
  32     -0.03052349209321
  33    -0.053254298418343
  34     -0.52837309099323
  35     0.018887144198427
  36      0.10355563834442
  37      0.14145303881628
  38     0.098559222621516
  39    0.0096152233561309
  40     0.087797616786068
  41      0.03694542409249
  42    0.0048736637653836
  43    -0.044365118560333
  44    -0.050571893061294
  45     -0.03369660688882
  46    -0.042113876215948
  47      0.12754399119969
  48     0.080046781613555
 Sym= A
 Ene=    -14.00824276
 Spin= Alpha
 Occup=    2.00000
   1     -0.73037279450268
   2    -0.020786502099805
   3     0.013759187432246
   4    -0.0025643252763311
   5     0.020195803672981
   6    0.0012555040308386
   7    -0.00019896193776405
   8     0.017382587572963
   9    7.7246395564607e-06
  10     -0.49063007450621
  11    -0.012908832036343
  12    -0.0025383831712401
  13    0.0027393547501549
  14     0.014353476914268
  15    -0.0005005777787985
  16     0.010521174065553
  17    0.0082834042328543
  18    -0.0008189980584641
  19      0.38541356367437
  20     0.016892293392108
  21    0.0059850786377296
  22    -0.074402979266813
  23    -0.040994370727691
  24    0.00055859136808138
  25    -0.039859512072833
  26    -0.018978134892252
  27    0.00021693055621389
  28    -0.024065487747923
  29    -0.018989773794739
  30    -0.023245953309106
  31    -0.018033928847731
  32     0.057257724006395
  33      0.04266435917626
  34     0.080750753264138
  35    -0.0022520049870312
  36    -0.014319567476906
  37     0.067319798090929
  38    0.0092769190889141
  39     0.011753424555739
  40     0.031852858970571
  41    0.0090000033089606
  42    0.0060258141869157
  43    -0.033157210856266
  44    -0.023750388008709
  45     -0.02036345384397
  46    -0.013833545710046
  47     0.033749985821209
  48     0.026048550823478
 Sym= A
 Ene=    -12.94653265
 Spin= Alpha
 Occup=    2.00000
   1       0.5849116764851
   2    -0.045129482855144
   3    -0.083958614707282
   4     0.023371197447553
   5      0.05352801834011
   6    -0.00067960350732821
   7     0.026334811226134
   8     0.037464855547873
   9    0.00017770284883514
  10     -0.49687438399041
  11    -0.029472460583606
  12    -0.016463222001542
  13    -0.0044290535608501
  14     0.032644184200065
  15    3.8367428762876e-05
  16    -0.0075796350094225
  17     0.023165114831077
  18    0.00051902736732911
  19      0.29640386455178
  20     0.038647364185934
  21     0.046653558959726
  22    -0.023435609974072
  23    -0.053622714468829
  24    -0.0029762113131342
  25    -0.015198508561408
  26    -0.020739013792747
  27    -0.0014835318449638
  28    0.0073233421841226
  29    -0.0015991528612893
  30    0.0039960794516855
  31    -0.0043756046796511
  32     0.047263599647939
  33     0.026621576290241
  34      0.49951772385801
  35     0.018744353745507
  36    0.0024027735690298
  37    -0.067567592594012
  38    -0.035332324562593
  39    -0.007558103814823
  40    -0.033966072590769
  41    -0.019428244889554
  42    -0.0038599544474941
  43     0.031911302063345
  44     0.025094005537474
  45     0.023608408993554
  46     0.018574676364731
  47    -0.049777947167473
  48    -0.043599716357392
 Sym= A
 Ene=    -7.944753305
 Spin= Alpha
 Occup=    2.00000
   1      -0.1034073330058
   2     0.076790240966071
   3     0.090043783948687
   4    -0.032952742400201
   5     -0.17161967511081
   6    -0.0012955616706192
   7    -0.043336318639276
   8     -0.12040095078707
   9    -0.00041044989486213
  10      -0.4903038439949
  11    -0.072738689783834
  12    -0.049661076940781
  13    -0.027662003432149
  14     -0.11455128553675
  15    0.0010260751186947
  16    -0.046735626104911
  17    -0.082874484765584
  18    0.00067481289159968
  19      -0.5307494595534
  20    -0.034216530885968
  21    -0.052087041029656
  22       0.1988560941441
  23       0.1305210016424
  24    0.0053259062802821
  25      0.11214166536663
  26     0.057714819768115
  27    0.0027908443093795
  28     0.060688563223315
  29     0.052624717383409
  30     0.066223639304283
  31     0.056637220365304
  32     -0.16652801616955
  33     -0.12132491702958
  34      0.11590801430899
  35    -0.011110660205295
  36    0.0086592825271091
  37    0.00040871202284847
  38     0.080638213425257
  39    -0.009453427170649
  40    0.0064653644179706
  41     0.029584669880419
  42    -0.0048859668837105
  43    0.0022555944528004
  44    0.0016791081131979
  45    -0.0078629561475122
  46    -0.0059760512907558
  47      0.04099228962307
  48     0.042331298894702
 Sym= A
 Ene=    -8.143619319
 Spin= Alpha
 Occup=    2.00000
   1     -0.15988250759206
   2     0.004781840136731
   3    -0.017256876871169
   4    -0.019690490126251
   5    -0.097528270441247
   6    -0.00016830932029858
   7    -0.0050319571874376
   8    -0.057236677809667
   9    -0.00061035453972727
  10      0.49884533234774
  11     -0.14898952767505
  12     -0.21998668438704
  13    -0.070578398447461
  14     -0.25018150112702
  15    0.00083824594169235
  16    -0.073167505386009
  17     -0.17374264052297
  18    -0.00014733892413184
  19     0.090922562822331
  20     0.074378074771892
  21      0.06175579250614
  22    0.00059104481898681
  23     0.071771209947283
  24    0.0088828179340409
  25     0.003243099767265
  26     0.022931488557057
  27     0.004538716869177
  28     0.021458977732042
  29    0.0045121714392026
  30     0.031099274577608
  31     0.012026996626008
  32    -0.023035913575161
  33    -0.055842831674103
  34      0.59731740517178
  35     0.070338048373458
  36      0.10759317452438
  37     0.061950204577268
  38     0.083975723629612
  39    0.0024202073522276
  40     0.044622122009106
  41     0.028311635032476
  42    0.0011661783462511
  43    -0.001536852914571
  44    -0.018622625996276
  45    0.0013134326479851
  46    -0.016144791662459
  47     0.089720539105467
  48     0.048167844130449
 Sym= A
 Ene=    -3.309826528
 Spin= Alpha
 Occup=    2.00000
   1    -0.062614454882055
   2      0.13938607824043
   3      0.19251338963358
   4    -0.040081536169797
   5    0.0035479522857843
   6    -0.0018241574878655
   7    -0.050193790968523
   8     0.001354240034754
   9    -0.00014765260603174
  10     0.069164715992515
  11      0.13130035182005
  12      0.16626654270803
  13     0.053439005214181
  14     0.061586998391505
  15    0.00092370223569393
  16     0.039622544286429
  17     0.020591614957624
  18    0.0011397756207415
  19      0.53003045825401
  20     -0.12938934259147
  21     -0.19363361589067
  22      0.22722190738514
  23      0.18602420872067
  24    0.0013089608770002
  25      0.12209022938469
  26     0.083697242749029
  27    0.00077050982218501
  28     0.021111560060639
  29     0.046317473613482
  30     0.022179735220381
  31     0.046697600120702
  32     -0.23675671907246
  33     -0.12888612248774
  34      0.13367713291328
  35    -0.057679376047544
  36     -0.12230727737427
  37    0.0089591702908362
  38    -0.081586183519345
  39    -0.016244904439072
  40    -0.006063383862528
  41    -0.014270556877044
  42    -0.0083222742326121
  43    -0.025398919916617
  44    -0.0030779281251581
  45    -0.042972446933716
  46     -0.01663634429729
  47    -0.051485951556273
  48    -0.012986291912437
 Sym= A
 Ene=     -1.15865925
 Spin= Alpha
 Occup=    2.00000
   1    0.0098081660117604
   2    -0.076116823016072
   3    0.0039807148784518
   4     0.035306879055711
   5     0.059436466417264
   6    0.00014695174663849
   7     0.040614273495573
   8     0.042072765527151
   9    0.0002414927830761
  10      0.13653915068359
  11     -0.16722790645958
  12     -0.28356758062284
  13    -0.058980250197073
  14      0.13410080098704
  15    -0.00035967768116401
  16    -0.056941481159625
  17       0.1097227343082
  18    -5.8578882204785e-07
  19     0.033705316267236
  20      0.15672130852755
  21      0.25907559445816
  22      0.27784382739178
  23     -0.14639983399081
  24    -0.0033947133383247
  25      0.11905576244416
  26    -0.011841580850089
  27    -0.001741380061692
  28      0.17790008417569
  29     0.099381122404447
  30      0.17415796702392
  31     0.096479794493206
  32    -0.0054970246219206
  33    -0.037147027309149
  34    -0.064985332749452
  35     -0.12035265405654
  36     -0.14447706466968
  37     0.070437006397088
  38       -0.011539846028
  39    -0.00015409096753166
  40     0.023141983643906
  41    0.0098656317464996
  42    -5.7533890182066e-05
  43    -0.067020738204812
  44    -0.024780415236542
  45    -0.067194971491799
  46    -0.025002648592034
  47     -0.01977946333508
  48    -0.003328653061298
 Sym= A
 Ene=    -1.070082574
 Spin= Alpha
 Occup=    2.00000
   1     -0.10552419532399
   2      0.28059744434708
   3      0.39614936491518
   4     -0.12089520549641
   5       0.1561739920102
   6    0.00069221298011856
   7    -0.012833182501967
   8     0.067562959299985
   9    -0.00021751548379319
  10    -0.0030244441551175
  11    -0.053074196364563
  12     -0.21140723107768
  13    -0.034691835618338
  14      0.09493379981947
  15    4.3400897333154e-05
  16     0.045826175306539
  17     0.057399444021986
  18    -0.00053034406119481
  19    -0.038669937571479
  20     0.054396992358591
  21      0.10205128805578
  22     0.069370579480772
  23    -0.093855484261203
  24    0.0037579750990012
  25     0.013809097584404
  26    -0.015758954459949
  27    0.0018804541843987
  28     0.051707118370363
  29     0.027517821792629
  30     0.055889663444719
  31     0.030966427639681
  32     0.034564242840161
  33     0.018889026672178
  34     -0.15128982322137
  35      0.27534751524232
  36      0.18789801664574
  37     0.079326315167851
  38    -0.095956831920064
  39    0.0077630723380692
  40      0.01080888714404
  41    0.0095290244535156
  42    0.0039697004204575
  43     0.049004902607304
  44    -0.012583686932179
  45     0.057538831713395
  46    -0.0058861478596567
  47     0.090661404857307
  48     0.027759528543991
 Sym= A
 Ene=   -0.5772748994
 Spin= Alpha
 Occup=    2.00000
   1    -0.0048155258038887
   2     0.016260400436627
   3     0.023736430719841
   4    -0.0074849087606467
   5    -0.0041170722907256
   6     0.022052858857586
   7    -0.0053483989348856
   8    -0.0019491065023648
   9     0.031245953075173
  10    0.0043764533220592
  11    -0.0051964243237035
  12    -0.010496605940758
  13    -0.0030646775858555
  14    -0.010037449898789
  15    -0.049003150003998
  16    0.00021312107133547
  17    -0.0075382918635104
  18    -0.0021300440028915
  19    -0.0093901893606346
  20    -0.00081249473003563
  21    -0.0015045275492431
  22    -0.0053551742537943
  23    0.0027415548409768
  24     -0.44740830596907
  25    -0.0030039965234795
  26    0.0010186102218815
  27     -0.22938605889056
  28      0.23981849595099
  29      0.18577972759381
  30     -0.24440833273242
  31     -0.18865027195469
  32    0.00069328294866859
  33    0.00016312635104325
  34     0.017195811776042
  35    -0.0054971973685669
  36    -0.0086301249514875
  37     0.018008203509196
  38    -0.002746574009845
  39    0.0060479223003408
  40    0.0085931168561001
  41    0.00087446910974835
  42    0.0057492239813909
  43    -0.0094526218460815
  44    -6.7769641204402e-05
  45    -0.010002961388334
  46    -0.012655752941565
  47     0.005572495742623
  48    0.0060486455104352
 Sym= A
 Ene=   -0.8593429981
 Spin= Alpha
 Occup=    1.97906
   1    -0.060280883580256
   2      0.15219930063924
   3    -0.048438924759564
   4      0.48097240861065
   5     0.055255020133666
   6    -3.5299994902483e-06
   7      0.17644372274394
   8     0.083953375761038
   9    6.9084555390259e-06
  10    -0.060279746143676
  11      0.15219592207296
  12     -0.04843235764671
  13     -0.48097565244998
  14    -0.055238609139325
  15    -3.5160002709216e-06
  16     -0.17644505766778
  17    -0.083950062124083
  18    -8.4924137362359e-07
  19    0.0080272247197631
  20    -0.012723002840411
  21    -0.020982829202578
  22     0.025025288578952
  23    -0.046071603144309
  24    -9.1009874208098e-07
  25     0.030827975553704
  26      -0.0418659089885
  27    -5.9226024262715e-06
  28     0.019621178494973
  29     0.014509324767356
  30     0.019610102971806
  31     0.014494755515275
  32    -0.017809127293623
  33    -0.044823421117687
  34    0.0080268537453408
  35    -0.012721449035881
  36    -0.020978667609683
  37    -0.025026285817247
  38     0.046066977286671
  39    5.4635250579683e-06
  40    -0.030823700116084
  41     0.041859771429428
  42    -9.0860787250494e-06
  43      0.01963053785681
  44     0.014525008290729
  45     0.019597838817072
  46     0.014476157135691
  47    -0.017807979587824
  48     -0.04482076319608
 Sym= A
 Ene=   -0.4902782309
 Spin= Alpha
 Occup=    1.92344
   1    4.8985577054542e-06
   2    -1.1673840739036e-05
   3    -1.243585547169e-05
   4    1.0139755782473e-05
   5    -3.9929846694744e-05
   6      0.43478649925937
   7    -1.0103107428301e-05
   8    -2.3468082691213e-05
   9      0.28411390864126
  10    1.1219338778985e-06
  11    -3.818734876897e-06
  12    1.5290358763252e-05
  13    -6.8313785067589e-06
  14    -1.7014023836839e-05
  15      0.43478722604162
  16    -5.2433665698359e-06
  17    -1.3661866384164e-05
  18      0.28411502825402
  19    3.3605742672707e-07
  20    2.1170965223097e-07
  21    -1.4096183450023e-05
  22    3.0835760637677e-07
  23    6.0954283911753e-07
  24    -0.030387717278135
  25    -8.0925366517358e-06
  26    -9.4784619271949e-06
  27    -0.015903021637877
  28     0.040012415931374
  29     0.061996439049387
  30    -0.040024943698707
  31     -0.06200080793485
  32    1.0882877164273e-05
  33    8.0945627530643e-06
  34    4.2889453947401e-07
  35    1.6619067170557e-06
  36    -1.9105890747263e-05
  37    1.7391444422059e-06
  38    2.5826549487926e-06
  39    -0.030385648267912
  40    2.4134073006977e-05
  41    2.2445612205565e-05
  42    -0.015899020858209
  43     0.039995489136413
  44     0.061982180320141
  45    -0.040034869859028
  46    -0.062001549082198
  47    3.7971187519813e-05
  48    2.3791073592943e-05
 Sym= A
 Ene=    0.2508131691
 Spin= Alpha
 Occup=    0.07650
   1    -3.998800122268e-06
   2    1.1753722113867e-05
   3    1.5288720860681e-05
   4    -1.2813019947092e-05
   5    5.2711012070909e-05
   6      -0.6422998948569
   7    9.3675401946124e-06
   8    1.6089004830444e-05
   9     -0.26302491995524
  10    2.5252599059033e-06
  11    -6.4427991193143e-06
  12    -1.5406803738256e-05
  13    1.275424357909e-06
  14    -2.8619100981177e-05
  15      0.64230073506803
  16    1.2877890560639e-05
  17    -1.3714922902169e-05
  18      0.26302552726617
  19    -1.313514003343e-06
  20    8.9162328111998e-06
  21    -4.1969759983858e-06
  22    -1.5084979287559e-05
  23    -5.837071287399e-07
  24    -0.088370650870983
  25    -2.5768329165334e-06
  26    -6.1019179935891e-06
  27    -0.040072535525584
  28     0.027270286092893
  29     0.017001139471886
  30     -0.02726953663207
  31    -0.017005699582702
  32    -2.0105377382326e-06
  33    -1.074703302196e-05
  34    -3.23916839371e-07
  35    -1.5067977969087e-05
  36    4.4286144713466e-05
  37    -1.0778155316283e-05
  38    -5.0590320733721e-06
  39     0.088369583759881
  40    1.707716765482e-05
  41    -2.2793218547262e-07
  42     0.040072248130204
  43    -0.027258937764383
  44     -0.01699379279495
  45     0.027267809531219
  46     0.016997186612114
  47    -9.9502168680514e-06
  48    -2.4265802052903e-05
 Sym= A
 Ene=    0.9483037202
 Spin= Alpha
 Occup=    0.02100
   1     0.089898703372154
   2     -0.43919934155967
   3     -0.43726039877985
   4     -0.82232042405252
   5     -0.03551793457458
   6    1.6154166053438e-07
   7      -0.2015832431402
   8     0.011333260502149
   9    -1.2519054653946e-05
  10    -0.089897577103594
  11      0.43919210680353
  12      0.43726303232019
  13     -0.82232391621856
  14    -0.035492914972072
  15    -9.0477717880254e-07
  16     -0.20158453005248
  17     0.011330813494638
  18    3.5364031823664e-06
  19    0.0051458590904337
  20     0.019974549868973
  21    -0.087014680803364
  22     0.042309924039806
  23    0.0093764395379645
  24    6.4958986901628e-06
  25    -0.018098760201694
  26    -0.066016498752274
  27    3.7716920947987e-07
  28     0.026351412182336
  29     0.024674807731061
  30     0.026329069946613
  31     0.024649044042732
  32    -0.0096571170353554
  33    -0.021737274553956
  34    -0.005146477072085
  35    -0.019979996309024
  36     0.087016149697737
  37     0.042313948349314
  38    0.0093738767026517
  39    -6.2034393419098e-06
  40    -0.018093841806529
  41    -0.066017793210577
  42    1.1595272997994e-05
  43    -0.026362185478652
  44    -0.024678994105327
  45    -0.026312343724017
  46     -0.02463819471765
  47    0.0096511338531527
  48     0.021736650423671
 Sym= A
 Ene=     1.122161623
 Spin= Alpha
 Occup=    0.00000
   1    -0.013345671572973
   2      0.41468446054161
   3      -1.7016698105052
   4     -0.13412198370522
   5      0.43788574996407
   6    -0.037804785247545
   7      -1.2136611385604
   8     -0.41144479668662
   9     0.080950068411671
  10     -0.03548481462309
  11     -0.71710529811804
  12       3.6144042206734
  13    0.00014579402671604
  14      0.27555373799403
  15     0.046974515250968
  16      -1.1730177839841
  17     -0.67516337768135
  18     -0.12671263007306
  19     0.019822939617068
  20      0.74704570589392
  21      -2.1382182765424
  22      0.21791956038687
  23      0.40567288168357
  24     0.065198212022295
  25      0.85098167095385
  26     -0.65201370392865
  27     0.084546595962102
  28    4.400096672861e-05
  29     0.077288596130332
  30    -0.077125871737899
  31    -0.046303639702528
  32      0.49683494621268
  33      0.43031761329634
  34     0.050619323648291
  35      0.79271526830406
  36      -1.3424468705719
  37      0.17106304109131
  38     -0.21733313412201
  39     0.054601367474568
  40      0.10342322451712
  41      0.69313381193932
  42     0.041961679716605
  43      0.16903922394913
  44      0.37281872704355
  45      0.10638259932361
  46      0.24318728084236
  47      0.15902670387915
  48     -0.20448052760517
 Sym= A
 Ene=      0.73766733
 Spin= Alpha
 Occup=    0.00000
   1     0.018698572024228
   2     -0.10610233008907
   3     -0.47037276772886
   4     -0.12679755229839
   5     -0.13511384599363
   6     -0.15591243648635
   7      0.42449005588878
   8     -0.39924526168691
   9    -0.040276405115237
  10    -0.037432846365813
  11      0.29626103322018
  12     -0.35438017451021
  13      0.39035180464397
  14     -0.23860624548241
  15     -0.29141253735968
  16     -0.84928808392638
  17      0.52661483183801
  18      0.29149803212072
  19     0.042029230856031
  20     0.026368173560915
  21      0.12122263891311
  22     -0.16875754704612
  23    -0.075451858594609
  24      0.36125837349101
  25      0.41207922868952
  26      0.26936787746011
  27      0.21627938499529
  28      0.21056714878783
  29      0.39921559594864
  30     -0.16642476166817
  31     -0.32474539274562
  32     0.063306283427272
  33      0.13782181316358
  34    -0.0086294959325691
  35      0.23360769681341
  36     0.027049320698672
  37      0.20757550686919
  38     -0.32226646269624
  39      0.37845681866585
  40     -0.40441685529773
  41     -0.22446648708054
  42      0.28356084922503
  43      0.18103131834447
  44       0.3212086296303
  45     -0.21950802837148
  46     -0.39256171747504
  47      0.11691456274307
  48      0.17940118513362
 Sym= A
 Ene=      1.26860513
 Spin= Alpha
 Occup=    0.00000
   1     0.060249088974881
   2      0.14872373605079
   3      -1.9351632723542
   4    -0.0017709719614722
   5      0.52625941546362
   6    -0.053369483198939
   7      0.10072584683838
   8      -1.3583727463768
   9     0.035302022878894
  10    -0.041179086735339
  11     -0.59846701749408
  12       2.3213972984718
  13     -0.17161213618912
  14      0.56947716793888
  15    -0.064020336495993
  16      0.43912240014792
  17      -1.8111848181099
  18     0.061555790678038
  19     0.053880715385408
  20     -0.16017502396064
  21        -1.84639311051
  22     -0.04655616664942
  23      -0.4900668468032
  24     0.044950067977212
  25      0.46792553786802
  26     -0.80749391942875
  27     0.010547817991308
  28      0.19213161858039
  29       0.1143365615412
  30      0.15044376115736
  31     0.033328877970205
  32    -0.022245555929783
  33     -0.12738775201505
  34    -0.057680063741923
  35     -0.44742089010183
  36       2.3694044635727
  37      0.05648020794976
  38     -0.13017273540782
  39     0.046156595371158
  40      0.62848455825428
  41     -0.94357214791276
  42     0.015788876083301
  43      -0.1046144200417
  44     -0.10601671660147
  45     -0.14808401849803
  46     -0.18625924731179
  47     -0.22624081267533
  48     0.072700310144903
 Sym= A
 Ene=    0.9579068436
 Spin= Alpha
 Occup=    0.00000
   1    -0.026205611755332
   2    -0.031880705199512
   3       1.0671724352207
   4      0.16764177869883
   5     -0.37160928690077
   6     -0.32658361543306
   7     -0.65848420709978
   8       1.2931811180109
   9        0.327021686002
  10    -0.022332451146748
  11      0.35388625847159
  12     0.082928369884938
  13    -0.096591475232933
  14      0.39974730503406
  15     -0.36633119996125
  16      0.47743330240031
  17      -1.0636354845746
  18       0.4242534605836
  19    -0.010279687392543
  20    -0.033812182401919
  21     -0.57598130213357
  22      -0.2054777508419
  23    -0.072905878005969
  24    -0.027515502185165
  25      0.11798825025794
  26     -0.19523594712341
  27     -0.23313077038299
  28    0.0040901682125757
  29    -0.054563696397204
  30     0.096969924174786
  31     0.089072596387972
  32     0.032678885966441
  33     0.097191989143815
  34     0.011666730400643
  35     -0.01857344264823
  36      -1.1912100278886
  37      0.37702860241601
  38      0.26172633983401
  39    -0.022396380252067
  40     0.073600916157923
  41      0.59494451792624
  42     -0.21294361438708
  43      0.17428895611913
  44      0.10989119876109
  45      0.25980454879877
  46      0.25549157894806
  47     -0.15869787524862
  48     -0.13464282561347
 Sym= A
 Ene=     1.424653206
 Spin= Alpha
 Occup=    0.00000
   1    -0.030439174569738
   2       -1.860258286285
   3       5.8934486464539
   4    -0.046535434425289
   5     0.074682764624489
   6     -0.02098978517785
   7       1.7778891872595
   8      0.88555654593252
   9     -0.04761587368155
  10    0.0098783333482569
  11    -0.033736090666654
  12      -2.4506563410908
  13     0.041830943038716
  14    -0.045598588187833
  15     -0.12334286758847
  16       2.0350034781837
  17     -0.46182055943466
  18      0.20284544225095
  19     0.011619291811687
  20       0.3038458285215
  21     -0.68749290633564
  22      0.15381141068519
  23     0.030626266121302
  24    -0.0094200190431015
  25    -0.086486881900799
  26     -0.69827789518736
  27    -0.069818383400419
  28    -0.024205070161711
  29    -0.025460514840942
  30    0.00078061701177082
  31    -0.0035405346870631
  32     0.087467511503318
  33     -0.31283276939713
  34     0.024045160558598
  35       0.2530344366056
  36      -1.7533514093554
  37     -0.12304991903922
  38      0.19229530624823
  39     0.003682653934504
  40     -0.45954177501613
  41      0.73647501186624
  42    -0.018302728682962
  43      0.10753741295062
  44     0.012811182017235
  45      0.11442945678585
  46     0.041405865933143
  47       0.0901530581022
  48     0.088837370190187
 Sym= A
 Ene=    0.8554975261
 Spin= Alpha
 Occup=    0.00000
   1     0.028872121307723
   2     0.032477306703807
   3      -0.6251891230096
   4      0.04437597773243
   5       0.3119768219827
   6      0.10731532506288
   7    -0.046209865449416
   8      -1.2800894142356
   9     -0.10427466969685
  10    -0.020287191773989
  11      0.69046851629529
  12     -0.90023757891508
  13      0.27010278347847
  14     -0.15691601158713
  15     0.027191097260331
  16     -0.75514063553455
  17       1.1783253955101
  18      0.09182274894641
  19    -0.026187168844906
  20      0.21900554791301
  21       1.3003373249253
  22     -0.39096334226933
  23     -0.02657508985185
  24     -0.22046634834006
  25      0.16773513788502
  26      0.19541201745904
  27     -0.20146659341177
  28     -0.12995301746012
  29     -0.35994068543429
  30      0.11443581383531
  31     0.072577605304443
  32     -0.11997770937951
  33     -0.61413791265448
  34    -0.032875562630662
  35      0.35458477004891
  36      0.89440530648245
  37      0.38961080708481
  38    -0.097695254233848
  39     -0.21029997174232
  40    -0.044594919190086
  41     0.063025769678922
  42     -0.16200481025901
  43     -0.10264881367996
  44     -0.35829289909915
  45      0.12782227994161
  46     0.080212249079946
  47    -0.094065684463826
  48      -0.5854685721269
 Sym= A
 Ene=     1.005247557
 Spin= Alpha
 Occup=    0.00000
   1     0.020882018983726
   2     -0.20067969414567
   3        1.371885480032
   4      0.44981768737166
   5      0.16713332310551
   6    -0.083481072160786
   7      -0.7416739259094
   8      0.25637864567324
   9     0.078082157505114
  10     0.019102576938261
  11      0.12596119756451
  12     -0.40177758817867
  13     -0.32739401516318
  14     -0.36463372944155
  15    -0.080093855953528
  16      0.68469583436164
  17      0.84238924166927
  18     0.069734404225724
  19     0.014058868437082
  20     -0.37891172046377
  21      0.78767698249789
  22    -0.040738329104546
  23     0.037122435866124
  24     0.043317676841411
  25     -0.65287866532431
  26    -0.0071012729410809
  27    -0.0018165719194701
  28     0.050550110662094
  29       0.1539274495572
  30     0.014533829501558
  31     0.085034102620048
  32     -0.32403213648016
  33    -0.058220190325358
  34     0.058396247962532
  35      0.66631865011196
  36      -2.2151743438545
  37      0.24156710303137
  38     -0.22282576481107
  39     0.043055979762691
  40     -0.64826860857346
  41      0.48289135079676
  42    -0.0037353134666724
  43      0.12632578281399
  44      0.22993553264015
  45      0.09133234003972
  46      0.16150638602793
  47      0.51140601608729
  48      0.29814757542696
 Sym= A
 Ene=    0.8617959043
 Spin= Alpha
 Occup=    0.00000
   1    -0.032075733252322
   2     0.009039085700173
   3      0.99021120585573
   4     -0.08676942718768
   5     -0.34003188253983
   6        0.434740331473
   7      0.03941981878289
   8      0.98107273544276
   9     -0.56761106140526
  10    -0.018347764263504
  11     -0.49861311192285
  12       1.1684016358092
  13     -0.09881200874192
  14     0.075519774155833
  15      0.32788855696701
  16      0.73407001731879
  17     -0.77644604040871
  18     -0.30618451107537
  19    -0.0034252995150549
  20      0.10276677748497
  21     -0.76499813396805
  22     -0.18200822588382
  23     -0.27721528625865
  24     0.098343084805559
  25     -0.24154061545857
  26      -0.8885828571374
  27      0.29849195645952
  28      0.24791363610172
  29      0.21752114198712
  30     0.068884423436403
  31     -0.10985311361671
  32     -0.24150895897581
  33     -0.48896494262615
  34    -0.017052904670055
  35      0.43984649705168
  36      -1.0157616915784
  37      0.19648314455243
  38     0.037374972924621
  39      0.11199737302086
  40     -0.39775110557062
  41      0.52686094266196
  42      0.35142268830101
  43      0.15367511046201
  44      0.11774613656858
  45     -0.04374190938483
  46     -0.20144305223912
  47       0.1625154804213
  48     -0.21821569639897
 Sym= A
 Ene=      1.05017929
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0079864757738122
   2       0.1349941923743
   3     0.014266072305773
   4     -0.21672389415732
   5    -0.0027206061368273
   6    -0.024989014002203
   7      0.30332453167396
   8      0.41170599388796
   9     0.017564222783004
  10    0.0023136594462239
  11      0.26644010965612
  12      -1.5902275759072
  13      0.19795368136938
  14      0.27159345667173
  15    -0.046597550728635
  16     -0.63624908860305
  17      0.54451231175598
  18     0.070458428960544
  19    -0.080433515549365
  20      -1.0095566851187
  21       3.0393364626588
  22      0.48743126805194
  23    -0.052349342491738
  24    -0.021131683877095
  25     -0.80475214099503
  26       0.7808149143852
  27    -0.045806993310736
  28     -0.26662069120258
  29     -0.34796899421574
  30     -0.23577779129665
  31     -0.29780287033189
  32     -0.55239101742727
  33    -0.085283413254208
  34     0.021302497536407
  35      0.52492966535079
  36      -1.1551780025053
  37      0.18972797324571
  38     0.091711842031099
  39    -0.018065523937233
  40     -0.54127777632191
  41     -0.03648270048785
  42     -0.03523388504028
  43     0.072028293409927
  44     0.058041453900909
  45     0.099305296579811
  46      0.10972878152373
  47      0.35799912584839
  48     0.015420656415267
 Sym= A
 Ene=    0.8390069321
 Spin= Alpha
 Occup=   -0.00000
   1    -0.037346005411114
   2     -0.09710267182384
   3     -0.45535165791493
   4     -0.20629630306937
   5      0.14529065773848
   6     -0.20331599731041
   7     -0.39842794341049
   8      0.44548314841671
   9      0.22824986985289
  10     0.027779550627798
  11     -0.97904935477837
  12       1.6700831544371
  13      0.11797152606813
  14     0.031980148881421
  15     -0.20281274312561
  16      -1.0838358893398
  17      0.26128740536154
  18      0.22685809401143
  19    -0.013213723566968
  20       0.0108853959712
  21     0.067046706756634
  22     -0.51906624699527
  23     0.087021318544154
  24    -0.038805287151444
  25     0.096936768379973
  26      0.10382532774221
  27     -0.15527650269243
  28      0.12385554910277
  29     0.013597840227927
  30      0.20404162059369
  31      0.14923964860298
  32     -0.23545962924468
  33    -0.040408116399798
  34     0.070028631498457
  35    -0.091383751805946
  36      -0.7351235157528
  37    -0.030222222425802
  38      0.26549361240096
  39    -0.038863002688927
  40     -0.80806529448364
  41      0.16735616187121
  42     -0.15574200697997
  43    -0.070506969007492
  44     -0.16653801850708
  45      0.01035164618987
  46    -0.030015399006596
  47      0.26002293619764
  48      0.25725324641838
 Sym= A
 Ene=    0.6820114011
 Spin= Alpha
 Occup=   -0.00000
   1    0.0083937427967217
   2     -0.13130646866427
   3     -0.19469350700551
   4     -0.13112659524398
   5     -0.29706235434656
   6      0.10370326508579
   7      0.23478155189962
   8      0.41463545016024
   9     -0.15717461208936
  10    -0.052553874234377
  11     -0.38005597255798
  12       1.4531069374522
  13       0.1927821839257
  14     -0.07428532384966
  15    -0.091374029108479
  16     -0.31048174540354
  17     -0.77350588054815
  18      0.32047871333129
  19     0.095728382845273
  20    0.0090454657201948
  21      -1.8206532977274
  22      0.05101123763855
  23     -0.13170535976031
  24     -0.30379777346297
  25      0.54781933293921
  26     -0.30972622614583
  27     -0.34229134574008
  28    -0.070153102893431
  29    -0.072635638558852
  30      0.28287926085274
  31      0.53195645642312
  32       0.2091649961129
  33      0.61404944979327
  34     0.017905618689458
  35      0.31272677660859
  36       -1.124781613568
  37      0.10046428353347
  38     -0.45999317459196
  39     -0.27881954654214
  40     -0.51142376894748
  41     -0.13852863844732
  42     -0.24524394414113
  43     -0.15232805534024
  44     -0.17821690873133
  45      0.16668444437427
  46      0.44086990915061
  47      0.31599476154705
  48      0.66617949982073
 Sym= A
 Ene=     1.064388496
 Spin= Alpha
 Occup=   -0.00000
   1     0.052136162915211
   2     -0.37020879687682
   3      -2.2733646987722
   4      0.41051831565016
   5     -0.23403167092384
   6     -0.12012312730774
   7      -3.1677408564526
   8       1.0460787707819
   9       0.3692371818697
  10    -0.058022839741441
  11     -0.56539703790153
  12       4.0109296624619
  13      0.30538258065184
  14    -0.053835884878552
  15      0.22947423710664
  16       -2.613274238368
  17     -0.37377609970259
  18     -0.48675349995897
  19    -0.011132102795227
  20     -0.34415403824073
  21      0.37035172892121
  22      0.26927460561446
  23     -0.29751301288555
  24     0.024770574427003
  25      0.12144310256052
  26      0.29464974369726
  27        0.120742280438
  28    -0.033809994669996
  29     -0.10197296888578
  30    -0.076805071142876
  31      -0.1092075600571
  32    -0.051138921409117
  33      0.20697797519295
  34    -0.0021765802250267
  35      0.21342871545357
  36      -1.1979828264281
  37    -0.088929528470893
  38      0.02193797885122
  39    -0.019872078835842
  40      0.40414695430129
  41      0.98564228702142
  42    -0.053557745112857
  43     0.071144452527148
  44     0.073013607476036
  45     0.089373073554056
  46     0.040987090725733
  47    -0.041433700283181
  48     -0.41645634292438
 Sym= A
 Ene=    0.6391822076
 Spin= Alpha
 Occup=   -0.00000
   1     0.060877782864989
   2     -0.30346542338962
   3     -0.48438846068533
   4      0.16936179375595
   5     -0.45550270039043
   6    -0.0049589039841391
   7    -0.028429084498103
   8      -0.3874382547477
   9     0.014020687889761
  10     0.058789181571224
  11     -0.53664156839228
  12      0.29169206157253
  13      -0.2259876740915
  14       0.3653811025401
  15    0.0068893351675471
  16     -0.21139418535663
  17      0.36058109853095
  18    -0.014760253993725
  19    -0.052598356633506
  20      0.18875424568989
  21      0.33298718130325
  22      -0.1336449090177
  23      0.38996575563636
  24    -0.001600434911168
  25     0.060911968419437
  26      0.22530285597466
  27    0.0011043328270529
  28    -0.026590068066845
  29    -0.097058559644996
  30    -0.025050714443352
  31    -0.091928686797877
  32     0.017628757851929
  33     0.022490299209092
  34    -0.056896090672279
  35      0.25260180175944
  36      0.38376462033402
  37       0.3258644413548
  38     -0.39400420899018
  39    -0.003184527238191
  40      0.13466443376728
  41     -0.18323997249518
  42    -0.0047210532535873
  43     0.055306939432918
  44    0.0051814309993977
  45     0.058727458979199
  46     0.009065784884121
  47     -0.11167719442775
  48     -0.19706075547254
 Sym= A
 Ene=    0.8364285646
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0062365864694566
   2      -0.2332794473036
   3       1.4816941483072
   4      0.16954823175775
   5      -0.1169426972361
   6     0.018608047415819
   7      0.28690974672532
   8      0.40341808708701
   9    -0.053436439876811
  10    0.0017608791529204
  11      0.65494501825357
  12      -1.4744138076487
  13     0.046347753896058
  14      0.46114540125482
  15    -0.026224436783394
  16      0.62544956194878
  17     -0.30109922330881
  18     0.056279256445002
  19    -0.036363809185601
  20      0.48164896937225
  21     -0.43198159543958
  22     -0.13142284442558
  23      0.25824358615897
  24    0.0061223823886461
  25     -0.59489249884024
  26     -0.31380175633895
  27    -0.004260884189176
  28      0.12621389696527
  29      0.25800780884755
  30      0.12031197782665
  31      0.23840768886686
  32     -0.13473179440563
  33     -0.42534589894336
  34    -0.019894928584075
  35      0.23817518701594
  36     -0.62616273102637
  37     -0.60110440158907
  38     -0.24227093187733
  39     0.011796659457566
  40     -0.15023362137567
  41      0.15396320123001
  42     0.017673327162477
  43     -0.18579959274483
  44     -0.13146763416202
  45     -0.19883724749569
  46     -0.14628643467054
  47      0.35800394535886
  48      0.41111324180212
 Sym= A
 Ene=    0.8265536209
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0027823770903892
   2     -0.46103641374316
   3      0.78482676662448
   4     0.097310870980359
   5      0.12242889299114
   6      0.48307737377282
   7     -0.18849346102994
   8      0.36898178485633
   9     -0.71612066573231
  10    0.0032737505515544
  11      0.37168302311962
  12     -0.96435776453189
  13       0.1440662474676
  14      0.24013856365808
  15      0.21164276936735
  16      -0.5272766379906
  17    -0.014924134086983
  18     -0.05169929595603
  19     0.018340469635948
  20     -0.28225401219969
  21      0.22748566348641
  22     -0.27554630209328
  23      0.19986285991228
  24     0.031587596192675
  25        0.427544759216
  26      0.74527619278545
  27       0.1809977759373
  28       0.0389141664734
  29      0.15961872408792
  30    -0.054607441562477
  31    -0.046137703346855
  32     0.099533319998239
  33      0.64403019596296
  34     0.078903116815243
  35     -0.32762801434231
  36     -0.99501823280779
  37      0.23207069530802
  38      0.17846377204905
  39     0.066315306001562
  40     -0.36644865363383
  41    -0.036261014190655
  42       0.3164574675085
  43      0.21059190235043
  44      0.28383283678008
  45     0.069333373414979
  46     0.097068218170157
  47     0.025462676740221
  48      0.56202379189017
 Sym= A
 Ene=    0.9965104179
 Spin= Alpha
 Occup=   -0.00000
   1    -0.019738024721709
   2     -0.26342494017587
   3       1.8184011982573
   4     -0.15447119709429
   5    -0.011916638928136
   6     -0.42438013427863
   7       1.4577386731055
   8    -0.044084077796992
   9       1.1378012694878
  10    0.0043522523615118
  11      0.37722016445607
  12      -2.0299473025709
  13     0.043060394830184
  14     0.050614150434887
  15      0.56480045047026
  16      0.96944491528324
  17    -0.0021635304293401
  18      -1.2831989398681
  19     0.027971198215659
  20     0.041556847648705
  21     -0.27921693981901
  22      -0.2399692064177
  23     0.057487128902241
  24      0.05684626072656
  25      0.11134768444556
  26    -0.036672696139336
  27      0.27936579509981
  28      0.10977763103549
  29     0.085669072498418
  30     0.018315369052362
  31      0.11625284022411
  32    0.0099609310059968
  33     0.053306910674476
  34      0.01825007968014
  35    -0.025842049683083
  36     -0.24373613243889
  37      0.15668498792432
  38    -0.053542105111523
  39    -0.069588156199789
  40     -0.51005048161236
  41     -0.31684299808013
  42     -0.21183016702458
  43    -0.025884619173146
  44     0.035258279185573
  45     0.055812455986477
  46    -0.0062789739455996
  47      0.12011248597536
  48      0.42808350447244


==> anc/me2n2_dmet_N2_natorb_r35.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
N   1   7     0.00000000000000     0.00000000000000     0.00000000000000
N   2   7     6.61404143597772     0.00000000000000     0.00000000000000
C   3   6     7.67369774562127    -2.56204043370867     0.00000000000000
H   4   1     8.88825771785724    -2.75161573605159    -1.66540070114287
H   5   1     8.88735397835163    -2.75195930759790     1.66599755649072
H   6   1     6.20892473375647    -4.02384315505211    -0.00060805710418
C   7   6    -1.05979406745572     2.56208192468698     0.00043463712512
H   8   1    -2.27520617480924     2.75161552092355    -1.66441761020785
H   9   1    -2.27256306922979     2.75204942046757     1.66699740462161
H   10   1     0.40505187451473     4.02377958270273    -0.00135914739710
[GTO]
1 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

4 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=   -0.8296095154
 Spin= Alpha
 Occup=    2.00000
   1      0.13997977366713
   2     -0.30319445232215
   3     -0.44026659253189
   4    -0.009750940694485
   5     0.031089878014006
   6    1.6999809842845e-05
   7     0.010946844922569
   8    -0.014408492259595
   9    8.4326914454605e-07
  10    -0.00069625043671397
  11    0.0024459491574112
  12    0.00026624547864046
  13    0.00030537649892917
  14    -0.0020076537602749
  15    5.1826707896468e-05
  16    0.0019956909699938
  17    -0.00077713439734355
  18    9.8935081060314e-06
  19    -0.00092479496796484
  20    0.0012634389572444
  21    0.0023636499112984
  22    -0.00026576954648496
  23    0.0018096817285107
  24    0.00032438528350177
  25    -0.0010691460024679
  26    -0.00058733369561296
  27    0.00016528294432698
  28    5.6087799787096e-05
  29    -0.00045611725077729
  30    0.00039946320572765
  31    -0.00019841593582982
  32    -0.00038193294079875
  33    -0.0026761749423892
  34     -0.13422938754282
  35       0.2551703659023
  36      0.35743053609411
  37    -0.081120865955355
  38      0.17369660443404
  39    0.00012029426737266
  40      -0.0196987192395
  41      0.02923074179623
  42    3.7821913353055e-05
  43      0.13610295305817
  44     0.047995314866605
  45      0.13621818436397
  46     0.048088066673473
  47      0.13728794974536
  48      0.04810308245822
 Sym= A
 Ene=    -1.102152362
 Spin= Alpha
 Occup=    2.00000
   1      -0.1605788898081
   2       0.3536179005849
   3      0.34044549077016
   4    -0.054686118858899
   5      0.12771289980955
   6    2.8544970816356e-05
   7    -0.023937166149054
   8     0.052442859168261
   9    1.2099085451104e-05
  10    -0.002171273797404
  11    0.0035498903906955
  12    0.0049662935175874
  13    0.00035504833566529
  14    -0.000185756967376
  15    1.3600558388194e-05
  16    -6.4401274535166e-05
  17    1.3784601876401e-05
  18    2.4905262191808e-06
  19    -0.0019822327440156
  20    0.0012085569302631
  21    -0.00098407080490967
  22    -0.0016020371201872
  23    0.00029677508376184
  24    8.4708589569902e-05
  25    -0.0011192414914898
  26    -5.5628094657078e-05
  27    4.337950738304e-05
  28    4.5526554679494e-05
  29    0.0003478058793144
  30    0.00013596860607684
  31    0.00041567204117911
  32    0.00038732634973452
  33    0.0010732540999919
  34     -0.14158984485382
  35      0.27545508483176
  36      0.21093967052038
  37     0.034959613332018
  38     -0.10001728814312
  39    3.0729162517352e-05
  40    -0.0085440155690195
  41    0.0087903939926918
  42    1.8327168303905e-05
  43     0.071558316917963
  44     0.002303552481629
  45     0.071616333170411
  46    0.0023469942692988
  47     0.068305760311838
  48    0.0025208167033417
 Sym= A
 Ene=   -0.5902783284
 Spin= Alpha
 Occup=    2.00000
   1    0.0033432320433259
   2    -0.0023997365790268
   3    -0.0042765357576056
   4    -0.0030349390555537
   5    -0.0011568153578832
   6    0.0090906523962452
   7    -0.00031330300804076
   8    -0.0026255740334466
   9    0.0017573808085554
  10    -0.0032108901594447
  11    0.0059573653058006
  12     0.021476934224614
  13    -0.064991587814174
  14    -0.023625879098415
  15    -0.0054236842099098
  16    -0.0064484173601389
  17    -0.0067589182233589
  18    -0.0010828175400269
  19    -0.0067224036896724
  20    0.0075699245173213
  21    -0.00068359282898519
  22     -0.40850964313419
  23     -0.18581510347773
  24    -0.033004523243224
  25      -0.2151273773716
  26       -0.107041528129
  27    -0.017963016116171
  28     -0.11942750604252
  29    -0.080448337315288
  30     -0.15237341045416
  31     -0.10316962906471
  32      0.27164670280771
  33      0.18338151778811
  34    -0.0022817728570961
  35    0.00066664767220619
  36    0.0052346552514216
  37     -0.00674130812937
  38    -0.0016214382700724
  39     0.056159093061955
  40     -0.01013622286548
  41    -0.0062882131349036
  42     0.029551823621453
  43    -0.030301657817211
  44    -0.027765598630431
  45     0.027749341885379
  46      0.01425772783162
  47    0.0019619843767273
  48    0.0086662938534595
 Sym= A
 Ene=   -0.4784988845
 Spin= Alpha
 Occup=    2.00000
   1     0.071838880644868
   2     -0.13777764501223
   3     -0.32849686725278
   4     -0.17050174860445
   5      0.45583164063471
   6    0.00052183768666373
   7     -0.10478365851827
   8      0.28939436087774
   9    0.00012388631971576
  10    0.00045453778911932
  11    0.0063018717549366
  12    0.0056839920577202
  13    -0.00025000258169633
  14    0.00033057203168041
  15    0.00023151398934513
  16    0.0081615925458145
  17    0.00020395492601864
  18    4.2093075138309e-05
  19    -0.0080723611045738
  20    0.00026879908299682
  21    0.0069214304564037
  22    -0.0010980625365459
  23    0.0012636225399589
  24    0.0014816801607131
  25    -0.0015406077866417
  26    -0.008567649561154
  27    0.00071446619677409
  28    -0.0026183975462815
  29    -0.0039901782483396
  30    -0.00098000882895015
  31    -0.0026860367147052
  32    0.0036821651877038
  33    -0.010402969118891
  34    -0.019411184341779
  35     0.058335858206425
  36     0.066827787382339
  37      0.14960638466596
  38     -0.32467549542023
  39    0.0028084299611012
  40     0.064451246896315
  41     -0.13438555874972
  42    0.0014295689998809
  43    -0.063389119464512
  44    -0.075827775745572
  45    -0.060337838211031
  46    -0.073526467707038
  47     -0.06607946319735
  48    -0.076400380699698
 Sym= A
 Ene=   -0.5863619643
 Spin= Alpha
 Occup=    2.00000
   1    -0.0041074203990265
   2    -0.0018225365622567
   3    -0.0044804476801593
   4    -0.007170978570914
   5    0.00054691134014585
   6    -0.071812861923714
   7    -0.0013102243901698
   8    0.00084593258163898
   9    -0.013653095558374
  10    0.0035623478054152
  11    0.00013263426061061
  12    0.00079320541397432
  13    -0.0073440940717401
  14    -0.0059069981401443
  15    0.0037152544328389
  16    -0.00016401609044547
  17    -0.0028053268341866
  18    0.0011384793788577
  19    -0.0083073535166385
  20    0.0014815375676861
  21    0.00053793526305586
  22    -0.052598521792729
  23    -0.021592404741068
  24     0.016967965857972
  25    -0.028215618714874
  26    -0.013232496887239
  27      0.01603226326193
  28    -0.019748746954892
  29    -0.0066078527768292
  30    -0.014455768160961
  31    -0.016069975572565
  32     0.033656141122377
  33     0.021709344459243
  34    -0.0078536942612228
  35    -0.0004372465100114
  36    0.0013257372431016
  37    -0.036071739918121
  38    -0.018513947552687
  39     -0.44698899969142
  40    -0.019900226674957
  41    -0.010964772124536
  42     -0.23119714531363
  43      0.24583674643597
  44       0.1801487158534
  45      -0.2231124145133
  46      -0.1667309104423
  47    -0.023902554756093
  48     -0.01554903667127
 Sym= A
 Ene=    -12.17484853
 Spin= Alpha
 Occup=    2.00000
   1      0.44223335114081
   2    0.0094357238258714
   3    -0.0069517980110367
   4    -0.0015166987001117
   5    0.0041032099866471
   6    -0.00051442532264804
   7    -7.0866461848222e-06
   8    7.2954072693007e-05
   9    -9.8681926612018e-05
  10     -0.14068096269206
  11    -0.0036446307487861
  12    0.0029762837937299
  13    0.00059573363157785
  14    -0.0020289376410564
  15    0.00015776821858551
  16     0.001106252832865
  17    -0.0028743477246918
  18    3.302455921153e-05
  19      0.85043426055659
  20     0.022360498839308
  21    -0.014534517858024
  22    -0.0018938250735245
  23    0.0015123016699224
  24    0.00093837699111087
  25    -0.0009127535695091
  26    -0.00032211713013195
  27    0.00053667537245773
  28    -0.0010820425754206
  29    0.0018468179618304
  30    -0.00018587919306317
  31    0.0024150512446051
  32    0.00043280868634659
  33    0.0026335583961912
  34     -0.23177046274931
  35      -0.0053732494235
  36    0.0072274798113506
  37    0.0012680154054899
  38    -0.0020455333010435
  39    -0.0031948203964136
  40    0.0010026079008512
  41    -0.0021567923200256
  42    -0.0016661514309006
  43    0.0011487141022291
  44    -9.4473089095194e-05
  45    -0.0021791470504375
  46    -0.0025314407130359
  47    -0.00022459257406931
  48    -0.0010525498230709
 Sym= A
 Ene=    -14.62817856
 Spin= Alpha
 Occup=    2.00000
   1      0.84574468555944
   2      0.01941422433551
   3    -0.006533360894377
   4    0.00015488763427365
   5    -0.00095904608340258
   6    -0.00021369240998143
   7    0.0018278142606308
   8    -0.0047670052655634
   9    -4.1855699362874e-05
  10      -0.2476555258991
  11    -0.0053707485914597
  12      0.00162131075865
  13    -0.00046577292750598
  14    0.0019332800917795
  15    9.2784946942606e-05
  16    -0.00025848186134655
  17    0.00043102682630141
  18    1.8913036444458e-05
  19     -0.44656687382966
  20    -0.011738083273836
  21    0.0056470814850466
  22    0.0016713424830299
  23    -0.00061054413956583
  24    0.00055946335865758
  25    0.0012896337591947
  26    -0.00057403305691123
  27    0.00031054964941176
  28    0.00034583491250606
  29    -0.0011553360454567
  30    0.00089580456047954
  31    -0.00078754872043687
  32    -0.00061200805933558
  33    -0.0016537658693111
  34       0.1242780715298
  35    0.0021230755153731
  36    0.0023567121325391
  37    -0.0018691154818137
  38    0.0013253254326407
  39    -0.0013220674430295
  40    0.00020071679737588
  41    -0.0020578109150358
  42    -0.00069253142692272
  43    0.0010593351468419
  44    0.0015989023635418
  45    -0.00031464541503059
  46    0.0005977116770663
  47    -0.00066128945660941
  48    0.00036684519473785
 Sym= A
 Ene=    -11.24760568
 Spin= Alpha
 Occup=    2.00000
   1    -0.012023817190694
   2    -0.00024893557333493
   3     -0.00345336208334
   4    -0.00017228170472488
   5    0.00083294129690042
   6    0.00065443551736341
   7    0.00027467365795463
   8    -0.00047169972183203
   9    0.00012510551299072
  10     -0.04907099714909
  11    -0.0011000613082473
  12    0.00015280685622642
  13    -0.00043666375191794
  14    0.0019868004385284
  15    -0.00014254000190153
  16    -0.00042778307885327
  17     0.001271418016349
  18    -3.1015723068803e-05
  19     -0.26235198540904
  20    -0.0073009221672536
  21    0.0037364486845847
  22    0.0023543019325111
  23    -0.00063628678811009
  24    -0.00083160336653218
  25     0.001264321406748
  26    -8.118192423556e-05
  27    -0.00049565318322891
  28    0.0011187779723118
  29    -3.0466380129243e-06
  30    0.00035891601537934
  31    -0.0004442839480756
  32    -0.00094866174617345
  33    -0.0013306919797691
  34     -0.95955045240381
  35     -0.02453691061041
  36     0.016010639061893
  37    0.00090852188608284
  38    0.00010712667589286
  39     0.004063464532821
  40    0.00023342381625161
  41    -0.00030117357034997
  42    0.0021123639832824
  43    -0.0024148313663536
  44    -0.0049435591052331
  45    0.0018296484681532
  46    -0.0018242988251358
  47    0.00036008088767762
  48    -0.0027677265752468
 Sym= A
 Ene=    -15.55511914
 Spin= Alpha
 Occup=    2.00000
   1     -0.28419314146671
   2    -0.0068859740488303
   3    0.0019728143599242
   4    -0.00011952946410139
   5    0.0006969131809467
   6    -0.00017070980788221
   7    -0.00087196058723244
   8    0.0020059135581155
   9    -3.4079347830679e-05
  10     -0.95321044186422
  11    -0.021253957685912
  12    0.0094090375426285
  13    -0.00062228217871773
  14    0.0012229035930921
  15    0.00032533173653666
  16    0.0016749049770917
  17    -0.0041102366064237
  18    6.2778369163993e-05
  19    0.0040060322375106
  20    0.00085318076542116
  21    -0.0055538238710931
  22    -0.00075229854657625
  23    0.00027177157758839
  24    0.0020114681892536
  25    0.00076019985102461
  26    -0.0028859342178767
  27    0.0010559542883214
  28    -0.00099742195861338
  29    -0.00099668352943948
  30    0.0010860012294476
  31    0.00051568183799199
  32    0.00056440023964937
  33    4.3871909529448e-05
  34     0.051336328751287
  35    0.0015612906097363
  36    -0.0024818789256376
  37    0.00070355395870725
  38    -0.00076926452063201
  39    -0.0010361031354731
  40    8.6617853929784e-05
  41    0.00064575030843173
  42    -0.00056782161738748
  43    0.00029775134373024
  44    0.0002420820680705
  45    -0.00073335618654186
  46    -0.00046144348936995
  47    7.8938162456381e-05
  48    2.6077746066181e-05
 Sym= A
 Ene=   -0.5847611185
 Spin= Alpha
 Occup=    2.00000
   1    0.00042521268459209
   2    0.00035901486639299
   3    0.0013555469507281
   4    0.0067739336006707
   5    0.0044812884962133
   6    -0.0015734362530687
   7    0.00018197639685204
   8    0.0020107283531639
   9    0.00013595447930629
  10    -0.0025024570039264
  11    -0.0041456577310799
  12    -0.0093006087749359
  13    0.0079353859680121
  14    -0.0073148219706557
  15    -0.071890201441541
  16    0.0025130175115601
  17    -0.0048944963555429
  18    -0.013637565721354
  19    0.00064077170468661
  20     0.001531398705987
  21    0.0029526976936624
  22     0.024699182268768
  23     0.018176998338177
  24     -0.44785820817134
  25     0.013966807264181
  26     0.010167406545516
  27     -0.23110092668838
  28      0.24324877379299
  29      0.17848831682247
  30     -0.22751847584718
  31     -0.17073414637313
  32    -0.018293904747583
  33    -0.012334920356119
  34    0.0010453629162321
  35    0.0013831606905275
  36    0.00029816441947454
  37     0.046468714921138
  38     0.019655207305381
  39    -0.015985592793256
  40     0.024873947392006
  41     0.012022822673401
  42    -0.00097443023922009
  43    -0.00053434930771256
  44    0.0074692448462944
  45    -0.029848677857833
  46     -0.02765530908959
  47     0.030096270690458
  48     0.019424187873474
 Sym= A
 Ene=   -0.4785208001
 Spin= Alpha
 Occup=    2.00000
   1    -0.0012143422993412
   2    0.0062091848868448
   3    0.0069178940319616
   4    0.0049369089710212
   5    0.00062309438828842
   6    3.6357809484085e-05
   7    -0.0075498444459131
   8    -0.0001245676003889
   9    -1.8963331769952e-06
  10     0.068113855598056
  11     -0.13268419174807
  12     -0.32262493407366
  13      0.17051086427387
  14     -0.45594925528022
  15    0.0019462906553913
  16      0.10476599250027
  17     -0.28910019967955
  18    0.00036668970260953
  19    -0.030630367919369
  20     0.060122832141692
  21     0.068197553392113
  22     -0.15116353723908
  23      0.32482671949342
  24     0.012148109345284
  25    -0.064471464285167
  26      0.13399929879557
  27    0.0062699322866525
  28    -0.068449374367186
  29    -0.080242856740155
  30    -0.055678028243349
  31    -0.070773062074152
  32    -0.064347563664139
  33    -0.074976701959505
  34    -0.0024005143615982
  35    0.00055530384728462
  36    0.0064746270103221
  37     0.028812659520404
  38     0.011983514792359
  39    0.00039338479068233
  40     0.016166871871398
  41      0.01598090072008
  42    -5.9082133397232e-06
  43    -0.011496206343078
  44    -0.010009786708101
  45    -0.010710966880837
  46    -0.0090481114686002
  47     0.022284225632422
  48    0.0023403106707312
 Sym= A
 Ene=   -0.5898133417
 Spin= Alpha
 Occup=    2.00000
   1    0.0015608678493476
   2    -0.0059511145986258
   3    -0.020966898517712
   4    -0.064316779913954
   5    -0.024666383624453
   6    0.0061803893072406
   7    -0.0067525940448393
   8    -0.0072943421053112
   9    0.0012135966306871
  10    0.0023130864262873
  11    -0.0061427357368136
  12    -0.017530324851964
  13     0.010836483279178
  14    -0.031965885390121
  15    -0.0082187198002787
  16    0.0071931357788027
  17    -0.022558836489533
  18    -0.0015975394770112
  19    0.00083211677607007
  20    0.0022163436005286
  21    -0.0018570067916057
  22    -0.0044994618858255
  23     0.027482597808505
  24    -0.050652519705502
  25    -0.0078508516016885
  26     0.006573974545627
  27    -0.026781794493214
  28     0.026858147191445
  29     0.023031703799791
  30    -0.025277888514615
  31    -0.014462763369294
  32    -0.015668124195812
  33    -0.019927665343727
  34     0.002229192863803
  35    -0.0084359037281199
  36    0.0003884998062905
  37     -0.40773919486657
  38     -0.18473096984833
  39     0.037841659576195
  40     -0.21436467017286
  41     -0.10582333714177
  42     0.020379279148854
  43      0.11651715097251
  44     0.078463492791826
  45      0.15443662997486
  46      0.10497793774353
  47     -0.27099858887834
  48     -0.18391491421051
 Sym= A
 Ene=    -1.102040286
 Spin= Alpha
 Occup=    2.00000
   1    0.0011953912363171
   2    -0.0021054207531335
   3    -0.00020836957604931
   4    0.00074822891230221
   5    -0.0025894659672464
   6    4.0188798708228e-05
   7    0.00069745901269909
   8    -0.0013021164778375
   9    7.3253662634183e-06
  10     -0.16121913533494
  11      0.35574043961099
  12      0.34491525762665
  13     0.052673136252109
  14     -0.12276002470721
  15    -1.7779374440022e-06
  16     0.022795301907821
  17    -0.049344709682349
  18    -2.5502184120714e-07
  19     -0.14270780169297
  20      0.27426115717647
  21      0.20949437788643
  22     -0.03432669270098
  23     0.096482040636991
  24    -7.372662239209e-06
  25    0.0087775759549604
  26    -0.010405244979925
  27    -8.6147559381928e-06
  28     0.071696161401798
  29    0.0028372472935072
  30     0.071695559311024
  31    0.0028447586528603
  32     0.069285652622752
  33    0.0036178047947416
  34    0.00077276710226657
  35    -0.0034454489814062
  36    -0.0046683124790199
  37    0.00058008455726026
  38    0.0017117614751825
  39    0.00025237322478312
  40    0.0010186077326144
  41    -6.5523430436843e-05
  42    0.00013138973194762
  43    -0.0010609703042081
  44    0.00042028582090259
  45    -0.00079593114385633
  46    0.00061525888002494
  47    -0.00083880478927284
  48    0.0011753641320018
 Sym= A
 Ene=   -0.8296020858
 Spin= Alpha
 Occup=    2.00000
   1    0.00043935571968877
   2    -0.0020169843482402
   3    0.00042427164840527
   4    0.00059656115034204
   5    -0.0020514714626007
   6    -0.00010460956131356
   7    0.0020606069082492
   8    -0.00080117071730823
   9    -1.926022263421e-05
  10     -0.13973357135488
  11      0.30291749244086
  12      0.44070777219098
  13    -0.010466438557798
  14     0.033051317659424
  15    -0.00016872205698348
  16     0.010508415320513
  17    -0.013219570715377
  18    -3.1610028302759e-05
  19      0.13439761436355
  20     -0.25597599237706
  21     -0.35810995912223
  22    -0.080375562837936
  23      0.17234580309294
  24    -0.0010626740542584
  25    -0.019392133594249
  26     0.028805258287556
  27    -0.00053682144028674
  28     -0.13549026835078
  29    -0.047343622932841
  30     -0.13662445107633
  31    -0.048204671543881
  32     -0.13725245525088
  33    -0.047837371186283
  34    0.00066223319411612
  35    -0.0015086837830203
  36    -0.0027720002264122
  37    0.0013195993722699
  38    0.0023840489770398
  39    -0.00066467487072865
  40    -0.00026385088178681
  41    -0.00021096185479761
  42    -0.00032439629956435
  43    -0.00049477348430728
  44    0.00024463707122509
  45    -0.0012210121635361
  46    -0.00032568654602499
  47    0.0012602111495464
  48    0.0033620694879359
 Sym= A
 Ene=   -0.1406929317
 Spin= Alpha
 Occup=    1.09408
   1    0.0001561180502103
   2    -0.00027448470369981
   3    -0.0029696699497155
   4      0.43384682143398
   5      0.17064738699984
   6    3.0516144529036e-05
   7      0.31591518446766
   8      0.12222278419468
   9    2.370168803396e-05
  10    0.00015565720178577
  11    -0.00027319278922684
  12    -0.0029692557246143
  13     -0.43385867410845
  14     -0.17061717925798
  15    -1.0689812410112e-06
  16     -0.31592342394305
  17     -0.12220095107429
  18    1.1974261098808e-07
  19    -0.00018662998151601
  20    0.0041740912255494
  21    -0.0036334062400119
  22     0.055671513176013
  23     0.020478607422339
  24    -8.171145003916e-06
  25    -0.00076899212232645
  26    0.0034202129199124
  27    -1.3114698400838e-05
  28     0.030402559912005
  29     0.050494207769816
  30     0.030383305643399
  31      0.05046438750075
  32    -0.058694487485559
  33    -0.090744810927936
  34    -0.00018573256263122
  35    0.0041725601804995
  36    -0.0036463557015734
  37    -0.055663388202499
  38    -0.020483522364431
  39      9.2322967666e-08
  40    0.00077536942190019
  41    -0.0034234549314346
  42    5.6141640817127e-06
  43      0.03044235055148
  44     0.050577780557653
  45     0.030338773877227
  46      0.05038241161567
  47    -0.058693727059032
  48    -0.090736592855119
 Sym= A
 Ene=   -0.1280532641
 Spin= Alpha
 Occup=    1.04639
   1    -8.4871538445772e-07
   2    2.7259902193899e-06
   3    3.0476876607708e-06
   4    1.0584358707982e-05
   5    7.1436011293784e-05
   6     -0.47164422806228
   7    4.6032318311033e-06
   8    5.1686311045227e-05
   9     -0.34032871448116
  10    -3.3031185138461e-07
  11    5.5237521519299e-07
  12    4.8665720742837e-06
  13    2.001996198226e-06
  14    4.6588369976217e-06
  15     -0.47163959026956
  16    3.4591504202196e-06
  17    1.2702079784659e-06
  18     -0.34032773708463
  19    5.4033613206104e-07
  20    -1.6962478892715e-07
  21    -1.1191497549818e-05
  22    -7.4123009352308e-06
  23    -2.4968166129718e-06
  24     0.062861926336053
  25    -1.1670077094633e-05
  26    -9.9180128701516e-06
  27    0.0022523639140834
  28    -0.049941643605627
  29    -0.088132737626028
  30     0.049965477681508
  31     0.088182711895404
  32    -2.0692845288098e-05
  33    -3.7865423056821e-05
  34    -1.3627205278384e-06
  35    6.2146107402106e-06
  36    2.6428614754867e-06
  37    -4.7206757075552e-06
  38    -6.7547221065782e-06
  39     0.062875785971593
  40    -3.1730451327083e-06
  41    4.5075329727065e-06
  42    0.0022762619219194
  43    -0.049912986779795
  44    -0.088089625339729
  45     0.049960773230778
  46     0.088154132364054
  47    -4.7902043165279e-05
  48    -7.5184356113048e-05
 Sym= A
 Ene=   -0.1040091474
 Spin= Alpha
 Occup=    0.95361
   1    -1.2970466710543e-06
   2    3.4860449941671e-06
   3    1.2709503145791e-05
   4    1.0943880076411e-05
   5    7.4480034161016e-05
   6     -0.48296963714729
   7    3.1924828210467e-06
   8    5.8331148745015e-05
   9     -0.34705571177636
  10    3.1984098923852e-07
  11    -7.0743726674816e-07
  12    -3.7904157315865e-06
  13    -1.8765376869572e-06
  14    -4.4918262196174e-06
  15      0.48296466128634
  16    -3.433124263663e-06
  17    -1.1101742088833e-06
  18      0.34705338191101
  19    -8.8661747026216e-07
  20    -1.6322619496231e-06
  21    1.9071347504801e-05
  22    8.1093216151939e-06
  23    2.8450010166188e-06
  24     -0.10748172516067
  25    1.5730128086388e-05
  26    6.6497267285651e-06
  27    -0.084288980450272
  28     0.020507152692694
  29     0.012543001163575
  30    -0.020524553461072
  31    -0.012574815885931
  32    1.1811157725465e-05
  33    1.1060678073116e-05
  34    -1.6923217286671e-06
  35    2.1133152789273e-05
  36    -8.7345944485322e-06
  37    -6.1718120977834e-06
  38    -1.5092250505665e-05
  39      0.10749876784404
  40    -1.8106129794059e-05
  41    -8.5242609855818e-06
  42     0.084336261051933
  43    -0.020484131333181
  44    -0.012519684152548
  45     0.020499702792668
  46     0.012490628688101
  47    -6.5312437702031e-06
  48    3.2066466627923e-06
 Sym= A
 Ene=  -0.09117554846
 Spin= Alpha
 Occup=    0.90593
   1    -0.003529023088804
   2     0.011707482568994
   3    0.0010290796028367
   4      0.45966422598691
   5      0.16949101754967
   6    3.0167796879787e-05
   7      0.32350426944243
   8      0.11918973672489
   9    2.2641808155814e-05
  10    0.0035299734496456
  11    -0.011709019134702
  12    -0.0010444299583738
  13       0.4596748105776
  14      0.16946141780314
  15    1.211850136814e-06
  16      0.32350860830315
  17      0.11917638257356
  18    3.1264290535039e-07
  19    0.0025925169604803
  20    -0.011672995790567
  21    -0.032629231028263
  22      -0.1012721346357
  23    -0.026788698708158
  24    7.920758424287e-06
  25     -0.07769784013065
  26    -0.031815299897448
  27    1.1703436290646e-05
  28    -0.012226408750271
  29     0.012532224267539
  30    -0.012223837649135
  31     0.012517576999027
  32     0.025908908366256
  33     0.023816395796555
  34    -0.0025917246829818
  35     0.011652943287222
  36     0.032650799109219
  37     -0.10126932121654
  38    -0.026794906595199
  39    -2.2916071898132e-06
  40    -0.077696380742326
  41     -0.03183357209529
  42    1.496267245401e-05
  43     0.012245566725582
  44     -0.01249120987803
  45     0.012187383534646
  46     -0.01256634901824
  47    -0.025899888237231
  48    -0.023803056692319
 Sym= A
 Ene=    0.8422738764
 Spin= Alpha
 Occup=    0.00000
   1    0.0091514123631379
   2     -0.11737867540874
   3      0.16070446333719
   4     -0.64012499365404
   5     -0.32534504094882
   6     -0.17192424594795
   7      0.74011965459314
   8      0.36246170650047
   9      0.16418964456411
  10    0.0033149578529691
  11    -0.065251387235349
  12      0.15219542825268
  13      0.31457436169171
  14      0.26481657109317
  15     -0.16037704396611
  16     -0.25179554167722
  17     -0.28675344880375
  18      0.14915830525578
  19    -0.033857996114461
  20      0.20958577527006
  21     0.023585769802162
  22     -0.15547452252595
  23     -0.12098206678645
  24     0.091644145729767
  25     -0.12257150826054
  26     -0.18253755864091
  27      0.11792297641715
  28      0.12943373548329
  29      0.15367987103886
  30     0.014574445813304
  31     -0.16470983743855
  32     -0.16672993823602
  33     -0.44764172336468
  34    0.0076202999983507
  35     0.038113978099604
  36     -0.30048662869377
  37      0.15388795633527
  38     -0.03790038030258
  39     0.091110065521201
  40     -0.05555520300933
  41     0.014730830480532
  42      0.11206280850126
  43      0.10210771850358
  44      0.36523262013419
  45    -0.010721678044594
  46      0.04904798924402
  47    -0.031972372039266
  48     -0.13640919228338
 Sym= A
 Ene=    0.7740885819
 Spin= Alpha
 Occup=    0.00000
   1     -0.02670200943112
   2      0.95587381913282
   3      -1.6456889179377
   4     -0.25180677875666
   5     -0.11414749978058
   6     -0.15656499383926
   7      0.48825204058094
   8     -0.44366785586082
   9      0.23898978574523
  10    0.0096359504437842
  11    -0.073218825720153
  12     -0.03125265952511
  13    -0.079019846102175
  14      -0.2779143259085
  15      0.20552376365917
  16       0.1103722542746
  17      0.36962646889198
  18     -0.23301211551269
  19     0.029126683061344
  20     -0.18683539457545
  21     0.095617170069568
  22    -0.048331306674522
  23     0.058285030231343
  24    -0.050615221845475
  25      -0.2057948700462
  26    -0.031775787940343
  27    -0.016685857571619
  28    -0.025662696552132
  29      0.11328548064035
  30     0.024767917137929
  31      0.28524746944598
  32     0.014588351782304
  33    -0.089233241683215
  34      -0.1070237136279
  35      0.25286436754329
  36       1.8696154794958
  37     0.036569171224316
  38      0.22001995402608
  39    -0.067653067459233
  40       0.1714903103422
  41      -0.3563870201379
  42     -0.20218298571739
  43     -0.12156462648061
  44     -0.60734890720441
  45    -0.0057279112786074
  46     -0.35972362780282
  47     -0.23421644746531
  48     -0.65245856751935
 Sym= A
 Ene=    0.5740491869
 Spin= Alpha
 Occup=    0.00000
   1    -0.018912936469318
   2      0.24962971284824
   3     -0.16446341421388
   4     -0.24730732595766
   5     -0.14602426486706
   6    -0.024245074194346
   7      0.52060266845223
   8      0.30383728755926
   9     0.016126489235178
  10    -0.019931312734462
  11     0.015936752211583
  12      0.36965178501526
  13      -0.1832020702665
  14      0.01423699011646
  15     0.065111689473186
  16      0.19846906663031
  17     -0.33159921479477
  18     -0.10045460665549
  19    -0.042018243127672
  20       0.3329888426553
  21    -0.016728997369928
  22      0.33440153415655
  23    -0.055736162165309
  24     0.031016979870595
  25       0.6413935973079
  26     -0.13521280790394
  27     0.089972097798951
  28    -0.088584917884199
  29     -0.56418523222736
  30     -0.14093925343152
  31     -0.67773244068301
  32      0.23253398837447
  33      0.26631832590176
  34    -0.0044649821216853
  35     0.090362387931047
  36    -0.020317402792603
  37     -0.32644288527933
  38     -0.15356453762951
  39      0.02663386238944
  40     -0.82396179967391
  41     -0.25816655817324
  42     0.043938514600843
  43     -0.15522732224016
  44     -0.35338258165737
  45     -0.19085197157687
  46     -0.44682166477586
  47      0.37439507232691
  48      0.63500833387386
 Sym= A
 Ene=    0.7890855321
 Spin= Alpha
 Occup=    0.00000
   1    0.00098241543356057
   2       0.3079996036865
   3     -0.65157308876948
   4      0.24045535905897
   5      0.19222889229884
   6     -0.36557303199015
   7     -0.21030185065151
   8     -0.51921820825294
   9      0.31166287790237
  10    -0.014083142556176
  11     -0.40749207782894
  12        1.107089852196
  13      0.05645296657699
  14      0.30100958360463
  15      0.24428954745875
  16      0.10272716724728
  17     -0.90407386401354
  18     -0.48352868804549
  19     0.026634979406907
  20    -0.020987312440321
  21      -1.0236725757318
  22     0.068479748601917
  23    -0.089880884547379
  24      0.29820611423465
  25      0.29384434244572
  26     -0.37668550867596
  27       0.7049947698502
  28      0.26479560923069
  29      0.57908833694107
  30     -0.19613614727941
  31     -0.49575142272177
  32     0.095138717799578
  33      0.12200388162159
  34     -0.01888309229095
  35     0.063950585712355
  36      0.50057687219305
  37     0.029478169412367
  38     -0.04204795922417
  39      0.26924233586391
  40      0.22705332061825
  41     -0.15405936128835
  42      0.39219075609808
  43      0.16802739364019
  44      0.43322476202766
  45      -0.1823420025125
  46     -0.51297259701631
  47    -0.067708170550412
  48    -0.068752344427216
 Sym= A
 Ene=     1.099945439
 Spin= Alpha
 Occup=    0.00000
   1      0.04400145974744
   2     -0.94302829737649
   3       1.2043435885561
   4     -0.33487232913524
   5      0.36687694430056
   6    -0.082530060236443
   7      0.34463136835888
   8     -0.23863069426518
   9     0.085121242035127
  10    -0.0045697035197078
  11        0.143796144828
  12      -0.2033604614772
  13     -0.48102855515474
  14     -0.14865960614914
  15      0.22562581609323
  16      0.66747125051964
  17      0.26261920054145
  18     -0.31670743632672
  19    -0.018634676330345
  20     0.017218574780167
  21      0.30095706546099
  22    -0.050042177331038
  23    -0.054490200526301
  24     0.052528264647607
  25     -0.34839003141123
  26     -0.15898620975107
  27      0.20061548464042
  28     0.077153090073119
  29     0.082298340949932
  30    -0.024831677705749
  31     -0.11601078968579
  32     -0.10582892532886
  33     -0.31348763960632
  34    -0.0064539122545143
  35      0.21498515075077
  36    -0.088542931073466
  37    0.0049734043413448
  38     0.086746210674701
  39     0.037974113966845
  40     -0.12286776111685
  41      0.27949205954992
  42     0.042708971126444
  43     0.049201715791249
  44    -0.059009498719631
  45    0.0030488835115107
  46     -0.19251966153439
  47    -0.021594506784649
  48     -0.22123206865642
 Sym= A
 Ene=     0.940389684
 Spin= Alpha
 Occup=    0.00000
   1    -0.011679009197147
   2    -0.0056556630774972
   3      0.14649865832001
   4      0.14231907684801
   5      0.13317324387234
   6     -0.61499088971635
   7     -0.24182664425318
   8    -0.0016863235089212
   9      0.79968234212513
  10    -0.020996418990585
  11     0.060940511250924
  12      0.16618873103081
  13     -0.12662422465626
  14     -0.11859178456802
  15      -0.6152825948338
  16       0.2623643658548
  17     -0.08898588596967
  18      0.80003262865322
  19    -0.0061542763017991
  20     0.020373554569582
  21     0.080949359531933
  22     0.066994218937436
  23     -0.20035279427777
  24    -0.046216947542043
  25    -0.032620325128545
  26     -0.20667986937163
  27     -0.35251179003953
  28    -0.063878487148426
  29     -0.22273062119526
  30     0.074159045977277
  31    -0.022160131625757
  32     -0.04133018358736
  33      -0.2036998151073
  34    -0.0011438026006871
  35    -0.033382838999581
  36      0.10305269842847
  37    -0.047931541278002
  38      0.13408774422185
  39    -0.046176445196173
  40     0.049551775138764
  41      0.14535078352252
  42     -0.35238604669509
  43    -0.070697701139276
  44     -0.17416910927871
  45     0.067281040312892
  46     0.026367416789837
  47    -0.025566266570023
  48     -0.14551776329091
 Sym= A
 Ene=     1.164173272
 Spin= Alpha
 Occup=    0.00000
   1     -0.05054825758347
   2     -0.28179332599132
   3       2.4084298382354
   4     0.043263773966923
   5     -0.01604585690897
   6    0.0043275961007024
   7     -0.59579970739788
   8       1.1982716056648
   9     -0.02423455034578
  10    -0.004508525425478
  11    -0.053332837187999
  12      0.46973288179303
  13     0.027052056151297
  14     -0.15549152641155
  15    -0.033172305764498
  16     0.027875955245401
  17    -0.023357469307037
  18     0.024415974952955
  19     0.038903304868081
  20      0.66045452831343
  21      -1.7727044223131
  22     -0.14188047975675
  23     0.045725375048632
  24     0.030867965347873
  25      0.19309073371757
  26    -0.057039355317464
  27      0.04868019038864
  28      0.18663036772648
  29      0.30586128837607
  30       0.1454764230567
  31      0.19704384193324
  32    -0.057397126841512
  33      0.66337454034639
  34     0.097466489873082
  35       1.7103714817757
  36      -5.1280883246698
  37       0.1358844055513
  38     -0.21811991689457
  39     0.032537931745783
  40     -0.37217624816844
  41        1.394663964658
  42     0.067993893163214
  43       0.4401585004632
  44      0.71556130313059
  45      0.39234342274752
  46       0.5988401343628
  47      0.18562202733093
  48       0.6545179903142
 Sym= A
 Ene=     1.061018617
 Spin= Alpha
 Occup=    0.00000
   1     0.010014556143279
   2     -0.17793244927379
   3     -0.18112084844679
   4      0.12742911344786
   5     -0.15650777162101
   6    -0.010784647158825
   7    -0.082907608154911
   8      0.10067533881256
   9    -0.012996798393064
  10    -0.029484767689364
  11      -0.1001247400101
  12       1.5978378215539
  13     0.084562070679105
  14      -0.2199267848114
  15      0.03922916222562
  16       0.2558733743754
  17     -0.43418627160125
  18    -0.078092211105268
  19     0.068778015899827
  20        1.528008624007
  21      -3.7368019798807
  22      -0.1103085574795
  23      0.37209250201929
  24     0.049555338863936
  25      0.12115774083871
  26      -1.1907655404609
  27       0.1164613285975
  28      0.35120246446299
  29      0.65376229264496
  30      0.27474278869253
  31      0.47500417289736
  32      0.22811496113296
  33      0.22480592135017
  34    -0.034941395150246
  35     -0.47017981078087
  36       1.0692700137304
  37    0.0035249392914013
  38      0.33363537665846
  39     0.047164582925353
  40    -0.090929256517875
  41     -0.44044649332638
  42     0.091394620553327
  43    -0.038126835801865
  44     -0.23032198986775
  45     -0.10568662857078
  46     -0.39904188553013
  47     -0.21065505551657
  48     0.081500735206234
 Sym= A
 Ene=    0.8901108789
 Spin= Alpha
 Occup=    0.00000
   1     0.022781992446743
   2      0.52285136910736
   3      -1.5038625462935
   4     -0.31190554195044
   5      0.31631313872812
   6     0.054084804663789
   7      0.74129059031331
   8      -1.0853219104717
   9    -0.031135758861183
  10    -0.041567729646664
  11      -0.1379531791503
  12       1.4508342389714
  13      -0.1926499296691
  14      0.29103789413292
  15     -0.17972249892893
  16      0.60221764163786
  17      -1.2099239906545
  18      0.27390962001392
  19      0.10769776572542
  20      0.44183233941619
  21      -3.3199796466928
  22    -0.023104201125479
  23      0.17876011634682
  24    -0.079872478339227
  25      0.24503579076918
  26     -0.72767950054942
  27     -0.23686190317182
  28      0.14296551329618
  29      0.47495022133925
  30      0.27952212511511
  31       0.7689807977679
  32      0.21450750948906
  33      0.68965197688618
  34    0.0096335031790117
  35     0.022710545297443
  36      0.64607317397913
  37      0.10733908544344
  38     -0.22071398119435
  39    -0.068864870517213
  40     0.054382317880285
  41     -0.88799626152841
  42      -0.1167757442278
  43    -0.078596817712493
  44      0.01315322136873
  45     0.015576984987426
  46      0.25766690769312
  47    -0.062943160974756
  48      0.55991844448544
 Sym= A
 Ene=    0.8453661849
 Spin= Alpha
 Occup=   -0.00000
   1    0.0016515227775733
   2      -0.2137248831073
   3      0.50432485545916
   4    0.0098153911161702
   5    -0.040908010218133
   6     -0.52954512489334
   7     -0.09284352596541
   8       0.2785317590291
   9      0.80337093256468
  10    -0.0041708686621965
  11      0.13066299116493
  12     -0.13514921215613
  13      0.17237761625118
  14     0.096384563510426
  15      0.54118926877111
  16     -0.23933614353206
  17    -0.087577578172549
  18     -0.59261662951132
  19    0.0065047900611359
  20      0.12140039427728
  21     -0.30426048930568
  22    -0.017002950412512
  23      0.05313344685295
  24     -0.17197651578027
  25      0.10290288519659
  26     0.099913384670545
  27     -0.12228483331292
  28    -0.076083120428199
  29      -0.2404202209528
  30      0.11315590208273
  31      0.35152959780353
  32     0.016310779648214
  33      0.19551642362153
  34      0.04698022587126
  35    -0.030354949904441
  36     -0.94700766416926
  37     0.010241877099947
  38    -0.092354394509305
  39     -0.22239766640717
  40    -0.096271797319586
  41      0.10276047147187
  42     -0.67072867422895
  43     -0.14573637960715
  44     -0.16180356545299
  45      0.23724636955914
  46      0.65503879369237
  47      0.08349420741244
  48      0.33727825574814
 Sym= A
 Ene=    0.7020592099
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0098138796841863
   2     0.035694849884338
   3     0.026424611480965
   4     -0.11457379255325
   5     -0.34693286608144
   6     -0.20789651937999
   7      0.16387404725153
   8      0.53788812782789
   9      0.19599773247197
  10     0.030810258384523
  11    -0.093529097988718
  12     -0.40684530355219
  13     -0.34952791960589
  14     -0.37894994689295
  15    -0.039114104831359
  16      0.33215650894453
  17      0.75054653849919
  18    -0.024063292651258
  19     0.041620673722599
  20     -0.36841613385223
  21      0.22817982419788
  22    -0.054337165889587
  23      0.17954570411675
  24      0.12526887899606
  25     -0.34786912578028
  26      0.33487284108039
  27      0.23668786731718
  28     0.085382537630729
  29      0.51180253601011
  30    -0.092071775711819
  31     0.067717798223695
  32    -0.023899163666618
  33          0.3013925767
  34     0.053734840115713
  35     -0.39387223596438
  36     -0.58487990330481
  37    -0.022389906944102
  38     -0.10136027316948
  39       0.1172531191812
  40     -0.14386078498099
  41     -0.18731232327516
  42       0.1502431526437
  43     0.064381772116621
  44      0.48965322808995
  45     -0.08240106430755
  46     0.081292787733679
  47       0.1084134067231
  48      0.45619442297639
 Sym= A
 Ene=    0.6334156129
 Spin= Alpha
 Occup=   -0.00000
   1     0.029984815669728
   2     -0.19741708059072
   3     0.011565636263475
   4       0.1591019618248
   5     -0.20128175889485
   6     -0.12150903806019
   7    -0.041771370113875
   8    -0.097304925154405
   9      0.16707896190814
  10     0.074296589964873
  11     -0.47182041984199
  12    -0.012791099715703
  13     -0.26761195936767
  14      0.52069142754631
  15     -0.12685340244443
  16    -0.046288466923014
  17       0.1797789358439
  18      0.17408950690523
  19    -0.074489714626927
  20       0.3210313436798
  21      0.19855301904158
  22     -0.18348880225823
  23      0.61371817641033
  24    -0.025435807873981
  25     0.025399983836434
  26      0.20084170026597
  27     -0.10486437398913
  28    -0.054613651081429
  29     -0.13633267957833
  30    -0.0029996910676976
  31    -0.038092718907553
  32     0.087361871400071
  33     0.070342424896372
  34    -0.057889525600708
  35      0.25504932119864
  36      0.32687808768855
  37     0.035222528474916
  38      -0.1935128966469
  39    -0.025241663407884
  40    -0.052079062485637
  41     -0.03643781701206
  42     -0.10215769666502
  43    -0.051970703989776
  44     -0.27528600191461
  45    -0.0012806191559399
  46      -0.1780481135883
  47      0.01551282682163
  48    -0.087925657969281
 Sym= A
 Ene=    0.9717059198
 Spin= Alpha
 Occup=   -0.00000
   1     0.032830191287491
   2      0.14354873059385
   3     -0.87292267836187
   4     -0.15012527965751
   5      0.47196743520894
   6     -0.10524438712723
   7      0.40305901015852
   8      -1.0480519298479
   9      0.10801775105908
  10     0.043441383868111
  11     0.037952970172168
  12     -0.87082564613502
  13      0.50372121724055
  14     -0.46452775631628
  15     -0.10856013603105
  16     -0.92436226879615
  17       1.0971961476809
  18      0.11238268475703
  19    -0.0052834101647709
  20    -0.053234562865418
  21       1.1239144949624
  22     0.043351835962402
  23      0.20954555194731
  24     0.042247574665517
  25      0.15941432458322
  26      0.65019563716198
  27     0.039796164348988
  28     -0.09930573295901
  29    -0.054705849970015
  30     -0.14818556828628
  31     -0.19931181513631
  32     0.092244904566731
  33      0.25553655425246
  34    -0.0063304631763597
  35    -0.047504673905471
  36      0.98993779489298
  37    -0.034966410704067
  38     -0.18071552254431
  39     0.042312702167876
  40    0.0042631853396631
  41     -0.49977041921708
  42     0.041249290813233
  43     -0.07129529259237
  44    -0.026707929308088
  45     -0.12061245571146
  46      -0.1715830500539
  47     0.057114929855624
  48      0.17309477617067
 Sym= A
 Ene=     0.619779485
 Spin= Alpha
 Occup=   -0.00000
   1     0.074522700357507
   2     -0.45022045419133
   3    -0.045395101249588
   4      0.24990324954789
   5     -0.55642099287541
   6    -0.023234936527771
   7     0.050241340572641
   8     -0.18531124016469
   9      0.03352091563367
  10    -0.033091511167567
  11      0.19042513900932
  12      0.03238263691363
  13     0.097108858131581
  14     -0.26967460742712
  15    -0.025188217903642
  16     0.027853727284753
  17     -0.07414842524989
  18     0.036205982541072
  19     0.039015031740548
  20     -0.20754218422136
  21    -0.052280896489988
  22      0.14135227499247
  23     -0.24755945295332
  24    -0.0078986686331726
  25     0.082924260815893
  26    -0.064401353060303
  27    -0.026589557886151
  28    -0.028673874025689
  29    -0.015860812992417
  30    -0.014274214611673
  31     0.013846054551104
  32     0.028259332380547
  33     0.060014568451493
  34    -0.089582989972741
  35      0.42946388455732
  36      0.24752494628855
  37      0.23024563410503
  38     -0.57103614993488
  39    -0.0079212111773385
  40     0.050387983536664
  41     -0.16972523824701
  42     -0.02559140715369
  43    -0.0069068614499393
  44     -0.12617948821278
  45     0.007135998170379
  46    -0.096871081144536
  47     0.013689968870353
  48    -0.053329653732075
 Sym= A
 Ene=     1.014592366
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0027101140818237
   2     -0.82815058659618
   3       1.7464247509226
   4    -0.099599803398322
   5     -0.10973230271445
   6     0.014104852269717
   7     -0.19205920811574
   8      0.92195532155409
   9    0.0032956767692836
  10    0.0083603241872591
  11      -1.0155019632764
  12       1.9866322070752
  13      0.18810303938231
  14     0.057595521666795
  15     -0.07494343339571
  16     0.041706852899006
  17     -0.96372300069994
  18      0.11926573831944
  19     0.088469814323484
  20     -0.25970453493007
  21      -1.6544176714037
  22      0.17094188703233
  23    -0.018178234319964
  24    -0.042287704924089
  25      0.51843333563096
  26     -0.47475595655137
  27     -0.11696471671901
  28     -0.02377607750872
  29      0.12025320316864
  30     0.046298596451814
  31      0.27516775597967
  32      0.27227482790443
  33       0.4830728328829
  34    -0.0014704899135042
  35       0.1134512733917
  36     -0.80138730694226
  37       -0.186411512304
  38       0.3077952190739
  39    -0.038062667385462
  40     -0.43995359578353
  41      0.57048273353145
  42     -0.07115218820069
  43    -0.0072223624099761
  44     -0.36551876432546
  45     0.046739273570437
  46     -0.22936024022614
  47     0.055933972626193
  48    -0.037690458815349
 Sym= A
 Ene=      1.09387752
 Spin= Alpha
 Occup=   -0.00000
   1    -0.007440380990102
   2     -0.33837743077747
   3      0.79426841690178
   4     -0.03438165778146
   5    -0.089378746632465
   6    -0.072302625372798
   7    -0.095318832760939
   8      0.49575015767087
   9     0.052094749521669
  10    -0.027890796358826
  11       1.3850926916449
  12      -2.4962018125233
  13       0.1346720965506
  14      0.14769161384381
  15    -0.083680388332153
  16     -0.58546603406484
  17      0.59914448753568
  18     0.066831229455241
  19     0.013397702681113
  20     -0.42589911591853
  21        1.150532581149
  22    0.0078899411785761
  23      0.31617465305009
  24     0.067354881452197
  25     -0.06550098780421
  26      0.97150882567199
  27      0.10106325355558
  28     -0.10206952113661
  29      0.28413444184778
  30     -0.19033516656481
  31     0.048333902258786
  32       0.1135810935763
  33      0.45049314501112
  34    -0.017782931254673
  35      0.11505518475832
  36     -0.22484115783846
  37     -0.12367822713232
  38      0.20964111564425
  39     0.067844803970087
  40     -0.26155603390621
  41      0.27424133682447
  42      0.10692112846394
  43     0.044731900414637
  44     -0.15463387991389
  45    -0.045536486726422
  46     -0.39273622282903
  47     0.010264100238423
  48    -0.070335198416668


==> anc/me2n2_lasscf_natorb_r12.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
N   1   7     0.00000000000000     0.00000000000000     0.00000000000000
N   2   7     2.26767134947807     0.00000000000000     0.00000000000000
C   3   6     3.32732765912163    -2.56204043370867     0.00000000000000
H   4   1     4.54188763135760    -2.75161573605159    -1.66540070114287
H   5   1     4.54098389185199    -2.75195930759790     1.66599755649072
H   6   1     1.86255464725683    -4.02384315505211    -0.00060805710418
C   7   6    -1.05979406745572     2.56208192468698     0.00043463712512
H   8   1    -2.27520617480924     2.75161552092355    -1.66441761020785
H   9   1    -2.27256306922979     2.75204942046757     1.66699740462161
H   10   1     0.40505187451473     4.02377958270273    -0.00135914739710
[GTO]
1 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

4 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    2.00000
   1     -0.02053692427265
   2    0.0014972464364737
   3    -0.0015557812548002
   4    -0.0014815293902436
   5    0.0016216594711391
   6    0.0023362491263723
   7    -0.0041540411916752
   8    -0.0014439732663446
   9    0.0021085068063784
  10     -0.68281678035725
  11    -0.023334116496273
  12     0.012704404319079
  13    0.0003787222411266
  14    -0.0013973753277711
  15    -0.0036244378772186
  16    0.00090123917536924
  17    -0.011183562035137
  18    -0.00066019056447889
  19      0.67644042238963
  20    -0.028804540983838
  21    -0.063899602916896
  22     -0.02433457195013
  23     0.013394470010268
  24    -0.029940016770581
  25    -0.010739748655512
  26    0.0038359870254821
  27    -0.015425631412266
  28    -0.010054753390981
  29    0.0033889481204556
  30    -0.042444735464143
  31    -0.021524308829311
  32    -0.011067783745206
  33    0.0023166974806728
  34      0.24489578433495
  35     0.020766684396172
  36      0.01360046568426
  37        0.036202728396
  38     0.018267444929677
  39    0.0082365298664599
  40     0.019151783297304
  41    0.0091234394821321
  42    0.0044043552807207
  43    -0.012083466977109
  44    -0.011197694189279
  45    -0.003496659613143
  46    -0.0052896631178471
  47     0.030698521542307
  48       0.0205344595659
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    2.00000
   1     0.080149612345109
   2     0.032481767770405
   3     0.037465962584863
   4    -0.0099434817628026
   5     0.022045484641568
   6    -0.0020721550168057
   7    0.00075688030725494
   8    0.0064929513837329
   9    -0.0029263221984787
  10      0.64580180163036
  11     0.030637092957504
  12    -0.0055270011043959
  13    0.0034585361017004
  14     0.015252904525547
  15    0.0045507792719303
  16    0.0095994018533284
  17     0.013607414058109
  18    0.0001470769520818
  19      0.50136891343574
  20     0.025137895183444
  21    0.0091544622936848
  22     0.029971377719377
  23    0.0029018912299715
  24     0.042054777988482
  25     0.012978608142023
  26    0.0040183437200958
  27     0.021602850671467
  28    -0.0076210944800949
  29    -0.0067898810615322
  30     0.038020110398846
  31     0.028600200317776
  32    -0.0099417719242052
  33    -0.0066149854213638
  34      0.47931759700757
  35     0.067908320607283
  36     0.038585575461527
  37    -0.0038867446405532
  38     -0.00425228066721
  39    -0.00038419128491776
  40    -0.0048884793846846
  41    0.0033259095009389
  42    -0.00044163729109883
  43     0.019891439771946
  44    0.0063209001618597
  45     0.020024305510248
  46     0.007485292250615
  47     0.015796915019604
  48    0.0044742348945956
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    2.00000
   1    -0.064943368589706
   2    -0.018526685088217
   3    -0.032831820069382
   4    0.00025300973600985
   5    -0.033928744148937
   6    0.0067457489182761
   7     0.011139311106652
   8     -0.02596173475808
   9    0.0067575259186933
  10     -0.14750146817685
  11    -0.034634868223544
  12     -0.01872505081856
  13    -0.016925270082769
  14    -0.018794241268048
  15    -0.011323358590335
  16    -0.0069157054947425
  17    -0.012957408014225
  18    -0.0016234320677822
  19     -0.48420743987485
  20    -0.044142526491585
  21    -0.030156937537239
  22    -0.052952631195172
  23    -0.016769503763746
  24    -0.096372579069776
  25    -0.024854152773135
  26     -0.01183006880473
  27    -0.049614509946886
  28     0.022663523488118
  29     0.023590344898941
  30    -0.081688626496759
  31    -0.056854093732781
  32     0.019582578733254
  33     0.015685438918053
  34      0.73689691755196
  35     0.063346755754144
  36     0.052072996900185
  37     -0.08451090930471
  38     0.015694972511651
  39     0.019401272840541
  40    -0.038907937843545
  41    -0.0039170287295151
  42     0.010522243000886
  43     0.039781140248863
  44     0.023767958259831
  45      0.05951012269962
  46     0.036624875288294
  47    -0.015470545931152
  48    -0.016813464571547
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    2.00000
   1      0.98136846904369
   2     0.021824863358817
   3    -0.014327448077066
   4    0.0017156126423354
   5    -0.0081784010348201
   6    0.0043003418879907
   7    -0.002445988435657
   8    -0.0077639382377981
   9    0.0035110593803373
  10    -0.053955855994611
  11    -0.016703562164717
  12    -0.0058643156892447
  13    -0.0083714924217893
  14    -0.0073757316328097
  15    -0.0062110052661532
  16    -0.0057035992980792
  17    -0.0064017067770596
  18    -0.0013661870210157
  19    -0.042546840634719
  20    -0.022869305967096
  21      -0.0209352692678
  22    -0.022183202501187
  23    -0.0032737029613641
  24    -0.049744564124352
  25    -0.011154881420864
  26    -0.0017477849962904
  27    -0.025653261150772
  28     0.011397216715067
  29     0.013039541766243
  30    -0.042368858819816
  31    -0.028216360934865
  32    0.0035704216647824
  33    0.0051123618608268
  34     0.007801935798923
  35    -0.020776233153331
  36    -0.012404105834536
  37    -0.010447450921935
  38    -0.0082569634573322
  39     0.017594295811439
  40    -0.0028358397786486
  41    -0.0073184585203996
  42    0.0093246420048214
  43    -0.013098449849535
  44    -0.0057045500294654
  45    0.0053377981273709
  46    0.0073372463022233
  47    -0.015998267545326
  48    -0.0088617901999802
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    2.00000
   1    -0.094115395243786
   2    -0.014593802531696
   3    -0.0016558252967277
   4    -0.0041916169727386
   5     -0.01759785072997
   6     0.032206761361926
   7     0.025028111786622
   8    -0.019238069614934
   9     0.025940921606677
  10      0.21572691597291
  11    -0.071322586203657
  12    -0.095722448331784
  13    -0.037875037515409
  14    0.0095103838412442
  15    -0.046063108814875
  16    -0.0052554693340033
  17    0.0054565193494547
  18    -0.010379002474647
  19      0.18856191267968
  20    -0.041188367381058
  21    -0.035564786504849
  22    -0.048193937504296
  23    -0.054439525685339
  24     -0.36731121076005
  25    -0.029198265728615
  26    -0.020018292539568
  27     -0.18944864634175
  28      0.16951884962252
  29      0.14065825709357
  30     -0.22746065619862
  31     -0.16384559142864
  32     0.030071153749899
  33     0.025720527346796
  34      -0.2530894264572
  35     0.042971249035466
  36      0.06758800811102
  37    -0.075661508067136
  38    0.0085531716597005
  39      0.13410265322694
  40    -0.038473197780945
  41    -0.0046499619809516
  42      0.07101757484213
  43    -0.022912775628682
  44    -0.025354501820274
  45      0.11779043694442
  46     0.074473670321739
  47     -0.01381392157431
  48    -0.019565270096256
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    2.00000
   1    0.0092798347703912
   2     0.057027627435383
   3     0.017978330271622
   4     -0.03920856907759
   5    -0.056871008836412
   6    -0.0081151940756842
   7     0.021889359566694
   8    -0.059025944235335
   9    -0.0097760811599355
  10    -0.062317566987582
  11    -0.016696846467826
  12    -0.018914377590666
  13    -0.025490978479193
  14    -0.053942734266051
  15     0.015668747162978
  16     0.011040060772788
  17    -0.030975069600766
  18    0.0012756332786604
  19     0.059182570734891
  20    0.0064814272438107
  21    -0.024481563852757
  22     -0.10704068787643
  23    -0.037643520938741
  24      0.13981210779577
  25    -0.049912233910537
  26    -0.035053258286282
  27     0.071883893977045
  28     -0.11217580787804
  29    -0.082379212813523
  30     0.039476554102321
  31     0.034927370689902
  32      0.06622712335081
  33     0.043990038781243
  34     -0.29947578829243
  35      0.21537157417711
  36      0.25503241919299
  37      -0.2834181670088
  38    -0.0098194697007926
  39    -0.012508060865197
  40     -0.14108007079349
  41    -0.024273921902947
  42    -0.0072471809671242
  43      0.19115116554744
  44     0.096963966235746
  45       0.1791665189936
  46     0.091172404935622
  47    -0.054736148637542
  48    -0.073660319629103
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    2.00000
   1     0.025563496908364
   2     0.076544059414092
   3     0.080951101023249
   4    -0.015007297068585
   5     0.083588018448477
   6    0.0088372070433891
   7    -0.0098870241262489
   8     0.029057317275166
   9    0.0050684988449373
  10     -0.18535855616527
  11     0.061369560445042
  12    0.0043472284283093
  13     0.034947626664895
  14     0.089973500433114
  15    -0.010037094009495
  16    0.0037919894905322
  17      0.07891269850294
  18    -0.0036974228315043
  19     -0.17903882828469
  20      0.20620194955411
  21       0.2381707168529
  22      0.25735846939749
  23    -0.021477495286466
  24    -0.070651033484449
  25      0.12549345692087
  26    0.0098274707650112
  27    -0.036580604191048
  28      0.21060809273687
  29      0.11724446600211
  30      0.13449604471699
  31     0.059479176107983
  32    -0.030380092980679
  33    -0.049543630338148
  34     -0.07000616308297
  35      0.16631113179924
  36      0.12346142222333
  37     0.043797911075307
  38     0.021330570802713
  39      0.05022377166979
  40     0.010924764465132
  41     0.034731319803437
  42     0.026211092534605
  43     0.014886135613002
  44    -0.015047011051768
  45     0.068532285143905
  46     0.024772028117072
  47      0.08784464144243
  48      0.03713921220059
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    2.00000
   1    -0.033609709746722
   2     0.030565398337093
   3     0.090699079263434
   4    -0.027165315419968
   5    -0.050988559308239
   6    -0.0035662689064233
   7    0.0021724308113444
   8    -0.0047240489985837
   9    0.0017204191564852
  10    -0.030719589128939
  11     -0.04767543173262
  12     -0.10974105064086
  13    -0.034387666059411
  14    -0.024854390099696
  15    -0.00069964711570204
  16    -0.012154058129379
  17     0.018602646161645
  18    0.0030653149658278
  19    0.00056043558798571
  20      0.22014525255699
  21      0.24392249314868
  22    -0.036930204222225
  23     -0.14836325374432
  24     -0.02669804500746
  25    -0.025810477421404
  26    -0.063659506923685
  27    -0.013454427170536
  28     0.089044389455252
  29     0.027506314520336
  30     0.059499535601892
  31     0.003453183246209
  32      0.16216769110607
  33     0.075929852650123
  34      0.17624994846402
  35     -0.18796492431352
  36     -0.21591962997627
  37     -0.16036980349676
  38     -0.14959820891334
  39    -0.045031031025745
  40    -0.088677077545745
  41    -0.070668148814177
  42    -0.022966039214397
  43    0.0080994355758647
  44     0.043862145031404
  45    -0.041321153468645
  46    0.0048359468877894
  47     -0.21025638866382
  48     -0.11459712698948
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    2.00000
   1     -0.12885666053378
   2      0.21269817108885
   3      0.27925744952175
   4    -0.080234790634507
   5     0.026744859385574
   6    0.0074533350443789
   7    -0.051704777658844
   8     0.029908996529066
   9    0.0022009924911819
  10     -0.10588848644648
  11      0.16068847174235
  12      0.18407496756101
  13     0.054975766830272
  14     0.030082899275515
  15    -0.0058622263566579
  16     0.063995489628832
  17    -0.0010350925801365
  18    -0.0039728673530809
  19     0.046547215701763
  20     -0.12137112589906
  21     -0.17959342710505
  22      0.13941005613374
  23      0.17595988797419
  24    -0.029319902086775
  25     0.078731460756223
  26     0.066255598388065
  27    -0.015384585141255
  28    0.0099937923385476
  29     0.032102735758174
  30    -0.021163983642691
  31    0.0093504463186642
  32     -0.18431076084883
  33    -0.097050816339598
  34     0.043082776015682
  35    -0.063517521347937
  36     -0.14593158417452
  37     -0.13715493103558
  38     -0.21661595463021
  39      0.05594507696278
  40    -0.086752513818624
  41     -0.07215554778121
  42     0.028924835079788
  43     -0.02022055007035
  44    -0.00055393316745276
  45     0.039963283565848
  46      0.04535631474959
  47     -0.18303632795283
  48     -0.10545611777299
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    2.00000
   1     0.093776781122401
   2     -0.18116930826891
   3     -0.16568917918169
   4     0.073975023272744
   5    -0.018813640326347
   6    -0.0085923651098615
   7     0.080778435980015
   8    -0.019546191525979
   9    -0.0022112819595101
  10       0.0907928650352
  11     -0.21338400380995
  12     -0.23902827146493
  13    -0.079269249867701
  14      0.12210289275925
  15    0.0063434038337583
  16    -0.072586084488504
  17     0.073794110623633
  18     0.004725295250918
  19     0.096611474021743
  20     -0.10861235315778
  21    -0.045843625119018
  22      0.28514879552607
  23    -0.041308234126213
  24     0.028962494870908
  25      0.13157021187358
  26     0.023624623338027
  27     0.015260865812028
  28      0.06443305401409
  29     0.068865405359699
  30     0.094917725136124
  31     0.090821113586325
  32     -0.15483993124655
  33     -0.10418018743246
  34     0.019049994882197
  35    -0.046323488744286
  36    -0.016217853709641
  37     -0.16701869038633
  38     0.040616874121728
  39    -0.066629501873505
  40    -0.082177917502502
  41    -0.00077291954588125
  42    -0.034405817139035
  43     0.092055478919999
  44     0.080163071317434
  45     0.019948078454395
  46     0.024954099545467
  47    -0.080907749298747
  48    -0.064289215488433
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    2.00000
   1      0.06752316285782
   2     -0.15377404052988
   3     -0.23620742788145
   4     0.070596168179225
   5    -0.062747960169341
   6     0.035159380157347
   7     0.010536797675364
   8    -0.032364082824104
   9    -0.0073453895996062
  10    -0.048044490833395
  11     0.071436283078193
  12      0.15656502793291
  13     0.038608094449144
  14    -0.019445769638833
  15    -0.0053704230007861
  16    -0.018057423901643
  17    0.00028287293574139
  18    -0.026147705061966
  19    -0.0065157844652039
  20     0.042465433753718
  21     0.019494234247282
  22    -0.0021916879091867
  23     0.029296691218998
  24       0.1210579262107
  25     0.010914332121935
  26    -0.00018164647835121
  27     0.059961465219908
  28    -0.058149783858392
  29    -0.057723308206609
  30     0.078265946884801
  31     0.057712753537203
  32    0.0025530575815336
  33     -0.00308683822342
  34     0.065207243067204
  35    -0.072512818025866
  36    -0.030407504970756
  37    -0.073213900837456
  38     0.070032509216831
  39      0.38080646275495
  40    -0.021792292402274
  41    0.0041468171414409
  42      0.19488466587386
  43     -0.19608481721625
  44     -0.13973857475394
  45      0.21885417252119
  46      0.18514322770242
  47    -0.028667523737734
  48    -0.012815844040813
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    2.00000
   1     -0.11288676186405
   2       0.2143490212648
   3      0.41344202110914
   4     -0.10860867179228
   5      0.12764765827867
   6     0.012026556217259
   7     0.015316008588494
   8     0.073414556447924
   9    -0.0062205372633101
  10      0.10659554820691
  11     -0.27052245770868
  12     -0.47481760597322
  13     -0.12687267426871
  14     0.099888759067052
  15    0.0028693058613809
  16    0.0049672576137769
  17     0.047527456396512
  18    -0.010477885234581
  19    -0.024630395989526
  20    -0.076387142047978
  21     0.023635495748079
  22       0.0214584846718
  23     -0.17283949200923
  24     0.095923933468394
  25     -0.02487766975553
  26    -0.028373381083464
  27      0.04836844115201
  28    -0.052227034436996
  29    -0.030998788945369
  30     0.053947160370915
  31     0.055259972929987
  32     0.042570300880018
  33     0.032680687481516
  34    -0.0027920578360841
  35     0.044586841764526
  36    -0.037309709062961
  37      0.14180862931233
  38     -0.14069893335123
  39      0.15447578308884
  40     0.040137027858238
  41    -0.014394798839179
  42     0.078797869932209
  43     -0.13894551104624
  44     -0.11544646904876
  45     0.030120242579224
  46     0.018111950508035
  47     0.014882180483631
  48    0.0066991817969194
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    2.00000
   1    -0.067286832119143
   2       0.1525571507405
   3      0.16551556147962
   4    -0.081596868790319
   5     -0.33331173573145
   6     0.001934204663004
   7    -0.076670082738052
   8     -0.21797770764413
   9    0.00027630606775269
  10     0.083253489788885
  11     -0.15898779409777
  12     -0.18549436308597
  13    -0.083746607852106
  14      -0.3577089402539
  15    -0.0011850864714091
  16    -0.086440939752898
  17     -0.23805840589741
  18    -0.0011794319995448
  19    -0.015038258550377
  20     0.056474466108822
  21    -0.015799755241939
  22     0.088649010804212
  23      0.16397491091758
  24    -0.0033924616657999
  25     0.061434181151542
  26     0.053687842744695
  27    -0.0018334137433728
  28     0.051558888491601
  29     0.038029297044322
  30     0.048037682107234
  31     0.035699001325935
  32      -0.1152073730482
  33      -0.1129038289784
  34     0.011974322753607
  35    -0.033896825502463
  36      0.03960901984038
  37      0.04086159173584
  38      0.13529344716442
  39     0.016627692348128
  40      0.03757754884243
  41     0.041903606085726
  42    0.0085405253221034
  43    -0.034094535520201
  44    -0.030148915023504
  45    -0.015993419694659
  46    -0.016136465786685
  47     0.085727595472358
  48     0.082398427616022
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    2.00000
   1    -0.058356153690115
   2      0.11927116366052
   3      0.25735914494154
   4      -0.0334595195945
   5     -0.38288005174847
   6    -0.0012193111191943
   7    -0.074543459820543
   8     -0.32310837916182
   9    -0.00058645816821697
  10    -0.041969635028711
  11      0.08949657070226
  12      0.21454173880305
  13     0.017987636242611
  14      0.35686551318686
  15    0.0012185938146832
  16     0.068309285442628
  17       0.3043964144847
  18    0.00056730988039678
  19     0.052261483849173
  20     -0.12038846227671
  21     -0.15026437809731
  22       0.0774720411922
  23     -0.22737386129139
  24    0.0077705241309289
  25     0.049416752231231
  26    -0.070946001360401
  27    0.0040505066826949
  28    -0.0051393944042454
  29     0.032396275305829
  30    0.0032014469611071
  31     0.038674047192689
  32     0.049045497482305
  33      0.12114765029381
  34     0.048015637235097
  35     -0.11496833628228
  36     -0.14236138850335
  37    -0.071581164210706
  38      0.23252438731071
  39    -0.0075355195962631
  40    -0.046787363301824
  41     0.073904989819854
  42    -0.0038765889827556
  43    0.0020476674818265
  44     0.035780499309014
  45    -0.0060452858379856
  46     0.029716002495515
  47     0.057741294333875
  48      0.12859265052796
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    1.97906
   1     0.060194278538266
   2     -0.15216272744776
   3     0.046213781112271
   4     -0.48087562376061
   5    -0.055735160492222
   6    1.2831171680885e-06
   7     -0.17400317311292
   8    -0.085752667277901
   9    -9.6634318102053e-06
  10     0.060188213037917
  11     -0.15215324406154
  12     0.046216658790224
  13      0.48088170215874
  14     0.055720241366365
  15    5.2691241364086e-07
  16      0.17400459052358
  17     0.085750568177014
  18    -1.4859873664281e-06
  19    -0.0084644572827796
  20     0.011566911225975
  21     0.032541364441973
  22    -0.026083065313485
  23      0.04543793454768
  24    4.1305311588933e-07
  25    -0.022437586934955
  26     0.045132663017068
  27    8.716284414343e-06
  28    -0.020655127614965
  29    -0.021443309327865
  30    -0.020640835164407
  31     -0.02142718260639
  32      0.02003035209921
  33      0.04659584239854
  34    -0.0084639676683736
  35     0.011563962599956
  36     0.032540501229119
  37     0.026081468812205
  38    -0.045432068512359
  39    -3.9834677810766e-06
  40     0.022433601775708
  41    -0.045124941568485
  42    1.6507841365139e-05
  43    -0.020664430915953
  44    -0.021455176486332
  45    -0.020627494428429
  46    -0.021412126791952
  47     0.020028052957614
  48      0.04659101568117
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    1.92144
   1    4.2701285606264e-06
   2    -1.0713706059626e-05
   3    -9.301788989385e-06
   4    6.2513327564147e-06
   5    -4.0288724463041e-05
   6       0.4347548548281
   7    -1.4311031726753e-05
   8    -2.2636692919842e-05
   9      0.28187649882759
  10    8.9863493356603e-07
  11    -2.5021435594912e-06
  12    1.9331573069431e-05
  13    -3.065624659809e-06
  14    -1.5032898718171e-05
  15      0.43475583675386
  16    -4.8138238060692e-06
  17    -1.2274245817706e-05
  18      0.28187733425093
  19    7.2576822225372e-07
  20    -8.9125959046608e-07
  21    -1.7278408399941e-05
  22    1.021831806332e-06
  23    1.2494799209678e-06
  24    -0.033400121766053
  25    -7.4197490610772e-06
  26    -6.9005436614218e-06
  27    -0.005423776694236
  28     0.041146064804932
  29     0.066424726983556
  30    -0.041158218988563
  31    -0.066428114388253
  32    1.0943287341622e-05
  33    1.2337718245639e-05
  34    5.0626491504837e-07
  35    4.6433236800107e-06
  36    -2.3199854299284e-05
  37    -8.4133832957309e-07
  38    1.2410961811441e-06
  39    -0.033398090946129
  40    2.9298628779618e-05
  41    2.6734517685223e-05
  42    -0.0054195550977235
  43     0.041127646845063
  44     0.066409567539615
  45    -0.041168301390535
  46    -0.066428327933839
  47    3.9466876161658e-05
  48    1.9515009274282e-05
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    0.07851
   1    -3.4262542682327e-06
   2    1.0014482673367e-05
   3    5.1883504815897e-06
   4    -4.1214861993681e-06
   5    5.1136214550245e-05
   6     -0.63894229317149
   7    2.2250434530224e-05
   8    9.769947284448e-06
   9     -0.26875214518797
  10    1.4468040041443e-06
  11    -5.8466882312809e-06
  12    6.537010357343e-06
  13    4.5404292532054e-06
  14    -2.5797886419203e-05
  15      0.63894458945037
  16    2.8669916922274e-05
  17    -2.7605214436489e-05
  18      0.26875222686824
  19    7.9880963345306e-07
  20    8.5524835985066e-06
  21    -4.5565112538864e-05
  22    4.4322782787216e-07
  23    1.8625482318849e-05
  24    -0.047211906621725
  25    2.0315512045668e-05
  26    -3.1607555687561e-05
  27    -0.035368698448306
  28     0.040460436697971
  29     0.043320347714674
  30    -0.040477190940179
  31    -0.043340328493712
  32    1.0726537588737e-05
  33    3.2263604429437e-05
  34    -2.8029543256955e-06
  35    -3.1974508316095e-05
  36    0.0001042937362059
  37    6.8944780980989e-06
  38    1.8034426234423e-05
  39     0.047209507238051
  40    5.0145969003571e-06
  41    -1.8704677984536e-05
  42     0.035362204072616
  43    -0.040479997316837
  44    -0.043295415487095
  45     0.040447767466957
  46     0.043360384215125
  47    2.6032826613495e-06
  48    -0.00010947546589131
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    0.02100
   1    -0.089780231401062
   2      0.43890708323393
   3      0.43544509221151
   4      0.82394069564072
   5     0.035640474336426
   6    1.189220745641e-06
   7      0.22362994366729
   8    -0.019263643263363
   9    -3.2531974932441e-06
  10     0.089778081530176
  11     -0.43888419415516
  12     -0.43545744773882
  13      0.82394917180101
  14     0.035618236306162
  15    -3.1607527630144e-06
  16      0.22362463348222
  17    -0.019269273879604
  18    6.089072005954e-06
  19    -0.0071475611667879
  20    -0.0003487789979865
  21     0.083611323091544
  22    -0.029577491462739
  23    -0.0034061115135846
  24    3.1103837114854e-05
  25    -0.0063482082656263
  26     0.021009469133317
  27    -3.8203314332946e-05
  28    -0.028787855888982
  29    -0.024124887425124
  30    -0.028774586112832
  31    -0.024099786425479
  32    0.0086354306286654
  33     -0.02270294914789
  34    0.0071479382705836
  35    0.00035857821665886
  36    -0.083625920748512
  37    -0.029577950943157
  38    -0.0033998325958535
  39    -4.3826764900639e-05
  40    -0.0063661512888242
  41     0.021009219713744
  42    6.3439316752171e-05
  43     0.028794104798045
  44     0.024142942579881
  45     0.028747743690796
  46     0.024085348198266
  47    -0.0086315454219304
  48     0.022714261170515
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    0.00000
   1    -0.074882787822761
   2      0.13772899996973
   3       1.7042831019773
   4     -0.25313031753158
   5      0.24833833278922
   6    -0.021772361749514
   7      0.57474321830768
   8      0.52354337795433
   9     0.049009819936419
  10     0.067597778850399
  11     -0.11201214740919
  12      -1.6470803365629
  13     -0.22482143794289
  14      0.23736492719556
  15     0.018571897539218
  16      0.57816730354237
  17      0.44314662347076
  18    -0.048419573580478
  19    -0.029831837339559
  20     -0.07484333353048
  21       0.4097394008372
  22     -0.11736072347918
  23      0.30975815468534
  24    0.0051060175629196
  25     -0.41565835357156
  26      0.73032278580878
  27     0.014189175112089
  28    -0.014893379551286
  29      0.17728916780512
  30    -0.019146802561267
  31      0.16674954040606
  32    -0.0029492576804007
  33      0.28182605935296
  34     0.031005326714956
  35     0.068148455941861
  36      -0.4264834224008
  37     -0.11315143197552
  38      0.35144010143221
  39    0.0064727632870083
  40     -0.44436982831799
  41      0.79653905859369
  42    -0.0049195468990843
  43     0.022169704421655
  44     -0.18303761120772
  45     0.018228292665647
  46     -0.20079843311709
  47    0.00052174135291331
  48     -0.31934999340118
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    0.00000
   1     0.067978940378978
   2     -0.34737006432658
   3     0.028022626978593
   4      0.32021654869831
   5     -0.26205523459809
   6     0.072865741514911
   7     0.061465615736544
   8     -0.42506144954607
   9     -0.21048044714396
  10      0.07083234916751
  11     -0.22833851756534
  12     -0.73754226775913
  13     -0.36698354999838
  14      0.33085236024544
  15     -0.13455136350431
  16      0.40852589424859
  17      0.33871589212948
  18      0.29560583751764
  19    -0.026871811270906
  20    -0.035043967896328
  21      0.19425953465269
  22    -0.032072318111232
  23       0.2997208680637
  24    -0.035651010221592
  25     -0.34243247125708
  26      0.54292368853081
  27      -0.1019424928325
  28    -0.059768795930217
  29      0.14991447156922
  30    -0.00077656506346415
  31      0.20302763833787
  32    0.0082015283622228
  33      0.17181276709724
  34    -0.037192857508201
  35       0.0391560410374
  36      0.26923715258975
  37      0.08432578973115
  38     -0.30769689962159
  39    -0.018823408759282
  40      0.35822826346729
  41     -0.46306969650617
  42    -0.0020746838909514
  43    -0.024090732102789
  44      0.12101950099298
  45    -0.0033248653122232
  46      0.21441519358423
  47    -0.027376523183993
  48     0.051420197946289
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    0.00000
   1    -0.020598114284272
   2      0.34935378338766
   3      0.26721487055069
   4     -0.13157166359313
   5     -0.53005672058784
   6    -0.082625500034319
   7      0.62702823471826
   8      0.31603807734258
   9       0.3724546446044
  10     0.031096203328098
  11     -0.16937107362738
  12     -0.63827872574916
  13     -0.22130005774234
  14     -0.47401172965857
  15      0.32984173994895
  16      0.71252685882383
  17      0.46314075887178
  18     -0.60895750203715
  19     0.019573271888926
  20     -0.18563545278645
  21      0.26656166504094
  22     -0.10315373684539
  23     -0.10464184907524
  24      -0.1190377181566
  25      0.18661195897674
  26      0.20532162457334
  27      0.10795567119493
  28    -0.089315286642626
  29     -0.18540035565091
  30    -0.052699022428482
  31     0.053154916248387
  32      0.10106253468699
  33      0.23963551375761
  34    -0.028636143098857
  35      0.11939560143231
  36      0.01074681984754
  37    -0.015375229555737
  38     -0.10826209378246
  39    0.0060022046692411
  40      0.29040035071227
  41      0.00519442655043
  42    -0.067180555637792
  43     0.061026259005761
  44      0.12107721063864
  45     0.055433085419095
  46      0.10350023967261
  47      -0.1080062507295
  48     -0.29286733872918
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    0.00000
   1      0.01508634286137
   2     -0.24904197468315
   3     -0.17991774264768
   4     -0.27900638797612
   5      0.34063891040098
   6      0.26847017605476
   7      0.71209607502966
   8     -0.68231341143449
   9     -0.43028482303265
  10    -0.012313718436931
  11    -0.042960205281122
  12     -0.60896221213392
  13      0.24829049343656
  14     -0.25113764900577
  15     0.022887689921691
  16     -0.45693415717649
  17      0.30547197102521
  18      0.18862287675628
  19     0.055038376794878
  20     -0.42888801048687
  21      0.25958295071168
  22       0.4027580921362
  23    -0.089823635170159
  24     -0.28793745309764
  25      0.25166315914455
  26      0.56504863161933
  27     -0.13802386216192
  28     -0.12186607812719
  29     -0.39153697838536
  30    -0.018824575225203
  31      0.20543506140981
  32    -0.033917808602896
  33      0.78378745985692
  34    0.0055762251082057
  35    -0.0089701288225401
  36      0.43878653540463
  37     -0.10625225489897
  38    -0.028222236973784
  39    -0.086389530007515
  40      0.38847796459739
  41     -0.20566546677612
  42     0.024315900289546
  43     0.023321022073407
  44    -0.005915510194127
  45     0.021640817162218
  46      0.30283673346329
  47      -0.1834547797976
  48     -0.11570064277264
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.00000
   1    -0.0019587136109048
   2     0.077603524892211
   3     0.080760228652266
   4      0.12407870621753
   5      0.13240751496648
   6      0.47022765051388
   7    -0.026525097587104
   8     -0.36114476222339
   9     -0.55231890197157
  10     0.024510031113161
  11      0.17187793036138
  12     -0.59448055751551
  13    -0.042044997132947
  14     -0.17506344814507
  15      0.34361579687557
  16     0.067837146535282
  17      0.87197986212321
  18     -0.23484704228268
  19    -0.034983001467454
  20      0.34645464187259
  21      0.56931628013704
  22     -0.29169669138034
  23     0.061490496039024
  24     -0.35406797129307
  25      -0.4771432897319
  26    -0.030659594023809
  27    0.0042359573263993
  28        0.047514618573
  29     -0.24666848791958
  30      0.03528484541294
  31      0.56416494388417
  32    -0.078514139545434
  33     -0.77397368155677
  34    0.0090683927085048
  35     -0.10858108564939
  36      0.39119922054898
  37     0.050721532225479
  38     0.021132831329749
  39     -0.25667679818977
  40     -0.57102599330932
  41     -0.11581133818214
  42      0.09836365503553
  43    -0.054795390573006
  44     -0.60533640518356
  45    -0.096703785607508
  46     0.018132974282279
  47     0.074141127060963
  48      0.25851296042241
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.00000
   1    -0.026900505650597
   2    -0.039937135740236
   3      0.47299894228785
   4     -0.15036599613151
   5      -0.0895590693666
   6     -0.14337095384551
   7      0.71671824214206
   8       0.3341860497115
   9     0.075605330120994
  10     0.036262270586343
  11     -0.11235337527974
  12      -1.0679922777915
  13      0.11790379612689
  14     -0.35241943172582
  15     -0.25510142519306
  16     0.031766615971149
  17      0.74006865052514
  18      0.35639810588767
  19    -0.00081147144613214
  20     0.085502466360941
  21      0.28883690704498
  22     0.013036980113982
  23     0.063199876349653
  24     0.016966970680268
  25     -0.80057693236395
  26      0.21580428806425
  27     -0.14774478685698
  28    -0.0065449427369949
  29      0.39782857911339
  30     0.099001243405672
  31       0.3325968153012
  32     -0.15922877965361
  33     -0.29767639550136
  34     0.052264384393909
  35      -0.3954294000841
  36     -0.28738425736443
  37     -0.48477734419358
  38    -0.038677466441123
  39       0.1522829730017
  40     -0.65260014703696
  41      -0.4568771429738
  42    -0.070135707453264
  43     -0.11517368637202
  44     -0.08370337491727
  45    -0.042101803123575
  46     -0.38516194152551
  47     0.086799766538599
  48       1.1730567539107
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.00000
   1    -0.0095414498141748
   2     0.050451641130404
   3     -0.81152087740345
   4     -0.10392399448964
   5     -0.45052942337666
   6      0.11818510940441
   7     -0.58163622464479
   8       1.2790908687891
   9     0.017988765212407
  10    -0.028790689811051
  11     -0.39958341085569
  12       1.6247789815918
  13      0.16177999562286
  14      0.59686495194095
  15      0.33498404781134
  16     -0.75078297309645
  17      -1.4388669908652
  18     -0.52136045428307
  19    -0.00090315000013945
  20     -0.21386947516511
  21     -0.89939303342112
  22      0.22761210312191
  23     -0.03885629237908
  24    -0.0095708708503712
  25    -0.099709438457644
  26    -0.050719231205498
  27       0.2146476420145
  28      0.11863863381577
  29      0.13228416475276
  30    -0.034772557340447
  31      0.19133166160185
  32    -0.0077813425447043
  33      0.34183945183401
  34    0.0046856773238566
  35     -0.12188908032966
  36     -0.79183991526792
  37     -0.25824296984768
  38    -0.069985158340043
  39     -0.23005072941973
  40     0.017245678055089
  41     0.097397636465357
  42     0.058990400781947
  43     0.066988500916409
  44     -0.21863895037393
  45    -0.059505775300994
  46      0.28475768602082
  47     0.087936973951783
  48       0.4412567025687
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.00000
   1     0.011416767524734
   2    -0.020343386609311
   3     -0.67198455498475
   4      0.28516915709557
   5      0.08322287296098
   6    -0.082925663412249
   7      -1.2979883936918
   8      0.35338057328585
   9      0.21433427279812
  10    -0.0075378499467671
  11     -0.37413784878756
  12       1.8783900865296
  13     -0.16803065602003
  14    -0.012343218894037
  15       0.1202459497841
  16       -0.532847517014
  17     -0.27218892437537
  18     -0.25689807708392
  19      -0.0257343177392
  20     0.019882311071357
  21    0.0087064039669533
  22      0.36911190753562
  23      0.10383599134675
  24      -0.2970773263006
  25        0.533383403772
  26    -0.041544770685636
  27    -0.004835339409843
  28    -0.068751440367349
  29     -0.88303637605327
  30     -0.12925974225281
  31     -0.13405317801979
  32      0.11527944961593
  33      0.63074975568351
  34    -0.0053749926966836
  35        0.199083081048
  36     -0.45827835683735
  37     -0.20706473230912
  38      0.02443414259077
  39      0.26629718382572
  40     -0.36337461795177
  41      0.25962433124818
  42     0.035816135309864
  43     -0.06013621645716
  44    -0.0077833144530965
  45    -0.017286727920342
  46     -0.71134246742536
  47      0.13972988526376
  48      0.34769787219917
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1    0.0086420175973539
   2     -0.10681310551191
   3      0.64679275191986
   4      0.12331731568032
   5      0.22060368972403
   6    0.0058396399214166
   7      0.24418943692632
   8     -0.23183606530303
   9     0.012463316803347
  10    0.00026976799643995
  11    -0.010063732859334
  12      -0.3322937394961
  13     -0.18507339400821
  14     -0.23024696189939
  15     0.046933947325317
  16      0.64075548857107
  17     0.075586552468259
  18    -0.080455902192862
  19     0.031173003845787
  20     -0.17454592775463
  21     -0.10974635448398
  22      0.08124833217219
  23     -0.17870576426953
  24      0.34193071615625
  25      0.24944959463708
  26      0.12083203102255
  27       0.1872951752118
  28     -0.11928249068433
  29      0.47654357660484
  30     0.091658535479215
  31     -0.75150628023485
  32    0.0062195157239802
  33      0.41636169277368
  34    -0.017582397302354
  35     0.068012656187142
  36      0.32219558322037
  37      -0.1822726707878
  38     -0.13197155335217
  39     -0.40464610328998
  40     -0.47486748736434
  41    -0.068380600600772
  42     -0.10832951186551
  43     0.027497623308166
  44      -1.0523500158404
  45     -0.21647522010889
  46      0.22131257056722
  47      0.14622474471456
  48      0.39075995635077
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    -0.023539518189121
   2     -0.28677050490818
   3      0.41747755983045
   4    0.0051300560375197
   5    -0.037871796140315
   6     0.019651155522337
   7     0.017448500057632
   8      0.21187086005662
   9    -0.030661754241385
  10      0.03254896874321
  11    -0.064356142397339
  12     -0.20925895058975
  13    -0.0046658333376281
  14    -0.070827398968533
  15     0.031041083327393
  16    -0.030009222861294
  17     0.076128091648344
  18    -0.058022210520663
  19    -0.059532233049335
  20       0.3926994869166
  21      0.39284523782766
  22      0.15728644882008
  23      0.40231741129487
  24       0.1022154156969
  25      0.39605248936821
  26     -0.22611204277545
  27      0.14745946256603
  28     -0.17318180339386
  29     -0.17359902898289
  30     -0.13621097964394
  31     -0.66386882418697
  32      0.28767924868392
  33    -0.081054978052276
  34     0.049278575853118
  35      -0.6637783778599
  36      0.05083255089336
  37    -0.0020408329639269
  38      0.53439644136194
  39     -0.17156828192091
  40       0.3088779120637
  41     -0.35561866293465
  42    0.0010632263181622
  43      0.18853728740425
  44    -0.070248428622278
  45     0.020541149712431
  46      0.48211292554184
  47     -0.35713955440975
  48      0.21505119500234
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1    0.0046022632126565
   2      0.63649008302816
   3      -1.5284424895871
   4    -0.043451162494192
   5     -0.12798292466627
   6    -0.039053631347738
   7     -0.83344269282804
   8     -0.31816491176325
   9    -0.056289918569995
  10    -0.001087853152182
  11     0.081829180780891
  12       1.0009238488678
  13     0.078405941923122
  14     -0.06098496346969
  15     -0.17228726484281
  16     -0.86242188360548
  17      0.71229852198393
  18      0.27340722438399
  19    -0.038496990617287
  20       0.6063765402397
  21    -0.031553966818897
  22      0.32760814266974
  23      0.44321992984801
  24    -0.00091947316491975
  25     -0.57063859019857
  26     -0.30755886124842
  27    -0.065552651097677
  28    -0.018206459590915
  29       0.1117379397168
  30     0.029271940986348
  31     0.044405735212438
  32    -0.061213055344596
  33     -0.24196488355181
  34    -0.022082023212476
  35      0.88470083639967
  36     -0.71900434946405
  37     -0.17495558490407
  38     -0.42975608246742
  39     -0.16392620351893
  40      0.67323073079031
  41      0.70764635014797
  42    -0.060552806431396
  43      0.12929863024921
  44    -0.036182605135222
  45     0.031071801859881
  46      0.51619654744389
  47    0.00031094349475358
  48     -0.63595148563257
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1     0.014890635808157
   2     0.074393750638494
   3      -1.5229682542741
   4     0.032886264804479
   5      0.16043906088036
   6     0.064405169247227
   7      -1.0989590639704
   8     -0.46840715016878
   9     -0.17474900076609
  10    -0.017416030366721
  11     -0.38504728953556
  12       2.2477220790821
  13    -0.019817833917505
  14      0.18278748393914
  15    -0.087214605136243
  16     -0.81050104564765
  17     -0.84302635561225
  18      0.17854064643292
  19     0.027248255193346
  20      0.11438617999128
  21      -1.1407304114262
  22     -0.34589228253606
  23     -0.17406233359072
  24    -0.031080668513922
  25      0.97445032218151
  26    -0.075396459011629
  27     0.012939533136097
  28    -0.080737851526262
  29      0.16084167031393
  30     -0.11358488903979
  31      0.15961535552232
  32      0.53390459608083
  33     -0.12344687421867
  34    -0.041058317858381
  35     0.056529292412796
  36      0.74049824439653
  37     -0.48916361609037
  38    -0.091881347472967
  39    -0.0021353847799375
  40       1.2234357707675
  41      0.37683463575362
  42      0.07835104364053
  43      0.11319210461618
  44    -0.097308633996939
  45       0.1517916591331
  46      -0.2214288795794
  47     -0.58222258047733
  48     -0.18299477624915
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1     0.013073499032947
   2      0.13323727397375
   3     -0.86520404987266
   4    -0.0042664445549544
   5     0.044451143742809
   6      0.44684230066681
   7     -0.33157070022304
   8     -0.30367466524422
   9     -0.46015946031031
  10     0.005077586996257
  11    -0.054557154649377
  12      0.34668989417549
  13     0.057059439078322
  14    -0.053545844945978
  15      0.40420962707465
  16     -0.58119500921283
  17      0.41778357220887
  18     -0.35875776617056
  19     -0.01540886532204
  20     0.056482630277737
  21      0.35702094423562
  22      0.12160070790807
  23     0.089234823616008
  24      0.37399859116653
  25     -0.17850675797093
  26      0.15621333687947
  27       0.2224378497004
  28     -0.20932627717954
  29      0.68583801563146
  30       0.1224894720747
  31     -0.64660975326541
  32    -0.040521172515386
  33    -0.053072617312309
  34    -0.0057488528513965
  35      0.10015892202244
  36      0.22170720347191
  37    -0.034569579135068
  38     -0.10206003721146
  39      0.35628214263299
  40       0.1447773322014
  41     0.066013592523047
  42      0.18792403192669
  43     -0.11280372496866
  44      0.51567753123558
  45      0.15611430392549
  46     -0.59206575281139
  47    -0.041859669850832
  48      -0.1465634804586
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1     0.039847006627257
   2      0.33508364820356
   3      -3.5696785969506
   4      0.12084448519562
   5      0.17535941040645
   6     -0.31127820812394
   7      -2.2395158093097
   8     -0.26736757749159
   9      0.62910551253641
  10    -0.0036522676255744
  11     -0.73883178021479
  12       3.2221606444458
  13      0.17301210692521
  14     -0.12978661568542
  15      0.16448815250904
  16       -2.562886795669
  17      0.66345392372647
  18     -0.47098588997485
  19    -0.019314904642989
  20     -0.51064687175277
  21       1.1715438253419
  22    -0.075407696144996
  23    -0.036969158989947
  24    -0.063181248515856
  25    -0.018320040485416
  26      0.50201368828803
  27      0.16250367972335
  28     -0.29571802882247
  29      0.30442587474261
  30    -0.010385165037813
  31    -0.076196108098124
  32     -0.26277980640215
  33      0.02874918864568
  34     0.012344293684042
  35      0.47585376855953
  36     -0.62033920495877
  37     0.029167000412937
  38      0.24806862887952
  39     0.013166834042057
  40      0.42409341983859
  41    -0.024552429586117
  42     -0.25631046359062
  43      0.13633156403938
  44     0.029729544015858
  45     -0.11932377985885
  46      0.55283962004595
  47     0.056783801654357
  48     -0.44964903040141
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1    0.0096678783861305
   2    -0.067628433458357
   3      0.33540760148723
   4      0.10234568448906
   5    -0.015026456046397
   6     -0.17640898254301
   7    -0.051578501481498
   8    -0.084030415022439
   9      0.18773676149819
  10    0.0020738305266397
  11      0.64384675369175
  12      -1.2976126340895
  13      0.06219484240457
  14    -0.0051753586705802
  15      0.11762326850176
  16    -0.032305701600117
  17      0.30245565806184
  18     -0.33934856070338
  19    -0.019617778811812
  20      0.43568209607765
  21     -0.43960944985796
  22    -0.010573084127494
  23     -0.10358463997164
  24     -0.38878375601643
  25    -0.093869420377529
  26      0.64979333839567
  27       0.5420620443351
  28     -0.60229649585542
  29      0.96029093632194
  30      0.20636496513424
  31     -0.26140595975111
  32     -0.13328117981796
  33       0.4657335822902
  34    -0.015808875221946
  35      -0.4648955122161
  36      0.84893049405633
  37     -0.21013547864244
  38      -0.2312539594172
  39     -0.51721573727312
  40      0.49044038724603
  41       0.5501723305199
  42       1.1136564419294
  43     -0.52842497387544
  44       1.1958785672922
  45      -0.0110880269727
  46     -0.75602190947116
  47    -0.012505782272121
  48     -0.71207808019034
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1    0.0090847899051268
   2      0.14744476082327
   3      -1.6998930012628
   4     -0.16631634386386
   5     0.074238094941711
   6     0.043270592637293
   7     -0.37748453644909
   8     -0.37731966641662
   9      -0.1203113433073
  10    -0.016826766043031
  11      -1.0350256526889
  12       2.8586920662939
  13     0.014784444596147
  14    -0.018834530845724
  15     -0.09621576291929
  16     -0.91995859320597
  17     -0.23230911358066
  18    -0.086600906621776
  19     0.031382055020001
  20      0.28375767352899
  21       -1.185283221219
  22      0.19695674340017
  23    -0.026147538843721
  24     -0.37931777347971
  25      0.29454113542142
  26     -0.26626998192852
  27       1.2883474529178
  28    -0.0038436794245478
  29       1.0262821194693
  30    -0.052847444002055
  31     -0.66070834016405
  32       0.5236706449731
  33     -0.25268631527368
  34     0.013476000574342
  35     -0.39012595262989
  36       1.3534215328836
  37      0.44192734910276
  38      -0.3366523954245
  39     -0.21033467183431
  40     -0.73037593370782
  41      0.20381846571835
  42      0.21478990304659
  43     -0.17212477065039
  44     -0.21326676769654
  45      0.32081845431155
  46     -0.80064173109684
  47      0.22164220832254
  48     -0.28856912498985
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1    -0.021305256735472
   2     -0.16133127779238
   3      0.33782895557691
   4    -0.028828214257859
   5     -0.31956389276118
   6       0.2598452814039
   7    -0.043021375998444
   8      0.87109893972312
   9     -0.61807771795399
  10    -0.010130030317018
  11     -0.19468613130016
  12       0.4116889491477
  13      0.10272955890778
  14    -0.079688222554394
  15     -0.27153604829333
  16     -0.30141875094262
  17     -0.19159670111885
  18      0.69111675531549
  19    0.0035724754329159
  20       0.3894576208827
  21      -1.1582336014044
  22     0.016440813470897
  23     -0.15360304716518
  24     -0.13788552723288
  25      0.22816597861347
  26      0.30206364854328
  27    -0.062874462921209
  28     -0.48017925473501
  29      0.67651095388418
  30    0.0075214023874097
  31      0.11581534921605
  32     0.086143514972011
  33      0.52423283097334
  34    -0.031031500204446
  35       0.8180770087875
  36      -1.8291408655612
  37     -0.14367507661122
  38      0.48228511882802
  39     0.010679769970056
  40     -0.30507742719295
  41     -0.31769431446494
  42     0.006497653205851
  43      -0.3476960729113
  44      0.35066012074949
  45      -0.2738999799431
  46      0.47856289548684
  47      0.27288012785674
  48      0.12632126111375
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1    0.0038467522291575
   2     0.024624387348734
   3     -0.27896457828396
   4     -0.07403980654359
   5    -0.015858456883263
   6    -0.075346476720394
   7       1.1088015278752
   8     -0.82866339103614
   9      0.15552747106942
  10    0.0016010638844581
  11      0.47688180030171
  12      -1.2144840551921
  13      0.18376402283626
  14    -0.015845710763326
  15     0.050345948484238
  16    -0.050510973750701
  17       0.5071532459247
  18    -0.030112938728942
  19     0.040873206233273
  20      0.10342402806414
  21     -0.34234102260245
  22     -0.16773328725497
  23      0.64283836856782
  24      0.20779911382321
  25      0.39691762674681
  26     -0.30459691208883
  27     -0.59992719752284
  28     -0.25404480452865
  29      0.01370616941564
  30     -0.31472175944513
  31      0.87844227563814
  32      0.25351084077251
  33     0.071298782288969
  34     -0.05098030407998
  35     -0.58564704594381
  36       2.7638433145117
  37      0.23937712697965
  38    -0.026133439744383
  39    -0.098074681739348
  40     -0.98060283975628
  41     -0.80226219390705
  42      0.11902949532099
  43     -0.02732008822859
  44     -0.94793362206609
  45      0.11356724222064
  46      -1.2632939087733
  47      0.13365770918298
  48      0.10859057713969
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1    -0.0047148240779693
   2    -0.082129510155293
   3        1.082403740853
   4      0.01619648761543
   5      0.10139656553107
   6     0.015311955724931
   7       1.0577075493162
   8     -0.38991918386105
   9     0.064894633344614
  10    0.0059496485979996
  11      0.38204241175972
  12      -1.2643376474033
  13     -0.11673684531028
  14     0.084414224062336
  15     0.040344850043324
  16       1.6443294809373
  17      -0.4970599603309
  18     -0.24338462065848
  19     0.044538315695287
  20      0.24828837445883
  21      -1.3235135492003
  22      0.10194350746036
  23      0.22275716806424
  24     -0.56762755765259
  25     -0.69366691326359
  26     -0.94712502276917
  27       1.3372133394449
  28     -0.08292398994657
  29       1.4839744543981
  30      0.32325084025546
  31     -0.48177411487958
  32      0.06163932933846
  33     -0.55216123890242
  34    -0.028579143398316
  35     -0.57194157205349
  36       1.7117058497022
  37     -0.36494974490357
  38      0.12475763659106
  39      0.44989371539257
  40      0.72518281072951
  41     -0.48120723609077
  42     -0.76104642205914
  43      0.27291182189422
  44     -0.80313586332008
  45      -0.2732210928654
  46       0.5529939123852
  47      0.25291032100887
  48     -0.72830536216346
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1     0.011506310326668
   2      0.14133003811817
   3      -1.0671268776625
   4     0.098717053028971
   5     -0.21239769382602
   6     0.038169323557619
   7     -0.69758107144499
   8      0.25022592564532
   9     0.074961728265812
  10    0.0030078806304908
  11     0.069875907761298
  12      0.30097972709009
  13    0.00028132891478014
  14    -0.027704528853223
  15     -0.12840195594901
  16     -0.54971077324613
  17       0.1195130981393
  18      0.22389826758009
  19    -0.063213952501118
  20      0.30398237435356
  21     -0.13409938292537
  22     0.013802047306195
  23     -0.44389396012424
  24     0.076071128045011
  25     0.012617356069585
  26      0.76183595561314
  27     -0.13077302396393
  28     -0.12937024116457
  29     -0.06085828407433
  30     -0.34168021245795
  31      0.19716439137257
  32     -0.67805359644917
  33      0.94221013036189
  34    -0.040500197641877
  35      -1.0424239483398
  36       2.7305936823906
  37     0.044324477580843
  38    -0.0037194151916053
  39       0.1186513724393
  40     0.059278852594778
  41      0.42029621135557
  42     -0.87192537175368
  43     0.021378798233067
  44      -1.4069944808735
  45      0.41928398872913
  46     -0.50518359957299
  47    -0.064080313499683
  48     -0.95572812839129
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1    5.7736283747758e-05
   2     0.063682845294535
   3      -0.3509053452544
   4    -0.062683449751623
   5     0.065431317634825
   6     0.082770039909217
   7      0.46374874568368
   8     -0.43754061702178
   9     -0.33688548409016
  10     0.014879617765034
  11     -0.11301198443094
  12     -0.17755288789437
  13    -0.043055166170347
  14    -0.013331012345971
  15     0.022791833096633
  16      0.29988978948449
  17     0.029168014619211
  18     -0.22523287864514
  19    -0.011118356274902
  20     -0.11156221801666
  21      0.45388143574398
  22     -0.22052271146572
  23     0.030990914705747
  24     0.092345007610523
  25      0.35567746819385
  26     -0.21782574215228
  27      0.61523437251047
  28      0.60658515466328
  29     -0.43722414473061
  30     -0.30608814163596
  31     -0.46118378192336
  32     -0.32088335919268
  33      0.22869011374568
  34    -0.022406089786773
  35    -0.079406369370944
  36      0.90509808964693
  37     -0.39823281620422
  38      0.21813423326233
  39     -0.48057767429207
  40      0.62300438924443
  41     -0.63627204791817
  42       1.4379925670929
  43     -0.18850433532946
  44        1.075993418175
  45     0.080628237232776
  46       -0.979621059174
  47      0.34342087056102
  48     -0.63649695910767
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1     0.021274850550122
   2     0.016288041155631
   3     -0.25970576599351
   4     0.083009838717964
   5    -0.051793219945223
   6     0.027016140237725
   7    -0.075771516225433
   8     -0.20484212579732
   9     0.030179428364893
  10    0.0060244362155547
  11       0.2156909075065
  12     -0.42588754866788
  13     0.047903104615086
  14      -0.1195210836379
  15     0.038149275036245
  16      -0.2028606002191
  17       0.4584895758265
  18      -0.2622481904809
  19    -0.0070756447253388
  20    -0.060518332312621
  21      0.35064952656865
  22      0.13679664235227
  23      0.10401456746957
  24      0.13359043265983
  25     -0.33307315890714
  26     0.094570181492493
  27      0.54737931128434
  28      0.22760812989702
  29      0.29769551280345
  30     -0.78250554988124
  31      0.43198171301105
  32    0.0078686426012523
  33     -0.21958732279149
  34    -0.074085059395277
  35     -0.19223935355383
  36       1.0407801518923
  37    -0.034752075613225
  38     -0.13516374073136
  39      0.22160205210301
  40    -0.023901478505327
  41      0.40007892410699
  42      -0.2961996971336
  43     -0.45682605364574
  44     -0.14842674528341
  45     -0.78795418655521
  46      0.46790584413052
  47     -0.36437031552677
  48      -0.3473393913704
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1    -0.0031067468920551
   2      0.52639301616099
   3      -1.5300574715097
   4      0.16151615887927
   5    -0.0089784006695888
   6      0.19303016504006
   7      -1.5635200897796
   8      0.46931637977935
   9     -0.42466408848855
  10    -0.018842649659685
  11     -0.36342182241811
  12       2.8885508828869
  13     -0.13523601916528
  14    -0.068903969308079
  15     -0.11391743602904
  16     -0.44945207735063
  17     -0.68137297793275
  18      0.27946388316085
  19     0.073798339374778
  20    -0.064535332743001
  21      -1.8091734552818
  22     -0.30260172712608
  23      0.24746243552414
  24     -0.12965160885878
  25      0.49649707876302
  26     -0.62570035674561
  27       0.2587182398193
  28      0.18499191394065
  29       0.4020819123205
  30      0.30277143061552
  31     -0.12236530416002
  32      -0.3690406611768
  33       1.1977363874877
  34     0.042487723084889
  35     -0.11139777202538
  36       -0.799363309691
  37      0.11792896568622
  38    -0.049026681077471
  39    -0.059961778763094
  40      0.39662979453865
  41      0.51318307700624
  42      0.19905698291838
  43     0.024175808771665
  44      0.45809468092122
  45      0.11517829664507
  46      0.25828606111277
  47     -0.23199804735107
  48     0.078254150481018
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1    -0.0088685977573179
   2     -0.12400009930585
   3      0.88034067528055
   4     0.015449535238994
   5    -0.017906287947538
   6    -0.075788233112514
   7      0.36223125853045
   8      0.15560570685394
   9      0.38938056646132
  10    0.0013671936667174
  11      0.67907436036811
  12       -1.926792328504
  13      0.16240858271915
  14    -0.043619759392154
  15     0.067551864010792
  16     -0.22741724429984
  17      0.58870122706962
  18     -0.42225883249109
  19    0.0016088871268197
  20     0.056401007252302
  21      0.51313129769379
  22     -0.19986777747919
  23     0.034165848718539
  24     -0.23730065770893
  25      0.25016480605468
  26       0.8866423311556
  27       1.0471690476525
  28      0.20882538698375
  29       0.3964279914591
  30    -0.067599438505494
  31     -0.66920079710864
  32    -0.049568542244909
  33      0.63549425911229
  34     0.026025627068988
  35       1.0074064479555
  36      -2.5623307679524
  37      0.13970266469392
  38      0.26159737264939
  39     -0.04842819549946
  40     -0.57736926836499
  41     -0.61205459971329
  42     -0.61956133561922
  43     -0.20970152873374
  44      0.11485519877925
  45      0.54863982974976
  46      0.27096001587729
  47     -0.27417756213262
  48       1.5754921116083
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1     0.015860814176234
   2      0.11668815213361
   3     -0.98630593361291
   4      0.21121333455361
   5     -0.33147599276269
   6     0.067873792121809
   7      -0.9860064328753
   8      0.45031996585789
   9     -0.31648803374019
  10    -0.0080102887789346
  11       0.4577351582737
  12     -0.58243668805322
  13      0.18138764008641
  14     -0.21253790563653
  15     -0.11081522860917
  16      -1.1173629504638
  17      0.90230490285779
  18      0.20486246564614
  19     0.019930977353494
  20      -1.0001672108195
  21       2.6688578730775
  22     0.038399488408431
  23     0.023839100858011
  24     -0.11592700899095
  25      -0.3354928169258
  26      0.99988125049562
  27      0.25906018090906
  28      0.28508178079788
  29     -0.28962625505002
  30      0.44725477400604
  31     -0.86144291158958
  32       0.3003125779316
  33     -0.26204711419574
  34     -0.05923633287564
  35     -0.46649727918312
  36       1.5212386551512
  37      0.13170228787904
  38      0.10129623144777
  39    -0.041290770415295
  40     -0.35092134396583
  41      0.44202803238152
  42      0.45073257890144
  43      0.13512836703128
  44     -0.59172073822387
  45     -0.15721133317061
  46     -0.86382933442916
  47     -0.19024846664959
  48     -0.52951083104361
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=   -0.00000
   1    -0.012823750420092
   2      -1.4345513137368
   3       3.9549548804841
   4     0.010977877293316
   5     -0.25914845494778
   6     -0.05710028008099
   7      0.89885536579331
   8      0.98022885058271
   9      0.11244734359133
  10    0.0085271590786964
  11     -0.40750820940383
  12     -0.60438262027043
  13     0.090973861245558
  14    -0.0065920342158412
  15     0.050892128720381
  16       1.0245170754373
  17     -0.30987820398186
  18     -0.12703158466478
  19    0.0030818043043177
  20      0.13700099949076
  21     -0.29201717415706
  22     -0.27595382240256
  23       0.1863148300371
  24     -0.11656766399798
  25       0.2145995362496
  26     -0.91883727762626
  27      0.19147076061157
  28     0.085885982674551
  29    -0.077854927275011
  30      0.34958491903755
  31     -0.52178895362819
  32     -0.37572196844389
  33     0.010217626770129
  34    -0.035956564399875
  35      0.29167415662588
  36     -0.94815070036209
  37     0.061153822675296
  38     0.017889770385269
  39    -0.018617025050077
  40      -0.8486996353716
  41      0.91462536266677
  42     0.035021031290101
  43     0.014031358256006
  44     -0.38291933455176
  45     0.015576164887562
  46     -0.46492620550485
  47     -0.23400804673261
  48      0.21946555468493
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=   -0.00000
   1    -0.00078851077971141
   2      0.11853645532841
   3      -1.0758782437774
   4     -0.16600893980809
   5    0.0053461188545566
   6     0.028612560485843
   7     0.047772177828202
   8     -0.53789369221232
   9    -0.080079365534667
  10     0.001893361644645
  11      0.03276616224239
  12    -0.095859483645252
  13      0.18832392932252
  14     0.034022883333322
  15    -0.012967957169414
  16      -1.4228645255593
  17      0.66344019484661
  18     0.027441267144555
  19    -0.042691656146881
  20     0.040579994894987
  21       1.2741022972223
  22     -0.65802508626932
  23    -0.022782327279728
  24     -0.10032305492672
  25       1.9221176469909
  26       1.1182583925877
  27      0.25376456352199
  28    -0.030089378114011
  29     -0.82197217927391
  30     0.065668208111403
  31        -1.25956632417
  32     -0.12725278018884
  33       1.3260648122838
  34     0.030533412524435
  35     -0.02386609665136
  36      0.24007820097366
  37    -0.057571122183015
  38     -0.39272370027081
  39      0.33149356614784
  40     -0.11120011164669
  41     0.097229371945684
  42     -0.33622806916169
  43      0.24285898227495
  44     -0.34480796708017
  45     -0.45196881473932
  46      0.64187988201709
  47      0.41421813439612
  48     -0.33662319876524
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0095894477061943
   2    -0.044089864598547
   3      0.74857955126516
   4    -0.0042157947680334
   5    -0.073578417863372
   6     0.091322877970381
   7      0.12190848877646
   8      0.39559091144713
   9     -0.50626829794888
  10    0.0067147083161749
  11      0.24747645112147
  12     -0.97735981832152
  13    -0.0022182576465431
  14    -0.0018032576694406
  15    -0.023912141369994
  16     0.081726304646227
  17      0.23969161303416
  18     -0.01906590780464
  19    -0.051593658907636
  20    -0.0022549360752316
  21      0.51953748569645
  22      0.11642365513853
  23      -0.1683291851414
  24     -0.22506799873326
  25     -0.34117316829219
  26      0.32915816507202
  27      0.75509718202483
  28     -0.38433137176092
  29      0.76813313542906
  30     -0.41157373630226
  31     -0.17897931600732
  32     -0.30110828321787
  33    -0.00082967610736979
  34     0.030950008732381
  35      0.36923482776531
  36      -1.2766828808833
  37      0.34265517636769
  38     0.067995300815473
  39    0.0067403385882484
  40     -0.72750061466086
  41    -0.097435608687099
  42       1.1292527038096
  43       0.8728626718819
  44     0.013422132984692
  45     -0.10180021437172
  46     -0.65674631656839
  47     -0.24989844980373
  48       1.0941395231483
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=   -0.00000
   1     0.022893360729625
   2      0.94632883018634
   3      -2.8349747382029
   4     -0.23813645366446
   5      0.16439604744041
   6    -0.043958857888327
   7       1.0369214239969
   8      -1.5101976601654
   9     0.028686986007084
  10    0.0026718941386384
  11     -0.25079616228044
  12      0.65008946998038
  13     -0.13109165031753
  14      0.33395853633155
  15    -0.036617899829359
  16         0.26732958516
  17     -0.52511384690206
  18     0.073031603272998
  19    -0.024618466395078
  20    -0.046876390184619
  21      0.10251527355656
  22    -0.058976985699102
  23    -0.050750228753424
  24     -0.16047938382245
  25      0.51604310810114
  26     -0.50866140350788
  27     0.062002150721485
  28     -0.12274932471067
  29     -0.30453120384248
  30      0.33691147230272
  31     -0.76557843508232
  32      -0.2160186144161
  33    -0.0018766775517399
  34     -0.12357452816375
  35     -0.51494694982367
  36       3.6167608110966
  37      0.23701091522365
  38      0.16397683712185
  39    -0.014486621626137
  40     -0.31108054401101
  41      -1.6370587430505
  42     0.026661786842784
  43     -0.44299352313224
  44     -0.58031206144791
  45     -0.41639618045946
  46     -0.66217571063826
  47      -0.6873664995363
  48      0.67696069205452
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=   -0.00000
   1     0.010363080195722
   2    -0.030078253986953
   3      -0.7107888893745
   4    -0.041019463751931
   5     0.084305679501271
   6    -0.076250899326721
   7      0.13935301934424
   8     -0.33141105500535
   9      0.11062391969896
  10    -0.028054088152152
  11     -0.35885147844456
  12          1.6785751574
  13     0.048918492614784
  14    -0.040432644192512
  15      0.10324960225078
  16     0.092132784639239
  17     -0.75638551339032
  18     -0.19100140676494
  19       0.1208552326358
  20       1.8558872471478
  21      -5.7214838582681
  22     0.062145812994752
  23     -0.27567764544016
  24      0.15917814683407
  25     0.038652416579644
  26      0.24522879232091
  27     -0.22742528735331
  28      0.56942294830401
  29      0.77266900878725
  30      0.34639340152445
  31       1.3051264474399
  32      0.20550989619851
  33       1.5012468123583
  34    -0.031273752353074
  35     -0.15875690635714
  36      0.96388975570639
  37      0.14319146331883
  38      0.10771531791823
  39     0.063188942617475
  40     -0.10843034810215
  41     -0.43928723052422
  42      0.21296888336339
  43       0.1704618957499
  44     -0.21834441120651
  45     -0.24678336858063
  46     -0.24768347237049
  47     -0.16901538839542
  48      0.13364469573761


==> anc/me2n2_lasscf_natorb_r35.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
N   1   7     0.00000000000000     0.00000000000000     0.00000000000000
N   2   7     6.61404143597772     0.00000000000000     0.00000000000000
C   3   6     7.67369774562127    -2.56204043370867     0.00000000000000
H   4   1     8.88825771785724    -2.75161573605159    -1.66540070114287
H   5   1     8.88735397835163    -2.75195930759790     1.66599755649072
H   6   1     6.20892473375647    -4.02384315505211    -0.00060805710418
C   7   6    -1.05979406745572     2.56208192468698     0.00043463712512
H   8   1    -2.27520617480924     2.75161552092355    -1.66441761020785
H   9   1    -2.27256306922979     2.75204942046757     1.66699740462161
H   10   1     0.40505187451473     4.02377958270273    -0.00135914739710
[GTO]
1 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

4 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    2.00000
   1      0.28732819551281
   2     0.018234813807772
   3     0.013214352951459
   4    0.0034487554734864
   5    -0.0041384566061541
   6    -0.00081207825651867
   7    0.0019041804754673
   8    -0.0046757962289258
   9    -0.00014589555142783
  10     -0.80647001412689
  11    -0.0073037399106671
  12     0.023982504229422
  13    -0.007181113617319
  14    0.0057207001991087
  15    -0.00048765416366209
  16    -0.00031691541229836
  17    -0.00057105210497384
  18    -8.7278992364667e-05
  19     -0.48546717822714
  20     -0.02171148540017
  21    -0.0098321130072252
  22    -0.029399407224493
  23    -0.010654571316638
  24    -0.0030959247097297
  25    -0.013785192709188
  26    -0.0094386994055274
  27    -0.0015868898661238
  28    -0.012001274134962
  29    -0.0082149847866159
  30    -0.015333803753737
  31    -0.010792680576595
  32     0.015152694825563
  33     0.011308685321877
  34      0.12167255464787
  35    0.0068796652732036
  36    0.0012163341696713
  37     0.010243704375135
  38    0.0079508959117966
  39    -0.0051144101208149
  40    0.0052886594757767
  41    0.0043944568952923
  42    -0.0026351269383429
  43    0.00061655442540342
  44    0.00077869632649406
  45    -0.0048933212300159
  46    -0.0034732757126344
  47    0.0096978730563163
  48    0.0073470653299537
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    2.00000
   1       0.7247976854156
   2     0.025119386384129
   3     0.005591390841186
   4    0.00063276468294619
   5    -0.0049770466500369
   6    -0.001568906298514
   7    0.0025527778175339
   8    -0.0071514473254976
   9    -0.00028232929141739
  10      0.24182629498549
  11     0.007254452969471
  12    -0.0020985329426746
  13     0.002126879096312
  14    -0.0025836433238381
  15    0.00056965993645694
  16    -0.00022268688666175
  17    0.00025551599935479
  18    0.00010221944085385
  19      0.18455466094774
  20     0.013026167672075
  21    0.0068355194452304
  22    0.0062289403801038
  23    0.0018592613941663
  24    0.0035070804774727
  25    0.0031565972458582
  26     0.001706721186726
  27     0.001837866556312
  28    0.0031704382275509
  29    0.0013221637548682
  30    0.0069523710118253
  31    0.0042212763685207
  32    -0.00079790044156217
  33    -0.0011119785636915
  34      0.59768548142038
  35     0.024239132477793
  36    0.0027584794177233
  37    -0.0093338710333764
  38    0.0035465847424738
  39    -0.0098159476891856
  40    -0.0039967576580025
  41    9.3731813166838e-05
  42    -0.0050824886284701
  43      0.01213284485408
  44    0.0099250737217946
  45    0.0015310733434015
  46    0.0017561595748158
  47    0.00054107177670937
  48    0.0011648800729715
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    2.00000
   1     0.049458766618214
   2    -0.0045405989239273
   3    -0.007682309968387
   4    -0.0019128145187338
   5    0.0002822628844685
   6    0.00058438087095174
   7    -0.00022947426018389
   8    0.00037554951573816
   9    0.00010442408158303
  10     -0.51925750820364
  11    -0.0084846610449852
  12    0.0099022024855635
  13    -0.0017773228692984
  14    0.0056508928288025
  15    0.0022404679170302
  16    -0.00057062278183792
  17    0.0018808361498801
  18    0.00040174593471253
  19      0.83095906048321
  20      0.03806198501866
  21    0.00054904010245771
  22    0.0066098300096091
  23    -0.008793525518171
  24     0.014083467806284
  25    0.0035218567641156
  26    -0.0056629167812919
  27    0.0072688802119728
  28     0.001457742396066
  29    0.00069545897165113
  30     0.016659041092379
  31     0.012422388392161
  32    0.0071432323659348
  33    0.0048107123726376
  34     -0.11182518798549
  35    -0.0057527927644864
  36    0.00026471529930594
  37    -0.010623456744944
  38    -0.0049834630015345
  39    0.0037646760471306
  40     -0.00529025135412
  41    -0.0037031366656507
  42    0.0019095270203762
  43    0.00070937015163183
  44    0.00041979098688268
  45    0.0047644433443813
  46    0.0035687412900785
  47    -0.008258537656892
  48    -0.0055956674529511
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    2.00000
   1     -0.60230443134538
   2    -0.024287141476518
   3    -0.0022155122946811
   4    0.00074234994431222
   5    -0.0033581967735944
   6    0.00026401226651312
   7    -0.0011908731712342
   8    0.0029036563569881
   9    4.7590169563723e-05
  10     -0.13578203357034
  11    -0.0089704221060618
  12    -0.0069463899621702
  13    0.0020793346540197
  14    0.00079513148721459
  15    0.00034888536612753
  16    0.00035283591563144
  17    -0.00011131100244787
  18    6.2510947477814e-05
  19     0.049092121977179
  20    0.0051541896448345
  21    0.0040347483301967
  22     0.015420114202258
  23    0.0031219607790893
  24    0.0022009939232388
  25    0.0077821245904653
  26    0.0024095290100548
  27    0.0011332289932834
  28    0.0059064753589299
  29    0.0035464151044154
  30    0.0082775237812838
  31    0.0053771572201591
  32    -0.0071323824419804
  33    -0.0057688487367437
  34      0.77875784922404
  35     0.011619810161877
  36    -0.023322411506928
  37    -0.0048799737001224
  38    -0.00093338880356756
  39    0.0016758048037926
  40    -0.0023482406573451
  41    0.00011261565059998
  42    0.00086108692570608
  43    -0.0018221605290518
  44    0.0025726219071913
  45    -1.7906752976307e-05
  46    0.0039668874539492
  47    -0.0054943600779297
  48    -0.00034097162578136
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    2.00000
   1    -0.082938479788158
   2     0.082775014881818
   3     0.083656350208686
   4     0.014652687590256
   5    -0.050391936532793
   6    -0.021319151839076
   7     0.020425976698577
   8    -0.052148281269048
   9    -0.003827371933902
  10     -0.04674823323444
  11      0.13316206022874
  12      0.12754846379932
  13    -0.023287335280654
  14     0.033981713631759
  15    -0.00028947728554091
  16    -0.021509567232009
  17     0.051497021909558
  18    -4.9737463282725e-05
  19     -0.15276726552106
  20      0.24381949285573
  21      0.24049454897163
  22    -0.023370739870307
  23     -0.12887429090067
  24    -0.0027416414140681
  25    -0.0093117351475641
  26    -0.070973104852248
  27    -0.0010731734939057
  28     0.087129067951029
  29     0.022912118120292
  30     0.084172988260802
  31     0.020406232897706
  32      0.15840923273704
  33      0.07573791223453
  34     -0.10327297906156
  35      0.17324473664421
  36      0.17481120694866
  37    -0.059132016900334
  38     0.085096713766758
  39     -0.13374787981576
  40    -0.031920957054693
  41     0.040931649518293
  42    -0.069119580308147
  43      0.16168805066653
  44     0.092282184258068
  45     0.017295573036336
  46    -0.019055699424891
  47     0.074773494528545
  48     0.029150336838522
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    2.00000
   1    -0.054240077035586
   2     0.038979550681558
   3     0.020949305381574
   4    0.0056479987044431
   5     -0.02966624669267
   6    -0.034972292368323
   7     0.013424202697322
   8    -0.039650910243054
   9    -0.0062739324644345
  10     0.022829427886529
  11    -0.039880684347681
  12    -0.010766514281038
  13    -0.0020670882662502
  14    -0.031347039545692
  15    0.0060462862637869
  16     0.014609259138948
  17    -0.044672576127863
  18    0.0010857619305759
  19      0.16631574351561
  20     -0.21732660024113
  21     -0.23835946195073
  22     -0.11944786125744
  23     0.074087209300479
  24     0.036431576554027
  25    -0.060357627805599
  26     0.030664431568042
  27     0.019393639672967
  28     -0.14762456572203
  29    -0.069169353011895
  30     -0.10831017297964
  31    -0.039228804852353
  32    -0.058519071858449
  33    -0.003118677000936
  34    -0.091947713912243
  35      0.17860971305883
  36      0.19243108656637
  37    -0.064978998699682
  38     0.078844684092733
  39     -0.21917444418805
  40    -0.032372440889458
  41     0.035806729599825
  42     -0.11337638192483
  43      0.21160322161054
  44      0.12782645469115
  45    -0.024998145320013
  46    -0.054536420331886
  47       0.0714374680083
  48     0.019421766325367
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    2.00000
   1    -0.007692446520123
   2     0.034127868298646
   3    0.0015990068245453
   4    -0.010732118155135
   5    -0.018036830796216
   6     0.038392196261356
   7     0.010291095498575
   8    -0.032555544070627
   9    0.0068797082043093
  10     0.009537224501208
  11     -0.09610433075932
  12     -0.11962489927846
  13     0.032851023189767
  14    0.0094835238247705
  15    -0.00028010920718214
  16    0.0024957885379598
  17    -0.00026731089164655
  18    -5.3465141635162e-05
  19    -0.020259015890059
  20    -0.021742833639495
  21    0.0017424539858725
  22       0.2195653964021
  23     0.077134821492211
  24    -9.5815090559156e-05
  25      0.10994713360846
  26     0.058001903792822
  27    -0.0006681291432291
  28     0.071924569898238
  29     0.053476466891244
  30     0.071784185147186
  31      0.05377361400216
  32     -0.14420954886604
  33    -0.099121286787606
  34     -0.11799055383624
  35      0.19882985467963
  36      0.21574140437352
  37      -0.1377730558946
  38     0.042488136255566
  39      0.24095893375659
  40    -0.070054763920537
  41     0.015586233309126
  42      0.12452659198064
  43    -0.0040351954171517
  44    -0.044154060721316
  45      0.25594982105705
  46      0.15628284365179
  47     0.028135665145254
  48    -0.015590135751485
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    2.00000
   1    -0.039859687496344
   2     0.042167390319227
   3     0.057842355166914
   4      0.01444311513399
   5    -0.033575592138232
   6     0.038883365147477
   7     0.010115067940469
   8    -0.026180642854347
   9     0.006967592930263
  10    -0.011692743974872
  11      0.11758805520369
  12      0.15980387103844
  13    -0.041874047440108
  14    -0.0045362622813519
  15     0.032978533310697
  16    -0.0035373817847389
  17    -0.0023123550818982
  18    0.0059122305443459
  19     0.036067532152751
  20    -0.029423724618658
  21    -0.065199729645519
  22     -0.26709273643143
  23     -0.07197552828718
  24      0.20860561448238
  25     -0.13297696341327
  26    -0.059390537839775
  27      0.10718003041032
  28     -0.22106976614752
  29     -0.15693749328293
  30    0.0042224552684291
  31     0.017189278107855
  32      0.14500956302641
  33      0.11166278511064
  34    0.0049428216482502
  35      0.03423206847314
  36     0.028580129296591
  37    0.0037499456629143
  38     0.039701933886769
  39      0.24547584778705
  40    0.00052129382432436
  41     0.020844374795893
  42      0.12633201225557
  43     -0.11940532433976
  44     -0.09710074733759
  45      0.14560566182187
  46      0.10758334536107
  47     0.032133886815587
  48     0.021031380689665
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    2.00000
   1    -0.077466099616186
   2      0.13345331464562
   3      0.16695542645057
   4     0.035304787440966
   5    -0.013935829876773
   6     0.017517195870937
   7    0.0091926359229937
   8    -0.017712773067884
   9    0.0031459671229808
  10    -0.0038096880950669
  11     0.033926458919394
  12     0.061983735687931
  13     -0.02170302252367
  14     0.018587754479661
  15    -0.054296892587087
  16    -0.0051256991110806
  17    0.0081233599470059
  18    -0.0097369805739964
  19     0.088475325320043
  20    -0.046580884435399
  21    -0.063009232722569
  22     -0.09157281246234
  23    -0.028566022425298
  24     -0.33995121658547
  25    -0.045665859289807
  26    -0.019552235546088
  27     -0.17597121732487
  28      0.13325386668936
  29      0.11554131598647
  30     -0.23363725330189
  31     -0.16715593392591
  32     0.037908117061727
  33     0.039530602149783
  34    -0.0085162756825074
  35     0.053152178309699
  36     0.024486779313002
  37      0.17577494756754
  38     0.082355839544535
  39      0.10758649789099
  40     0.085581805641794
  41     0.061151157903311
  42     0.056480125367129
  43      -0.1018513215657
  44    -0.082074307173707
  45     0.014400453642541
  46    0.0070010487836269
  47      0.13769328013375
  48     0.092465021068813
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    2.00000
   1     0.097203353216073
   2     -0.19916598231949
   3     -0.24738063906868
   4    -0.044024305695679
   5    -0.018963077735736
   6    0.0058418476423312
   7    -0.0018961086014323
   8    -0.0055722197009869
   9    0.0010425878581053
  10    -0.029904365463594
  11     0.072418842019278
  12     0.081141523433253
  13    -0.0089575009037703
  14     -0.03639555671203
  15    -0.030617936992102
  16    0.0070347068936313
  17    -0.021795991523173
  18    -0.0054897408273341
  19    -0.0091143544482787
  20    0.0055945511132331
  21    -0.014676311885209
  22     -0.14383609973668
  23     -0.01018475304216
  24     -0.19187291021701
  25    -0.070869043318074
  26    -0.023949822302356
  27    -0.099257129440552
  28     0.050579333700139
  29     0.041198965860143
  30     -0.15647631224072
  31     -0.11838322018124
  32     0.072768453023308
  33     0.047594458647265
  34     0.013913069627539
  35    -0.025305596117299
  36     0.025287868778062
  37     -0.31657292985638
  38    -0.079641049864203
  39     0.035392313714095
  40     -0.15443009509697
  41    -0.077537607740722
  42      0.01878076646059
  43     0.089191720049168
  44     0.064125063267183
  45      0.12706347710233
  46     0.092962742134828
  47     -0.19111171280675
  48     -0.13366603472948
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    2.00000
   1     0.059962473998692
   2     -0.12344926541676
   3    -0.029041486058028
   4      0.12612762416188
   5      -0.3039706235508
   6    0.00014797045141431
   7       0.0744747697949
   8     -0.18370489618066
   9    9.0901115990865e-06
  10     0.089508396402946
  11     -0.18006313645851
  12     -0.13030531843157
  13    -0.097195631424992
  14      0.22663249100655
  15    0.00028326028034757
  16    -0.059942957864756
  17      0.13933551163189
  18    5.1426257468623e-05
  19     0.032536392153012
  20    -0.073330467857316
  21     -0.02214530006156
  22     0.057641096506294
  23     -0.24979902584873
  24    0.0017755227150124
  25    0.0078060058168551
  26    -0.071567046902743
  27    0.00091635832814787
  28     0.017513446031095
  29     0.032258093700358
  30     0.019443368334011
  31     0.033747948831204
  32     0.064117768636699
  33     0.068447844601362
  34     0.044307500656863
  35     -0.10964473631307
  36    -0.069681671285938
  37    -0.076148705090367
  38      0.28424501996292
  39    0.0012650464553774
  40    -0.017177234690768
  41     0.092681281327841
  42    0.0006457292204593
  43     0.014892287049314
  44     0.040813220453414
  45     0.016245137283888
  46     0.041863290796596
  47     0.058821709608695
  48      0.07160019476464
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    2.00000
   1    -0.0051863712639861
   2    0.0025363998846986
   3      0.12326266456439
   4      0.12231950884096
   5     -0.29692796334288
   6    0.00075779080429678
   7     0.062648017354323
   8     -0.17671467750092
   9    0.00012148490741137
  10     -0.03004241954512
  11     0.049794119155634
  12    -0.072245624195135
  13      0.13922235812218
  14     -0.33485025224638
  15    0.00010609005805823
  16     0.073193686849395
  17     -0.20136775504702
  18    1.6924375314457e-05
  19    -0.054041613187386
  20      0.11855289237412
  21     0.090782711435086
  22    -0.064721067400822
  23      0.29079868432208
  24    0.00071562172340806
  25    -0.011907673169092
  26      0.11253524414381
  27    0.00035897420250848
  28    -0.0086369777089887
  29    -0.040124121557516
  30    -0.0078794233200024
  31    -0.039534414608685
  32    -0.064492739924142
  33    -0.067169845823832
  34     0.042204527207451
  35     -0.11452594715195
  36     -0.10196902543233
  37    -0.052855786280614
  38      0.23725852846953
  39    0.0050686343511917
  40    -0.011230809853658
  41     0.098218637130505
  42     0.002608358483376
  43    -0.002323266486196
  44     0.030564679405165
  45    0.0031448805397854
  46     0.034794107960778
  47     0.046318925705497
  48     0.052852454768763
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    2.00000
   1     -0.13533506344857
   2      0.27317581999753
   3       0.3476770670287
   4    -0.009707253513178
   5    -0.037760083068252
   6    -0.0005122390827717
   7    -0.0042439664790995
   8    -0.014318695548757
   9    -9.3641884754075e-05
  10      0.14975389485872
  11     -0.32433571488321
  12      -0.4490782598195
  13     0.029404773872017
  14     -0.13560212323394
  15    -0.0014964408458287
  16     0.019200363379144
  17     -0.07281330897765
  18    -0.00026870830177595
  19     -0.03581369685714
  20     0.067948977539047
  21      0.14526599022582
  22     -0.10482725300349
  23    -0.065768761622101
  24    -0.0094065064030099
  25    -0.070940139508421
  26    0.0074166812623056
  27    -0.0048531899967963
  28    -0.0042642793616217
  29     -0.02522093698881
  30    -0.014378189287441
  31    -0.033023585671098
  32      0.10366316491252
  33     0.055346991074831
  34     0.018748749605979
  35    -0.036675061924733
  36     -0.10299967669089
  37    -0.089410762638939
  38     -0.12915663314521
  39    -0.0032548146156341
  40    -0.063787065645658
  41    -0.021519224012616
  42    -0.0016541056908158
  43     0.011231413366296
  44     0.019991697879907
  45     0.007606259741332
  46     0.017171816522628
  47      -0.1146815195525
  48    -0.075596048191243
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    2.00000
   1      0.14267751445899
   2     -0.27982745536357
   3     -0.42199551998166
   4    -0.044224058976225
   5      0.18368600217054
   6    0.0027888961728736
   7    -0.033888004487875
   8     0.096437129786075
   9    0.00051225901959648
  10      0.10097705065867
  11     -0.22226560128981
  12     -0.35196262659264
  13     0.054717683789992
  14     -0.18804681077227
  15    -4.2790955656323e-05
  16     0.038052293244473
  17     -0.10237840503381
  18    -7.8769563477654e-06
  19    -0.052753441020057
  20      0.10568207453737
  21      0.16478119014792
  22     -0.11139613464259
  23    0.0078948261946947
  24    -0.00014143053768332
  25    -0.066328677136332
  26      0.01805755327152
  27    -0.00012063384710053
  28    -0.0053756629419482
  29    -0.034417680854281
  30    -0.0054927516493081
  31    -0.034475490897158
  32     0.086402176938619
  33     0.026269792152173
  34     -0.05365506767106
  35      0.11907377281688
  36      0.19399622245541
  37      0.14417170488484
  38     0.043144083119892
  39     0.017327469410147
  40     0.088306022775499
  41    -0.0022349332894897
  42    0.0089399134706344
  43    -0.018310350311886
  44     -0.04710503029412
  45    0.00053760832051494
  46    -0.032552912249738
  47      0.13014779763921
  48     0.054366795569908
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    1.05817
   1    0.00044706843045995
   2    -0.00099532607584943
   3    -0.003647948992254
   4      0.43506768041117
   5      0.17381277006368
   6    5.0451964447111e-05
   7      0.31047420829254
   8      0.12183412314773
   9    3.6172594876804e-05
  10    0.00044721672399862
  11    -0.00099764323642991
  12    -0.0036444152425231
  13     -0.43507827128341
  14     -0.17378281711217
  15    2.8593453580135e-05
  16     -0.31048077052932
  17     -0.12181471817297
  18    2.1802346024766e-05
  19    6.4702059228334e-05
  20    0.0031031215565644
  21    -0.0076908475190712
  22     0.051830209077952
  23     0.019573216034207
  24    -3.2641392352588e-06
  25    -0.0095998996434995
  26    0.00072799996029562
  27    -7.8822250855227e-06
  28     0.032418961511431
  29     0.056470259744309
  30     0.032384545304806
  31     0.056407490393921
  32    -0.062681941440383
  33     -0.09654465051007
  34    6.5411025181486e-05
  35    0.0031045895972208
  36    -0.0076996874994953
  37    -0.051831619278272
  38    -0.019578590779427
  39    -1.0449939855852e-05
  40      0.00959764868775
  41    -0.00073865166531111
  42    1.9127431740449e-06
  43     0.032452041909934
  44     0.056530201698916
  45      0.03234499660389
  46     0.056329330274307
  47    -0.062671301680329
  48    -0.096528047957993
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    1.01258
   1    -3.7918992327353e-07
   2    3.9777382760827e-07
   3    4.6743230678156e-06
   4    2.5580370815294e-05
   5    7.7299674921608e-05
   6     -0.47411287886615
   7    1.5841486672066e-05
   8    5.6549247443858e-05
   9     -0.33422295878614
  10    -1.7143645710834e-07
  11    4.6106284402974e-07
  12    4.5598529606739e-07
  13    -2.8073288349655e-05
  14    -6.7749181919696e-06
  15     -0.47411153060531
  16    -1.8385711549175e-05
  17    -4.7716958209227e-06
  18     -0.33422259382505
  19    1.8411509775491e-07
  20    -2.624507920107e-07
  21    -2.4931698454205e-06
  22    1.7804724955729e-06
  23    -1.6016745191562e-07
  24         0.05787591794
  25    -7.2781336965681e-06
  26    -3.4937952296206e-06
  27    -0.0090742283834494
  28    -0.053798288306659
  29    -0.097273404158698
  30     0.053825068770175
  31      0.09731952269666
  32    -2.0753774852012e-05
  33    -4.3094190134624e-05
  34    -1.1799251645165e-06
  35    3.8072606729177e-06
  36    -1.625896750853e-06
  37    -1.3440970565878e-06
  38    -7.0270610914501e-06
  39     0.057868442953831
  40    2.6199489594318e-06
  41    1.1681308433741e-05
  42    -0.0090635205123383
  43    -0.053775704905237
  44    -0.097235424648846
  45     0.053831147245797
  46     0.097327368878392
  47    -6.0261239639701e-05
  48    -9.1682745740088e-05
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    0.98742
   1    -2.3220658194982e-07
   2    3.2905854957877e-06
   3    -2.1254503403132e-05
   4    2.6192077477041e-05
   5    7.6507778737094e-05
   6     -0.47880859229294
   7    1.9827193945543e-05
   8    4.3687624381882e-05
   9     -0.34118654832398
  10    2.0430656827356e-07
  11    1.2679720715356e-07
  12    -4.8050390863332e-06
  13    2.8059897036057e-05
  14    7.0217918022124e-06
  15      0.47880773430982
  16    2.2123079216551e-05
  17    9.3022783483018e-06
  18      0.34118888615726
  19    -2.4182229149382e-07
  20    -5.945394336662e-06
  21    2.4630608734592e-05
  22    3.7970522680345e-06
  23    2.9126005144526e-06
  24    -0.041056769770756
  25    -2.2294590824778e-05
  26    -8.9931565860427e-06
  27     -0.03666924742912
  28     0.047399563350182
  29     0.079257999494598
  30     -0.04742209551276
  31    -0.079279043826752
  32    3.218664499214e-05
  33    -1.1171817712668e-05
  34    -5.2713017625414e-07
  35    -1.2259207975479e-05
  36    4.9706640570454e-05
  37    -4.8809495872335e-06
  38    -3.2095032939745e-06
  39     0.041054413671605
  40    1.7507520374067e-05
  41    -1.9069156819172e-05
  42      0.03666835581981
  43    -0.047360926639405
  44    -0.079239727838197
  45      0.04745413344019
  46     0.079265750223527
  47    -4.3452398701555e-05
  48    -8.339631065532e-05
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    0.94183
   1    0.0035925210500239
   2    -0.0081833265930334
   3    -0.032863408701661
   4      -0.4522049224885
   5     -0.17189549713475
   6    -5.0573731461956e-05
   7     -0.30783252476982
   8     -0.13419808547088
   9    -3.9092431113123e-05
  10    -0.003591933197894
  11    0.0081768824678686
  12     0.032882981253209
  13     -0.45221545268994
  14     -0.17186577682648
  15    2.9472464590184e-05
  16     -0.30785348066447
  17      -0.1341964234564
  18    1.913364211656e-05
  19    1.8695667432018e-05
  20    0.0092972761366947
  21    -0.033090001902481
  22     0.050472284750445
  23     0.019977049087481
  24    -1.002685374661e-05
  25     0.032304207060221
  26    -0.024586958904345
  27    5.7329861752144e-06
  28     0.021393602172935
  29     0.047181738759633
  30     0.021357897028977
  31     0.047122285396274
  32    -0.074614784860562
  33    -0.062051318741326
  34    -1.940370519506e-05
  35    -0.0092458643061863
  36     0.032938240158202
  37     0.050491571319742
  38     0.020004232342444
  39    1.3160372800831e-05
  40     0.032212601199923
  41    -0.024641352545388
  42    4.8667877262928e-06
  43    -0.021457637355245
  44    -0.047185071265892
  45    -0.021334368309852
  46    -0.047076158567275
  47     0.074561502043993
  48     0.062212583743651
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    0.00000
   1     0.072516703186865
   2     -0.49971276436355
   3    -0.088254325059023
   4    -0.028819178036369
   5    -0.070629137405303
   6     0.011651165237516
   7      0.30171612324576
   8     -0.50085385477119
   9    -0.014505249408183
  10     0.066741591935309
  11      -0.4691138768363
  12    -0.050120781994381
  13     0.069814353855645
  14     0.082943694080186
  15    -0.012810439607068
  16     -0.32081491991014
  17      0.42753326562287
  18     0.015474592960819
  19    0.0063745861746005
  20    -0.087963036711593
  21      0.01270247936658
  22     -0.17519120920571
  23      0.42243246662397
  24    0.0040131209804332
  25    -0.0094718836916389
  26      0.37793891057144
  27    -0.0027821752223935
  28    -0.022893803248557
  29      0.23508475678476
  30    -0.024232305530366
  31      0.22743178313171
  32     0.064209718523784
  33      0.32687856552948
  34    0.0052552104179083
  35       -0.105045442529
  36     0.071899459979251
  37      0.17711832825933
  38     -0.45661735601355
  39    -0.003291759130199
  40     0.021687420321575
  41     -0.42801416702887
  42    0.0037229420501234
  43    -0.030990615086517
  44      0.23033759047331
  45    -0.030004417333478
  46      0.23490625226489
  47     0.080041427715717
  48      0.35131866349918
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    0.00000
   1     0.072343891774312
   2     -0.46913747532163
   3     -0.24628934403073
   4     0.062383771596916
   5    -0.019043173019326
   6    -0.0063926409319205
   7      0.26162377967069
   8     -0.66145173123765
   9    0.0071773485033151
  10    -0.078390676800657
  11      0.50638227912365
  12      0.26297590003616
  13     0.087243766156852
  14     -0.01132751000177
  15    -0.0063368209513916
  16      0.25797742493481
  17     -0.72430617708134
  18    0.0070656407126612
  19     0.016619498432974
  20       0.1329188246349
  21     -0.56450481491099
  22       0.1990206183928
  23     -0.42294128016472
  24     0.002324541790249
  25      0.11347200704546
  26     -0.51092548823432
  27    0.00050496139178221
  28     0.056205598580353
  29     -0.14030976747722
  30     0.054794220604119
  31      -0.1471589044358
  32    -0.049611985665586
  33     -0.18008841721474
  34    -0.016750097079201
  35     -0.12633841632686
  36      0.55258512413083
  37      0.18525061390187
  38     -0.38247536634199
  39    0.0013419045340971
  40      0.10722892087462
  41     -0.47372409902588
  42    0.0001313617934743
  43     -0.05095542970232
  44      0.12987522476909
  45    -0.051571841138194
  46      0.12432295112555
  47     0.044446848184054
  48      0.14292030646229
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    0.00000
   1    -0.0096094300102495
   2     -0.25860630400509
   3      0.93989652356076
   4     -0.11865630619236
   5     -0.15426395836081
   6    -0.024455653193481
   7     -0.14633231391792
   8      0.59006431437975
   9     0.028121672537186
  10     0.035215728698536
  11      0.40435746369589
  12      -1.8150953678086
  13    -0.0063877751569524
  14     -0.32500582964629
  15    -0.0076468108911295
  16     -0.46842692831505
  17       1.3515964684717
  18    0.0091742254731337
  19     -0.12103541289756
  20    -0.039665387441058
  21       2.9647110588913
  22      0.15652202886336
  23      -0.1346220529407
  24    -0.0020855155980618
  25     -0.12391296662407
  26       1.0114494400889
  27    -0.00073879665956003
  28     -0.20467203635498
  29     -0.74178423228831
  30     -0.20279285975095
  31     -0.74322898910542
  32    -0.041691616671386
  33     -0.36694144442037
  34      0.05932949209112
  35    -0.033428382225434
  36      -1.3331280693742
  37      0.24945295976993
  38     -0.08686283873523
  39     0.012579486404194
  40      0.10630585686251
  41      0.67452278568564
  42    -0.0011851953800349
  43       0.1081001504064
  44      0.54519071726229
  45      0.10301151647539
  46       0.5168368065925
  47    -0.088695656035222
  48      -0.1404014027479
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    0.00000
   1    -0.047254809610213
   2     -0.32207004468418
   3       1.7654342763975
   4     0.058710473441494
   5     -0.37692992551795
   6      0.01629239286136
   7     -0.49343828069231
   8       1.5440971437737
   9    -0.019736296811363
  10    -0.030063409655965
  11     -0.12999584432791
  12      0.88973377494655
  13    -0.009046926126767
  14      0.23399339497463
  15    -0.024807688907461
  16      0.17858034675904
  17     -0.90579597843097
  18     0.028888099147941
  19     0.065537214797394
  20     0.087411627480193
  21        -1.75612987479
  22      0.18126638585523
  23     0.026817530443912
  24     0.018396656530913
  25      0.38012712337924
  26     -0.22886113009934
  27    -0.0023959216019367
  28     0.096539887094637
  29      0.15905670674138
  30     0.092535121948333
  31      0.12154208900915
  32      0.18278092269191
  33      0.70838185911029
  34      0.12917085135526
  35      0.06221284785306
  36      -3.2004462474137
  37    -0.080420251044359
  38    -0.093895160929516
  39    -0.0060814125330164
  40     -0.36932189894527
  41      0.75234556732421
  42    0.0037524418050897
  43      0.19666548896789
  44      0.55476867398142
  45      0.19639187212541
  46      0.56931924282003
  47      0.21409535460638
  48      0.80795460537232
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.00000
   1    -0.0068390162069625
   2     -0.13867713111915
   3      0.32507857774143
   4      0.10027880365685
   5      0.58972408611959
   6    -0.013607188502235
   7       -0.361701395137
   8     -0.39825272752325
   9     0.016465489816938
  10    -0.010396468916771
  11     -0.10599254136958
  12      0.31410447281894
  13     -0.31011657078692
  14     -0.44474660868951
  15     0.028946040490093
  16       0.5910147507522
  17      0.22625042755095
  18    -0.034737825305605
  19      0.06876699278021
  20     -0.21386240653729
  21     -0.65652689981313
  22    -0.031584219345329
  23     -0.15221183205744
  24    -0.014324954587048
  25     -0.37204715531372
  26     -0.15170504430425
  27    0.0051088323039764
  28      0.10049475573854
  29      0.35907836986679
  30      0.10170021307408
  31      0.39047552422618
  32     -0.12779818506428
  33      0.14101824800617
  34     0.077236097862444
  35     -0.23310017029223
  36     -0.57689919443723
  37     0.096971784196957
  38      0.17303305747269
  39    -0.00097383279649499
  40      0.40234119545472
  41      0.19665540217803
  42    -0.0046161420390987
  43      0.11420142581701
  44      0.42750777701594
  45      0.10680899030128
  46      0.43915641993036
  47     -0.25426578928616
  48      0.13216027970127
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.00000
   1     0.004021404583896
   2     0.047993510836597
   3     -0.21147500850074
   4     -0.44766304575783
   5      0.41260082032927
   6    -0.0082500512969198
   7      0.51678939396963
   8     -0.52850464330152
   9    0.0085209159596887
  10    -0.0021636677794723
  11     0.024763888775857
  12     0.080914059677427
  13      -0.4326597656679
  14      0.67393704897771
  15     0.011635605408253
  16      0.40338576172816
  17     -0.71225961501627
  18    -0.017859537815951
  19    -0.041915891614294
  20      0.13428826381898
  21     -0.27976351556002
  22     0.069472617064766
  23      0.17168967105349
  24    -0.022479277584378
  25      0.21255686828301
  26     0.036393704666031
  27     0.015775309374784
  28    -0.038641031133571
  29     -0.17553977460488
  30    -0.048091030287721
  31     -0.14371326429545
  32      0.32111500413246
  33    -0.031801164075664
  34     0.017550444921708
  35    -0.081025005959887
  36      0.43357238507435
  37     0.067784553931004
  38     0.062842065985943
  39    -0.038220922604788
  40     0.071250211357665
  41     -0.00872660606308
  42    0.0036786558102669
  43     0.013395717576317
  44    0.0088979766192526
  45     0.002158043931369
  46     0.081688410707283
  47     -0.23858778694422
  48    0.0062550711768416
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.00000
   1    -0.0037635235826922
   2      0.10575422909609
   3     -0.19975830550775
   4     0.093751799612506
   5     0.061060521685004
   6     0.050294088725141
   7    -0.092853716489085
   8    -0.091504213131257
   9     -0.11105269797859
  10    0.0042789208241576
  11      -0.1243385496396
  12      0.22539141327233
  13     0.074192927293787
  14     0.053599380812145
  15     0.015817328126421
  16    -0.066291654488077
  17    -0.086968087329392
  18    -0.059495771423696
  19    -0.012385569431636
  20      0.11726094536302
  21    -0.065040404096529
  22    -0.016808800890431
  23    -0.0044727029643683
  24     -0.61265364774023
  25     0.030959920241603
  26     -0.11315509195758
  27      0.10446438852154
  28      0.16787124400092
  29      -0.7230425303488
  30     -0.10274736308535
  31      0.57565519646892
  32    -0.058907940006324
  33    -0.051102924524239
  34     0.011237364203068
  35     -0.09287756320159
  36     0.038088480436694
  37    -0.022850373196549
  38    0.0075579756572242
  39     -0.55902263792613
  40     0.038325266638508
  41     -0.11862060853217
  42      0.15350012393798
  43      0.10811196208145
  44     -0.49823101615447
  45     -0.15210763975827
  46      0.61960629295913
  47     0.056865429392724
  48     0.058057784560645
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.00000
   1     0.015679951612749
   2     -0.48555338594596
   3      0.98084108160457
   4     -0.31511756425689
   5     -0.43780477071081
   6    -0.052053822062608
   7      0.30571947496397
   8      0.62137638372352
   9     0.046871399501299
  10       -0.017514643501
  11      0.51141656982823
  12     -0.98056441063398
  13     -0.26426261848388
  14     -0.34211252233249
  15    -0.015218681567534
  16      0.23651454679771
  17      0.49445962480312
  18     0.003837010662062
  19     0.058159368093888
  20     -0.49522391887216
  21      0.31948178699323
  22     0.058170743377294
  23    -0.053272473690355
  24     -0.17421779090809
  25     -0.14587476046822
  26      0.55217604851134
  27     0.038687709072353
  28    -0.041472995760024
  29     0.092290969211342
  30      -0.1217503326233
  31      0.43856344708539
  32      0.17099533128518
  33      0.30807749023571
  34    -0.053334586294872
  35      0.46312241844593
  36     -0.42782263917783
  37     0.078394399042705
  38     -0.08770221180411
  39    -0.093302125555383
  40     -0.22091078035415
  41      0.54124405382265
  42     0.036171233136359
  43      0.10996190613179
  44     -0.31893564853491
  45     0.043513879880923
  46      -0.1544391753891
  47     -0.16250230230709
  48     -0.22366902667123
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1     0.001102000202224
   2    -0.038311527251346
   3     0.071998021611804
   4    -0.018983779866201
   5    -0.012633358257474
   6    -0.023246214655268
   7     0.015961645144336
   8     0.027907813637022
   9     0.012106194588249
  10    -0.00078571151956175
  11     0.025116330157712
  12    -0.038447621158946
  13    -0.0006966812565725
  14    -0.052254809256365
  15       0.0541832478342
  16    -0.0015971379820301
  17     0.059341766037186
  18    -0.061655642710269
  19    0.0033170415275538
  20    -0.0019075408305268
  21     0.010064763507823
  22     0.008824434118798
  23    0.0022485866740241
  24      0.55883213649623
  25    0.00037753665436824
  26     0.010898316088639
  27    -0.011915058926185
  28     -0.10222216507875
  29      0.61480221111579
  30     0.086162592758564
  31     -0.59476154311574
  32     0.015212440592839
  33      0.01018157590777
  34    -0.0031057630028694
  35     0.028714281171885
  36    -0.013650277005542
  37    0.0026093448744485
  38    0.0010122025229328
  39     -0.63487441602527
  40    -0.021412369083972
  41     0.033538010476089
  42     0.052981734699747
  43      0.13223677262499
  44     -0.71353100296418
  45     -0.11279575426538
  46      0.65341695278322
  47    -0.010108679675138
  48    -0.010779781641025
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    0.0044099565704703
   2      0.16379200216956
   3     -0.40074592814355
   4      0.49960578377094
   5     -0.38654150503413
   6    -0.026942524019965
   7     -0.44020227970844
   8      0.13605252029762
   9     0.030182523829781
  10    0.0042753592819717
  11      0.17220861796523
  12     -0.41888481760133
  13     -0.47128392029491
  14      0.30044560056408
  15     0.028102246957665
  16      0.42891535498811
  17     -0.02762807063448
  18    -0.024720296711221
  19    -0.034764764929207
  20     0.092474166437674
  21    -0.022128034508523
  22     -0.31738905714434
  23    -0.023457775916736
  24      0.00743167697667
  25     -0.21074715148792
  26      0.19898477717084
  27    -0.014854784134677
  28    -0.073293183621058
  29      0.26263216304228
  30    -0.017039338650224
  31      0.21657508556582
  32    -0.075650660344281
  33     -0.21623490268515
  34    -0.034424396733335
  35      0.10892170978579
  36     -0.18730744607628
  37      0.35542681027449
  38     0.036617553359071
  39    -0.0063968383309007
  40      0.14883802016433
  41     -0.26514193363454
  42    -0.00039225115178103
  43    -0.054859120237766
  44      0.28214277772144
  45    -0.077014223747085
  46      0.30802573705392
  47    -0.045335413880737
  48      -0.1604480565045
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1     0.013551830811828
   2     -0.95709306601249
   3       2.1055831473799
   4      0.34812249485399
   5    -0.041339137781639
   6     0.087594881143062
   7     -0.71586839622326
   8      0.66736693647106
   9    -0.094142579413163
  10    0.0099641007779671
  11     -0.80326356684502
  12       1.7835674040469
  13     -0.29717026371025
  14     0.016591078888025
  15    -0.025944583227648
  16      0.56386359907165
  17     -0.56745225210389
  18     0.021380574935663
  19    -0.0079903152233809
  20      0.66831570074183
  21      -1.6012324357748
  22      0.24171907135943
  23     0.094806127276361
  24    0.0099650742838914
  25      0.24846612974828
  26       -0.738102527318
  27     0.020978029718118
  28      0.12229897438863
  29     -0.19793914881603
  30     0.065843058066329
  31     -0.19377134608551
  32      0.10799303227555
  33      0.22625571361304
  34    -0.013660949485498
  35      0.78734270627372
  36       -1.879399234001
  37     -0.13224778981733
  38    -0.041082076118919
  39    0.00075482698188512
  40     -0.14903654540788
  41      0.94072488287915
  42    -0.010884985751631
  43     0.098602767270233
  44    -0.099158760945415
  45      0.16443142987691
  46     -0.11891401485183
  47    0.0061933056465851
  48     0.059882098467437
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1    -0.0051925732250053
   2     0.014019692774082
   3      0.08373726044176
   4     -0.19365494631546
   5    -0.077328470514245
   6    -0.001837039075736
   7      0.30504042981637
   8      0.15181287807851
   9     -0.01476070090503
  10    0.0090108214706739
  11     -0.30617632969295
  12      0.49912177397362
  13     -0.26276474334546
  14    -0.054048268752506
  15    3.7807661549135e-05
  16      0.46666368466328
  17    -0.078132591492539
  18    0.0086853892174812
  19    -0.022890626557495
  20      0.51572772849995
  21     -0.94632493139442
  22      -0.3104731348713
  23     -0.44069040024111
  24     -0.03108874862328
  25     -0.35858800881763
  26    -0.037814809585187
  27     0.015046369686435
  28    -0.095089892552887
  29      0.55420860424806
  30     0.016509118068807
  31      0.43245813806083
  32    -0.081134214150993
  33     -0.57484209488833
  34     0.023583156842667
  35     -0.28587812870084
  36      0.28025776081843
  37     -0.36184125509509
  38     -0.36949923678767
  39    0.0099209243413775
  40     -0.38617904205198
  41     0.094504098891328
  42     0.048397924571097
  43     0.083091003929634
  44      -0.4257745987976
  45     0.016968293627132
  46     -0.44321782291628
  47      0.13501514291199
  48      0.59803506230685
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1    -0.00038533797169831
   2        1.011639538427
   3      -2.1225044857261
   4     -0.12019145457221
   5     -0.15217290720823
   6      0.25178899193954
   7      0.52121000245944
   8     -0.76007884122269
   9     -0.28865778595385
  10    -0.00045185177658935
  11     -0.89365168064355
  12       1.8907973187996
  13     -0.12553378876492
  14     -0.15294709067398
  15       0.1113838233855
  16      0.47039402485165
  17     -0.68012432427203
  18     -0.17759450359192
  19      0.04043866670015
  20      0.27237844364313
  21      -1.6985924819974
  22      0.37227433915248
  23     -0.18864119782165
  24     0.017787652015072
  25      0.18296633547719
  26     -0.54988490082268
  27      0.16568219016631
  28     0.055262637690589
  29      0.12810619917247
  30    -0.093121084167111
  31     0.054148256131054
  32      0.24435176604813
  33      0.18005809645684
  34    -0.039970201193999
  35     -0.24310270885513
  36       1.6969459955868
  37      0.33494949226032
  38      -0.2258624659348
  39    -0.0053959412800095
  40      0.16228593676822
  41      -0.6978098698192
  42     0.015364890964217
  43     -0.04372764268549
  44    -0.087681597108819
  45     0.051695797864333
  46    -0.091923119618519
  47     -0.21922768154162
  48     -0.03022326961102
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1    0.00090449616140409
   2      0.11896991582391
   3     -0.28388530911105
   4     0.015336697150303
   5    0.00093815736244719
   6     -0.60736368425925
   7     0.053140425048581
   8     -0.11570834707964
   9      0.56589947899109
  10    0.0014490776990334
  11     -0.33870436338104
  12      0.73472789194525
  13    0.0016781291760099
  14    -0.027049230036792
  15      0.16942627344625
  16     0.092307475784549
  17     -0.29323277343461
  18    0.0058467913590157
  19      0.01247574551538
  20      0.26675408696708
  21     -0.97572592627374
  22      0.19597147030369
  23    -0.051852020042172
  24    -0.096596548577387
  25     0.099486638372046
  26     -0.14889288350038
  27     -0.61970984758845
  28     -0.48317589558293
  29    -0.016962613622939
  30      0.33600571343614
  31      0.29171078122165
  32      0.12167462003788
  33      0.19127483228002
  34    -0.0066136908188166
  35    -0.026186269031994
  36      0.25651522521837
  37     0.054537785716927
  38    -0.0002731592286997
  39      0.12777108147903
  40    -0.021868827726672
  41     -0.14302529194154
  42      0.31970601744156
  43      0.38832812544263
  44     0.016549232959336
  45      -0.4302601783628
  46    -0.047259117255474
  47     0.050995115955384
  48    -0.064298269438754
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1    -0.0012598525239866
   2    -0.067086823725949
   3     0.076209326107439
   4    -0.071157768338443
   5     0.053341611192787
   6      -0.2569787437275
   7      0.14605403913542
   8     0.073815305494424
   9      0.51192164119664
  10    0.0019107565209006
  11     -0.39739289454837
  12      0.70426003638332
  13     0.025925467350755
  14     -0.03367245550851
  15     -0.62646030613803
  16     0.019760758691912
  17     -0.35019177992653
  18       0.8276705379548
  19     0.016782769052513
  20      0.15141496840028
  21     -0.87658607589332
  22     0.040729880673895
  23     -0.28764755412206
  24     0.049466356421919
  25      0.25442866371104
  26      0.12029922127492
  27     -0.42064866740783
  28     -0.15734497228847
  29     0.091136704717248
  30     -0.11361504577169
  31      0.35381095265473
  32      0.24619738887704
  33     0.042842054509711
  34     0.012354266010821
  35     0.091093453569366
  36     -0.33649797265345
  37      0.09736009639896
  38      0.21434172624773
  39     -0.05401980082213
  40     -0.21308255065701
  41     -0.28260938538969
  42     -0.73175433103469
  43     -0.39452713146335
  44    -0.050517126147482
  45      0.21018156044769
  46      0.42794832627612
  47      0.31071431609404
  48     -0.15479565961133
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1    -0.0046108174909927
   2      0.43789008969336
   3     -0.69690217353857
   4     0.010346803845515
   5    -0.077348291781474
   6     -0.32962126809671
   7     0.061649783638384
   8     -0.30331228443521
   9      0.50673645617105
  10    0.0010538774661411
  11      0.13496969512895
  12     -0.11583639859208
  13     -0.15499056249772
  14     0.031878901177164
  15     -0.32016061751585
  16       0.2741925940879
  17       0.1997057612198
  18      0.44077009461885
  19    -0.028912757415753
  20     -0.29092498794217
  21       1.1450534146244
  22     -0.06508068577569
  23      0.37629714586916
  24     0.057685528151543
  25     -0.16160842911311
  26     -0.65943458362521
  27     -0.32806662482844
  28      0.20785856241439
  29     -0.68792626049552
  30      0.20265712479519
  31     -0.36720670806796
  32      -0.5021843798533
  33    -0.046800364470777
  34    -0.0069390040780192
  35     -0.11629002218196
  36      0.69111317185912
  37     0.089524344890475
  38     -0.35569835704676
  39    -0.033950361687367
  40     0.089802550497232
  41     0.082167841577602
  42     -0.42174989027264
  43     0.091987137632137
  44     -0.45714498228782
  45       0.4180469548892
  46     -0.25020436687361
  47     -0.32549083874034
  48      0.31206837098408
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1     0.013217806673631
   2      0.18376587001732
   3     -0.77083353058316
   4      0.28106508769793
   5     0.015948499338602
   6    -0.00020197993762399
   7     -0.27115207068417
   8     -0.39084364239935
   9    -0.0054105777684183
  10    0.0036350911477882
  11      0.14746136065477
  12     -0.73005144415016
  13     0.081414867669931
  14    -0.017284738648585
  15     -0.13737453880488
  16     -0.41230727197599
  17      0.20303500863538
  18      0.17781712385247
  19    -0.016277017445309
  20     -0.68708496971384
  21       1.8567682551393
  22     0.080468821440444
  23    -0.065161396476672
  24    -0.077416818790778
  25      0.40255244777932
  26      0.54894851930073
  27     0.029392047007312
  28       -0.321128235188
  29     -0.24695692302456
  30     -0.11645523407705
  31     -0.51414652581035
  32      0.46808615616268
  33     -0.37168395678906
  34    -0.042326776737178
  35     0.063363394671414
  36      0.15458289363322
  37     -0.20508152809388
  38      0.15899325111613
  39    -0.020457391747283
  40      0.21220612651687
  41     -0.67995014209806
  42     0.025927302577496
  43    -0.096223650553729
  44     -0.11908743432844
  45    -0.089262668087698
  46     -0.13778544575324
  47     -0.82171635488749
  48        1.291582751515
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1    0.0084871033738085
   2      0.08535172958076
   3     -0.49122087134074
   4    -0.070056394217563
   5    -0.069669114571446
   6     -0.38628887368557
   7      0.10803291972772
   8      -0.1124998014552
   9       0.4994711670115
  10    -0.0069269843034288
  11    -0.032718156719443
  12      0.58684473507667
  13     0.011353494248663
  14     -0.06594474775044
  15     0.059617274450041
  16     0.098324165058597
  17       -0.191114111956
  18     -0.37730118184577
  19     0.027465637141575
  20         1.12391918846
  21      -2.7121887031657
  22    -0.0069357279018099
  23    0.0027428436941739
  24     0.034912068956751
  25     0.048087582595967
  26    -0.042717312380318
  27      0.96724740791545
  28      0.55398600057451
  29      0.77518903725015
  30     -0.44568381220237
  31      0.32498392517816
  32    -0.032348448348166
  33      0.74898973707316
  34     -0.02912718005902
  35    -0.019979310266272
  36       0.1320627282048
  37     -0.18517509339993
  38      0.19073906577364
  39      0.14909420158608
  40      0.38911724199458
  41       -0.391281921218
  42      -0.3644122195353
  43     -0.17100933807354
  44      0.10088043403287
  45     -0.35391218167448
  46      0.53076689832531
  47      -0.3199112703955
  48      0.17812727488866
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1    0.0086250361839213
   2      0.10740506347668
   3     -0.64191022909411
   4    -0.0090972905845296
   5     0.020115648155234
   6      0.10699266668533
   7      0.26120165969663
   8     -0.19666091680871
   9     -0.06842973211926
  10     0.015596669786991
  11      0.25261217557144
  12     -0.97595138992328
  13     -0.24153060476375
  14    -0.017907413623887
  15     0.041952181164139
  16     0.092342800362807
  17      0.43768957199402
  18    0.00088009399620959
  19    -0.068837406539081
  20     -0.10640907326176
  21      0.80480815379406
  22       0.2166547567451
  23     -0.14517099909352
  24    -0.063722267113466
  25     0.087696149450463
  26       0.7337041001354
  27     -0.07187422585885
  28      -0.5270510896649
  29     -0.13137949680222
  30     -0.22640526476813
  31     -0.26768429669941
  32     -0.77952480343664
  33       1.2366384252708
  34    -0.027754148403236
  35     -0.27617789975415
  36      0.85978017640076
  37       -0.273928175373
  38      0.11163226878299
  39    -0.0090365815009637
  40     -0.16969144247412
  41     -0.63055999709579
  42     -0.17497747913397
  43     -0.45954983780904
  44     -0.12668913604189
  45     -0.27354682108317
  46     0.019546697190126
  47      0.13926081833986
  48      0.20559894129303
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1    -0.0035839127345492
   2     0.093317739099252
   3     -0.19385904068435
   4       0.1121153130421
   5     0.058149135222775
   6    -0.095410927201817
   7    -0.095157992250009
   8     -0.15949845404905
   9      0.23945592242439
  10    -0.0095416483269044
  11       0.3476382135048
  12     -0.13768638356885
  13    -0.046320119025017
  14     -0.12952856367448
  15      0.19519254771215
  16     0.028208752148671
  17      0.22623276279985
  18     -0.30270526391775
  19    -0.010327106173803
  20      0.38243851349824
  21     -0.42846369043456
  22      0.26411976858171
  23      0.50067814740597
  24     -0.27333501180518
  25      -0.3728591406623
  26     -0.68716201837487
  27      0.56389828184375
  28     -0.62262666209542
  29        1.088573644591
  30     -0.28066029359811
  31      0.19968726211331
  32      0.44501980060359
  33     -0.80162447166127
  34    0.0039431632387617
  35     -0.48961478227998
  36       1.1149701145738
  37     -0.08329207981561
  38     -0.21541001548677
  39     -0.15285960484083
  40      0.10208705633147
  41      0.26600093448963
  42       -0.246922761769
  43     -0.35343389948991
  44     -0.07227207842152
  45      0.35708924234744
  46      -0.3549136373134
  47      0.20644117531958
  48     -0.51456733411355
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1    -0.004332738188353
   2    -0.051301343363264
   3      0.38843215395079
   4     0.043481356688879
   5     0.057277437331793
   6     -0.24619525006839
   7       0.1433325647009
   8      0.18093645733312
   9      0.37905491408192
  10    0.0050053234306461
  11     -0.15056310224413
  12    -0.0033830619305401
  13    -0.062924079779477
  14    -0.0077701386483558
  15      0.33953014753781
  16    -0.081377143325372
  17    -0.013954531948653
  18     -0.41530771796478
  19    -0.028209383037885
  20     -0.98298415548104
  21       2.3786211005444
  22      -0.2462622803222
  23    -0.023390237753995
  24      0.31377414644607
  25      0.79286400535818
  26     -0.11938784794354
  27     -0.33571988180499
  28       0.3010186884005
  29      -1.4843532376863
  30     -0.45759715016057
  31     -0.22191725981299
  32     0.024444230788039
  33     -0.31265196663958
  34    -0.0083017282935704
  35     0.023815022976969
  36    -0.010560380778821
  37       0.2985050736668
  38    -0.084467018555266
  39    -0.028038816168013
  40      -1.2696174205191
  41     0.083304080544002
  42     -0.25031352284757
  43     -0.36912125658959
  44     -0.36249050389881
  45    -0.049752220641307
  46     -0.42560553283179
  47     0.085283184403038
  48      0.62549662382166
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1    -0.0061117363801695
   2     -0.10170832366316
   3       0.5447447900576
   4      0.21945617859595
   5     0.096184639054395
   6     -0.12902462387063
   7      -0.4583154069598
   8     0.013853336122055
   9      0.15531891332002
  10     0.012001769866641
  11     0.088842728021127
  12     -0.74393112654776
  13      0.24480181666654
  14      0.19013412394444
  15     0.052622620864492
  16     -0.44872258170524
  17     0.019900774980035
  18     -0.16525680463924
  19    -0.025382087517007
  20     0.074643452515054
  21     -0.30458974562288
  22       0.2285993903788
  23     -0.41415330905936
  24     0.039736197312179
  25     -0.30187760272566
  26       1.0286696980166
  27      0.29002647808603
  28     -0.18135237018447
  29      0.57471863706628
  30     -0.57708309072346
  31      0.53651877332399
  32     -0.27522636021145
  33      0.55912160165424
  34     0.013956237079574
  35    -0.070435092516943
  36      0.28668051163243
  37      0.24534227963813
  38     -0.23390080230093
  39    -0.040394823265681
  40     -0.08321209983328
  41      0.74397854933092
  42     0.022155393913253
  43      0.41630446503175
  44     -0.46875753878045
  45      0.50634819965365
  46     -0.62948377776333
  47    -0.091036599270777
  48     -0.24452229380954
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1     0.007205420864501
   2     0.063772588909585
   3     -0.64986923085882
   4     0.095781599451532
   5     -0.01402466443974
   6     -0.13975677079548
   7    -0.055888380512439
   8     -0.28581289027995
   9      0.40094017686812
  10    0.0017330444028051
  11      0.12094617514037
  12      -0.6480532239694
  13    -0.092190935362269
  14    -0.040300158253673
  15       0.2864294464059
  16      0.04048504815096
  17      0.29713585239141
  18     -0.28002672259691
  19     0.034976606768808
  20     -0.12277341205136
  21       0.1982197113475
  22      0.22832089792189
  23      -0.1217499842809
  24      0.10799026477418
  25     -0.47410950625783
  26      0.77111359406795
  27     -0.30933792749243
  28      0.44366970576206
  29     -0.48174253438079
  30      0.34593604676876
  31      0.17919304077131
  32      0.31509501281071
  33     0.074413199234878
  34    0.0028220124716254
  35     -0.50588228985196
  36       1.2476595218213
  37     -0.32709608128953
  38     0.021111004095732
  39      0.10964622587767
  40      0.59140001976299
  41     -0.41470461617027
  42     -0.92121579648121
  43    -0.068990661828729
  44     -0.60984178001712
  45      0.35259892975371
  46      0.22583411169241
  47      0.30971405711672
  48     -0.51554602410888
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1     0.019638606665727
   2     -0.45930564178818
   3      0.14055606502651
   4     -0.04793833863402
   5     -0.26161784058546
   6     0.017035162493189
   7    -0.009644414098672
   8      0.22925271047252
   9     0.065475140050483
  10    0.0072625256797978
  11     -0.46223350104108
  12      0.82962477809733
  13     0.066346259654215
  14      0.16073826762669
  15     0.028686940072769
  16      0.19161423163394
  17     -0.40235374354325
  18     0.017231992182224
  19    -0.0091312601436819
  20     -0.26223879617867
  21      0.20329818085234
  22      0.12575537134309
  23     0.018177141956273
  24     0.023847905917468
  25     -0.46208774502855
  26     -0.72590704905838
  27     -0.19437625138168
  28    -0.056651290727505
  29    -0.0062422305971285
  30     0.025615332107516
  31      0.20913292958751
  32     -0.12015366397661
  33     -0.74510507111181
  34     -0.06772550693266
  35      -1.5251039413697
  36       3.4355764016794
  37     0.088439853147218
  38      0.16986869278789
  39      0.10918892876596
  40    -0.026191923554693
  41      0.43250045103841
  42     -0.42482517690147
  43     -0.15634081969834
  44      -1.0777509281393
  45     -0.17325753804592
  46     -0.46737894541346
  47     -0.47013734759199
  48     -0.95000400112799
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1    0.0021133473254754
   2     0.006087353473639
   3     0.068483438553201
   4    -0.015285164801249
   5    -0.022452676268572
   6    -0.053060361507015
   7      0.13749767537894
   8     0.086908364332665
   9    -0.076954959266681
  10    -0.0042666679152959
  11     0.040455548776752
  12      0.02741113916012
  13     0.079336134433894
  14    -0.015445797414829
  15     0.045553084095655
  16     0.063907146124145
  17    -0.0024646631708924
  18    0.0090194330267602
  19     0.045096782017556
  20      0.66344280099889
  21      -1.8392561007513
  22      0.17836336889456
  23    -0.098171413333129
  24    -0.030233885226227
  25     -0.72468437753908
  26      0.26804883852066
  27     -0.18798639173943
  28      0.17222893614524
  29      0.51524727161203
  30      0.45275809697442
  31      0.56642838146795
  32     0.026221118888879
  33      0.24742111363906
  34    -0.034731982744787
  35     0.028402720800416
  36      0.19328491950365
  37       0.2710142406182
  38     0.061590745983956
  39      -0.6020984800809
  40     -0.82650979832988
  41    -0.048616559473558
  42       1.2151447627879
  43     -0.70624100249497
  44       0.9555252596723
  45      0.22741621683084
  46      -1.4680989337187
  47     -0.32896989427441
  48      0.63971354002624
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1    0.0042185655471271
   2     -0.15679206811978
   3     0.045939622891728
   4     -0.12096366335062
   5    -0.092479164826777
   6     -0.15898061639698
   7    -0.077985835376298
   8     0.082776404910358
   9     0.026162477867538
  10    0.0088716789664496
  11     -0.36985041522487
  12      0.51205821545111
  13    -0.023955647082755
  14     0.099645978393936
  15      0.13042424261123
  16     0.059376878504954
  17     -0.27547003591795
  18     -0.23908668960744
  19    -0.034376761654546
  20     -0.59495538306907
  21       1.3208299765807
  22      -0.1902440410953
  23     -0.08929430895854
  24    -0.061484913579431
  25      0.52022150837476
  26     -0.34478707806358
  27       0.3459378396896
  28    -0.064910037976135
  29     -0.36182217735216
  30     -0.14368792755532
  31     -0.69716354731203
  32     -0.20956346748894
  33     -0.20672575600158
  34     0.031582203180777
  35      0.23468146302741
  36      -1.0073356051902
  37      -0.3620625218115
  38      0.19366880633212
  39     -0.50736808027688
  40       1.1985059936522
  41     -0.19924225868701
  42       1.1625790510926
  43     -0.13089974113113
  44        1.742911878625
  45      0.54144577479685
  46      -0.4633825056591
  47       0.1178936769214
  48     -0.48422515348245
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=   -0.00000
   1    0.0020500963725089
   2      0.24724431330056
   3     -0.30948065002379
   4      0.16934702189164
   5     0.028453850583738
   6     0.012674226259116
   7      -0.3980830635127
   8      -0.3651578525293
   9    -0.096183988951721
  10    -0.0047979631684334
  11     0.029444069908684
  12    -0.066698644909737
  13     0.035203146731459
  14    -0.0010047421970705
  15     -0.12986793255555
  16     -0.20640792287409
  17     -0.06284665810163
  18      0.24648499033107
  19     0.019654126367453
  20    -0.026209201358981
  21     -0.19927330557514
  22     -0.13457422068735
  23    -0.094245020519164
  24      0.21992001576484
  25      0.55519445345787
  26      0.42302196367642
  27     -0.58897952284299
  28      0.13862401081281
  29     -0.58904289946349
  30    -0.060035993574257
  31      0.28694696351247
  32      0.10835163655934
  33      0.54985634283749
  34    -0.049986763847285
  35     -0.35813844412315
  36       1.4605238772186
  37     -0.50379385132072
  38     -0.61741907100877
  39     -0.11727315391502
  40       1.3575988074788
  41       1.2821773337983
  42      0.41521832889363
  43     -0.42536180741751
  44      0.74098147572332
  45     -0.42113028942183
  46      0.19159820353374
  47     0.097187650077174
  48      -1.8361331782084
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=   -0.00000
   1    0.0062531514129748
   2    -0.0057978632684881
   3     -0.59780611485592
   4     0.054861873285341
   5    -9.2212975105923e-05
   6     0.098412563604501
   7      0.11639945571137
   8     -0.21083676184281
   9     -0.26035157025636
  10    -0.010278945619929
  11      0.17234710729741
  12      0.15183348824742
  13    -0.055580179581271
  14     -0.12670444407598
  15     -0.10818013141141
  16     -0.17930886005246
  17    -0.043705739285558
  18      0.22975986850476
  19     0.016113134177898
  20      0.68993752594184
  21      -1.3949888296863
  22     -0.40668013719919
  23     0.025498614757865
  24      0.23816743842653
  25       1.3567346169548
  26      0.38513203861094
  27     -0.65085987024748
  28      0.12784268115029
  29     -0.74817031644229
  30    -0.099842027831444
  31      0.26067660069684
  32     0.089603468577752
  33       1.3456629232332
  34    -0.0076446873614609
  35      -1.1377340895153
  36       2.6775756366781
  37      0.19817067042712
  38      0.16234419156665
  39     -0.16156416330989
  40     -0.44098912929632
  41     -0.46224140250286
  42      0.70637667181675
  43      0.28085055195856
  44     -0.56186309425174
  45      0.23855737721989
  46      -1.4508509287824
  47    -0.014573488563759
  48     -0.11465652315214
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=   -0.00000
   1      0.00197406329987
   2     0.068540998763853
   3     -0.41918339215112
   4     0.098273252835447
   5      0.02700566581392
   6    -0.074037991850813
   7      0.12522626056747
   8     -0.16788395591437
   9      -0.1656432046236
  10    0.0068466998467107
  11      0.05192698009437
  12     -0.55689464496832
  13     -0.18372638610888
  14    -0.031231563487342
  15     -0.27628013911273
  16      0.20616537707081
  17      0.33959067307017
  18     0.058992905079425
  19    -0.0096232723741178
  20     -0.72871505656161
  21       1.8137912553771
  22      0.34525472227121
  23      0.11411647439174
  24     -0.20710716708928
  25       -0.656019762277
  26    0.0094110816862365
  27        1.133132128784
  28      0.19613194586126
  29      0.46167439748628
  30     -0.07196848433621
  31      -1.0266269099457
  32      0.18382095871522
  33     -0.75518640229319
  34    -0.012000467914022
  35     -0.73243786438947
  36       1.8735429004187
  37      0.01180484465216
  38    -0.083143323504285
  39     -0.11967845878575
  40     -0.49138298791594
  41     -0.19372538018962
  42      0.96512699106156
  43      0.13223113270229
  44    -0.084827308360705
  45     -0.30083790797918
  46      -1.0835874552645
  47      0.37035429587969
  48     -0.31120094168751
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=   -0.00000
   1    0.00041839061095487
   2    -0.014072712151772
   3      0.11619226262237
   4     0.029024420219489
   5    0.0028707855647926
   6    -0.073636846067623
   7    -0.056512749336033
   8     0.003579061151886
   9       0.2044428724076
  10    -0.0036303827988894
  11     -0.15745123397136
  12      0.33607273223633
  13     0.064938814584242
  14     0.013710435067824
  15     0.090332376440506
  16     -0.23955895441588
  17     -0.26475701914154
  18     -0.32503503359675
  19     0.021581953754848
  20    -0.043786649647155
  21     -0.19238597275341
  22     -0.50143380551082
  23      -0.2367045853264
  24     -0.64267430351876
  25       1.3010112990588
  26      0.47427453698328
  27       1.5350629499673
  28     -0.13032240072748
  29      0.66193219068797
  30      0.66034132827516
  31      -2.0003463587404
  32      -0.1097544966964
  33       1.1084748503853
  34    -0.017444231270633
  35     -0.22151064110784
  36      0.73468065796103
  37      0.13868241605088
  38     -0.11906611585465
  39     0.080474772969549
  40     -0.17350259770554
  41      0.39548715389917
  42     -0.52091481346607
  43     -0.11460246292926
  44      -0.5066284264224
  45     0.065347826124505
  46     0.022239716632556
  47    -0.060545674123922
  48       -0.319244840088


==> anc/me2n2_locints_r12.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
N   1   7     0.00000000000000     0.00000000000000     0.00000000000000
N   2   7     2.26767134947807     0.00000000000000     0.00000000000000
C   3   6     3.32732765912163    -2.56204043370867     0.00000000000000
H   4   1     4.54188763135760    -2.75161573605159    -1.66540070114287
H   5   1     4.54098389185199    -2.75195930759790     1.66599755649072
H   6   1     1.86255464725683    -4.02384315505211    -0.00060805710418
C   7   6    -1.05979406745572     2.56208192468698     0.00043463712512
H   8   1    -2.27520617480924     2.75161552092355    -1.66441761020785
H   9   1    -2.27256306922979     2.75204942046757     1.66699740462161
H   10   1     0.40505187451473     4.02377958270273    -0.00135914739710
[GTO]
1 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

4 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    1.00000
   1       0.9950820119265
   2     0.019808625730202
   3    0.0017614000690848
   4                     0
   5                     0
   6                     0
   7                     0
   8                     0
   9                     0
  10    -0.00041161691689932
  11    -8.1938627704593e-06
  12    -7.2860533822664e-07
  13                     0
  14                     0
  15                     0
  16                     0
  17                     0
  18                     0
  19    2.3125033710814e-05
  20    9.6659289944581e-07
  21    -1.6459645734302e-07
  22                     0
  23                     0
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    -0.00012271286868366
  35    -5.1292200921109e-06
  36    8.7343022753232e-07
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48                     0
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    1.00000
   1     -0.25428181525244
   2      0.73256153892171
   3      0.77391418414094
   4      0.10497353645248
   5     0.082371961599921
   6    1.4145739290079e-05
   7     0.060920782453766
   8      0.04780408970208
   9    8.2093976735624e-06
  10    0.0079766837578192
  11     -0.17056191646305
  12     -0.17921015117891
  13      0.24664141608714
  14    -0.0071865641164372
  15    8.5730573728272e-07
  16      0.14313691394341
  17    -0.0041706807632009
  18    4.9753240752264e-07
  19    0.0040072041198444
  20    -0.0092264639750769
  21     -0.01299024549954
  22       0.0125486269704
  23    -0.029841241228812
  24    -2.9929231160551e-06
  25    0.0090335174680175
  26    -0.021482140997869
  27    -2.1545483273263e-06
  28    -0.0038932019294476
  29    -0.004346962470476
  30    -0.0038901876046337
  31    -0.0043435968200223
  32    -0.012189436111708
  33    -0.013610139487775
  34     0.012849496625956
  35    -0.097306825507497
  36     -0.13509585287845
  37    -0.069794096711237
  38      0.16932615325839
  39    3.1214459220469e-05
  40    -0.050243440441147
  41      0.12189467157323
  42    2.2470694466252e-05
  43    -0.0096046380260067
  44    -0.010724077969283
  45    -0.0096100273047609
  46    -0.010730095379351
  47    -0.0081116368888095
  48    -0.0090570645367953
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    1.00000
   1    -0.023400712317806
   2      -1.9892255648557
   3       5.7687382937134
   4       0.1348735699183
   5     0.029332449979685
   6    1.5384369972759e-05
   7       1.2100779415514
   8       1.0353475775694
   9    6.4195757715976e-05
  10     0.029723661210226
  11      0.05475346892427
  12      -2.6300678359666
  13      0.13611141464653
  14    -0.075058480594963
  15    -1.5504568754293e-05
  16       1.5883204697387
  17     -0.05815656478614
  18    5.8669533819253e-05
  19     0.010480963401793
  20       0.1011223991981
  21    -0.080638945138862
  22     -0.02991284565916
  23     0.043859053943704
  24    7.866758072402e-06
  25     -0.17145263473451
  26     -0.26152363713547
  27    -0.00012900155150135
  28     0.015201812581693
  29     0.029597487250599
  30      0.01521677993988
  31     0.029700842518718
  32     -0.01661312434776
  33     -0.21355899732021
  34      0.05117847773204
  35     0.045108072934681
  36      -1.9574631798084
  37     -0.14891826106932
  38      0.26219141467534
  39    3.3534705777809e-07
  40     -0.56913209831312
  41      0.74942405565788
  42    0.00055060381848365
  43      0.10276665079633
  44     0.013541237653586
  45      0.10274994196747
  46     0.013116601626209
  47      0.12146733717792
  48      0.26398037399564
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    1.00000
   1    -0.0070102099808992
   2     0.077595304394334
   3     0.081594402952422
   4      0.88024757102935
   5    -0.035461453917202
   6    -6.5007807317551e-06
   7      0.51084656754812
   8    -0.020579848908512
   9    -3.7726903572328e-06
  10    -0.022765870347903
  11     -0.18309461515097
  12     -0.19177905886863
  13      0.18936170997195
  14    -0.0086284815615802
  15    1.0806186170051e-06
  16      0.10989496903819
  17    -0.0050074891814027
  18    6.2713074082113e-07
  19    0.0012365739670519
  20    -0.013332719692864
  21    -0.018476518236641
  22     0.012732136450346
  23    -0.024027317809672
  24    -6.8045471889406e-07
  25    0.0091656224462394
  26    -0.017296808300642
  27    -4.8984638748318e-07
  28    -0.0031296597735459
  29    -0.0034944279355406
  30    -0.0031286575622574
  31    -0.0034933089145041
  32    -0.0039163693720237
  33    -0.0043728301252343
  34    0.0027997205290723
  35      0.04634095467496
  36     0.063759548985311
  37    -0.041304924164925
  38    -0.097398782679188
  39    -9.3080677256925e-06
  40    -0.029734627926955
  41    -0.070115527919629
  42    -6.7007006098655e-06
  43    0.0038404111283555
  44    0.0042880187949892
  45     0.003839809149392
  46    0.0042873466541628
  47     0.014894061505246
  48     0.016629994428635
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    1.00000
   1    -0.0083362497485862
   2     0.060832021612907
   3     0.064021508640796
   4    -0.035461453917202
   5      0.81852034844119
   6     1.04017591704e-05
   7    -0.020579848908512
   8      0.47502353227798
   9    6.036600546875e-06
  10    -0.0016519209480674
  11    0.0052861056196725
  12    0.0055810034266333
  13    -0.0086266190935689
  14    -0.090764493320173
  15    7.3969070010923e-07
  16    -0.0050064083089049
  17    -0.052674646762881
  18    4.2927520351597e-07
  19    -0.0040978257934808
  20    0.00090564278011887
  21    0.0015151023768491
  22    -0.032537304719137
  23    0.0078053577954666
  24    3.4816010896244e-06
  25    -0.023422985736675
  26    0.0056189283621064
  27    2.506338289757e-06
  28    0.0040332868620323
  29    0.0045033745846329
  30    0.0040292446462554
  31    0.0044988612404503
  32     0.017324493698534
  33     0.019343698398457
  34    -0.012872929455865
  35     -0.10112784507663
  36     -0.13870148789159
  37    -0.075442611703915
  38      0.11404590766636
  39    3.5058538114615e-05
  40    -0.054309698763678
  41     0.082099476021569
  42    2.5237973621224e-05
  43    -0.0082416329568963
  44    -0.0092022119089387
  45    -0.008243864069226
  46    -0.0092047030619126
  47    -0.0041182042261389
  48    -0.0045981892388822
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    1.00000
   1    -1.4625843141358e-06
   2    1.0446067687756e-05
   3    1.0994360612453e-05
   4    -6.5007807317553e-06
   5     1.04017591704e-05
   6      0.75378818312695
   7    -3.7726903572329e-06
   8    6.0366005468749e-06
   9      0.43745659594202
  10    -3.8471897117195e-07
  11    1.8612714366779e-06
  12    1.9613399066891e-06
  13    -2.2192753083773e-06
  14    1.7630148782365e-06
  15     -0.10277714449749
  16    -1.2879435411598e-06
  17    1.0231554493586e-06
  18    -0.059646119133895
  19    5.9245086851537e-08
  20    -6.3224004209777e-07
  21    -8.7619922067332e-07
  22    2.2036514634624e-06
  23    2.4871730547332e-06
  24    -0.0084173635331453
  25    1.5863667025537e-06
  26    1.7904684941956e-06
  27    -0.0060594996321656
  28    -0.0028854552819822
  29    -0.0032217609177012
  30    0.0028839530575954
  31    0.0032200836060308
  32    4.6183366069211e-06
  33    5.1566130578692e-06
  34    -2.562044587003e-06
  35    -1.4639957891053e-05
  36    -2.0034120490997e-05
  37    -8.5254216383711e-06
  38    3.6124668907928e-05
  39    -0.077615431335437
  40    -6.1372886032953e-06
  41    2.6005460866426e-05
  42    -0.055873870217853
  43    -0.001689916223949
  44    -0.0018868793699578
  45    0.0016906609078355
  46     0.001887710848254
  47    -1.0658491126949e-05
  48    -1.1900759775726e-05
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    1.00000
   1    -0.038897851371826
   2     -0.16245381469277
   3        1.962622683616
   4     -0.79890782042173
   5    -0.010840295503242
   6    3.7386910907226e-06
   7        3.384354350626
   8     -0.53832167348325
   9    -0.00022177843385425
  10     0.021174297917695
  11    -0.010422346935122
  12       -2.854969781916
  13     0.097452721506255
  14    -0.0069961585254384
  15    -9.127167499636e-06
  16       1.5009087900166
  17     0.018647729102206
  18    0.00011330415110725
  19     0.025337938074145
  20      0.17471894366156
  21     -0.37192151189214
  22    0.0012677185426554
  23     0.046937746236864
  24    5.7779922546804e-06
  25     0.092758810046304
  26      -0.2703086052041
  27    -0.00011060328511889
  28     0.016224598558579
  29     0.011270834148421
  30     0.016258931053251
  31     0.011388681010896
  32     0.038238785580205
  33     -0.11506328950287
  34    -0.021424616390045
  35     -0.10723000087975
  36       1.0318973114249
  37    -0.069335377762869
  38    -0.090316839779263
  39    -4.2767569402884e-05
  40     -0.61996405006511
  41     -0.95258240416245
  42    0.00037125260187358
  43     -0.12538841382282
  44     -0.16040056086556
  45     -0.12526909215579
  46     -0.16063652933411
  47     0.096525004400072
  48      0.42667211648738
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    1.00000
   1    -0.053973591301939
   2      -0.2653276903991
   3       1.6411059542485
   4    0.0091405966967977
   5     -0.90489552722836
   6    1.1292057055108e-05
   7     -0.52672587869452
   8       2.6249105704231
   9    0.00011244303597394
  10    -0.0011031433734247
  11     -0.07948861929528
  12    -0.056048987099944
  13     0.016475618344497
  14    -0.089130952103949
  15    -1.0942194101372e-05
  16     0.032323443911576
  17     -0.44203026139977
  18    -6.4834386133463e-06
  19    -0.024524879863931
  20     -0.18377868559185
  21      0.12522934523518
  22    0.0046605382996824
  23    -0.035247381430481
  24    1.2079665985115e-06
  25     -0.42142136928028
  26      0.15802321441576
  27    0.00010437084304914
  28     0.024489821974722
  29     0.069318450146078
  30     0.024427709412562
  31     0.069136596756317
  32     -0.09700030875336
  33      0.22924053283144
  34     0.031849156992354
  35    -0.074286929525464
  36      -2.2017860957595
  37     -0.16259526779638
  38      0.29029219368638
  39    5.0920976062714e-05
  40     -0.40408396804192
  41      0.79658027237573
  42    0.00042222774489782
  43     0.098723160570547
  44     0.084643394098378
  45     0.098669952750724
  46     0.084418775847474
  47      0.10027357184772
  48      0.17924439676623
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    1.00000
   1    -6.4260600861757e-06
   2    -1.9767368357946e-05
   3    8.3500037386201e-05
   4    -4.8937493950287e-07
   5    5.3652437277914e-06
   6     -0.91653047022422
   7    -0.00022423216742875
   8    0.00010900344426769
   9       1.5033451932522
  10    -1.9908511642937e-06
  11    -1.8812477150838e-05
  12    0.00016287318536616
  13    -3.8306840454885e-06
  14    -1.7085039314029e-05
  15     -0.06301983223772
  16    -0.00011781866276293
  17    4.1937915013631e-05
  18     -0.41973357692174
  19    1.972129060424e-07
  20    -4.1166648092807e-06
  21     9.93082657442e-06
  22    -5.1519554837478e-07
  23    2.5479497584693e-06
  24     0.019081076527094
  25    6.5322965920032e-05
  26    8.0128445760883e-05
  27     -0.11297052505718
  28    -0.014424177404635
  29    -0.097022252672395
  30     0.014427488419295
  31     0.096976478449687
  32    3.595228567303e-06
  33    0.00010568516764078
  34    -1.9641007479776e-06
  35    -4.2610582931469e-05
  36    -0.00014059228292643
  37    -2.0979145805977e-05
  38    5.008820848879e-05
  39    -0.079612350097259
  40    0.00013549167354565
  41    0.00037735710124762
  42     -0.50726000240823
  43     -0.08377947519475
  44    -0.067572521209971
  45      0.08388553595224
  46     0.067768745847262
  47    -0.00012706387331114
  48    -0.00036406425800185
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    1.00000
   1    -0.00041161691689927
   2    -8.1938627704582e-06
   3    -7.2860533822654e-07
   4                     0
   5                     0
   6                     0
   7                     0
   8                     0
   9                     0
  10      0.99508201194486
  11     0.019808625730567
  12    0.0017614000691173
  13                     0
  14                     0
  15                     0
  16                     0
  17                     0
  18                     0
  19    -0.00012276273544107
  20    -5.1313044503106e-06
  21    8.7378516286829e-07
  22                     0
  23                     0
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    2.3121921708727e-05
  35    9.6646282226809e-07
  36    -1.6457430712585e-07
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48                     0
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    1.00000
   1    0.0079763377978246
   2     -0.17056192334991
   3     -0.17921015179129
   4     -0.24663989891916
   5    0.0071827903136511
   6    2.5238122651616e-06
   7     -0.14313603346378
   8    0.0041684906586629
   9    1.4646797960328e-06
  10     -0.25428248580279
  11      0.73257268275728
  12      0.77392589587513
  13     -0.10497059073627
  14    -0.082383850403832
  15    -6.1408892755215e-08
  16    -0.060919072924467
  17    -0.047810989300409
  18    -3.5638294399663e-08
  19     0.012848820790162
  20     -0.09731771781836
  21     -0.13511083822955
  22     0.069790779234824
  23     -0.16934482621496
  24    8.6061559747662e-07
  25     0.050241052253085
  26     -0.12190811387889
  27    6.1954077138413e-07
  28    -0.0096064233790016
  29    -0.010726071408772
  30    -0.0096079674448901
  31    -0.010727795438655
  32    -0.0081149699216956
  33    -0.0090607860413901
  34    0.0040065736015501
  35    -0.0092244516429679
  36    -0.012987428044937
  37    -0.012544317592609
  38     0.029838600438747
  39    -3.5742945491304e-06
  40    -0.0090304152290518
  41     0.021480239943416
  42    -2.5730665451744e-06
  43    -0.0038948680495416
  44    -0.004348822780229
  45    -0.0038866458179183
  46    -0.0043396422309182
  47    -0.012190049991086
  48    -0.013610824916034
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    1.00000
   1     0.029723079749767
   2      0.05473828299819
   3      -2.6300837671786
   4     -0.13611771147973
   5     0.075063510258818
   6    -3.5359295054584e-06
   7      -1.5882757486233
   8     0.058093728805794
   9    9.4856505126268e-05
  10    -0.023404626841473
  11       -1.989233751309
  12       5.7688733342339
  13     -0.13487081870647
  14    -0.029347722126268
  15    6.0530691328828e-06
  16      -1.2100529628478
  17       -1.035422615192
  18    -5.6109138589041e-05
  19     0.051172342902278
  20     0.045062946342848
  21       -1.957587964279
  22      0.14892059184071
  23     -0.26221709966862
  24    -1.0875157835659e-05
  25      0.56905480731793
  26     -0.74953196581639
  27    0.00011768968546396
  28      0.10276657872516
  29     0.013404449799036
  30      0.10276623421251
  31     0.013284981465437
  32      0.12145073533872
  33       0.2639169773112
  34      0.01047548239326
  35      0.10109733722348
  36    -0.080546461953092
  37     0.029915632317892
  38    -0.043858732390939
  39    1.7180821358806e-05
  40      0.17148912302948
  41      0.26147695413789
  42    -0.00030586433558349
  43     0.015190579940317
  44     0.029508082110491
  45     0.015222105480628
  46     0.029798052356132
  47    -0.016619167747898
  48     -0.21356684473424
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    1.00000
   1     0.022765957599779
   2      0.18309574037892
   3      0.19178023847502
   4      0.18936170997195
   5    -0.0086266190935689
   6    -2.2192753083771e-06
   7      0.10989496903819
   8    -0.0050064083089049
   9    -1.2879435411597e-06
  10    0.0070102518663188
  11    -0.077593122202982
  12    -0.081592112867712
  13      0.88024841316791
  14    -0.035462447931209
  15    6.8466925242406e-08
  16      0.51084705627834
  17     -0.02058042577877
  18    3.9734382578024e-08
  19    -0.0028005445809847
  20    -0.046339813540147
  21    -0.063757921063788
  22    -0.041315372810646
  23    -0.097399798688107
  24    -1.9804652422462e-06
  25    -0.029742149707932
  26    -0.070116259325092
  27    -1.4256991942492e-06
  28    -0.0038402954260449
  29    -0.0042878896073408
  30    -0.0038401928151465
  31    -0.0042877750369352
  32    -0.014897519426613
  33    -0.016633855377715
  34    -0.0012369528717807
  35     0.013331197528487
  36     0.018474442513833
  37     0.012731161626361
  38    -0.024025844123669
  39    -1.9403414431748e-06
  40    0.0091649206890258
  41    -0.017295747422167
  42    -1.3968148357732e-06
  43    0.0031301465526153
  44    0.0034949714496928
  45    0.0031273487581995
  46    0.0034918475666921
  47    0.0039169409819837
  48    0.0043734683574885
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    1.00000
   1    0.0016523288094961
   2    -0.0052888920716189
   3    -0.0055839364727851
   4    -0.0086284815615802
   5    -0.090764493320173
   6    1.7630148782365e-06
   7    -0.0050074891814027
   8     -0.05267464676288
   9    1.0231554493586e-06
  10    0.0083369477343557
  11    -0.060840811598531
  12    -0.064030749804997
  13    -0.035462447931209
  14      0.81852828764484
  15    1.8670821032159e-07
  16     -0.02058042577877
  17      0.47502813974872
  18    1.0835502592106e-07
  19     0.012876722469476
  20      0.10113756430876
  21      0.13871465267113
  22     -0.07543919496488
  23      0.11405705335534
  24    -7.8498664537233e-07
  25    -0.054307239118345
  26     0.082107499590712
  27    -5.6509692971656e-07
  28    0.0082424034031677
  29    0.0092030721522777
  30    0.0082426731676583
  31     0.009203373358364
  32    0.0041188094372651
  33    0.0045988649885864
  34    0.0040973848001533
  35    -0.00090270601136778
  36    -0.0015110216701411
  37    -0.032530452005352
  38    0.0078051536916291
  39    -9.0361629026801e-06
  40    -0.023418052598586
  41    0.0056187814316426
  42    -6.5049615083594e-06
  43    -0.0040359040110247
  44    -0.0045062967676215
  45    -0.0040251850729699
  46    -0.0044943285157065
  47    -0.017327398146547
  48    -0.019346941365747
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    1.00000
   1    -3.8557897614664e-08
   2    6.3408326662638e-07
   3    6.6640436898732e-07
   4    1.0806186170052e-06
   5    7.3969070010921e-07
   6     -0.10277714449749
   7    6.2713074082118e-07
   8    4.2927520351596e-07
   9    -0.059646119133895
  10    -2.0244357544046e-08
  11    -4.5877420401658e-08
  12    -4.777533281988e-08
  13    6.8466925242369e-08
  14    1.867082103216e-07
  15      0.75379009125645
  16    3.9734382578002e-08
  17    1.0835502592107e-07
  18       0.4374577033139
  19    -1.0043784137015e-07
  20    7.5440667985483e-07
  21    1.0474328688851e-06
  22    -1.1218368524876e-06
  23    -9.9733932853081e-07
  24    -0.077620392728774
  25    -8.0758897583914e-07
  26    -7.1796558038387e-07
  27    -0.055877441830388
  28    -0.0016889476840459
  29    -0.0018857979447745
  30    0.0016899155832022
  31    0.0018868786545307
  32    -2.9133235516587e-06
  33    -3.2528772904443e-06
  34    1.1148826412779e-06
  35    -3.6301295620615e-06
  36    -5.0810634046149e-06
  37    -1.3761187179551e-05
  38    -3.9427159420071e-06
  39    -0.0084151849766719
  40    -9.9064164597737e-06
  41    -2.8382860864034e-06
  42    -0.0060579313308683
  43    -0.0028872155329377
  44    -0.0032237263294576
  45    0.0028811043207466
  46    0.0032169028431537
  47    1.2034800941066e-05
  48    1.3437481275954e-05
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    1.00000
   1    -0.021175662602003
   2     0.010415665586375
   3       2.8550539376562
   4     0.097453508514001
   5    -0.0069977613551275
   6    5.5436036989507e-06
   7        1.500909246752
   8     0.018700804278178
   9    -0.00011237834929311
  10     0.038897869678174
  11      0.16245880388535
  12      -1.9625733923265
  13     -0.79890440931867
  14    -0.010846003475937
  15    2.7473505110063e-06
  16       3.3843704541843
  17     -0.53831565070764
  18    3.2713593093353e-05
  19     0.021422182721703
  20      0.10723934884273
  21      -1.0318783383134
  22     -0.06935306517739
  23    -0.090303506627311
  24    6.7738997257443e-06
  25     -0.62003652520625
  26     -0.95264001045764
  27    -0.00013164810208536
  28      0.12535418844274
  29      0.16049762194865
  30      0.12529966808886
  31      0.16053457169829
  32    -0.096548715208702
  33     -0.42672479622156
  34    -0.025332161155744
  35     -0.17469838780369
  36      0.37179037402185
  37    0.0012541328776133
  38     0.046944989213837
  39    -3.0685770061153e-05
  40     0.092717286277559
  41     -0.27027996047477
  42    0.00030796012147944
  43    -0.016190561168223
  44    -0.011114007110263
  45    -0.016280797762984
  46    -0.011543201634764
  47    -0.038230654262764
  48      0.11509954327918
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    0.00000
   1    0.0011063259584983
   2     0.079515120116132
   3      0.05595285874496
   4     0.016482055691515
   5    -0.089135983630607
   6    7.3290372145428e-06
   7     0.032273174419669
   8     -0.44203318141705
   9    5.6106482590471e-05
  10     0.053977940124515
  11      0.26533948249415
  12      -1.6412183368492
  13    0.0091339037954624
  14      -0.9048774431814
  15    -1.2558067171354e-05
  16     -0.52672042751652
  17       2.6249355197643
  18    4.8524682450778e-05
  19    -0.031841093086588
  20     0.074330483718658
  21       2.2018665586127
  22     -0.16258534049071
  23      0.29029846758225
  24    5.6220984104243e-06
  25     -0.40399334879923
  26       0.7966496137266
  27    -8.3184378886044e-05
  28    -0.098703944429232
  29    -0.084586557123752
  30    -0.098691979459565
  31    -0.084503035312592
  32     -0.10025841950569
  33     -0.17919927163993
  34     0.024517875170149
  35      0.18375582101098
  36     -0.12508970177158
  37    0.0046794602092977
  38     -0.03525506054696
  39    -5.283448629275e-06
  40     -0.42132729562333
  41      0.15803406702009
  42    -0.00032752170462061
  43     -0.02455713827065
  44     -0.06948995668645
  45    -0.024367760629784
  46    -0.068953087851995
  47     0.096981605707106
  48      -0.2293249836931
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    0.00000
   1    -2.3897501150204e-06
   2    -1.0971541491504e-05
   3    0.00011601950053737
   4    -2.5817226067767e-07
   5    8.6719030829152e-06
   6    -0.063021531900425
   7    0.00011845122100501
   8    4.8994888174356e-06
   9     -0.41973456331112
  10    3.4536724554684e-07
  11    1.3627392558651e-07
  12    -0.00011219687091395
  13    9.3054997484209e-06
  14    -2.8758865553525e-06
  15     -0.91652756883465
  16    3.651957692979e-05
  17    5.4143679761138e-05
  18       1.5033507846901
  19    -1.573995694514e-06
  20    -3.2733386247851e-08
  21    7.2806023487003e-05
  22    -3.0798621013041e-06
  23    8.5318695882608e-06
  24     -0.07961724258364
  25    -4.941184812151e-05
  26    -3.1054019315664e-05
  27     -0.50724959771692
  28    -0.083814170091241
  29    -0.067623544695186
  30     0.083837793322931
  31     0.067673334531689
  32    -4.0074361100891e-05
  33    -0.00010646138529624
  34    1.0926283157226e-05
  35    5.7612664117178e-05
  36    -0.00020586426723833
  37    1.4484120492717e-06
  38    -1.0552502866994e-05
  39     0.019080705053724
  40    -0.00032522948425393
  41    -0.00013635257871543
  42      -0.1129407638299
  43     -0.01441089557624
  44     -0.09705334060057
  45     0.014429365668561
  46     0.096912278130942
  47    3.8515257753751e-05
  48    0.00031352146523377
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    0.00000
   1    2.3206117488412e-05
   2    4.6195317619006e-07
   3    4.107727449333e-08
   4                     0
   5                     0
   6                     0
   7                     0
   8                     0
   9                     0
  10    -0.00012319318092537
  11    -2.4523482328248e-06
  12    -2.1806491805899e-07
  13                     0
  14                     0
  15                     0
  16                     0
  17                     0
  18                     0
  19      0.99160487215492
  20     0.041447646756623
  21    -0.0070579204805419
  22                     0
  23                     0
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    9.618216819987e-07
  35    4.0202752565858e-08
  36    -6.8459334344087e-09
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48                     0
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    0.00000
   1    0.0005275372630547
   2    -0.010991989640409
   3     -0.01154958929181
   4    -0.021169252353849
   5    0.0017033042960105
   6    -1.0038899722417e-06
   7    -0.012285452704945
   8    0.00098850275961503
   9    -5.8260171728274e-07
  10     0.009239945895886
  11     -0.11442656159856
  12     -0.12030286846093
  13    -0.073107548511226
  14       0.1591114779033
  15    1.1998363155329e-06
  16    -0.042427541350832
  17     0.092339422475609
  18    6.9631804004047e-07
  19     -0.28601963909893
  20      0.74750043181001
  21       1.0499277109478
  22     0.018560266655353
  23    -0.017436276336648
  24    2.4478119710191e-06
  25     0.013361182337931
  26    -0.012552043122792
  27    1.7621331999734e-06
  28     -0.21161398137665
  29     -0.23627801792516
  30     -0.21161811873271
  31     -0.23628263749842
  32     -0.21026814139995
  33     -0.23477531758338
  34    0.00081448905266344
  35    -0.0033315965918586
  36    -0.0046496867539409
  37    -0.0066506005782414
  38    0.0053964716067417
  39    -5.4309755826171e-07
  40    -0.0047876406429218
  41    0.0038848170911569
  42    -3.9096558459881e-07
  43    -0.00095910390720347
  44    -0.0010708894029784
  45    -0.00095699628626069
  46    -0.0010685361345617
  47    -0.0031136603061513
  48    -0.0034765636979356
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    0.00000
   1    0.0094003881583201
   2     0.055397796359532
   3     -0.11467005081103
   4     0.018330069656938
   5    -0.018215877639697
   6    2.8109480918699e-06
   7     -0.24459798751374
   8      0.14691330969817
   9    8.1540968944736e-06
  10     0.034926285646385
  11      0.12198790625835
  12      -1.4587271133992
  13    -0.039572294387259
  14     0.046192786711431
  15    -6.3261396135335e-06
  16     -0.51496167418075
  17      0.90238824577385
  18    2.6700819413894e-05
  19    -0.094316384825935
  20      -2.3597132383551
  21       6.3655908143726
  22    -0.027330543500713
  23     0.080881793621901
  24    3.6649607589173e-06
  25    -0.011245245177523
  26      0.32558931220708
  27    9.5783207266185e-06
  28     -0.35266179160465
  29      -1.2361505613294
  30     -0.35265566487179
  31      -1.2361651248783
  32      -0.3239857346689
  33       -1.153991908314
  34    0.0087647495371141
  35     0.043431310078468
  36     -0.27345997539413
  37    -0.0056489032288499
  38     0.019286047095539
  39    1.4965350674317e-05
  40    -0.085389415824341
  41      0.13742237934256
  42    -6.3947180052162e-05
  43     0.011555836229266
  44     0.009071374443389
  45     0.011574955256137
  46    0.0092065679215455
  47     0.027020380656531
  48    -0.050538100826611
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    0.00000
   1    -0.0021161744852132
   2     0.010161514456523
   3     0.010708135685306
   4      0.01398054988484
   5    -0.035727657610186
   6    2.4197242414019e-06
   7    0.0081135309612433
   8    -0.020734338676283
   9    1.4042729157294e-06
  10     0.002069389624083
  11     0.056790032137228
  12     0.059579149767862
  13    -0.045366434207066
  14    -0.082836170708022
  15    -1.2318353749994e-06
  16    -0.026328146716129
  17    -0.048073490762989
  18    -7.1488850843057e-07
  19    -0.00037653405309671
  20     0.012869746874804
  21      0.01778198849266
  22      0.82582594281576
  23     0.017474669688069
  24    5.4741699851513e-06
  25      0.59449636183825
  26     0.012579681764975
  27    3.940750673393e-06
  28     -0.13362331184168
  29     -0.14919737847733
  30     -0.13352549187712
  31     -0.14908815739851
  32      0.16638032422604
  33      0.18577228675597
  34    -0.00026351715557781
  35    0.0046062572045161
  36    0.0063727570772309
  37    0.0047756125728967
  38    -0.0064816910356373
  39    -1.0099671465694e-06
  40    0.0034378725018687
  41    -0.0046660458814209
  42    -7.2705610599305e-07
  43    0.00067628583340897
  44    0.00075510831198022
  45    0.00067572855045624
  46    0.00075448607657481
  47    0.0019453935246712
  48    0.0021721330656108
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.00000
   1    -0.0003490239097339
   2    -0.024271697096755
   3    -0.025473989654612
   4    -0.026383248133341
   5    0.0085706899587603
   6    2.7310457360817e-06
   7    -0.015311364885593
   8    0.0049739501602167
   9    1.5849465377823e-06
  10    -0.0066694723976468
  11     -0.13783178840233
  12     -0.14456959048822
  13     -0.10695005898209
  14       0.1252405933891
  15    -1.0951306003525e-06
  16    -0.062067845829075
  17     0.072682651286039
  18    -6.3555268610716e-07
  19    -0.0011021421207807
  20    -0.012151221886425
  21    -0.016694767450216
  22     0.017474669688069
  23      0.80423341118117
  24    6.2613789256193e-06
  25     0.012579681764975
  26      0.57895230971527
  27    4.5074473910077e-06
  28     0.016273917378283
  29     0.018170675288106
  30     0.016312081933958
  31     0.018213287999759
  32      0.16063852076609
  33      0.17936126451629
  34    0.00089263057538616
  35    -0.0037086940872578
  36    -0.0051750662792535
  37    -0.0064814446033591
  38    0.0060738721372674
  39    -3.6401871856195e-07
  40    -0.0046658684795191
  41    0.0043724648266248
  42    -2.6205013987358e-07
  43    -0.0010136817475648
  44    -0.0011318284007672
  45    -0.0010122907979917
  46    -0.0011302753332145
  47    -0.0024266756425514
  48    -0.0027095095855164
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.00000
   1    4.5535458793622e-07
   2    -2.4245651043357e-06
   3    -2.5540422414298e-06
   4    -7.4717477141205e-07
   5    3.8229795841754e-06
   6    -0.0092427041787457
   7    -4.336185408476e-07
   8    2.2186440072749e-06
   9    -0.0053639497113903
  10    -2.2461872448837e-07
  11    6.9531927395888e-07
  12     7.34249494522e-07
  13    -2.1746541299171e-06
  14    -8.6195627869376e-07
  15    -0.085231239616193
  16    -1.2620478992897e-06
  17    -5.002313222317e-07
  18    -0.049463455099215
  19    -5.9237228424575e-08
  20    1.6969201114031e-06
  21    2.3452372990074e-06
  22    5.4741699851513e-06
  23    6.2613789256194e-06
  24      0.82329220217432
  25    3.940750673393e-06
  26    4.5074473910078e-06
  27      0.59267237022564
  28      0.18614778172845
  29      0.20784368131933
  30     -0.18621879911389
  31     -0.20792297592435
  32    6.9149467998489e-05
  33    7.7208978031472e-05
  34    -9.4608004415101e-08
  35    5.3820893670765e-07
  36    7.4874691747203e-07
  37    1.4222402390961e-06
  38    3.5775815591393e-07
  39     0.003172419878393
  40    1.0238436502972e-06
  41    2.5754328010527e-07
  42    0.0022837646265961
  43    0.00052290661469953
  44    0.00058385243582395
  45    -0.00052266729985589
  46    -0.00058358522835236
  47    -1.217860823313e-06
  48    -1.35980495981e-06
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.00000
   1    -0.010339776868156
   2    -0.058659698631538
   3     -0.30875431705406
   4    -0.041189815616571
   5    -0.014961374288726
   6    -1.2275177187805e-05
   7     0.056531763834122
   8     -0.38068864190648
   9    5.0408788504975e-05
  10    -0.013751847689289
  11    -0.090706100398432
  12      0.66710417853168
  13    -0.020643049227109
  14    0.0014840152523926
  15    2.6371772531807e-06
  16     -0.51126509478647
  17     -0.25044170425358
  18    -3.9801184863854e-05
  19    0.00048678262539152
  20     0.027954075774281
  21     0.056221804077836
  22     -0.93857008064652
  23    -0.0070913928164014
  24    4.2511014804528e-06
  25       2.5375950060082
  26      0.19960439522876
  27    5.028533318862e-05
  28     -0.14182737375728
  29     -0.83685647370152
  30      -0.1417226481947
  31     -0.83622965068028
  32      0.21293562126844
  33       1.0922381995904
  34    -0.0016781972456578
  35     0.037288009545625
  36      0.22217169796359
  37     0.018347731626674
  38    -0.050966591300269
  39    -1.1579983643854e-05
  40     0.018421149840002
  41     -0.10760760986367
  42    -5.439562998382e-05
  43    -0.010409430464734
  44    -0.012755276172391
  45    -0.010387944764305
  46    -0.012725228722286
  47    -0.010421255292012
  48     0.028618017024775
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.00000
   1    0.0091866906922976
   2     0.013193648000966
   3     -0.46994326177376
   4    -0.035389124149952
   5    -0.010946387294536
   6    -5.7698374646971e-06
   7     -0.28685756590523
   8      0.15426080390291
   9    6.5219143496328e-05
  10     0.016849129775449
  11     0.022419506300875
  12     -0.90206751676613
  13    -0.029993054070247
  14    -0.023989216773814
  15    -2.1802804174941e-06
  16      -0.7947668619549
  17      0.50074038154916
  18    -3.3840363135541e-05
  19    -0.013019355400961
  20    -0.095149755499864
  21      0.43040439598306
  22    -0.0045558843221755
  23     -0.90004639568554
  24    3.8754398180537e-06
  25      0.20142965948491
  26       2.3357498214056
  27    9.1953848970784e-05
  28    -0.048053794571032
  29    -0.011814460143965
  30    -0.048028021265674
  31    -0.011613854521972
  32      0.11790449385123
  33       1.0025410488197
  34    0.0064995849930828
  35     0.036020028794827
  36     -0.20984080535824
  37    -0.0025938756776811
  38     0.010488161779103
  39    8.3183577700517e-06
  40    -0.072788112416831
  41     0.086865275056086
  42    -5.0644582180471e-05
  43    0.0077491512557542
  44    0.0031104512450038
  45    0.0077745315172226
  46    0.0032033321003426
  47     0.016973502710128
  48    -0.0053113454327949
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1    3.5080792645298e-06
   2    1.8193984644625e-05
   3    -0.00020316746993229
   4    -1.0275591153691e-05
   5    -1.2227120109672e-05
   6     0.031937144372505
   7    -0.00010646901031148
   8    8.354722212962e-05
   9    -0.092431168313141
  10    -3.2859550104626e-06
  11    -2.8474092695309e-05
  12    0.00017727960914161
  13    -5.3974853324625e-06
  14     9.02451451309e-06
  15    -0.042864101937393
  16    -0.00012269629189716
  17    -7.115740186335e-05
  18      -0.4189146453691
  19    -1.0443535352828e-06
  20    -1.9800424576194e-05
  21    -1.2694868360544e-05
  22    1.4186398247688e-05
  23    -1.0804640012449e-05
  24     -0.94381062691992
  25    5.7437564034941e-05
  26    8.1385939199186e-05
  27       2.3669422181982
  28      0.17954148463712
  29        1.143096086258
  30     -0.17961470026841
  31      -1.1435372350167
  32    7.5885270595304e-05
  33    0.00047783764607635
  34    -2.2716605124494e-06
  35    -1.609632719573e-05
  36    3.1508976119725e-05
  37    -9.0791260036027e-06
  38    7.2182701952445e-07
  39    -0.0078282663957613
  40    8.4677130312169e-05
  41    1.2880994047087e-05
  42       0.1455598626265
  43     0.019837601696747
  44     0.059085504055875
  45    -0.019862385698578
  46    -0.059081625740418
  47    1.8807164838888e-05
  48    -3.5510288118105e-05
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    0.0005387046733303
   2    -0.0039802021942911
   3    -0.0041887596397983
   4    -0.0043323936504776
   5    0.0055832862534528
   6    -0.0039943409338175
   7    -0.0025142795032376
   8    0.0032402277632867
   9    -0.0023180925716972
  10    0.00019257656617194
  11    -0.0098437225119513
  12    -0.010337720078325
  13    -0.005316127861689
  14     0.011409973847764
  15    -0.002338013315121
  16    -0.0030851839416211
  17    0.0066217120816681
  18    -0.0013568524540371
  19    -0.0026526442878149
  20      -0.1853227163343
  21     -0.25553520281305
  22     -0.16845738129068
  23     0.020516341550751
  24      0.23467437987316
  25     -0.12126925918632
  26     0.014769323386192
  27      0.16893761483873
  28      0.71981493800583
  29      0.80371082155589
  30    -0.027925999866907
  31    -0.031180831503694
  32    -0.028468182133689
  33    -0.031786206207747
  34    6.8222645188071e-05
  35    -0.00083585284925145
  36    -0.0011577245039614
  37    -0.00085223708513189
  38     0.001277295345771
  39    0.0006593416656574
  40    -0.00061350923998228
  41    0.00091950058321576
  42    0.0004746475027234
  43    -7.1421856152748e-05
  44    -7.9746217610598e-05
  45    -0.00023950971331797
  46    -0.00026742505371546
  47    -0.00028618655981107
  48    -0.00031954218085725
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1    0.00062702759549173
   2    0.00052434778484304
   3     0.015680881450329
   4    0.00065583123741118
   5    -0.0040165934820344
   6    0.0044939407309679
   7    -0.0039771133649827
   8     0.024391899128638
   9    -0.048907667331584
  10    0.0076476756810359
  11     0.030991171726835
  12    -0.089169112996677
  13     -0.01220826464873
  14    0.0045839866920524
  15    0.0066228728185654
  16    0.0059874216971606
  17     0.018972222101048
  18     0.020370541074075
  19     0.012884080847081
  20      0.18782268187432
  21      -1.0262659020778
  22     0.073420042178324
  23    -0.00078394379142117
  24     -0.10006996613577
  25     -0.44038823957848
  26     0.029851759461553
  27       0.6132154622995
  28      -1.1207462535574
  29       2.2485026877459
  30    0.0074721674507765
  31      -0.1479816107574
  32     0.004888821299374
  33     -0.14745994086845
  34    -1.4468891037435e-05
  35    -0.0040762315594708
  36    -0.011403949184995
  37    -0.0016436611924216
  38    0.0033038021552163
  39    -0.0018857958692693
  40    -0.00036540456648383
  41    0.0063779656322575
  42     0.025493431205123
  43    0.0040838607696904
  44    0.0065573391184012
  45    -0.0026564977622378
  46    -0.0072074735229954
  47    -0.00043820255448801
  48    0.00010642047672912
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1     0.000538278564045
   2    -0.0039771206886912
   3    -0.0041855164943816
   4    -0.0043310062875893
   5    0.0055776906068865
   6    0.0039922614018985
   7    -0.0025134743552397
   8    0.0032369803622876
   9    0.0023168857274207
  10    0.00019286275207312
  11    -0.0098452996387649
  12    -0.010339381235682
  13    -0.005315985817238
  14     0.011410347283233
  15    0.0023393531796631
  16    -0.0030851015069486
  17    0.0066219288027747
  18    0.0013576300366455
  19    -0.0026534040569219
  20     -0.18532636924797
  21     -0.25554019385318
  22      -0.1683340607799
  23     0.020564455169689
  24     -0.23476391067892
  25     -0.12118048310023
  26      0.01480395946376
  27     -0.16900206635997
  28    -0.027925999866907
  29    -0.031180831503694
  30      0.71981991753339
  31      0.80371638145744
  32    -0.028469641195963
  33    -0.031787835326673
  34    6.8233491301145e-05
  35    -0.00083552115709604
  36    -0.0011572675400285
  37    -0.00085229469385392
  38    0.0012768813645847
  39    -0.00065881463467078
  40    -0.00061355071140366
  41    0.00091920256604726
  42    -0.00047426810315761
  43    -0.00023938827941081
  44    -0.00026728946644138
  45    -7.151484036424e-05
  46    -7.9850039319573e-05
  47    -0.00028597101343443
  48    -0.00031930151211545
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1    0.00062589848784177
   2    0.00052432152555866
   3      0.01578480479057
   4    0.00066558671648401
   5    -0.0040099206477789
   6    -0.0044890536661052
   7    -0.0039208300248098
   8     0.024324147669412
   9     0.048879007738754
  10    0.0076507066722924
  11     0.031011801298213
  12    -0.089290355407786
  13     -0.01220206406661
  14    0.0045801645032365
  15    -0.0066263233632593
  16    0.0060533001152729
  17      0.01901467270106
  18    -0.020357637534078
  19     0.012885208533222
  20      0.18784028412687
  21      -1.0262743280551
  22     0.073362245331906
  23    -0.00079357704977688
  24      0.10011121497834
  25       -0.440059175401
  26     0.029969737131462
  27     -0.61344703746899
  28    0.0074726922421672
  29     -0.14798102480051
  30      -1.1207471070711
  31       2.2485150387064
  32    0.0048923334402322
  33     -0.14747424639073
  34    -1.5343141017993e-05
  35    -0.0040778981604407
  36    -0.011363185171186
  37    -0.0016398749747659
  38    0.0033011598628861
  39    0.0018879416916554
  40    -0.00035679359777495
  41    0.0063862483370486
  42    -0.025471550711013
  43    -0.0026515451123009
  44    -0.0071907353864022
  45     0.004083472890008
  46    0.0065535863344179
  47    -0.00045253014799769
  48    7.4239150710681e-05
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1    0.0017723936613001
   2    -0.012460123269602
   3    -0.013114661945542
   4     -0.00542143716186
   5     0.023982327769842
   6    6.3931716670031e-06
   7    -0.0031462995825997
   8     0.013918004691238
   9    3.710240061231e-06
  10    -0.00041384068158483
  11    -0.0083269034578607
  12    -0.0087337490267867
  13    -0.020622662922429
  14    0.0057016753080852
  15    -4.0329190296273e-06
  16    -0.011968242701659
  17     0.003308934163832
  18    -2.3404811456343e-06
  19    -0.0032638485987125
  20     -0.18417033832126
  21     -0.25390555861345
  22      0.20975377223565
  23      0.20251514626974
  24    8.7175943599354e-05
  25      0.15099774421081
  26       0.1457867952949
  27    6.2756300840981e-05
  28    -0.028468182133689
  29    -0.031786206207747
  30    -0.028469641195963
  31    -0.031787835326673
  32      0.72113593225376
  33      0.80518578034907
  34    -1.0810681570079e-05
  35    -0.0027249276220011
  36    -0.0037591368531276
  37    -0.0024523995555405
  38    0.0030585079822511
  39    3.6836834982808e-07
  40    -0.0017654357146635
  41    0.0022017616229177
  42    2.6518135654889e-07
  43    -0.00028610457873355
  44    -0.00031945064471971
  45    -0.00028604327582447
  46    -0.00031938219683288
  47    -0.00019622263611758
  48    -0.00021909278031771
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1    0.0062921692584354
   2     0.020788608235212
   3     -0.21221141193741
   4    -0.017393629979282
   5    -0.002118234793853
   6    -4.3996865059981e-06
   7     -0.11053138753878
   8      0.21366941691612
   9    6.2175388295331e-05
  10    0.0011455043061003
  11    -0.016750976152466
  12      0.13630244702311
  13    0.0049620107827818
  14    -0.00026532924079907
  15    2.9677151356751e-06
  16     -0.20016254201622
  17    -0.042972174626339
  18    -3.7569333140717e-05
  19     0.010802257458833
  20      0.14761882779882
  21      -1.0051429842074
  22    -0.079937785047789
  23    -0.095189968229944
  24    -3.8693303590289e-05
  25      0.56363089055283
  26      0.56458059183559
  27    0.00025791931165105
  28    0.0040884565665994
  29      -0.1483535897259
  30    0.0040817195432447
  31     -0.14837933897316
  32      -1.1281957787685
  33       2.3088269414475
  34    0.0022237847188292
  35    -0.0075239178156443
  36     -0.13357880259298
  37    -0.011271294793127
  38     0.021477299120756
  39    1.4935121201704e-06
  40    -0.037383220936295
  41     0.033092257157535
  42    5.8551901647179e-06
  43    0.0032356353303025
  44    0.0041998432667101
  45    0.0032447783275872
  46    0.0042076045680894
  47    0.0071135151838407
  48     0.021831457868461
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1    -0.00012314313931915
   2    -2.4513520783001e-06
   3    -2.1797633914027e-07
   4                     0
   5                     0
   6                     0
   7                     0
   8                     0
   9                     0
  10    2.3202994574629e-05
  11    4.6189100982632e-07
  12    4.1071746606696e-08
  13                     0
  14                     0
  15                     0
  16                     0
  17                     0
  18                     0
  19    9.618216819987e-07
  20    4.0202752565858e-08
  21    -6.8459334344087e-09
  22                     0
  23                     0
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34      0.99160487213618
  35      0.04144764675584
  36    -0.0070579204804086
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48                     0
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1    0.0092399513287757
   2     -0.11441383717042
   3     -0.12028951033533
   4     0.073109407848651
   5     -0.15909635637743
   6    -2.2985699713061e-05
   7     0.042428620406512
   8     -0.09233064678586
   9    -1.3339617384434e-05
  10    0.00052701208386956
  11    -0.010989612322796
  12    -0.011547083514846
  13       0.0211668698941
  14    -0.0016986302442901
  15    -5.8152466418427e-06
  16     0.012284070058261
  17    -0.00098579020083443
  18    -3.3748446280371e-06
  19    0.00081447364783801
  20    -0.003331597235758
  21    -0.0046496866442945
  22    0.0066507231630149
  23    -0.0053957491428575
  24    7.8093274602084e-07
  25    0.0047877288893646
  26    -0.0038842970031717
  27    5.6217860481204e-07
  28    -0.00095826265574741
  29    -0.0010699501019675
  30    -0.00095788419850541
  31    -0.0010695275347703
  32    -0.0031128526230815
  33    -0.0034756618777742
  34     -0.28601913582389
  35      0.74749503906248
  36       1.0499202374623
  37     -0.01855271136162
  38       0.0174463366741
  39    3.4436026891167e-06
  40    -0.013355743425923
  41     0.012559285368045
  42    2.4789839652119e-06
  43     -0.21160126374478
  44     -0.23626381802764
  45      -0.2116310103215
  46      -0.2362970316279
  47     -0.21027457490631
  48     -0.23478250092789
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1     0.034927916786103
   2      0.12198898409537
   3      -1.4586765234092
   4     0.039568040956242
   5    -0.046197995040738
   6    -1.8524897342768e-05
   7      0.51496167609489
   8     -0.90238254720086
   9    -4.4954094500192e-05
  10    0.0093971605909958
  11     0.055381494051169
  12     -0.11458743559179
  13    -0.018329728622654
  14     0.018214900341353
  15    1.4833898298991e-05
  16      0.24453175154468
  17     -0.14684259523763
  18    -0.00011023008373025
  19    0.0087650034910139
  20     0.043436589005102
  21     -0.27345270801967
  22    0.0056483350330954
  23    -0.019282369763852
  24    3.3457547218656e-06
  25     0.085399842607862
  26     -0.13740709901516
  27    2.7946783189625e-05
  28     0.011569655615658
  29    0.0091274639869591
  30     0.011558833252488
  31    0.0091435826219959
  32     0.027020492081784
  33     -0.05052402297102
  34    -0.094315142879182
  35      -2.3597138617684
  36       6.3654947662321
  37     0.027337644261988
  38    -0.080867941623609
  39    -7.3469259094586e-06
  40     0.011341533655854
  41     -0.32553117572808
  42    -0.0001397217954472
  43     -0.35267519391394
  44      -1.2360928875693
  45      -0.3526131072698
  46      -1.2361799394246
  47     -0.32399286631864
  48      -1.1540623298184
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1    -0.0020687514406758
   2    -0.056792716966225
   3    -0.059581980534834
   4    -0.045354961049101
   5    -0.082839922465688
   6    -9.3613576142046e-06
   7    -0.026321488335512
   8    -0.048075668073769
   9    -5.4328095438135e-06
  10    0.0021158330000523
  11    -0.010158017178497
  12    -0.010704457676604
  13     0.013979479477261
  14    -0.035720132973038
  15    -1.5110501257085e-05
  16    0.0081129097564191
  17    -0.020729971796799
  18    -8.7692916801653e-06
  19    0.00026351326539131
  20    -0.004606172262507
  21    -0.0063726396227537
  22    0.0047756125728967
  23    -0.0064814446033591
  24    1.4222402390961e-06
  25    0.0034378725018687
  26    -0.0046658684795191
  27    1.0238436502972e-06
  28    -0.00067600921323311
  29    -0.00075479945116467
  30    -0.00067605490946896
  31    -0.00075485047338903
  32    -0.0019452857931166
  33    -0.0021720127777261
  34    0.00037577366499275
  35    -0.012864533386976
  36    -0.017774745689959
  37      0.82583137002956
  38     0.017475593438643
  39    -3.1393725486924e-05
  40      0.59450026878607
  41     0.012580346755413
  42    -2.2599744835927e-05
  43      0.13370857366489
  44      0.14929257773809
  45      0.13343873298241
  46      0.14899128657956
  47     -0.16639241698503
  48     -0.18578578895042
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1    0.0066670329769332
   2      0.13781655633784
   3      0.14455364637859
   4      -0.1069489433513
   5      0.12522835484127
   6    3.9666770593469e-05
   7    -0.062067198379226
   8      0.07267554871586
   9    2.3020380027515e-05
  10    0.00034881804565352
  11     0.024269545698333
  12     0.025471735033199
  13    -0.026381629949247
  14    0.0085704658421015
  15    -4.3293077421809e-06
  16    -0.015310425781849
  17    0.0049738200954149
  18    -2.5124886142729e-06
  19    -0.00089260348704268
  20    0.0037091967908542
  21    0.0051757581513019
  22    -0.0064816910356373
  23    0.0060738721372674
  24    3.5775815591406e-07
  25    -0.0046660458814209
  26    0.0043724648266249
  27    2.5754328010536e-07
  28    0.0010131727858655
  29    0.0011312601185548
  30      0.00101284440882
  31    0.0011308934685021
  32     0.002426061492535
  33    0.0027088238550762
  34    0.0011019407015293
  35     0.012158197867686
  36     0.016704405913641
  37     0.017475593438643
  38      0.80421427981816
  39    -3.2666149154847e-05
  40     0.012580346755413
  41      0.57893853741155
  42    -2.351573839108e-05
  43    -0.016269415073187
  44    -0.018165648230267
  45    -0.016317482670686
  46     -0.01821931820325
  47     -0.16062959461786
  48     -0.17935129800747
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1    4.8626961173925e-07
   2    2.5391031201477e-05
   3    2.6646452350458e-05
   4    -1.0220743838084e-05
   5    3.8496103376871e-05
   6    -0.085225791747541
   7    -5.931549349654e-06
   8    2.2340990104699e-05
   9     -0.04946029346027
  10    1.3790934891831e-06
  11    -2.8789060713887e-06
  12    -3.0486830880865e-06
  13    -2.130596105824e-06
  14    -9.9221781608402e-06
  15    -0.0092403120101122
  16    -1.2364790807872e-06
  17    -5.758278492196e-06
  18    -0.0053625614302116
  19    -1.3897481798704e-07
  20    -3.8285502062962e-07
  21    -5.1925652716195e-07
  22    -1.0099671465693e-06
  23    -3.6401871856197e-07
  24     0.003172419878393
  25    -7.2705610599301e-07
  26    -2.620501398736e-07
  27    0.0022837646265961
  28    0.00052300122633583
  29    0.00058395807463737
  30    -0.0005225831762312
  31    -0.00058349129994947
  32    2.9219615373689e-07
  33    3.2625220508198e-07
  34    1.732628655958e-06
  35    2.4631463054665e-06
  36    3.2863743276778e-06
  37    -3.1393725486923e-05
  38    -3.2666149154846e-05
  39      0.82329292015236
  40    -2.2599744835927e-05
  41    -2.3515738391079e-05
  42      0.59267288708435
  43      0.18607316205134
  44      0.20776036456828
  45     -0.18629683924852
  46     -0.20801011179416
  47    0.00020591603014938
  48    0.00022991595898437
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1     0.013755123359062
   2     0.090703479244723
   3     -0.66723729381024
   4    -0.020641620426686
   5    0.0014707576400382
   6    -8.2104222135955e-06
   7     -0.51121194514414
   8     -0.25052250106988
   9    0.00012712078796911
  10      0.01033741675882
  11     0.058660674278861
  12      0.30881228311621
  13    -0.041193893281395
  14    -0.014959117900805
  15    3.2208643386536e-05
  16     0.056501597238383
  17     -0.38061687496002
  18    -0.00026704686733379
  19    0.0016773351977637
  20    -0.037287769916554
  21     -0.22214858124793
  22     0.018341347128849
  23    -0.050962208316014
  24    6.9852749288759e-06
  25     0.018416553761661
  26     -0.10760755352524
  27    9.6241586469732e-05
  28     0.010415858384602
  29     0.012754854737449
  30     0.010377893756914
  31     0.012720561076444
  32      0.01041942217309
  33    -0.028628643997379
  34    -0.00049257733834952
  35    -0.027973924500379
  36    -0.056057554832167
  37     -0.93856266205118
  38    -0.0070959551423507
  39    -2.6284297826713e-05
  40        2.537599558343
  41      0.19954484535211
  42    -0.00029200770709705
  43      0.14188913664497
  44      0.83735248414777
  45      0.14163288134771
  46      0.83568867001322
  47     -0.21294715116105
  48       -1.092295886197
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1      -0.0168488306196
   2    -0.022411036335531
   3      0.90192885729324
   4    -0.029995212479744
   5    -0.023979062988393
   6    2.0654922310546e-06
   7     -0.79470925890726
   8      0.50068950262479
   9    0.00030009817770954
  10    -0.0091852818032542
  11    -0.013190205070881
  12      0.46986943901135
  13    -0.035385510877996
  14    -0.010948820881023
  15    8.265269016834e-06
  16     -0.28683494913452
  17      0.15427373724984
  18    -0.00010796380811265
  19    -0.0064998772868273
  20    -0.036017535139033
  21      0.20987076537118
  22    -0.0025975719645131
  23     0.010492837194498
  24    5.2560277629346e-06
  25    -0.072787674414868
  26     0.086868640798548
  27    1.6145078772505e-05
  28    -0.0077568155524397
  29    -0.0031590474820782
  30    -0.0077697384632539
  31    -0.0031594664157404
  32    -0.016973007654391
  33    0.0053020056944308
  34     0.013019347539723
  35      0.09515174062769
  36      -0.4303006216447
  37    -0.0045552430494523
  38     -0.90006317329639
  39    -9.3385200687539e-06
  40       0.2013738555798
  41        2.335577615996
  42    -0.00041691829484403
  43     0.048017785567811
  44      0.01175849995042
  45     0.048046079462693
  46     0.011634547828801
  47     -0.11787200784668
  48       -1.002444592217
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1    -1.5549287802942e-05
   2    -0.00011854809414993
   3    0.00078395825549887
   4    1.0971141609084e-06
   5    -7.5519775493138e-06
   6    -0.042859155003924
   7    0.00035273090918268
   8    0.00033328802442031
   9     -0.41892397101268
  10    5.6817428397201e-06
  11    2.7479882404985e-05
  12    -0.0004963527648943
  13    3.1536970877628e-05
  14    2.7796947815784e-05
  15     0.031937871319759
  16    0.00030734996627017
  17    -0.00026737052780234
  18    -0.092404448285843
  19    1.2258877364891e-06
  20    -2.8523399852557e-06
  21    -0.00016075568132547
  22    1.0241545395885e-05
  23    -1.6988844614688e-05
  24    -0.0078288412869822
  25    -3.8686726991938e-05
  26    -6.8862755001174e-05
  27      0.14555944877327
  28     0.019854043529875
  29     0.059104020714157
  30     -0.01984463857596
  31    -0.059065545922351
  32    3.329050131616e-06
  33    1.029243345671e-05
  34    9.1785318816326e-06
  35    4.6348197705812e-06
  36    -0.00027619859765179
  37    -5.2578318391401e-05
  38    2.9014481934088e-05
  39     -0.94381148978403
  40    -0.00031093627152362
  41    -0.00038930869943883
  42        2.366952867213
  43      0.17949095247082
  44       1.1426517199858
  45     -0.17967001410949
  46      -1.1440092468457
  47    0.00028508510580047
  48    0.0015080320565398
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1    0.00019244816776678
   2    -0.009841894900437
   3    -0.010335798977825
   4    0.0053162880286056
   5    -0.011408907317606
   6    -0.0023393540666499
   7    0.0030852768935613
   8    -0.0066210931270825
   9    -0.0013576305514031
  10    0.00053896870126455
  11    -0.0039819048801041
  12    -0.0041905521863877
  13    0.0043330674996183
  14    -0.0055869091775076
  15    -0.0039967776523795
  16    0.0025146705676743
  17    -0.0032423303062289
  18    -0.0023195067071682
  19    6.8255930767822e-05
  20    -0.00083658775019025
  21    -0.0011587406720716
  22    0.00085258581702453
  23    -0.0012779369879654
  24    0.00065922238984939
  25    0.00061376028542743
  26    -0.00091996248920636
  27    0.00047456163834177
  28    -7.1421856152748e-05
  29    -7.9746217610597e-05
  30    -0.00023938827941077
  31    -0.00026728946644134
  32    -0.00028610457873355
  33    -0.00031945064471971
  34    -0.0026502504580776
  35     -0.18531148536657
  36     -0.25551986149605
  37      0.16856486989625
  38      -0.0205106655462
  39      0.23458030769949
  40       0.1213466381855
  41     -0.01476523733866
  42      0.16886989407325
  43      0.71979933763171
  44      0.80369340292668
  45    -0.027926273078739
  46    -0.031181136558915
  47    -0.028464871545785
  48    -0.031782509764142
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1    0.0076437598906541
   2     0.030967912077995
   3     -0.08902947499102
   4     0.012209889310435
   5    -0.0045834245603637
   6    0.0066179804367235
   7    -0.005900355770363
   8    -0.018949370481787
   9     0.020375522937179
  10    0.00062757116359844
  11    0.00052064502758721
  12     0.015584785866603
  13    -0.00064774172829404
  14    0.0040230667876154
  15    0.0044987194465928
  16    0.0040574563495059
  17    -0.024449479982535
  18    -0.048934127558326
  19    -1.3712857611117e-05
  20    -0.0040727868393104
  21    -0.011461248460848
  22    0.0016448041130972
  23    -0.0033085587650865
  24    -0.0018835610320687
  25    0.00036070349265301
  26    -0.0064104963475305
  27     0.025494924801257
  28    0.0040894725202613
  29    0.0065636049298252
  30    -0.0026534794909001
  31    -0.0071928952207304
  32    -0.00044142708870446
  33    9.4211802767977e-05
  34     0.012881711548011
  35      0.18779506402642
  36      -1.0261930866477
  37    -0.073460417699966
  38      0.00079520616546
  39     -0.10002412712152
  40      0.44066962179107
  41     -0.02985510462566
  42      0.61296644057482
  43       -1.120748808408
  44       2.2484361058829
  45    0.0074718801673321
  46      -0.1479822363075
  47    0.0048860115642529
  48     -0.14744304521069
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1    0.00019320244264171
   2    -0.0098474044415116
   3    -0.010341597375846
   4    0.0053154547080443
   5    -0.011411995850414
   6    0.0023403849338928
   7    0.0030847932808114
   8    -0.0066228855391674
   9    0.0013582288092228
  10    0.0005378314399375
  11    -0.0039734988996003
  12    -0.0041817057520841
  13    0.0043291945077791
  14    -0.0055720709322898
  15    0.0039883178903577
  16    0.0025124228993452
  17    -0.0032337190167605
  18    0.0023145971333922
  19    6.817791367631e-05
  20    -0.00083474634880422
  21    -0.0011561948636891
  22    0.00085188325677841
  23    -0.0012761834337437
  24    -0.00065892068836247
  25    0.00061325452569207
  26    -0.00091870013893251
  27    -0.00047434444918963
  28    -0.00023950971331797
  29    -0.00026742505371546
  30    -7.151484036424e-05
  31    -7.9850039319573e-05
  32    -0.00028604327582448
  33    -0.00031938219683289
  34    -0.0026563815879944
  35     -0.18533777686665
  36      -0.2555557410934
  37      0.16822468483341
  38    -0.020571263816726
  39     -0.23486229498428
  40      0.12110174544028
  41    -0.014808860879037
  42      -0.1690728913469
  43    -0.027926273078739
  44    -0.031181136558915
  45      0.71983691583698
  46      0.80373536094761
  47    -0.028474648239514
  48    -0.031793425951254
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1    0.0076533885061306
   2     0.031036767934039
   3    -0.089444348717664
   4     0.012196280440455
   5    -0.0045759211032085
   6    -0.0066305779877842
   7    -0.0061433028429599
   8    -0.019050196071566
   9    -0.020333301076371
  10    0.00062488134694472
  11    0.00052688841711251
  12      0.01589699021348
  13    -0.00067440708715241
  14    0.0040029444924874
  15    -0.0044843429116161
  16    0.0038328797117332
  17    -0.024253980131233
  18     0.048839534057763
  19    -1.6297216483069e-05
  20    -0.0040815780456554
  21    -0.011299602534663
  22    0.0016379042335389
  23    -0.0032953074522017
  24     0.001890287230263
  25    0.00036013999959329
  26    -0.0063540371438715
  27    -0.025467146446616
  28    -0.0026540832234583
  29    -0.0072047775648484
  30    0.0040765955131546
  31    0.0065459073854141
  32    -0.00044934522239149
  33    8.2923463932768e-05
  34     0.012887997152672
  35      0.18786192430735
  36      -1.0263397028466
  37    -0.073316354225187
  38    0.0007845022194364
  39      0.10015892423996
  40      0.43977180268893
  41    -0.029975884355913
  42      -0.6137109288347
  43    0.0074720567738057
  44     -0.14798203911718
  45       -1.120743701631
  46       2.2485830089684
  47    0.0048927976577132
  48     -0.14749182830226
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1    -0.00041371413048101
   2    -0.0083234842426883
   3    -0.0087301619218133
   4     0.020617876115665
   5    -0.0057008375132353
   6    -1.4754568427017e-05
   7     0.011965464706143
   8    -0.0033084479544547
   9    -8.5627281286119e-06
  10    0.0017727467401352
  11     -0.01246074552951
  12    -0.013115321953777
  13    0.0054222284425552
  14    -0.023986348402448
  15    1.6659796576789e-05
  16    0.0031467587977573
  17    -0.013920338042029
  18    9.6684162244838e-06
  19    -1.0873485937351e-05
  20    -0.0027256371591534
  21    -0.0037601117986836
  22    0.0024525353714795
  23    -0.0030592822341542
  24    -1.5353432140269e-06
  25    0.0017655334859703
  26    -0.0022023189921109
  27    -1.105264327008e-06
  28    -0.00028618655981105
  29    -0.00031954218085723
  30    -0.00028597101343442
  31    -0.00031930151211544
  32    -0.0001962226361176
  33    -0.00021909278031773
  34    -0.0032645982841483
  35     -0.18417600048321
  36     -0.25391332265454
  37     -0.20976901743863
  38     -0.20250389317673
  39    0.0002595959846126
  40     -0.15100871894197
  41     -0.14577869440765
  42    0.00018687820326134
  43    -0.028464871545785
  44    -0.031782509764142
  45    -0.028474648239514
  46    -0.031793425951254
  47      0.72114209267996
  48      0.80519265878538
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1    0.0011458979213304
   2    -0.016756063577011
   3      0.13635090834121
   4    -0.0049609724196043
   5    0.00026165000513878
   6    1.4676706834714e-05
   7      0.20014646098337
   8     0.042987997212143
   9    -0.00013294011570638
  10    0.0062924446436234
  11     0.020791428255565
  12     -0.21220977574867
  13     0.017393643547205
  14    0.0021187588067661
  15    -1.5432502238442e-05
  16      0.11054869619265
  17     -0.21370958329654
  18    0.00016326843044769
  19    0.0022236974512453
  20    -0.0075297968749516
  21      -0.1336081869997
  22     0.011273330126893
  23      -0.0214830901846
  24    -8.7586544263341e-06
  25     0.037378448666846
  26     -0.03310361748747
  27    -4.7385344571703e-05
  28    0.0032298627026336
  29    0.0042020061414128
  30     0.003252945492425
  31    0.0042115954543601
  32    0.0071131255340894
  33     0.021831022804245
  34      0.01080397012658
  35      0.14763278874718
  36      -1.0052190776775
  37     0.079946392912148
  38     0.095187787480296
  39    -0.00012365443110067
  40     -0.56365727111539
  41     -0.56453841010813
  42    0.00077586290031095
  43    0.0041026727846943
  44     -0.14831768370572
  45    0.0040772071881256
  46     -0.14840247748687
  47       -1.128198253144
  48       2.3088615705289


==> anc/me2n2_locints_r35.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
N   1   7     0.00000000000000     0.00000000000000     0.00000000000000
N   2   7     6.61404143597772     0.00000000000000     0.00000000000000
C   3   6     7.67369774562127    -2.56204043370867     0.00000000000000
H   4   1     8.88825771785724    -2.75161573605159    -1.66540070114287
H   5   1     8.88735397835163    -2.75195930759790     1.66599755649072
H   6   1     6.20892473375647    -4.02384315505211    -0.00060805710418
C   7   6    -1.05979406745572     2.56208192468698     0.00043463712512
H   8   1    -2.27520617480924     2.75161552092355    -1.66441761020785
H   9   1    -2.27256306922979     2.75204942046757     1.66699740462161
H   10   1     0.40505187451473     4.02377958270273    -0.00135914739710
[GTO]
1 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

4 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=               0
 Spin= Alpha
 Occup=    1.00000
   1      0.99508175572013
   2     0.019808620630023
   3    0.0017613996155725
   4                     0
   5                     0
   6                     0
   7                     0
   8                     0
   9                     0
  10    -7.330950421655e-08
  11    -1.45933753609e-09
  12    -1.2976555122488e-10
  13                     0
  14                     0
  15                     0
  16                     0
  17                     0
  18                     0
  19    2.8123963537985e-08
  20    1.1755409224496e-09
  21    -2.0017721153123e-10
  22                     0
  23                     0
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    -0.00012269855046904
  35    -5.128621611488e-06
  36    8.7332831514463e-07
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48                     0
 Sym= A
 Ene=               1
 Spin= Alpha
 Occup=    1.00000
   1     -0.24416335395084
   2      0.61609304910098
   3       0.6514508751885
   4    -0.038574092269256
   5     0.092920058508421
   6    1.5967419084383e-05
   7    -0.022386250505628
   8     0.053925616505694
   9    9.2665989663801e-06
  10    0.00025477039360093
  11    -0.0005100436748784
  12    -0.00054032209259223
  13    0.0022728276732471
  14    -6.1008689051472e-05
  15    5.7117800560445e-09
  16    0.0013190223452124
  17    -3.5406038503588e-05
  18    3.3147983956468e-09
  19    3.2149332845675e-05
  20    3.8361028120598e-05
  21    5.0847306644128e-05
  22    9.412310990336e-05
  23    -0.00047266965281398
  24    -9.5974851126659e-08
  25    6.7757433499438e-05
  26    -0.00034026587732417
  27    -6.9090466725015e-08
  28    -4.6142658473184e-05
  29    -5.1520678430204e-05
  30    -4.608058913104e-05
  31    -5.1451374780982e-05
  32    -0.00051179400929991
  33    -0.00057144463384071
  34     0.015209198229765
  35     -0.10423316159065
  36       -0.144805653572
  37    -0.076313113772679
  38      0.18603536496487
  39    3.0193315045497e-05
  40    -0.054936356617375
  41      0.13392331472147
  42    2.1735592230467e-05
  43    -0.011657652304153
  44    -0.013016375204355
  45    -0.011658738027079
  46     -0.01301758747048
  47    -0.013105585572651
  48    -0.014633068017103
 Sym= A
 Ene=               2
 Spin= Alpha
 Occup=    1.00000
   1     0.031334290576319
   2      -1.7841436825194
   3       3.2201091725297
   4    -0.025884591060389
   5     0.060740566035496
   6    1.1747139796591e-05
   7     -0.40337402498954
   8      0.96120931057941
   9    0.00015915588527617
  10    0.00045822021325598
  11    0.0042133971349248
  12    -0.0042155196725231
  13    -0.0034641885995682
  14    0.00045432221582697
  15    9.3634465120979e-08
  16     0.024891773559064
  17    -0.0047859234245423
  18    -3.5062318481217e-07
  19    0.00011466527600155
  20     0.001577161186297
  21    -0.013734854626115
  22    -7.1975852374305e-05
  23    -0.0033157581149567
  24    -7.887054196376e-07
  25    -0.0074362820991804
  26    -0.0044191546965088
  27    1.2746849683875e-06
  28    0.0015301642154719
  29    0.0023080105856384
  30    0.0015294435502076
  31     0.002305855773857
  32    -0.0051700731110212
  33    0.0040121845602185
  34     0.058051690676876
  35      0.15799979113851
  36      -1.9920944669088
  37    -0.084862520970147
  38      0.20183275120867
  39    2.9180283825793e-05
  40     -0.38030401055136
  41       1.0143967236592
  42    0.00017401193840268
  43      0.11993777209313
  44     0.045272108585849
  45      0.11993392253377
  46     0.045250126094549
  47       0.1010216479628
  48     0.016663493016213
 Sym= A
 Ene=               3
 Spin= Alpha
 Occup=    1.00000
   1    0.0039147052539484
   2    -0.028486903545469
   3    -0.029980711188554
   4      0.74309886859151
   5    -0.025818476038309
   6    -4.6382181144064e-06
   7      0.43125311430846
   8    -0.014983602679039
   9    -2.6917629554073e-06
  10    0.00078403623665609
  11    -0.0016673735390311
  12    -0.0017654221161292
  13    0.0062965453698865
  14    -0.00044788341350514
  15    3.4022634859056e-08
  16    0.0036541635506657
  17    -0.00025992653882962
  18    1.9744838621216e-08
  19    0.00010174379241618
  20    3.8923825644807e-05
  21    4.7114753490354e-05
  22    0.00034360892915829
  23    -0.0013060368418835
  24    -2.558043452029e-07
  25    0.00024735752134795
  26    -0.00094019103865776
  27    -1.8414867429209e-07
  28    -0.0001439737363513
  29    -0.00016075416584983
  30    -0.00014379666621949
  31    -0.00016055645783684
  32    -0.0012907675243134
  33    -0.0014412090839315
  34    0.0051330827266964
  35     0.040046270998926
  36     0.054923004704226
  37    -0.047635423473199
  38    -0.081090179234807
  39    -1.0721286589157e-05
  40    -0.034291833764491
  41     -0.05837527502652
  42    -7.7180499437289e-06
  43    0.0018217569262482
  44    0.0020340863721533
  45    0.0018256627791549
  46     0.002038447460098
  47    0.0094638323880018
  48     0.010566861150034
 Sym= A
 Ene=               4
 Spin= Alpha
 Occup=    1.00000
   1    -0.0094691182412443
   2       0.0686205317979
   3     0.072219632519173
   4    -0.025818476038309
   5      0.79440006144966
   6    1.0596277736037e-05
   7    -0.014983602679039
   8      0.46102546375336
   9    6.1494882671597e-06
  10    -5.3948818790484e-05
  11    4.4040977561306e-05
  12    4.7266581265537e-05
  13    -0.00044777919948572
  14    -0.00044272031336915
  15    2.6436643301852e-09
  16    -0.00025986605882846
  17    -0.0002569301636402
  18    1.5342352461652e-09
  19    -3.7778371153402e-05
  20    -0.00031726131695338
  21    -0.0004353073875234
  22    -0.00020826585535733
  23    0.00043718831858763
  24    1.9450467392662e-07
  25    -0.00014992662119927
  26    0.00031472354083761
  27    1.4002020887797e-07
  28    5.3688896823889e-05
  29    5.9946446088352e-05
  30    5.3584035774914e-05
  31    5.9829363272519e-05
  32    0.0010283977403354
  33    0.0011482595721909
  34    -0.012182312200604
  35    -0.099310085801405
  36     -0.13623810135835
  37    -0.079841806498679
  38      0.11295625537715
  39    3.2883521633971e-05
  40    -0.057476595278926
  41     0.081315056099624
  42    2.3672220697221e-05
  43    -0.0088190301935439
  44    -0.0098469059586562
  45    -0.0088191685419025
  46    -0.0098470604317952
  47    -0.0066073206065221
  48    -0.0073774171562246
 Sym= A
 Ene=               5
 Spin= Alpha
 Occup=    1.00000
   1    -1.6218544015049e-06
   2    1.1791884893721e-05
   3    1.2410259232632e-05
   4    -4.6382181144064e-06
   5    1.0596277736037e-05
   6      0.73211968145016
   7    -2.6917629554073e-06
   8    6.1494882671597e-06
   9      0.42488140679092
  10    -1.4751604493101e-08
  11    2.5450307836584e-08
  12    2.7000151000206e-08
  13    -1.2453088457546e-07
  14    5.316462892575e-08
  15    -0.00065959511133341
  16    -7.227077589628e-08
  17    3.0853783748508e-08
  18    -0.00038279219356682
  19    6.2126171156356e-09
  20    -4.9065270945414e-08
  21    -6.8102461473869e-08
  22    7.5933999854453e-08
  23    9.786895113117e-08
  24    -7.913712131358e-05
  25    5.4663439730871e-08
  26    7.0453993230129e-08
  27    -5.6969305840483e-05
  28    -3.8834004623987e-05
  29    -4.336018622664e-05
  30    3.8815660909606e-05
  31    4.3339704515331e-05
  32    1.8981403022165e-07
  33    2.1193723847259e-07
  34    -2.3083814943533e-06
  35    -1.5301203012195e-05
  36    -2.0962937274803e-05
  37    -1.1343540454241e-05
  38    3.4798938204573e-05
  39    -0.078972386914985
  40    -8.1659986454508e-06
  41    2.5051092592121e-05
  42    -0.056850716685605
  43    -0.0023815890016605
  44    -0.0026591680056486
  45    0.0023811509322015
  46    0.0026586788783101
  47    -7.9168334349411e-06
  48    -8.8395563472817e-06
 Sym= A
 Ene=               6
 Spin= Alpha
 Occup=    1.00000
   1     0.021707019727845
   2      0.10068814821834
   3     -0.62640273084502
   4     -0.91672851240567
   5    -0.022819024543199
   6    -3.9857190156521e-06
   7       1.4173075911611
   8     -0.30189578637942
   9    -7.1166600271434e-05
  10    0.0017951351661633
  11     0.023506118119141
  12    -0.026038350726445
  13    -0.018180737161798
  14    -0.0016543315729585
  15    -5.1683922172934e-07
  16     0.091664934818907
  17    -0.0053496367716348
  18    3.5070057741935e-06
  19    -0.00069613980231146
  20    -0.0032903751592797
  21     0.014778945687844
  22    -0.005052236418558
  23    -0.0016996676156528
  24    5.1846502093024e-07
  25    -0.027928008154056
  26     -0.04273263436891
  27    -1.3835071983227e-05
  28    0.0015564099278996
  29    0.0011064828139745
  30    0.0015552455241132
  31    0.0011149698333148
  32    -0.00070193570025069
  33    -0.053090565290199
  34    -0.011743133020507
  35    0.0023457484033871
  36      0.72357405644242
  37    -0.019295172793412
  38     -0.11479863104018
  39    -1.278723030999e-05
  40     -0.35304483042057
  41     -0.53449979157901
  42    7.6274577236342e-06
  43     -0.08545533203906
  44    -0.089610682633802
  45    -0.085349355675275
  46    -0.089495227454803
  47     0.064889254327167
  48      0.14264523045539
 Sym= A
 Ene=               7
 Spin= Alpha
 Occup=    1.00000
   1    -0.051983465710109
   2     -0.24798267574918
   3       1.4852512342402
   4     -0.02168153484978
   5      -0.8699114841214
   6    1.0158367766218e-05
   7     -0.30123565083957
   8       1.9943525062473
   9    0.00010928283764935
  10    -0.0002423746925478
  11    -0.0035437337864428
  12    0.0057947133398335
  13    0.0014288054948913
  14    0.0027525480470119
  15    -2.9937511846886e-07
  16    -0.0035588651122729
  17    -0.012775052263183
  18    -8.2675551295204e-07
  19    0.00098323611799838
  20     0.002760062613862
  21    -0.042302282227012
  22    0.0039933048462298
  23    -0.0031779197181538
  24    -6.8504209757256e-07
  25    0.0019941714243038
  26     0.015906390650614
  27    1.0264604278578e-05
  28    0.0028139699286331
  29    0.0043536952929166
  30     0.002812702292516
  31    0.0043445550805389
  32    -0.0063387095860916
  33     0.044347689983794
  34     0.029697879242573
  35     -0.01026736209971
  36      -1.7640087471849
  37     -0.11550871696664
  38      0.20585531228026
  39    4.614143016886e-05
  40     -0.47948567275084
  41      0.67157875678446
  42    0.0002481276908211
  43     0.066576076582434
  44     0.031279209925091
  45     0.066584639281718
  46      0.03127495619662
  47      0.11887679405146
  48      0.10084628225048
 Sym= A
 Ene=               8
 Spin= Alpha
 Occup=    1.00000
   1    -8.6457909294781e-06
   2    -3.9282899952588e-05
   3    0.00024594552583689
   4    -2.985376483782e-06
   5    9.3403092849227e-06
   6     -0.92249827357192
   7    -7.0586057290578e-05
   8    0.00010880808215899
   9       1.2674801243453
  10    5.2450126368161e-08
  11    -8.1438449454532e-07
  12    -2.0005690446532e-06
  13    2.0146181331091e-06
  14    -8.6932928972202e-07
  15    0.0022651805882579
  16    -7.1017116825859e-06
  17    3.8672053628633e-06
  18    -0.0094259685609522
  19    1.2639922829441e-07
  20    9.656021020143e-07
  21    -1.7204283103125e-06
  22    -1.8987274123514e-07
  23    1.6201751788652e-07
  24    0.00078505032103036
  25    4.8954761163123e-06
  26    7.3261476524462e-06
  27    0.00049420718207978
  28    0.00040957695059658
  29    -0.0014798307043466
  30    -0.00041006581899037
  31    0.0014780081726653
  32    -4.9805997440776e-07
  33    1.0476671612096e-05
  34    5.5420325063721e-07
  35    -2.5248028102924e-05
  36    -0.00019354284118799
  37    -1.4138702788875e-05
  38    4.8973224550712e-05
  39    -0.064782814677951
  40    -1.7915822716207e-06
  41    0.0002705382595285
  42     -0.50401318137875
  43    -0.078638060148889
  44    -0.096940119057435
  45     0.078739896019606
  46     0.097062369375425
  47    -0.00011052893117442
  48    -0.00019249542723747
 Sym= A
 Ene=               9
 Spin= Alpha
 Occup=    1.00000
   1    -7.3309504271789e-08
   2    -1.4593375371896e-09
   3    -1.2976555132266e-10
   4                     0
   5                     0
   6                     0
   7                     0
   8                     0
   9                     0
  10      0.99508175573871
  11     0.019808620630393
  12    0.0017613996156054
  13                     0
  14                     0
  15                     0
  16                     0
  17                     0
  18                     0
  19    -0.00012274841528875
  20    -5.1307058886944e-06
  21    8.7368323668863e-07
  22                     0
  23                     0
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    2.8115707291907e-08
  35    1.1751958233274e-09
  36    -2.0011844626099e-10
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48                     0
 Sym= A
 Ene=              10
 Spin= Alpha
 Occup=    1.00000
   1    0.0002547550482895
   2    -0.00051004398035022
   3    -0.00054032211975503
   4    -0.0022727059658532
   5    6.092340261899e-05
   6    3.4764774311434e-08
   7    -0.0013189517130329
   8    3.535654301763e-05
   9    2.0175534943895e-08
  10     -0.24416424938408
  11      0.61610652656793
  12      0.65146504109336
  13      0.03857527422548
  14     -0.09293275458577
  15    6.7473231161075e-08
  16     0.022386936447061
  17    -0.053932984600476
  18    3.9157697986839e-08
  19     0.015208730992871
  20     -0.10424488072645
  21     -0.14482179328607
  22     0.076310933119598
  23     -0.18605467899766
  24    -3.3873551756591e-07
  25      0.05493478680677
  26     -0.13393721852568
  27    -2.4384924519531e-07
  28    -0.011658373393795
  29    -0.013017180338451
  30    -0.011658409981158
  31    -0.013017221190145
  32    -0.013108274833304
  33    -0.014636070716512
  34    3.2134859643562e-05
  35    3.8384803146372e-05
  36    5.0881049002831e-05
  37    -9.4013806446077e-05
  38    0.00047259527139293
  39    -2.2726821532911e-07
  40    -6.7678748023091e-05
  41    0.00034021233155634
  42    -1.6360605809252e-07
  43    -4.6178182847815e-05
  44    -5.1560343242383e-05
  45    -4.6001888208706e-05
  46    -5.1363501107339e-05
  47    -0.00051177696533226
  48    -0.00057142560336423
 Sym= A
 Ene=              11
 Spin= Alpha
 Occup=    1.00000
   1    0.00045824825753617
   2     0.004212839019829
   3    -0.004216106123657
   4    0.0034635852264764
   5    -0.00045404414025388
   6    2.6745567706163e-07
   7    -0.024889342971524
   8    0.0047841946322556
   9    -4.5230019281895e-07
  10     0.031329649152802
  11      -1.7841587165225
  12       3.2203226524426
  13     0.025887451606751
  14    -0.060753436914021
  15    2.7898444959719e-07
  16      0.40337943140093
  17     -0.96130615995137
  18    9.8768516180255e-07
  19     0.058049055158535
  20      0.15798015492889
  21       -1.992274312488
  22     0.084862750274311
  23     -0.20185348631484
  24    -4.3784794059257e-07
  25      0.38025306480954
  26      -1.0145164970384
  27    -8.0556704787726e-06
  28      0.11994521943779
  29     0.045273919337331
  30      0.11994616906441
  31     0.045272457280533
  32      0.10100390825129
  33     0.016632067479095
  34    0.00011471145196617
  35    0.0015779341403416
  36    -0.013735681660612
  37    7.232993715896e-05
  38    0.0033156331318315
  39    -2.4788746410013e-06
  40    0.0074342008296602
  41    0.0044170378482775
  42    6.148530919239e-06
  43    0.0015309054806094
  44    0.0023107140089617
  45     0.001528771347151
  46    0.0023028961827156
  47    -0.0051700265458613
  48     0.004014950965532
 Sym= A
 Ene=              12
 Spin= Alpha
 Occup=    1.00000
   1    -0.00078403906873436
   2    0.0016674636092398
   3      0.00176551672689
   4    0.0062965453698865
   5    -0.00044777919948567
   6    -1.2453088457549e-07
   7    0.0036541635506657
   8    -0.00025986605882843
   9    -7.2270775896292e-08
  10    -0.0039145675007466
  11     0.028487781548192
  12      0.02998163028949
  13      0.74310011019689
  14    -0.025818587335058
  15    6.6702335077519e-08
  16      0.43125383486693
  17    -0.014983667269462
  18    3.8710312920203e-08
  19    -0.0051341893030198
  20    -0.040044237543912
  21    -0.054920127260082
  22    -0.047647328938659
  23    -0.081090328563105
  24    -6.9482753826389e-07
  25    -0.034300404282241
  26    -0.058375382525116
  27    -5.0019310630336e-07
  28    -0.0018227228526209
  29    -0.0020351648791939
  30      -0.0018241969132
  31    -0.0020368107445081
  32    -0.009467836579157
  33    -0.010571332037749
  34    -0.00010170421145465
  35    -3.8989101827554e-05
  36    -4.7207385631548e-05
  37    0.00034332762867581
  38    -0.0013059260985737
  39    6.0641118565061e-07
  40    0.00024715501849021
  41    -0.00094011131665901
  42    4.3654385864666e-07
  43    0.00014409126445548
  44    0.00016088539209171
  45    0.00014357615799975
  46    0.00016031024893912
  47    0.0012907971835103
  48    0.0014412421999676
 Sym= A
 Ene=              13
 Spin= Alpha
 Occup=    1.00000
   1    5.3963799920947e-05
   2    -4.4103835526276e-05
   3    -4.7332856732409e-05
   4    -0.00044788341350514
   5    -0.00044272031336918
   6    5.3164628925752e-08
   7    -0.00025992653882962
   8    -0.00025693016364021
   9    3.0853783748509e-08
  10    0.0094698247237413
  11    -0.068629919415358
  12    -0.072229501245663
  13    -0.025818587335058
  14      0.79440928850372
  15    -2.2506663998889e-08
  16    -0.014983667269462
  17      0.46103081862062
  18    -1.3061611788768e-08
  19     0.012185955870842
  20     0.099320319783415
  21      0.13625198606252
  22    -0.079839663837079
  23       0.1129673246519
  24    -4.8787994604367e-08
  25    -0.057475052817664
  26     0.081323024659614
  27    -3.5121547761973e-08
  28    0.0088192747418906
  29    0.0098471790096062
  30    0.0088187182531163
  31    0.0098465576609423
  32    0.0066073334783267
  33    0.0073774315282641
  34    3.7757197815946e-05
  35    0.00031729046718933
  36    0.00043534898067065
  37    -0.00020808644405475
  38    0.00043716692717927
  39    -5.5860239505545e-07
  40    -0.00014979746642085
  41    0.0003147081415703
  42    -4.0212722119422e-07
  43    -5.3762528193801e-05
  44    -6.002865934301e-05
  45    -5.3464364499036e-05
  46    -5.969574406795e-05
  47    -0.0010284186491846
  48    -0.0011482829180087
 Sym= A
 Ene=              14
 Spin= Alpha
 Occup=    1.00000
   1    -9.4251875638076e-10
   2    4.2109169372135e-09
   3    4.4386903806297e-09
   4    3.4022634859097e-08
   5    2.6436643301718e-09
   6    -0.00065959511133338
   7    1.974483862124e-08
   8    1.5342352461574e-09
   9    -0.00038279219356681
  10    -4.582335714584e-09
  11    4.9873962409034e-08
  12    5.244582584621e-08
  13    6.6702335077529e-08
  14    -2.2506663998876e-08
  15      0.73212179775547
  16    3.8710312920209e-08
  17    -1.306161178876e-08
  18      0.42488263497641
  19    -5.9806573152676e-08
  20    4.7864989473185e-07
  21    6.6431292041658e-07
  22    -4.5767626382247e-07
  23    -6.0181172190505e-07
  24     -0.07897781379866
  25    -3.2947242225701e-07
  26    -4.3323279232945e-07
  27    -0.056854623395765
  28    -0.0023803399326344
  29    -0.002657773355107
  30     0.002380966158159
  31    0.0026584725684802
  32    -1.9822447732254e-06
  33    -2.2132794015466e-06
  34    3.0690823170347e-08
  35    -1.3274551551307e-07
  36    -1.8514988339706e-07
  37    -2.8616174144817e-07
  38    -1.5694945706622e-07
  39    -7.9102395122754e-05
  40    -2.0600238545205e-07
  41    -1.1298492379668e-07
  42    -5.6944307117342e-05
  43    -3.8855496512213e-05
  44    -4.3384183037807e-05
  45    3.8772835283506e-05
  46    4.329188747609e-05
  47    4.0784993201475e-07
  48    4.5538566459763e-07
 Sym= A
 Ene=              15
 Spin= Alpha
 Occup=    1.00000
   1    -0.0017951988552268
   2    -0.023506122687917
   3     0.026043586339704
   4    -0.018181002602728
   5    -0.0016539550172266
   6    -2.2612365107297e-07
   7     0.091664780771804
   8    -0.005347927278439
   9    -8.4021131683547e-06
  10    -0.021706438308973
  11     -0.10068149183636
  12      0.62641676605064
  13     -0.91672683049062
  14    -0.022822063540984
  15    -1.2429072105315e-07
  16       1.4173197689769
  17     -0.30188906312363
  18    5.145602929154e-06
  19     0.011738261708811
  20    -0.0023586015265746
  21     -0.72352247621184
  22    -0.019305903580938
  23     -0.11479513393635
  24    -9.2956571424332e-07
  25     -0.35312409407865
  26     -0.53453118897196
  27    -2.3517821830321e-05
  28     0.085420511843104
  29     0.089579605984621
  30     0.085379990828683
  31     0.089530639564674
  32     -0.06490867277042
  33     -0.14270614284789
  34     0.000696227597304
  35    0.0032920757861107
  36    -0.014781415782675
  37    -0.005050355828257
  38    -0.0017001017205879
  39    -1.9968120581319e-06
  40    -0.027933738497348
  41     -0.04272869690308
  42    3.8062920587773e-05
  43    -0.0015573965139742
  44    -0.0010989145759181
  45    -0.0015551283167124
  46    -0.0011266458905462
  47    0.00070206989481821
  48      0.05309140623299
 Sym= A
 Ene=              16
 Spin= Alpha
 Occup=    0.00000
   1    0.00024241687517055
   2    0.0035441930391028
   3    -0.005797793276037
   4    0.0014291075866386
   5     0.002752168057542
   6    2.4205502714421e-07
   7    -0.003560180756344
   8    -0.012775272787866
   9    4.5121907989879e-06
  10     0.051987193969902
  11      0.24799425882328
  12      -1.4854075453403
  13     -0.02168339644547
  14     -0.86990018466923
  15    -1.8209974038646e-07
  16      -0.3012282442853
  17       1.9944296218276
  18    1.5333175379084e-06
  19    -0.029693593593832
  20     0.010292830452221
  21       1.7641612098099
  22     -0.11550569126876
  23      0.20586694737365
  24    -7.1348702967923e-07
  25     -0.47944507894306
  26      0.67164479965767
  27    -3.6086189174524e-06
  28    -0.066576917688942
  29    -0.031280118570403
  30    -0.066592939330701
  31    -0.031299217968721
  32     -0.11886976129302
  33     -0.10084336760374
  34    -0.00098344325191325
  35    -0.002762177614514
  36     0.042306301466898
  37    0.0039922644906146
  38    -0.0031777244137043
  39    1.982997099366e-06
  40    0.0020014399684425
  41     0.015905413030308
  42    -3.3616049044666e-05
  43    -0.0028157095077644
  44    -0.0043621883880553
  45    -0.0028105039394636
  46    -0.0043331927174412
  47       0.0063379247319
  48    -0.044351028678527
 Sym= A
 Ene=              17
 Spin= Alpha
 Occup=    0.00000
   1    3.6098581335563e-08
   2    1.7184080071831e-07
   3    -5.8327856834601e-07
   4    -4.9243897152594e-07
   5    4.4243001482986e-07
   6    0.0022651258309963
   7    3.5211663177428e-06
   8    -3.9625321040994e-07
   9    -0.0094260003390109
  10    -2.9397031672502e-08
  11    3.3797524074967e-07
  12    1.9112138978473e-06
  13    -2.052602089151e-07
  14    -2.2399862615159e-07
  15     -0.92249622336497
  16    5.0986127569422e-06
  17    1.5090017628038e-06
  18       1.2674932553653
  19    -8.1023861852419e-07
  20    -3.0857058346852e-06
  21    1.7787002968356e-05
  22    -8.8499482684814e-07
  23    -9.6683830743625e-07
  24    -0.064785680055488
  25    -1.5698076006043e-05
  26    -1.7647221896405e-05
  27     -0.50402081185335
  28    -0.078671263398231
  29    -0.096971496117751
  30     0.078699555713381
  31      0.09700727706834
  32    -3.6024342541826e-05
  33    -5.6979219723335e-05
  34    4.2193702319864e-07
  35    2.9667528206436e-06
  36    -1.0738595443964e-05
  37    8.4366050664189e-07
  38    -4.154584600993e-07
  39    0.00078486087063684
  40    -1.1148746102824e-05
  41    -8.1118124563168e-06
  42    0.00049528258947492
  43    0.00040990984162169
  44    -0.0014801122096113
  45    -0.00040998411240374
  46    0.0014762702183826
  47    5.5964197298755e-07
  48    1.7778315524933e-05
 Sym= A
 Ene=              18
 Spin= Alpha
 Occup=    0.00000
   1    2.8222575082368e-08
   2    5.6181341864156e-10
   3    4.9956933302003e-11
   4                     0
   5                     0
   6                     0
   7                     0
   8                     0
   9                     0
  10    -0.00012317881056204
  11    -2.4520621688165e-06
  12    -2.1803948100087e-07
  13                     0
  14                     0
  15                     0
  16                     0
  17                     0
  18                     0
  19      0.99160487134397
  20     0.041447646722727
  21    -0.0070579204747699
  22                     0
  23                     0
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34    -3.7872797611242e-09
  35    -1.5830280600221e-10
  36    2.6956623693761e-11
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48                     0
 Sym= A
 Ene=              19
 Spin= Alpha
 Occup=    0.00000
   1    -2.0391155317564e-05
   2    4.294979251853e-05
   3    4.5479154833629e-05
   4    5.4837013909994e-05
   5    -0.00049929422097551
   6    -7.8014089369045e-08
   7    3.1824342665042e-05
   8    -0.00028976250247834
   9    -4.5275023852624e-08
  10    0.0094853998969352
  11     -0.12265051065414
  12     -0.12894114590875
  13    -0.062995964801648
  14      0.15628292613525
  15    7.6100346741259e-07
  16    -0.036559342448025
  17     0.090697888878247
  18    4.4164394428869e-07
  19     -0.28584159594632
  20      0.74652753986847
  21       1.0485737854167
  22     0.019177885191765
  23    -0.018971884883918
  24    2.4443027075798e-06
  25     0.013805794154858
  26    -0.013657498458146
  27    1.7596069480851e-06
  28     -0.21172278609462
  29     -0.23639950405257
  30     -0.21172691350992
  31     -0.23640411252645
  32     -0.21050978775695
  33     -0.23504512831092
  34    -3.1314205456665e-06
  35    0.00017870657862277
  36    0.00024678105490746
  37    -4.4811422158242e-05
  38    4.9432016596908e-05
  39    -1.8770176674939e-07
  40    -3.2258889023321e-05
  41    3.5585166923905e-05
  42    -1.3512292561633e-07
  43    -2.4703464696554e-05
  44    -2.7582703356434e-05
  45    -2.4593349895027e-05
  46    -2.7459754452586e-05
  47    -0.00028425632860567
  48    -0.00031738697730982
 Sym= A
 Ene=              20
 Spin= Alpha
 Occup=    0.00000
   1    0.00030051244180094
   2    0.0017461025112885
   3    -0.010682300639269
   4    -0.0018713896417301
   5    0.0040832834054109
   6    6.7702383992995e-07
   7    0.0069606262169504
   8    -0.016854465395053
   9    -8.7817457742748e-07
  10     0.037028685961018
  11       0.1179578200263
  12      -1.6124846030542
  13    -0.035803251869708
  14     0.077920062776654
  15    -1.3274964253164e-06
  16     -0.32116631994718
  17      0.77500992063422
  18    8.4111226341596e-06
  19    -0.088951992611976
  20      -2.3268760392728
  21       6.1742457088423
  22    -0.022605658318702
  23     0.069747353293648
  24    2.7021948861491e-06
  25     0.026784617014638
  26      0.23948859954118
  27    9.4688460906198e-06
  28     -0.34381865718675
  29      -1.2257437239531
  30     -0.34381019927864
  31      -1.2257508130059
  32     -0.31202435346155
  33      -1.1670066584125
  34    -0.00059521740215176
  35    -0.0035408840436497
  36     0.032950325721967
  37    0.0022076080201908
  38    -0.0032894766860911
  39    2.0747807820736e-06
  40    0.00097654257052406
  41    0.00020449835242584
  42    -1.5048002502199e-05
  43    -0.0020200363334131
  44    -0.0034619498721157
  45    -0.0020183749078381
  46    -0.0034478916795543
  47    0.0033530501347114
  48    -0.017406012923693
 Sym= A
 Ene=              21
 Spin= Alpha
 Occup=    0.00000
   1    -3.4276914705201e-05
   2    7.5851803227848e-05
   3    8.0285614775895e-05
   4    0.00037730052561946
   5    -0.00022868677157894
   6    8.3379492283947e-08
   7    0.00021896416961584
   8    -0.0001327170402392
   9    4.8388804285311e-08
  10    0.0021709822792008
  11     0.062093774279372
  12     0.065145127049601
  13     -0.05231925228764
  14    -0.087668115042297
  15    -5.025524084219e-07
  16    -0.030363174324436
  17    -0.050877681605414
  18    -2.9165337264737e-07
  19    -0.00082869605897291
  20     0.013279629503488
  21     0.018376837906689
  22      0.82325423346044
  23     0.018926658920699
  24    5.7965839790604e-06
  25      0.59264503727193
  26     0.013624941148911
  27    4.1728503646804e-06
  28     -0.13322708571474
  29     -0.14875497139575
  30     -0.13312965846931
  31     -0.14864618880826
  32      0.16768056772567
  33      0.18722407625926
  34    7.5342417559073e-06
  35    3.1470756155764e-05
  36    4.293499188763e-05
  37    -2.3519318056403e-05
  38    -4.7040100119386e-05
  39    -2.4551334531052e-08
  40    -1.6931108957143e-05
  41    -3.3863271824728e-05
  42    -1.7674037954316e-08
  43    -1.1147870956492e-08
  44    -1.2447177811928e-08
  45    2.8634643608117e-09
  46    3.1972069102925e-09
  47    9.1156590397086e-06
  48    1.0178107495413e-05
 Sym= A
 Ene=              22
 Spin= Alpha
 Occup=    0.00000
   1    0.0001897634678156
   2    -0.00038056340514266
   3    -0.0004031489850213
   4    -0.0014340965705638
   5    0.00048005557597662
   6    1.0746521283384e-07
   7    -0.00083226961904405
   8    0.00027859746654367
   9    6.2366812376202e-08
  10    -0.0056823990464073
  11     -0.15139938862411
  12      -0.1588318710289
  13    -0.089041410141639
  14      0.12404401443639
  15    -6.608206589827e-07
  16     -0.05167466544362
  17     0.071988223637605
  18    -3.8350343303014e-07
  19    -0.00072258027978003
  20    -0.013201454667215
  21    -0.018168463970471
  22     0.018926658920699
  23       0.8017030275637
  24    6.1040356063971e-06
  25     0.013624941148911
  26      0.57713073476025
  27    4.3941789333492e-06
  28     0.015935083531281
  29     0.017792349672498
  30     0.015973443259593
  31     0.017835180304552
  32      0.15969817835605
  33      0.17831132330082
  34    1.486708809862e-05
  35    -3.3685402579005e-05
  36    -4.7442152003513e-05
  37    -4.6994764622066e-05
  38    0.0003596087234641
  39    -1.4854541368548e-07
  40    -3.3830635663981e-05
  41    0.00025887546842592
  42    -1.0693501308844e-07
  43    -2.8158328699614e-05
  44    -3.1440238730672e-05
  45    -2.804660395964e-05
  46    -3.1315492246803e-05
  47    -0.000307188863169
  48    -0.00034299234505241
 Sym= A
 Ene=              23
 Spin= Alpha
 Occup=    0.00000
   1    3.9060246034443e-08
   2    -7.7262286384486e-08
   3    -8.1857849207176e-08
   4    -2.8088651286567e-07
   5    2.1357627663439e-07
   6    -8.6896686709408e-05
   7    -1.6301085704809e-07
   8    1.2394775222248e-07
   9    -5.0429987650969e-05
  10    -5.4206079460987e-08
  11    -2.7651439370169e-07
  12    -2.8925067195868e-07
  13    -7.6295687671451e-07
  14    -5.3571762681591e-08
  15     -0.08672175874912
  16    -4.4277759403649e-07
  17    -3.1090061460085e-08
  18    -0.050328469224764
  19    1.3457139499962e-09
  20    1.6970160806198e-06
  21    2.341444484793e-06
  22    5.7965839790603e-06
  23    6.104035606397e-06
  24      0.82315377180208
  25    4.1728503646804e-06
  26    4.3941789333492e-06
  27      0.59257271683817
  28      0.18610027465023
  29      0.20779063719528
  30      -0.1861714366489
  31     -0.20787009326849
  32    6.900956668481e-05
  33    7.7052770937376e-05
  34    -1.8219566718361e-09
  35    -1.9448201117502e-08
  36    -2.6716454074253e-08
  37    3.7117667076677e-08
  38    7.9875669160184e-08
  39    2.7010120881245e-05
  40    2.6720301328595e-08
  41    5.7500972363761e-08
  42    1.9444071400763e-05
  43    5.206797661665e-06
  44    5.8136604360081e-06
  45    -5.2011390633614e-06
  46    -5.8073423166536e-06
  47    -5.7327660444268e-08
  48    -6.4009314951402e-08
 Sym= A
 Ene=              24
 Spin= Alpha
 Occup=    0.00000
   1    2.9823995761189e-05
   2    0.0059738777283229
   3    -0.0059137194055772
   4    0.0075750517653681
   5    -0.00053753091712739
   6    -8.9822001369225e-07
   7    -0.016877160684674
   8    -0.0010830959185828
   9    3.8857333131206e-06
  10    -0.010535944415851
  11    -0.033972640375817
  12      0.49116316683112
  13    -0.043880848792822
  14    -0.010564170435263
  15    -2.5372615286567e-08
  16     -0.32254964739727
  17     -0.35319339432356
  18    -1.320466481655e-05
  19    -0.004351947578585
  20    -0.013071032800825
  21     0.072569134052814
  22     -0.93180824605724
  23    -0.013874411420364
  24    3.1441495262595e-06
  25       2.3856661954998
  26      0.18324262801206
  27    6.1923912032993e-05
  28     -0.13153203229883
  29     -0.80777263534115
  30     -0.13144446866844
  31     -0.80719072312828
  32      0.18102457478125
  33       1.0850491863106
  34    -0.00014743431095322
  35    0.00036929789058812
  36    0.0018140434172974
  37    0.0005393013640571
  38    -0.0011732133692898
  39    5.6173061428704e-07
  40    0.0065052046863226
  41    0.0075604174667908
  42    -8.1182839351772e-06
  43    0.0004730899069439
  44    0.00076471414950091
  45    0.00047242817788067
  46    0.00076999360801066
  47    -0.00031166548279688
  48    -0.0082527835918837
 Sym= A
 Ene=              25
 Spin= Alpha
 Occup=    0.00000
   1    1.9683811316273e-05
   2    0.0059331380098578
   3    0.0028750956715277
   4    0.0085307518786555
   5    -0.0020636874091743
   6    -7.2107377798358e-07
   7    -0.031401578972523
   8     0.014736187765722
   9      5.8953963125e-06
  10     0.027875928943918
  11     0.075547054091319
  12      -1.3554380666005
  13    -0.016618736626409
  14    -0.0062363116593699
  15    -3.1111031937898e-07
  16     -0.40539779026597
  17      0.45479765523187
  18    -1.5025893919125e-05
  19    -0.0090142504468081
  20    -0.054465864264443
  21      0.32248135369692
  22    -0.015340633992131
  23     -0.89295307760429
  24    3.7031139707093e-06
  25      0.18218712231846
  26       2.2251170102254
  27    6.7743580420792e-05
  28    -0.039746714549358
  29    0.00074529673262663
  30    -0.039719557713019
  31    0.00096640820283312
  32      0.12280372997166
  33      0.92937516795983
  34    4.6865764418308e-05
  35    -0.0015857396772683
  36    -0.0075862518888282
  37    0.00014909491515445
  38    0.00082224937132797
  39    2.3056113517138e-06
  40    0.0085148210336673
  41     0.019755535192404
  42    -1.3734094257141e-05
  43    0.0013573878620933
  44    0.0015457164386293
  45    0.0013561189144838
  46    0.0015552049087677
  47    0.0018650128633262
  48    -0.018255865320422
 Sym= A
 Ene=              26
 Spin= Alpha
 Occup=    0.00000
   1    -9.9908726287374e-08
   2    8.3214365545243e-07
   3    3.9156138498157e-06
   4    2.8660581986711e-06
   5    -1.7737806922229e-06
   6    -0.00025705660269283
   7    -1.0779889222932e-05
   8    8.3919005125963e-06
   9    -0.00021130447639953
  10     1.28994670218e-07
  11    -2.4770001369329e-06
  12    -1.5374847724511e-05
  13    -4.7935064834831e-07
  14    2.0824918680676e-06
  15    -0.050374543153561
  16    -2.0288317613703e-05
  17    -1.5019362343688e-06
  18     -0.42979616378915
  19    -1.86629855706e-07
  20    8.0078691275243e-08
  21    1.5904765615096e-05
  22    3.0625511310695e-06
  23    3.5174076159286e-06
  24     -0.94068545581253
  25    6.1865170903029e-05
  26    6.760989395425e-05
  27       2.3476772754775
  28      0.17720885862488
  29       1.1327557463697
  30     -0.17728369141343
  31      -1.1332044963204
  32    7.9533784686954e-05
  33    0.00044840881533109
  34    2.0255563760201e-08
  35    -1.1864472014484e-06
  36    -4.6352766231745e-06
  37    -1.2333647811124e-06
  38    7.5175894248992e-07
  39    -0.00032209701624196
  40    6.1754687606513e-06
  41    8.1327890277918e-06
  42    0.0017432701108475
  43    0.00010413661965249
  44      0.00102270730118
  45    -0.00010298445825869
  46    -0.0010196235967085
  47    6.409945119406e-07
  48    -7.7049403808937e-06
 Sym= A
 Ene=              27
 Spin= Alpha
 Occup=    0.00000
   1    2.3868036874006e-05
   2    -4.6825764442529e-05
   3    -4.9614693844813e-05
   4    -0.00019930310204205
   5    7.4321636385875e-05
   6    -5.3757982409976e-05
   7    -0.00011566439821108
   8    4.3132130200468e-05
   9    -3.119813299835e-05
  10    0.00030485310982858
  11    -0.011944943879066
  12    -0.012545750508378
  13    -0.0025231985214572
  14     0.012208537878957
  15    -0.0032951088477069
  16    -0.001464323613437
  17     0.007085154081088
  18    -0.0019122972899318
  19    -0.0025580324427189
  20     -0.18541399133018
  21      -0.2556672734546
  22     -0.16795786354319
  23     0.020089177594313
  24      0.23461448824288
  25     -0.12090966587717
  26     0.014461816192672
  27      0.16889449999521
  28      0.71967517735209
  29      0.80355477151593
  30    -0.027992832877091
  31    -0.031255454036078
  32    -0.028767303302809
  33    -0.032120190552729
  34    3.6524045307992e-06
  35    -2.1442492220793e-05
  36    -2.9822853440626e-05
  37    8.3107219792771e-09
  38    3.5460460493516e-05
  39    6.5679002518644e-06
  40    5.9827304093687e-09
  41      2.5527309884e-05
  42    4.7281062536456e-06
  43    2.6545050037327e-07
  44    2.9638929184837e-07
  45    1.1351522819248e-07
  46    1.2674565710242e-07
  47    -1.0183043316955e-05
  48    -1.1369897564064e-05
 Sym= A
 Ene=              28
 Spin= Alpha
 Occup=    0.00000
   1    4.5783140843458e-06
   2    -0.00015208841123849
   3    0.00055935547398525
   4    -5.6942140331615e-05
   5    -0.00024269082728417
   6    0.0003304196388926
   7    -0.00043498178848967
   8    0.00063061662644041
   9    -0.0010415248432416
  10    0.0078874674419286
  11     0.024800303522628
  12    -0.080452855125593
  13    -0.0070184009280627
  14    0.0031345862197119
  15    0.0075320144331282
  16    -0.0077636421335062
  17     0.029231016031618
  18    -0.0014420453353621
  19      0.01315773425449
  20      0.18994289882114
  21      -1.0225453503963
  22     0.071911403525137
  23    -0.00032631976842621
  24    -0.097732551369755
  25     -0.42868809371227
  26     0.032568874545887
  27      0.60927447048353
  28      -1.1213858612864
  29       2.2402144188536
  30    0.0062207599263322
  31      -0.1459634340387
  32    0.0072176524892716
  33     -0.14676366873119
  34    2.0209895836618e-05
  35    0.00030894378977269
  36    -0.0014093035551472
  37    8.844117283143e-06
  38    0.00019517443877746
  39    -4.1033389904809e-05
  40    -0.00016687901735916
  41    0.00011607690089856
  42    0.00062979993091142
  43    0.00015216039391624
  44    0.00030515133732534
  45    -2.1116390897026e-05
  46    -3.7974119327989e-05
  47    -0.00012885217394577
  48    0.00045070087249501
 Sym= A
 Ene=              29
 Spin= Alpha
 Occup=    0.00000
   1    2.3836244903827e-05
   2    -4.6762769953668e-05
   3    -4.9547953496739e-05
   4    -0.00019905798354027
   5    7.417647704727e-05
   6    5.3732589173191e-05
   7    -0.00011552214511161
   8    4.3047887821034e-05
   9    3.1183396180803e-05
  10    0.00030485481362826
  11    -0.011944981350899
  12    -0.012545789879266
  13    -0.0025252390661667
  14     0.012207767530546
  15    0.0032959757328263
  16    -0.0014655078317128
  17    0.0070847070138602
  18    0.0019128003816782
  19    -0.0025588859821933
  20     -0.18541763946283
  21     -0.25567225182242
  22     -0.16783503812893
  23     0.020137537265163
  24     -0.23470420136088
  25     -0.12082124620163
  26     0.014496629398324
  27     -0.16895908275956
  28    -0.027992832877091
  29    -0.031255454036078
  30       0.7196803762647
  31       0.8035605763723
  32    -0.028768547618469
  33     -0.03212157989589
  34    3.6502865876116e-06
  35    -2.1412777535044e-05
  36    -2.9781716088074e-05
  37    3.3981051601286e-09
  38    3.5416412618348e-05
  39    -6.5556976411794e-06
  40    2.4462311609542e-09
  41    2.5495600657907e-05
  42    -4.7193218267088e-06
  43    1.1544840052958e-07
  44    1.2890414457639e-07
  45    2.6607787053033e-07
  46    2.9708978326321e-07
  47    -1.0182746764087e-05
  48    -1.136956644736e-05
 Sym= A
 Ene=              30
 Spin= Alpha
 Occup=    0.00000
   1    4.6178547544954e-06
   2    -0.0001524877645065
   3    0.00055731595795915
   4    -5.8414268257588e-05
   5    -0.00024170203560211
   6    -0.00033022243345006
   7    -0.00042960515481828
   8    0.00062627245724424
   9     0.001040826489755
  10    0.0078877810567016
  11     0.024800835750643
  12    -0.080455327977076
  13    -0.0070154825768804
  14    0.0031366473010356
  15    -0.0075353339589938
  16    -0.0077643184760329
  17     0.029231441566588
  18    0.0014427871347672
  19      0.01315822917281
  20      0.18994591284071
  21      -1.0225664351965
  22     0.071863598367165
  23    -0.00034477155599487
  24     0.097774841949343
  25     -0.42837055494008
  26     0.032694287871309
  27     -0.60950950886428
  28    0.0062205048060759
  29     -0.14596371889373
  30      -1.1213851210411
  31       2.2402373916253
  32    0.0072171648890255
  33     -0.14676508193912
  34    2.0117024979746e-05
  35    0.00030879997847944
  36    -0.0014041924465402
  37    9.2769571971412e-06
  38    0.00019471170273253
  39    4.0657309144759e-05
  40    -0.00016811999420035
  41    0.00011352528407329
  42    -0.00062827066198638
  43    -2.1443059246395e-05
  44    -3.7854892821268e-05
  45     0.000151803032997
  46    0.00030404488883458
  47    -0.00012907864072252
  48    0.00045083921895626
 Sym= A
 Ene=              31
 Spin= Alpha
 Occup=    0.00000
   1    0.00025161517949234
   2    -0.00051963186416899
   3    -0.00055032751497908
   4    -0.0017868118042243
   5    0.0014236128406209
   6    2.6275990325044e-07
   7    -0.001036965857202
   8    0.00082618544723521
   9    1.5249118439236e-07
  10    0.00021159114489973
  11    -0.013433096092535
  12    -0.014106243392885
  13    -0.013106343196157
  14    0.0091465436115624
  15    -2.7440250029107e-06
  16    -0.0076061901846941
  17     0.005308143484488
  18    -1.5924789799351e-06
  19    -0.0029340619376348
  20     -0.18436805092513
  21     -0.25419972839066
  22      0.21139297434769
  23      0.20132966734597
  24    8.6999571612935e-05
  25      0.15217777457968
  26      0.14493339160451
  27    6.2629334008359e-05
  28    -0.028767303302809
  29    -0.032120190552729
  30    -0.028768547618469
  31     -0.03212157989589
  32      0.72005903374195
  33      0.80398336714262
  34    6.4081840266514e-06
  35    -0.00024850334303871
  36    -0.00034329847829662
  37    -1.1516218571658e-05
  38    0.00038724129578395
  39    2.8952691159012e-08
  40    -8.290306332157e-06
  41    0.00027876763075782
  42    2.0842490732093e-08
  43    -1.018722496125e-05
  44    -1.137456658744e-05
  45    -1.0178892127982e-05
  46    -1.1365262545639e-05
  47    -6.5134032850355e-05
  48    -7.2725535814017e-05
 Sym= A
 Ene=              32
 Spin= Alpha
 Occup=    0.00000
   1    -0.00022033023112514
   2    0.0022372954123315
   3     0.014089922552233
   4    0.0062533715068389
   5    -0.0042208580498523
   6    -1.0173284994259e-06
   7    -0.029671995288693
   8     0.030290264366424
   9    6.4336128360678e-06
  10     0.006799163192027
  11      0.02418646006444
  12    -0.090064225848629
  13    0.0075321998152894
  14    0.0056734098110249
  15    2.9639536803273e-06
  16    -0.040342039563746
  17     0.023589488463274
  18    -8.9476903051729e-06
  19     0.013145288346727
  20      0.17949723619404
  21        -1.00152224566
  22    -0.091237211360391
  23    -0.080162580196439
  24    -3.8838821758665e-05
  25      0.57617237563254
  26      0.51823315068697
  27    0.00023345949499998
  28    0.0028484120404742
  29     -0.15164215297105
  30    0.0028479393369739
  31     -0.15164354954599
  32      -1.1191933630474
  33       2.2491696755237
  34    0.0005766168364802
  35    -5.8965945616022e-05
  36    -0.032369881147987
  37    -0.0018082864797388
  38    0.0041304458157846
  39    9.8574774441392e-07
  40    0.0044428350739494
  41     0.017757192738629
  42    -1.1916010857695e-06
  43    0.0025958148875364
  44    0.0034924469347292
  45     0.002593896694202
  46    0.0034912701444309
  47    0.00015680714193657
  48    -0.0037922652322655
 Sym= A
 Ene=              33
 Spin= Alpha
 Occup=    0.00000
   1    -0.00012312877090029
   2    -2.4510660529997e-06
   3    -2.1795090552408e-07
   4                     0
   5                     0
   6                     0
   7                     0
   8                     0
   9                     0
  10    2.8214289970104e-08
  11    5.6164849084062e-10
  12    4.9942267779825e-11
  13                     0
  14                     0
  15                     0
  16                     0
  17                     0
  18                     0
  19    -3.7872798161693e-09
  20    -1.5830280830301e-10
  21    2.6956624085555e-11
  22                     0
  23                     0
  24                     0
  25                     0
  26                     0
  27                     0
  28                     0
  29                     0
  30                     0
  31                     0
  32                     0
  33                     0
  34      0.99160487132546
  35     0.041447646721953
  36    -0.0070579204746381
  37                     0
  38                     0
  39                     0
  40                     0
  41                     0
  42                     0
  43                     0
  44                     0
  45                     0
  46                     0
  47                     0
  48                     0
 Sym= A
 Ene=              34
 Spin= Alpha
 Occup=    0.00000
   1    0.0094853508481443
   2     -0.12263680869589
   3     -0.12892676052032
   4     0.062999254142061
   5     -0.15626698058961
   6    -2.4048318135202e-05
   7     0.036561251397637
   8    -0.090688634973409
   9    -1.3956301816666e-05
  10    -2.0402928350077e-05
  11    4.2978112738474e-05
  12    4.5509110872512e-05
  13    -5.4942873736061e-05
  14    0.00049934172579343
  15    -2.1198398814592e-07
  16    -3.1885777800528e-05
  17    0.00028979007162364
  18    -1.2302367684226e-07
  19    -3.1235503023119e-06
  20    0.00017870690758755
  21    0.00024678099888964
  22    4.4876898262855e-05
  23    -4.9415586890052e-05
  24    -2.7903515173127e-08
  25    3.2306024023521e-05
  26    -3.5573339490974e-05
  27    -2.0087208929719e-08
  28    -2.4673569748796e-05
  29    -2.7549324092189e-05
  30    -2.46395180569e-05
  31    -2.7511303606889e-05
  32    -0.00028423379037202
  33    -0.00031736181219955
  34     -0.28584115402059
  35      0.74652224027825
  36        1.048566444444
  37    -0.019169970631303
  38     0.018981607118461
  39    3.6367917621108e-06
  40    -0.013800096613577
  41     0.013664497309557
  42    2.6180570980446e-06
  43     -0.21171001155136
  44     -0.23638524061052
  45     -0.21173970225861
  46      -0.2364183918296
  47     -0.21051599275938
  48      -0.2350520565189
 Sym= A
 Ene=              35
 Spin= Alpha
 Occup=    0.00000
   1     0.037029323451544
   2      0.11795414597987
   3      -1.6123681847659
   4     0.035805273351981
   5    -0.077928659861944
   6    -1.6883677873315e-05
   7      0.32119629969354
   8     -0.77496581325289
   9    -7.6041626854879e-05
  10    0.00030055128758297
  11    0.0017462512160364
  12    -0.010683632369408
  13    0.0018716299856243
  14    -0.0040837670820932
  15    1.8617431096273e-06
  16    -0.0069624952518848
  17     0.016857075440383
  18    -5.1004075548016e-06
  19    -0.00059517035334859
  20    -0.0035396508984469
  21     0.032952024159302
  22    -0.0022085586256891
  23    0.0032900819181259
  24    6.1295679605179e-07
  25    -0.00097258502223304
  26    -0.00020351084897724
  27    -9.8741417119702e-07
  28    -0.0020191605959047
  29    -0.003457346447556
  30    -0.002019812459506
  31    -0.0034545964329699
  32    0.0033535723425008
  33    -0.017404687084986
  34    -0.088951826206841
  35      -2.3268883821527
  36       6.1741507571114
  37     0.022608801562962
  38    -0.069727103515952
  39    -2.383762899183e-06
  40    -0.026675463347631
  41     -0.23944268739845
  42    -0.00015854456527866
  43     -0.34383575516148
  44      -1.2257066785666
  45     -0.34376148950139
  46      -1.2257375522712
  47     -0.31203653959659
  48      -1.1670624954235
 Sym= A
 Ene=              36
 Spin= Alpha
 Occup=    0.00000
   1    -0.0021704704327133
   2    -0.062095537240398
   3    -0.065146987613964
   4    -0.052306179465619
   5    -0.087670467796487
   6    -1.2455799056954e-05
   7     -0.03035558758807
   8     -0.05087904701265
   9    -7.2286506702575e-06
  10    3.4237120115375e-05
  11    -7.5763717696654e-05
  12    -8.0192380531588e-05
  13    0.00037699164301805
  14    -0.00022848976861125
  15    -3.1422051727549e-07
  16    0.00021878491139134
  17    -0.00013260271071061
  18    -1.8235605298594e-07
  19    -7.5366866710834e-06
  20    -3.1425401492336e-05
  21    -4.287225341144e-05
  22    -2.3519318056443e-05
  23    -4.6994764622076e-05
  24    3.7117667076623e-08
  25    -1.6931108957171e-05
  26    -3.3830635663988e-05
  27    2.6720301328556e-08
  28    6.592208602832e-09
  29    7.3605438180098e-09
  30    2.6954358640958e-09
  31    3.0095943532171e-09
  32    -9.134863985457e-06
  33    -1.0199550816343e-05
  34    0.0008277687961422
  35    -0.013274173569461
  36    -0.018369249766323
  37      0.82326073276187
  38     0.018927206714045
  39    -3.2200158906972e-05
  40       0.5926497159952
  41     0.013625335494904
  42    -2.3180280890109e-05
  43      0.13331214002609
  44      0.14884993895872
  45      0.13304343765059
  46      0.14854991877914
  47     -0.16769253111932
  48     -0.18723743401058
 Sym= A
 Ene=              37
 Spin= Alpha
 Occup=    0.00000
   1    0.0056799566374744
   2      0.15138363522309
   3      0.15881537967224
   4    -0.089041246171379
   5      0.12403185979538
   6    3.8211049135849e-05
   7    -0.051674570284431
   8     0.071981169762259
   9    2.2175560530811e-05
  10    -0.00018974511739861
  11    0.00038050328881851
  12    0.00040308552330827
  13    -0.0014339749686336
  14    0.00048003208709457
  15    -1.7233868977688e-07
  16    -0.00083219904806985
  17    0.00027858383490733
  18    -1.0001575809554e-07
  19    -1.487196022429e-05
  20    3.3696605273188e-05
  21    4.745792507768e-05
  22    -4.704010011938e-05
  23    0.0003596087234641
  24    7.9875669160154e-08
  25    -3.3863271824723e-05
  26    0.00025887546842592
  27    5.7500972363739e-08
  28    2.8127851295509e-05
  29    3.1406209123619e-05
  30    2.8092911758201e-05
  31    3.1367197312732e-05
  32    0.00030716650127208
  33    0.00034296737683128
  34    0.00072244408325359
  35     0.013208198646376
  36      0.01817777809307
  37     0.018927206714045
  38      0.80168420365061
  39    -3.2531393448869e-05
  40     0.013625335494904
  41      0.57711718378387
  42    -2.3418730325836e-05
  43    -0.015930478230281
  44    -0.017787207614374
  45    -0.015979110026799
  46    -0.017841507544911
  47      -0.1596892146323
  48     -0.17830131483698
 Sym= A
 Ene=              38
 Spin= Alpha
 Occup=    0.00000
   1    8.8486895715584e-07
   2    2.4568644993677e-05
   3    2.5775478847513e-05
   4    -1.1772531858571e-05
   5    3.6107821840101e-05
   6    -0.086715799747798
   7    -6.8321205184007e-06
   8    2.0954964780061e-05
   9    -0.050325010952942
  10    9.4548803348102e-08
  11    -1.8291601459425e-07
  12    -1.9383555271626e-07
  13    6.6587111006677e-07
  14    -6.1337456445901e-07
  15    -8.685855554069e-05
  16    3.8643443299626e-07
  17    -3.5596836752278e-07
  18    -5.0407858448575e-05
  19    4.7023959281514e-09
  20    -1.3011560380018e-07
  21    -1.7983733117956e-07
  22    -2.4551334531216e-08
  23    -1.4854541368556e-07
  24    2.7010120881241e-05
  25    -1.7674037954434e-08
  26    -1.069350130885e-07
  27    1.944407140076e-05
  28    5.2097722093065e-06
  29    5.8169816731796e-06
  30    -5.2000928872169e-06
  31    -5.8061742065683e-06
  32    2.2965775970909e-08
  33    2.5642483503306e-08
  34    1.8669219150821e-06
  35    2.6028812946037e-06
  36    3.4704787505502e-06
  37    -3.2200158906972e-05
  38    -3.2531393448869e-05
  39       0.8231545540536
  40    -2.3180280890109e-05
  41    -2.3418730325836e-05
  42      0.59257327996613
  43      0.18602557908126
  44      0.20770723570701
  45      -0.1862496014087
  46     -0.20795736828878
  47    0.00020562752962398
  48    0.00022959383314056
 Sym= A
 Ene=              39
 Spin= Alpha
 Occup=    0.00000
   1       0.0105379359026
   2     0.033967263806715
   3     -0.49125318360952
   4    -0.043872445144295
   5    -0.010580063530154
   6    -5.8776629038859e-07
   7     -0.32248211897127
   8     -0.35323626102798
   9    7.0036157995409e-06
  10    -2.9795991724187e-05
  11    -0.0059738903059235
  12    0.0059098509208514
  13    0.0075759253801743
  14    -0.0005385516580531
  15    2.6777059886744e-06
  16    -0.016882857759639
  17    -0.001076666844499
  18    -8.7416173417728e-06
  19    0.00014726210008769
  20    -0.00036994981118325
  21    -0.0018051945518956
  22    0.00053915325890186
  23    -0.0011723316726999
  24    -2.9840614300077e-07
  25    0.0065050980682432
  26    0.0075635512101047
  27    6.848527670537e-06
  28    -0.00047283696297544
  29    -0.00076626221640203
  30    -0.00047388228804131
  31    -0.0007695650765758
  32    0.00031223454612014
  33    0.0082508232054871
  34    0.0043441723481775
  35     0.013036253360209
  36     -0.07239239435935
  37     -0.93180211860595
  38     -0.01387537786452
  39    -2.2421606352033e-05
  40       2.3857029971817
  41      0.18318306049654
  42    -0.00032078549033936
  43      0.13158056230288
  44      0.80823206771832
  45      0.13136983962168
  46      0.80669639359452
  47     -0.18104450600707
  48      -1.0851098762896
 Sym= A
 Ene=              40
 Spin= Alpha
 Occup=    0.00000
   1    -0.027874861368161
   2    -0.075537653831765
   3       1.3552749148106
   4    -0.016624201530668
   5    -0.0062260002928623
   6    9.7392634968524e-06
   7     -0.40537126018968
   8      0.45475313642526
   9    0.00021170594445064
  10    -1.9645502124064e-05
  11    -0.0059323194856822
  12    -0.0028775815119906
  13    0.0085297907944296
  14    -0.0020632961372646
  15    1.8051474495498e-06
  16    -0.031398414741555
  17     0.014735435539257
  18    -5.7945394804881e-06
  19    -4.6829381886351e-05
  20     0.001585268025385
  21    0.0075867562744386
  22    0.00014988670444899
  23    0.00082208034552052
  24    -6.037007096984e-07
  25    0.0085128920009568
  26     0.019755413513946
  27    7.1570194496441e-06
  28    -0.0013564597052254
  29    -0.0015481572464711
  30    -0.0013566809765566
  31    -0.001551456057294
  32    -0.0018647218521448
  33     0.018254343315295
  34    0.0090153281015014
  35     0.054475659339479
  36     -0.32240217770942
  37    -0.015338986644372
  38     -0.89297146371356
  39    -1.1700794120847e-05
  40      0.18212943642195
  41       2.2249589887848
  42    -0.00032558314024419
  43     0.039717875038663
  44    -0.00076665954207581
  45     0.039732722443165
  46    -0.00097974976726464
  47     -0.12277180121506
  48     -0.92927724442246
 Sym= A
 Ene=              41
 Spin= Alpha
 Occup=    0.00000
   1    -5.2275861889715e-06
   2    -2.5164536761053e-05
   3    0.00022614566341359
   4    -1.8178817870855e-06
   5    4.4994401236717e-06
   6    -0.050370476070134
   7    1.3686591434059e-05
   8    0.00019082387040399
   9     -0.42978892742482
  10    -3.8302915488693e-07
  11    1.8342891559888e-06
  12    1.5022701323071e-05
  13    -8.2949321276532e-06
  14    5.4020530228755e-06
  15    -0.00025734314473298
  16    2.9779289001721e-05
  17    -2.7555013868417e-05
  18    -0.00021040952237246
  19    5.4164840962937e-07
  20    1.0765590479512e-06
  21    -3.3248869080335e-05
  22    2.2695975228291e-06
  23    -3.2967406066856e-06
  24    -0.00032219100936322
  25    -6.8888230875676e-06
  26    -1.7767120690835e-05
  27      0.00174320244699
  28    0.00010624740365763
  29    0.0010256112316801
  30    -0.00010075040547354
  31    -0.0010169974814896
  32     -4.7712169333e-07
  33    -3.148033953745e-06
  34    1.2213468151561e-05
  35    6.2466366676867e-05
  36    -0.0002435788705059
  37    -2.2748656409083e-05
  38    -7.848017539204e-06
  39     -0.94068733003542
  40    -0.0003210209274442
  41    -0.00032280959978974
  42         2.34768891632
  43      0.17715967630299
  44       1.1323124378751
  45     -0.17733728378405
  46      -1.1336807559446
  47    0.00029624745360282
  48    0.0014187306647326
 Sym= A
 Ene=              42
 Spin= Alpha
 Occup=    0.00000
   1    0.00030496479748376
   2    -0.011944202465902
   3    -0.012544974301921
   4     0.002521861387843
   5    -0.012208199350241
   6    -0.0032968379362051
   7    0.0014635476157068
   8    -0.0070849576179131
   9    -0.0019133007564035
  10    2.3888352373052e-05
  11    -4.6861776110243e-05
  12    -4.9652887840999e-05
  13    0.00019946579640793
  14    -7.4423564423599e-05
  15    -5.3787733669518e-05
  16    0.00011575881694179
  17    -4.3191283545415e-05
  18    -3.1215398969104e-05
  19    3.6544127316926e-06
  20    -2.1468573368091e-05
  21    -2.98589701503e-05
  22    -1.4053993433898e-08
  23    -3.5498883008379e-05
  24    6.5641502736748e-06
  25    -1.0117202103465e-08
  26    -2.5554969520389e-05
  27    4.7254067157949e-06
  28    2.6545050039782e-07
  29    2.9638929187578e-07
  30    1.1544840053399e-07
  31    1.289041445813e-07
  32    -1.0187224961255e-05
  33    -1.1374566587445e-05
  34    -0.0025555852742245
  35     -0.18540270832217
  36     -0.25565186378862
  37      0.16806509054093
  38    -0.020083371744004
  39       0.2345203203932
  40      0.12098685654986
  41    -0.014457636671653
  42      0.16882671035439
  43      0.71965942327162
  44      0.80353718126559
  45    -0.027993083790922
  46    -0.031255734194423
  47     -0.02876416121529
  48    -0.032116682248569
 Sym= A
 Ene=              43
 Spin= Alpha
 Occup=    0.00000
   1    0.0078861841535712
   2     0.024799539507812
   3    -0.080445830347641
   4    0.0070182008328896
   5    -0.0031317827105606
   6    0.0075271818041957
   7     0.007768493091182
   8    -0.029229369617464
   9    -0.0014484763387085
  10    4.5251439687171e-06
  11    -0.00015189823509764
  12    0.00056180612766158
  13    5.563023929915e-05
  14    0.00024348249883842
  15    0.00033050422506962
  16    0.00043974006526754
  17    -0.00063432772465944
  18    -0.0010418916106001
  19    2.0282845613547e-05
  20    0.00030926617811738
  21    -0.0014143923047369
  22    -8.5933412775106e-06
  23    -0.0001957111975516
  24    -4.0883408403711e-05
  25    0.00016572885063819
  26    -0.00011899104951961
  27    0.00062951015751352
  28    0.00015266577306551
  29    0.00030571561943415
  30    -2.0697755496647e-05
  31    -3.7022722415492e-05
  32    -0.00012912844470023
  33    0.00044990595841587
  34     0.013156159193901
  35      0.18993059926113
  36      -1.0224766148789
  37    -0.071942684276964
  38    0.00032960273763125
  39    -0.097686552837085
  40      0.42896017325139
  41    -0.032558632396554
  42      0.60902523690142
  43       -1.121388621308
  44       2.2401422769942
  45    0.0062219453206381
  46      -0.1459636614428
  47    0.0072183783684551
  48     -0.14675788959574
 Sym= A
 Ene=              44
 Spin= Alpha
 Occup=    0.00000
   1    0.0003048822782713
   2    -0.011945317084438
   3    -0.012546142860972
   4    0.0025272682670431
   5    -0.012208390866123
   6    0.0032962315158654
   7    0.0014666854666608
   8    -0.0070850687630431
   9      0.00191294882388
  10    2.3796663804162e-05
  11    -4.6682881466665e-05
  12    -4.9463328673487e-05
  13    0.00019875273361529
  14    -7.4010815884959e-05
  15    5.367330558202e-05
  16    0.00011534499508979
  17    -4.2951747327237e-05
  18    3.1148991292839e-05
  19    3.6471036362907e-06
  20    -2.1372502613579e-05
  21    -2.972593878845e-05
  22    3.6099367983183e-09
  23    -3.5358032906221e-05
  24    -6.5570165434774e-06
  25    2.5987247212759e-09
  26    -2.5453574215451e-05
  27    -4.7202712793442e-06
  28    1.135152282036e-07
  29    1.2674565711483e-07
  30    2.660778705213e-07
  31    2.9708978325313e-07
  32    -1.0178892127961e-05
  33    -1.1365262545615e-05
  34    -0.0025619879954669
  35     -0.18542896227549
  36     -0.25568767398251
  37      0.16772634052869
  38    -0.020144681293782
  39     -0.23480274277976
  40      0.12074299687022
  41    -0.014501772248412
  42     -0.16903002084951
  43    -0.027993083790922
  44    -0.031255734194423
  45        0.719697630443
  46      0.80357984155989
  47    -0.028773364498148
  48    -0.032126958192615
 Sym= A
 Ene=              45
 Spin= Alpha
 Occup=    0.00000
   1    0.0078875170621905
   2     0.024802233401716
   3    -0.080464240138961
   4    0.0070125095068883
   5    -0.0031349528738339
   6     -0.00753824951215
   7    0.0077633611052566
   8    -0.029240004350147
   9    0.0014474936001905
  10    4.684376656178e-06
  11    -0.00015284339633308
  12    0.00055429158149476
  13    6.0214911151719e-05
  14    0.00024061388080606
  15    -0.00032989827015064
  16    0.00042313327570096
  17    -0.00062123282410702
  18    0.0010398500672189
  19    2.0010465571399e-05
  20    0.0003082787148803
  21    -0.0013971281115535
  22    -9.5487815500383e-06
  23    -0.00019401537452218
  24    4.0805545192743e-05
  25    0.00016941612422197
  26    -0.00010984252349559
  27    -0.00062825967517991
  28    -2.1968976169088e-05
  29    -3.892607513406e-05
  30    0.00015105773911301
  31    0.00030321272944447
  32    -0.00012869276536573
  33     0.000451357389396
  34      0.01315987661339
  35      0.18994905788413
  36      -1.0226249175398
  37    -0.071827506803858
  38    0.00034437181602722
  39     0.097823938988568
  40      0.42809775406886
  41    -0.032714960099522
  42     -0.60977688647441
  43    0.0062183364367493
  44     -0.14596769094939
  45      -1.1213813268914
  46       2.2403150600397
  47    0.0072128059667594
  48     -0.14677147019836
 Sym= A
 Ene=              46
 Spin= Alpha
 Occup=    0.00000
   1    0.00021179648814704
   2    -0.013430335240567
   3    -0.014103348951197
   4     0.013100800187142
   5    -0.0091465257931001
   6    -1.0959286755495e-05
   7    0.0076029733315928
   8    -0.0053081331436468
   9    -6.3601584441447e-06
  10    0.00025161643948742
  11    -0.00051961436729533
  12    -0.00055030917069057
  13    0.0017868528615039
  14    -0.0014236417847784
  15    5.645873940497e-07
  16    0.0010369896845559
  17    -0.000826202244809
  18    3.2765501641085e-07
  19    6.4049219541964e-06
  20    -0.0002485232056264
  21    -0.00034332567321198
  22    1.1492007116119e-05
  23    -0.00038726948717168
  24    -7.2272325995214e-08
  25    8.2728769666129e-06
  26    -0.00027878792520072
  27    -5.2027470485181e-08
  28    -1.0183043316953e-05
  29    -1.1369897564061e-05
  30    -1.0182746764094e-05
  31    -1.1369566447368e-05
  32    -6.5134032850393e-05
  33    -7.2725535814059e-05
  34    -0.0029348248850157
  35     -0.18437351364691
  36     -0.25420721638624
  37     -0.21140805646126
  38     -0.20131836688193
  39    0.00025923227529915
  40     -0.15218863190589
  41     -0.14492525661576
  42    0.00018661637585631
  43     -0.02876416121529
  44    -0.032116682248569
  45    -0.028773364498148
  46    -0.032126958192615
  47      0.72006487179734
  48      0.80398988563515
 Sym= A
 Ene=              47
 Spin= Alpha
 Occup=    0.00000
   1    0.0068001970146126
   2     0.024186879086515
   3    -0.090049869598969
   4    -0.0075318951921594
   5    -0.0056760685938674
   6    1.0316964015199e-05
   7     0.040317240155107
   8    -0.023594175115893
   9    -3.7994976093554e-05
  10    -0.00022039074075766
  11    0.0022369994416559
  12     0.014092868951002
  13    -0.0062533452432533
  14    0.0042209161192413
  15    -2.6842737915393e-06
  16     0.029672450523825
  17    -0.030291798328842
  18    9.3629281992992e-06
  19    0.00057652068752444
  20    -5.956272713737e-05
  21    -0.032371831028537
  22    0.0018081736807761
  23    -0.0041307955758545
  24    9.0061133491628e-08
  25    -0.0044448033021078
  26    -0.017758787172697
  27    -6.0566433161089e-06
  28    0.0025945134932605
  29     0.003491480303735
  30    0.0025954627142372
  31    0.0034929313667299
  32    0.00015618318822802
  33    -0.0037929619090378
  34      0.01314607390325
  35      0.17950903590811
  36      -1.0015704144828
  37     0.091249005896871
  38     0.080157778804525
  39    -0.00012636224979316
  40     -0.57619182623137
  41     -0.51819133679402
  42    0.00069993463979139
  43    0.0028534426625687
  44     -0.15163156736622
  45    0.0028498360491413
  46     -0.15164295306398
  47      -1.1191952525284
  48       2.2491867946724


==> anc/me2n2_scdmet_N2_natorb_r12.molden <==
[Molden Format]
made by pyscf v[1.5.3]
[Atoms] (AU)
N   1   7     0.00000000000000     0.00000000000000     0.00000000000000
N   2   7     2.26767134947807     0.00000000000000     0.00000000000000
C   3   6     3.32732765912163    -2.56204043370867     0.00000000000000
H   4   1     4.54188763135760    -2.75161573605159    -1.66540070114287
H   5   1     4.54098389185199    -2.75195930759790     1.66599755649072
H   6   1     1.86255464725683    -4.02384315505211    -0.00060805710418
C   7   6    -1.05979406745572     2.56208192468698     0.00043463712512
H   8   1    -2.27520617480924     2.75161552092355    -1.66441761020785
H   9   1    -2.27256306922979     2.75204942046757     1.66699740462161
H   10   1     0.40505187451473     4.02377958270273    -0.00135914739710
[GTO]
1 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

2 0
 s    6 1.00
              4173.511  0.0018347994430301
              627.4579   0.013994995751693
              142.9021   0.068586979179805
              40.23433    0.23224092950117
              12.82021    0.46906985760962
              4.390437    0.36045489058067
 s    3 1.00
             11.626358   -0.11496102288211
               2.71628   -0.16911803366165
              0.772218     1.1458522280731
 s    1 1.00
             0.2120313                   1
 p    3 1.00
             11.626358   0.067580023248036
               2.71628    0.32390711142648
              0.772218    0.74089525487354
 p    1 1.00
             0.2120313                   1

3 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

4 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

5 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

6 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

7 0
 s    6 1.00
             3047.5249  0.0018347001629433
             457.36951    0.01403730124668
             103.94869   0.068842606114048
             29.210155    0.23218442062076
              9.286663    0.46794134155879
              3.163927    0.36231203217765
 s    3 1.00
             7.8682724   -0.11933240861517
             1.8812885   -0.16085421161283
             0.5442493     1.1434564825515
 s    1 1.00
             0.1687144                   1
 p    3 1.00
             7.8682724   0.068999095584993
             1.8812885    0.31642397975315
             0.5442493    0.74430825237435
 p    1 1.00
             0.1687144                   1

8 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

9 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

10 0
 s    3 1.00
             18.731137    0.03349459952309
             2.8253937    0.23472694665786
             0.6401217    0.81375731841339
 s    1 1.00
             0.1612778                   1

[5d]
[9g]


[MO]
 Sym= A
 Ene=   -0.5738829251
 Spin= Alpha
 Occup=    2.00000
   1    -0.00012133133270154
   2    0.0059820746224103
   3    0.0069504826121894
   4    -0.0028241808054793
   5    0.0028865295154604
   6     0.047552758056392
   7    0.0026694678215353
   8     0.003626455154186
   9    0.00036928035784842
  10    0.0018580448246164
  11    -0.0041254505789529
  12     -0.01020765602621
  13    -0.0025575185695145
  14    -0.0059226347947933
  15    -0.019420260945329
  16    -0.0034469363829132
  17    -0.0054314061939416
  18    -0.030903010341735
  19    -0.0049971790956124
  20    0.0033115824137914
  21    0.0031662759910561
  22     0.032367023231334
  23     0.013940629929677
  24     0.016984768267782
  25      0.01645862108438
  26    0.0066775990887689
  27    0.0058324695165848
  28    0.00036785901642088
  29    -0.0073713922219842
  30     0.025502435083573
  31     0.025303707984793
  32    -0.020920440365099
  33    -0.017170360476893
  34    0.00085241256855172
  35    0.0011255497900755
  36    -0.00099996630631682
  37    -0.033201500334973
  38      -0.0196837299398
  39       0.4446136901854
  40    -0.017675760680008
  41    -0.0083530792931416
  42      0.22872113688924
  43     -0.22890137055115
  44     -0.17782617707342
  45      0.25264110144816
  46      0.19474350493527
  47    -0.024719246024789
  48    -0.018900714134572
 Sym= A
 Ene=   -0.5653121056
 Spin= Alpha
 Occup=    2.00000
   1     0.003523328869154
   2    -0.039002399719438
   3     -0.03469729642646
   4     0.042331325290289
   5     -0.19628996068335
   6    0.0010907370054333
   7    -0.044847345811768
   8     -0.17384989597591
   9    0.0007451086082297
  10    -0.015498088739904
  11     0.036351838381898
  12      0.12014273864774
  13     0.029962303186416
  14      0.12627586443933
  15    -0.001400730203652
  16    -0.022809864180414
  17      0.10612178250199
  18    -0.00042608889250642
  19     0.011132959840079
  20    -0.037203212953654
  21    -0.054394989815031
  22      0.29443096806765
  23     0.040180058058492
  24    -0.010459107143132
  25      0.16046555344562
  26     0.042909099083213
  27    -0.0054090725096532
  28       0.1026071105058
  29     0.089546077980471
  30     0.091275029195001
  31     0.080946675769658
  32     -0.16156287680346
  33    -0.084344646007716
  34    0.0070790295614329
  35    -0.013337999617719
  36    0.0096100269747703
  37       0.1637454849394
  38      0.28768685565335
  39    0.0055905617846777
  40     0.091331262931242
  41      0.11570764660957
  42     0.002947057586238
  43    -0.051507560291158
  44    -0.030155682706776
  45    -0.045404640300379
  46    -0.025703478242577
  47      0.21448333609293
  48      0.17801993568043
 Sym= A
 Ene=   -0.9722119342
 Spin= Alpha
 Occup=    2.00000
   1     0.069123261648873
   2     -0.16190245400858
   3     -0.35166411900972
   4     0.075588589658687
   5    -0.0011748525712917
   6    0.0025679525424094
   7    -0.020718493249224
   8     0.028528498210654
   9    6.3715295332891e-05
  10    -0.053157695408105
  11      0.20320444201721
  12      0.36593123031783
  13      0.10086123935177
  14     -0.23070327917564
  15    -0.0011153180285859
  16    0.0035667397349732
  17     -0.17955607532697
  18    -0.0016643981242313
  19      0.13815623885552
  20    -0.061231128276446
  21     -0.16526810860296
  22     -0.24008223761416
  23      0.24717161545452
  24    0.00027920068940434
  25    -0.092801771795125
  26     0.047906994518882
  27    -1.1560817827301e-05
  28     -0.13753505813435
  29    -0.092274054427505
  30     -0.13682835693922
  31    -0.091019045681043
  32    -0.032046163744224
  33    -0.019617181310593
  34     -0.10348591351623
  35    -0.015435410252553
  36     0.068631406356007
  37      0.09786613729587
  38     0.090950486053657
  39      0.02376694456115
  40     0.081042827281488
  41     0.014873951151303
  42     0.012213202986189
  43    -0.044606038275124
  44    -0.038111260019872
  45     -0.01876731114479
  46    -0.018120962695046
  47     0.080247779976648
  48     0.042376183610539
 Sym= A
 Ene=    -1.387170442
 Spin= Alpha
 Occup=    2.00000
   1     -0.15866899224526
   2      0.13171955578542
   3     0.072991222666513
   4    -0.050628411304815
   5      0.14023267729685
   6    -0.0028027064763721
   7     -0.01178494470524
   8      0.09322396206996
   9    0.0004424787634108
  10     0.026904001110474
  11      0.12774176009932
  12     0.099153707619118
  13     0.051520340633742
  14     -0.12731648791307
  15    0.00056392726242651
  16     0.020544081497979
  17     -0.11659277944983
  18    0.0020070903889854
  19     -0.13930997112084
  20     0.024011081223293
  21    -0.020111304974277
  22      0.12773419180741
  23      0.23060571018856
  24    -0.0076669718473373
  25     0.073121527916999
  26     0.077422561986351
  27    -0.0037569238875187
  28     0.044963711020687
  29     0.027139723698436
  30      0.03615299108521
  31     0.019454576614559
  32      -0.1611751659669
  33     -0.13062213681357
  34     -0.22130827716637
  35      0.24482112027668
  36      0.22639326474758
  37    -0.092343593603032
  38     -0.11564582830711
  39    -0.029298498554627
  40    -0.050811844802007
  41    -0.027381334695933
  42    -0.015038336755868
  43      0.12832505693607
  44     0.046408703626796
  45     0.096400200681077
  46     0.021490872091309
  47    -0.012605356412306
  48    -0.062316099444583
 Sym= A
 Ene=    -4.486866771
 Spin= Alpha
 Occup=    2.00000
   1      0.34211693976938
   2     -0.19096947364681
   3     -0.30826144128205
   4     0.079803166477001
   5     -0.14321296081912
   6    -0.0032078403364182
   7     0.037811358472398
   8      -0.0830500394053
   9    -0.00016596573670367
  10     -0.40858993130657
  11    -0.040435897760256
  12     0.057493808371195
  13    -0.0086813972744505
  14    -0.093911913865154
  15    0.0014545645938073
  16    -0.067661804967285
  17    -0.058285573109407
  18    0.0020237492452841
  19     0.095072635399193
  20    0.0075274865253878
  21    -0.027724658060168
  22      0.10852429936241
  23     0.083576372354348
  24    0.00069573266187693
  25     0.071945435473563
  26     0.023346086171113
  27    0.00054540752528156
  28     0.039178848147541
  29     0.030708627415024
  30     0.039447010923901
  31     0.030046935103483
  32    -0.094055199308921
  33    -0.079183894165426
  34       -0.011212812908
  35    -0.069800364291411
  36      0.01821596881079
  37     -0.28597582333139
  38      0.05788677557876
  39    -0.028946182308761
  40     -0.12346499180147
  41    -0.023228919218052
  42    -0.014923233595049
  43      0.11087509944025
  44     0.092306450849014
  45     0.079299725996096
  46     0.067910365454739
  47      -0.1308366605714
  48    -0.093768339551586
 Sym= A
 Ene=    -7.617814082
 Spin= Alpha
 Occup=    2.00000
   1    -0.078833324711111
   2    -0.032253161911314
   3    -0.088659484313562
   4     0.015386295974988
   5     -0.11777396400728
   6    -0.00052623181634252
   7    -0.035159481164182
   8    -0.057609685100967
   9    0.00010539150403957
  10      0.15080680327091
  11      0.11144910967379
  12      0.15992855562015
  13     0.043175604214749
  14     -0.13121729522857
  15    5.5077759376635e-05
  16    -0.016317328899733
  17    -0.061979455913497
  18    0.00038154496377781
  19     -0.62558675673326
  20      0.15350723956529
  21      0.12963350837557
  22    -0.010448617141152
  23     0.060181906993734
  24    -0.0019026755631718
  25     0.011391964451985
  26    0.00091366701393967
  27    -0.00094156949055361
  28     0.049887541835079
  29    0.0064740091639346
  30     0.047739640940323
  31    0.0046437900995342
  32     0.033592876879644
  33    -0.0049468730576264
  34      0.57855160331292
  35    -0.093102256308481
  36    -0.087562227268958
  37     -0.05274281602367
  38     0.022773662230136
  39    -0.0055636299034096
  40    -0.013520249338067
  41    -0.007980953508655
  42    -0.0028548159318031
  43    -0.012395456855355
  44     0.011248699124981
  45    -0.018491336372177
  46    0.0064890409713413
  47    -0.047703657203518
  48    -0.011160352626431
 Sym= A
 Ene=    -11.79197069
 Spin= Alpha
 Occup=    2.00000
   1      0.25231925594808
   2     0.077234523468092
   3     0.086927453766155
   4    -0.026725784998597
   5     0.091274503304579
   6    0.0014347637832636
   7    -0.013840181955409
   8      0.05120323720955
   9    0.00019491428167209
  10     -0.71251764132461
  11    0.0007824976564887
  12     0.011044777599483
  13     0.010827924585442
  14     0.043720693214772
  15    -0.00080388329188428
  16     0.027680322934417
  17      0.01172135764125
  18    -0.00085775584525217
  19     -0.37926233222247
  20    -0.075300410946676
  21    -0.054893342000003
  22    -0.060870996269407
  23    -0.0034768515890665
  24    -0.0020642007725815
  25    -0.035252044446988
  26    0.00080221927526755
  27    -0.0011408129797489
  28    -0.045930189470583
  29    -0.025267054781471
  30    -0.047960214226808
  31     -0.02647011459914
  32    0.0095994744783191
  33     0.021111497599916
  34      0.19608961930354
  35     0.081948976924665
  36     0.042459133870343
  37      0.12215592368951
  38    -0.018387163149521
  39      0.01216129869058
  40     0.055211588642847
  41     0.012776924181715
  42    0.0062776182164835
  43    -0.029789649577139
  44    -0.034702665565977
  45    -0.016546542050646
  46    -0.024524964457396
  47     0.073859876210365
  48     0.041580419896785
 Sym= A
 Ene=    -4.514173855
 Spin= Alpha
 Occup=    2.00000
   1      0.02591609139184
   2       0.1377631469791
   3      0.13918431386539
   4    -0.050149487234149
   5    -0.046799298192556
   6    0.00042349212559115
   7    -0.074320283544274
   8    -0.017502225239204
   9    0.00024181398890198
  10     -0.39951101400648
  11      0.14895114229031
  12       0.1581225243576
  13     0.061146551445356
  14    -0.098032146714456
  15    -0.00047691535019576
  16     0.021691445295465
  17    -0.038986140288885
  18    -0.00018092428632486
  19      0.19830612114176
  20       0.2586030757713
  21      0.20407672669158
  22    -0.0054840804624547
  23     0.029483432173415
  24    -0.0033227041887661
  25    0.0071531902288052
  26    -0.0088420042854075
  27    -0.0017227539783274
  28     0.082605374816914
  29     0.017782978760465
  30     0.079045158974745
  31     0.015099681871511
  32     0.079004601557159
  33     0.024255206977897
  34     -0.22673643923304
  35    -0.076652125774037
  36     -0.10020324195662
  37     0.079514186563309
  38    -0.043873774217157
  39    0.0023990078805061
  40     0.038660558644742
  41    -0.0052463245323065
  42    0.0012656222894479
  43    -0.063814942076739
  44    -0.034066781724675
  45     -0.06120217463129
  46    -0.032131161278865
  47    -0.0026864088469145
  48     0.022402145360779
 Sym= A
 Ene=    -14.69640313
 Spin= Alpha
 Occup=    2.00000
   1       -0.877890159267
   2    -0.018997719688243
   3     0.033544742138159
   4    -0.0049559510524236
   5    -0.022811223845443
   6    -0.00036917936795756
   7    -0.0019054668732627
   8    -0.0030568281177227
   9    -0.00013982126624385
  10     -0.37174067984832
  11    -0.025401535190919
  12    -0.010844049181464
  13    -0.0060218283303311
  14    0.0013779074450704
  15    0.00032496804622036
  16    -0.0010514228022561
  17    -0.0057050131819377
  18    0.00018510953161793
  19    -0.076592025803008
  20    -0.045200682166549
  21    -0.046628403396477
  22     0.019275574744348
  23     0.017573211205821
  24    0.0018669201282287
  25      0.01044323264504
  26    0.0087868285758701
  27    0.00097780234097852
  28    -0.0093876432244055
  29    0.0010528296390404
  30    -0.0074139337376712
  31    0.0025007980621279
  32    -0.032642390096922
  33    -0.016278507332744
  34    -0.082561878343645
  35    -0.072965657150819
  36    -0.077980933058592
  37    -0.0088654653897112
  38    -0.023696773978796
  39    -0.0025546230992203
  40    -0.0069096799545984
  41    -0.0096902113016904
  42    -0.0013233235821071
  43    -0.021762619254187
  44    -0.0037717337516211
  45    -0.024515052534489
  46    -0.0058432586643606
  47    -0.039153725746093
  48    -0.014338224996916
 Sym= A
 Ene=    -5.835109208
 Spin= Alpha
 Occup=    2.00000
   1      0.21634489158536
   2    -0.035531360279556
   3    -0.021341456252867
   4     0.022651564238029
   5      0.17784642369203
   6    -0.0011566701851661
   7     0.017650554491729
   8      0.15627458213802
   9    -3.7040070532612e-05
  10      0.12550254655212
  11    -0.013614065834555
  12    -0.063178707999734
  13    0.0057439363567499
  14    -0.0039212417403858
  15    0.00052956786237311
  16    -0.013203930878074
  17    -0.029484309209683
  18    0.00074099444630181
  19     -0.40903674278762
  20     -0.03051923984728
  21     0.023197517858527
  22      0.10548750322365
  23     0.085537156796959
  24    0.00017644474618179
  25     0.044023670908281
  26      0.04895686751852
  27    0.00015649431560748
  28     0.028315876714962
  29     0.016119622524689
  30     0.028304099356501
  31     0.015792334657512
  32    -0.098116286655775
  33    -0.082348906385574
  34     -0.39742278646791
  35      -0.1668791518566
  36     -0.18839278186318
  37     0.093844280718172
  38     -0.16168575077337
  39    -0.010698830794989
  40     0.040101032922178
  41    -0.045905097174909
  42    -0.0055070084066452
  43    -0.094483060716545
  44    -0.043228916106094
  45     -0.10602788375661
  46    -0.052149037946458
  47    -0.096503215230736
  48    -0.064744730256573
 Sym= A
 Ene=    -5.491333583
 Spin= Alpha
 Occup=    2.00000
   1    -0.00076091761823458
   2     -0.10478868355141
   3      -0.1388116324592
   4     0.050339596439934
   5      0.32053721974505
   6    -0.00077560770562686
   7      0.05139443257167
   8      0.25136594200807
   9    0.00013562637110464
  10    -0.053188620815658
  11    -0.001669800596522
  12    -0.065377334689707
  13     0.023384637933572
  14    -0.012944078394966
  15    0.00016745553476895
  16    -0.015871243355906
  17    -0.046737829805181
  18    0.00056133694400749
  19      0.39980333836188
  20     0.040011445477372
  21     0.078316628964878
  22     0.091662859861604
  23     0.098771242284633
  24    -0.0020797270553832
  25     0.033732244778869
  26     0.051807567953376
  27    -0.0010244081251539
  28     0.040062021397552
  29     0.013480407498214
  30     0.037649245186878
  31     0.011373408566394
  32    -0.081406514633646
  33    -0.085819688686146
  34      0.54222461937105
  35    -0.0036312251238754
  36    -0.061326668311024
  37      0.11725020951037
  38     -0.16834316985392
  39    -0.0082805531767979
  40     0.052750749650503
  41    -0.040546926275677
  42    -0.0042559480265366
  43     -0.05417908742719
  44     -0.03681243332126
  45    -0.063120881015914
  46    -0.043798850623431
  47    -0.047418865545075
  48    -0.067237480150338
 Sym= A
 Ene=    -1.765470047
 Spin= Alpha
 Occup=    2.00000
   1    -0.016486584684965
   2      0.27157790399195
   3      0.40291142908493
   4     -0.11522163777918
   5     -0.23465679817957
   6    -0.0013171292923186
   7     -0.09348567471685
   8     -0.16029093734222
   9    -0.00016562030220454
  10     0.027230552297908
  11     0.014720344192331
  12     0.045997812704411
  13    -0.019970106756022
  14    -0.022648784892811
  15    0.00072654291039735
  16     0.034249489165188
  17    -0.019977359738484
  18    0.00079466687622241
  19      0.27220283903615
  20     -0.18624701557415
  21     -0.26716924942451
  22     0.059412820208215
  23     0.097740905872777
  24    0.0017090831605129
  25     0.039643117424175
  26     0.038819331206132
  27    0.00096112307390519
  28    -0.051790984224897
  29     0.008623973227269
  30    -0.050146925201388
  31    0.0095502086977257
  32     -0.13912219122396
  33    -0.047399417578709
  34      0.29493595569944
  35      -0.1565230863971
  36     -0.20792192807744
  37     -0.03844627468052
  38     -0.05292049752399
  39    -0.011276299430888
  40    -0.028274711652938
  41    -0.018707331236325
  42    -0.0057964861091448
  43    -0.048692646573596
  44    -0.0040445212461127
  45    -0.060907633504048
  46    -0.013411541407982
  47    -0.083226396779789
  48    0.0063353304437424
 Sym= A
 Ene=    -0.581521761
 Spin= Alpha
 Occup=    2.00000
   1     0.013315967493424
   2    -0.055146082522558
   3    -0.044851802108838
   4     0.054257075065869
   5     0.029460059209509
   6    -0.0010504311282539
   7    -0.0030038269221812
   8    -0.0080908177252883
   9    -0.0012641216925638
  10     -0.13123110589207
  11      0.31730336314218
  12       0.4714932239564
  13      0.13658865663879
  14       0.4123099204678
  15     0.002055454921712
  16      0.11835463390159
  17      0.31079811478822
  18    0.00020882739700529
  19     0.045615167768618
  20    -0.085244869386691
  21      -0.0999118133337
  22     0.014530054356345
  23     -0.12002567248013
  24     0.017918651252228
  25     0.012613947572423
  26    -0.046460321329818
  27    0.0092369411718714
  28     -0.03712321257485
  29    -0.010411266819249
  30    -0.017733419832143
  31    0.0045310883396967
  32     0.044576701509553
  33      0.10123636295313
  34     0.035063364234909
  35    -0.065078144920663
  36     -0.13639902163491
  37     -0.15787649005147
  38    -0.013865237786666
  39    -0.001750441854646
  40    -0.091930245806258
  41    -0.014587925018743
  42    -0.00098242666974104
  43     0.040529152718408
  44     0.058910719909073
  45     0.038738583630801
  46     0.058014297594904
  47     -0.10177614552988
  48    -0.035819960550076
 Sym= A
 Ene=   -0.5739336802
 Spin= Alpha
 Occup=    2.00000
   1    -0.00091751727935961
   2    -0.0035426113013544
   3    -0.0014044512638039
   4    0.0018619923263908
   5    0.0012718226284744
   6     0.023178655692503
   7    0.0014619392960363
   8    0.00057268154361162
   9     0.031200982182878
  10    -0.0014920512436145
  11    0.0079553670940578
  12     0.012805550114658
  13    0.0029483157774675
  14     0.016295584240186
  15    -0.049432810892595
  16     0.004680849718679
  17     0.012164236634182
  18    -0.0027062423257834
  19    0.0056394306215264
  20    -0.0061835688974783
  21    -0.0057944709924197
  22    -0.006959898130759
  23    -0.0093283945959982
  24     -0.44714713196867
  25    -0.0037057502067482
  26    -0.0038593644466165
  27     -0.23024555472351
  28      0.23727139470654
  29      0.18441633727752
  30     -0.24653298592735
  31     -0.18891265465863
  32    0.0063478234647669
  33    0.0073939290801419
  34    0.0014051551326695
  35    -0.0069330569516488
  36    -0.0095172497316819
  37    -0.011839305324301
  38    -0.0051750703968838
  39     0.016435508085698
  40    -0.0066102057484614
  41    -0.003098121280979
  42     0.011386192722199
  43    -0.0035544125420931
  44    0.0057223431437738
  45    0.0074267953134622
  46    0.00087294886607433
  47    -0.010386123782573
  48    -0.0054238705014399
 Sym= A
 Ene=   -0.8595652383
 Spin= Alpha
 Occup=    1.97905
   1    -0.060278219948514
   2      0.15220597133738
   3     -0.04860073027996
   4      0.48102627541288
   5     0.055326412975254
   6    -3.5354128230688e-06
   7      0.17652241311776
   8      0.08389752750162
   9    6.8442583423174e-06
  10    -0.060277339566162
  11      0.15220326205543
  12    -0.048593185015892
  13     -0.48102921819027
  14    -0.055310225455083
  15    -3.5060193636359e-06
  16     -0.17652378190967
  17    -0.083894307830114
  18    -8.7335663693361e-07
  19    0.0079876939832536
  20    -0.012760427196646
  21    -0.020282237180181
  22      0.02494646740435
  23    -0.046175992555434
  24    -8.2019598483257e-07
  25     0.031313109666603
  26    -0.041601836199938
  27    -5.7738403222894e-06
  28     0.019399648448825
  29     0.014262215282897
  30     0.019388738596319
  31     0.014247256010353
  32    -0.017588205652317
  33    -0.044996157258668
  34    0.0079873391673763
  35    -0.012759112198201
  36    -0.020277305684146
  37     -0.02494765945446
  38     0.046171677018395
  39    5.3747481266008e-06
  40    -0.031308788679563
  41     0.041596022649768
  42    -8.8031553059371e-06
  43     0.019408792747086
  44     0.014277795822426
  45     0.019376649456916
  46     0.014228476426506
  47    -0.017587127364796
  48    -0.044993812132763
 Sym= A
 Ene=   -0.4905112318
 Spin= Alpha
 Occup=    1.92339
   1    4.9018736427325e-06
   2    -1.1729202342624e-05
   3    -1.2476003971809e-05
   4    1.018416196983e-05
   5    -4.0068062854005e-05
   6      0.43499452180044
   7    -9.5884538664704e-06
   8    -2.3699504555889e-05
   9      0.28429346104802
  10    1.1132308139849e-06
  11    -3.7512956132555e-06
  12    1.4880983389108e-05
  13    -6.8339610299069e-06
  14    -1.6986453634038e-05
  15      0.43499525009028
  16    -5.0027870472139e-06
  17    -1.3749519693842e-05
  18      0.28429454063086
  19    3.656310467398e-07
  20    4.3378781779286e-07
  21    -1.4868761115878e-05
  22    3.9228115994142e-07
  23    5.2624206354884e-07
  24    -0.029604773963254
  25    -7.8563444899716e-06
  26    -9.1729344109061e-06
  27    -0.017125379362267
  28     0.039259349723594
  29     0.062590368925879
  30    -0.039271270524113
  31    -0.062595206998518
  32    1.0678697681802e-05
  33    8.9766865404194e-06
  34    4.174408810078e-07
  35    1.5200339962895e-06
  36    -1.8610958955199e-05
  37    1.8114125389006e-06
  38    2.7178805213723e-06
  39    -0.029602612995534
  40    2.3641388605748e-05
  41    2.1763925488369e-05
  42      -0.0171217389566
  43     0.039242553087043
  44     0.062575403040626
  45    -0.039281104299085
  46    -0.062596154501622
  47    3.7138575167615e-05
  48    2.5192269414644e-05
 Sym= A
 Ene=    0.2506611744
 Spin= Alpha
 Occup=    0.07656
   1    -3.9915376326244e-06
   2    1.175648550356e-05
   3    1.5116374680561e-05
   4    -1.2870870800402e-05
   5    5.2856412855127e-05
   6     -0.64242364141793
   7    9.4308684320877e-06
   8    1.5984286563712e-05
   9     -0.26275137352644
  10    2.5117541114006e-06
  11    -6.3779364494531e-06
  12    -1.5431828158548e-05
  13    1.2759435578169e-06
  14    -2.8567377676498e-05
  15      0.64242455817035
  16    1.2862111837108e-05
  17    -1.364254512155e-05
  18      0.26275193811693
  19    -1.3004306604231e-06
  20    8.9304539838339e-06
  21    -4.3896613439991e-06
  22    -1.537286934771e-05
  23    -7.4241707198687e-07
  24    -0.088304744264883
  25    -2.6571397073259e-06
  26    -6.0229037370143e-06
  27    -0.040103589486001
  28     0.027270103539472
  29      0.01691076794393
  30    -0.027269134463266
  31    -0.016914987846978
  32    -2.1286959278258e-06
  33    -1.0821431302949e-05
  34    -3.4845135213783e-07
  35    -1.5240833109478e-05
  36    4.513592356214e-05
  37    -1.0987029671142e-05
  38    -5.0955151202968e-06
  39     0.088303739186775
  40    1.6980260243349e-05
  41    -2.2643323781953e-07
  42     0.040103175274893
  43    -0.027258886807743
  44    -0.016903517004408
  45     0.027267470940387
  46      0.01690632114939
  47    -9.8591009371069e-06
  48    -2.4470109506584e-05
 Sym= A
 Ene=    0.9481071483
 Spin= Alpha
 Occup=    0.02101
   1     0.089894477434622
   2      -0.4392226247785
   3     -0.43691248089849
   4     -0.82234935141307
   5    -0.035574721193068
   6    2.1585921411808e-07
   7     -0.20133809322786
   8     0.011354311835762
   9    -1.2391191614779e-05
  10    -0.089893732626721
  11      0.43921658323131
  12      0.43692438004463
  13     -0.82235266408991
  14    -0.035550375681683
  15    -9.1698511873828e-07
  16      -0.2013363110028
  17     0.011347670742666
  18    3.4794532476066e-06
  19    0.0051807035954597
  20     0.019979283572646
  21    -0.087606813932977
  22     0.042198334431879
  23    0.0093145612266914
  24    6.6050567526357e-06
  25    -0.018176181399309
  26    -0.065839771526994
  27    5.185208567877e-07
  28     0.026423457321141
  29     0.024942933004026
  30     0.026401087501948
  31     0.024916713703619
  32    -0.0097060266839879
  33    -0.021493010158209
  34    -0.0051810789475739
  35    -0.019976760696152
  36     0.087590054666497
  37     0.042199485687736
  38    0.0093093195360526
  39    -6.2205144214197e-06
  40    -0.018171927517039
  41    -0.065832329375879
  42    1.1044465948927e-05
  43    -0.026434255657411
  44    -0.024945593826691
  45    -0.026384130277052
  46    -0.024903989585948
  47    0.0097034257791184
  48      0.02149232107185
 Sym= A
 Ene=     1.041463991
 Spin= Alpha
 Occup=    0.00000
   1     0.040516315860844
   2      0.73907864110949
   3      -3.3310503434521
   4        0.268400750263
   5    -0.049432339929974
   6      0.60059051130145
   7      -1.7143334876773
   8     -0.36095163409578
   9      -1.1412167407327
  10    -0.020370627276448
  11      0.26826540957042
  12       1.5491193956602
  13     0.051686974329862
  14     0.079020986146175
  15     -0.15291364742763
  16      -1.4575678031066
  17     0.083226963063668
  18      0.70357942026602
  19    -0.0094072598347204
  20     -0.17847777517405
  21      0.42421817052006
  22     -0.13755152033266
  23     -0.11417937555195
  24     -0.11376393299634
  25     0.065812033323379
  26      0.49394622974563
  27     -0.12358720458592
  28    -0.025580588870948
  29    -0.00070828744312875
  30     0.074003558166499
  31     0.049346218559155
  32    -0.039089581473285
  33      0.11543487306431
  34     -0.02847210549536
  35     -0.34789525054875
  36       1.1937649018054
  37     -0.05583221868704
  38    -0.048532034527396
  39    -0.017537489902257
  40      0.57824664277052
  41     -0.23975441735459
  42      0.25059969791877
  43    -0.062828680736184
  44      -0.1187938195598
  45    -0.095068948808483
  46    -0.013527264369543
  47     -0.19005438992759
  48     -0.14748618896207
 Sym= A
 Ene=    0.8867491674
 Spin= Alpha
 Occup=    0.00000
   1    0.0011739898228236
   2     -0.09313584727465
   3      0.27026404408367
   4     0.023684995948055
   5      0.18270625693467
   6     -0.33627077043774
   7     0.032638023957478
   8     0.080813247797676
   9      0.12846464725096
  10    -0.010651132609541
  11     -0.11075912351083
  12      0.31034776751803
  13    0.00069964827677241
  14      0.22262989137534
  15      -0.6542227201383
  16     0.024859397529948
  17      -0.3512610148577
  18       0.9069848752808
  19     0.034908854043347
  20     -0.19922332192965
  21     -0.51198424136594
  22     -0.31654879378902
  23    -0.025679699704365
  24    0.0096826881670769
  25     0.082863059332597
  26    -0.067215685962551
  27     -0.33279205973785
  28      0.10578913914571
  29      0.16243927780551
  30      0.18726461122845
  31      0.22013475441007
  32     -0.16229764839514
  33        0.176347440804
  34     0.049653542975882
  35      0.12214479734055
  36     -0.92853628092643
  37      0.16362117559658
  38     -0.11234933166422
  39     0.050365268463248
  40     -0.64594607604636
  41     -0.15832269840499
  42     -0.17472238126329
  43    -0.00068378732190887
  44     0.021994813175771
  45     0.025558534269165
  46      0.10335656921602
  47      0.34920991081366
  48      0.60596505753238
 Sym= A
 Ene=    0.7650175303
 Spin= Alpha
 Occup=    0.00000
   1    -0.019230869257171
   2     -0.13954167150474
   3       1.6914563442697
   4     -0.18836597300869
   5    -0.048593472845954
   6     0.055336735179299
   7       2.2057798448774
   8      -0.2615150082046
   9     -0.14428135616302
  10       0.0563758246615
  11      0.54392593150708
  12      -3.7679913545033
  13    -0.064782166216523
  14     -0.16849755795899
  15    -0.076464360133759
  16       1.3503108966586
  17      0.57028653141429
  18      0.17868675760722
  19     0.024410411083709
  20     -0.12901201143634
  21      0.30605521526059
  22      0.16823390254319
  23      0.27468321336655
  24    -0.029133439039596
  25     -0.27888349306856
  26      0.59835778853854
  27    -0.059189627319793
  28    -0.081056945584822
  29      0.11584055805791
  30    -0.044536007041542
  31       0.1574244902267
  32      0.12165877793246
  33      0.43544863268812
  34     0.016357549590395
  35     -0.68654369147665
  36      0.86260694635948
  37     -0.50634961386999
  38    -0.048242693217553
  39    -0.012340628130299
  40     -0.15355082735124
  41      -1.0326397870178
  42    0.0069475346274729
  43     -0.18426275386816
  44    -0.078926800175875
  45     -0.17082411911709
  46    -0.028050636936407
  47     0.051553083826045
  48      0.87455955410655
 Sym= A
 Ene=    0.8511083839
 Spin= Alpha
 Occup=    0.00000
   1    -0.0038127019105316
   2       0.3695818624495
   3     -0.46446808235119
   4     -0.12169734331157
   5      -0.2868482205814
   6    -0.017838315053942
   7      0.61924366416264
   8     -0.20645365552131
   9    -0.010073897258632
  10     0.028327915644549
  11       0.3487142475698
  12      -1.7575271718801
  13    0.0032045315076215
  14     -0.35988936572484
  15    -0.031483841705286
  16     -0.14901213680507
  17       1.1690537023709
  18     0.023522280173024
  19    0.0013595080470199
  20      -0.5663005491587
  21       1.7972301347096
  22     -0.32384625941858
  23    -0.056443381596719
  24     0.065372600817197
  25      0.18869601500768
  26      0.92883980759186
  27      0.04786875855536
  28    -0.047126698004211
  29      -0.1074796872593
  30      -0.1154331670055
  31      -0.2403346662544
  32    -0.097525772710056
  33      0.26995225895393
  34     0.012079842434761
  35       -0.294475769026
  36      0.57163396126406
  37      0.74413777589892
  38      0.15305149156308
  39     0.067081600069157
  40     -0.33196380960846
  41     -0.50085516079608
  42     0.055228793289503
  43      0.20132553621778
  44       0.1441052810166
  45      0.13018944183783
  46     0.010863479712734
  47     -0.23769001863933
  48    -0.084478040495136
 Sym= A
 Ene=     1.197054175
 Spin= Alpha
 Occup=    0.00000
   1    -0.0018272942961157
   2     -0.90430158523828
   3       2.6836266213063
   4      0.43488914662646
   5     -0.23459518572506
   6    -0.029137787539238
   7     -0.52782576182669
   8       1.3619109256849
   9     0.084469675170722
  10     0.046170208411609
  11     -0.22946375865561
  12     -0.71179464048905
  13     -0.29601565484444
  14     -0.29252377456903
  15      0.01966353606406
  16       1.1432497930691
  17       0.1261374435585
  18    -0.035190421241603
  19    -0.020768982668554
  20     -0.39208339230806
  21       0.7887513174889
  22     -0.15886551717035
  23      -0.2376628340723
  24     -0.06382374312309
  25      -0.7956144787939
  26     -0.02009460156535
  27     -0.05638785355392
  28     0.055823785790032
  29    -0.017188904566489
  30       0.1268328650463
  31      0.12585140542757
  32      -0.3698541610282
  33     -0.36564244763325
  34     0.013704859589406
  35     -0.39221295899752
  36     -0.88363968957223
  37     -0.21444127521433
  38      0.39633552511926
  39    -0.070141964066644
  40     -0.11597617253148
  41      0.55069842329782
  42    -0.080405909431131
  43    -0.017405011366342
  44     -0.16791727078266
  45     0.062393341131411
  46    -0.028327131154094
  47    -0.026285452953418
  48    -0.004470375871499
 Sym= A
 Ene=     1.152898074
 Spin= Alpha
 Occup=    0.00000
   1     0.031912628109857
   2      0.62477309230198
   3     -0.39139610147197
   4      0.16852150427212
   5      0.59947485947991
   6    -0.037343615088947
   7      0.65792127022662
   8      -1.9082515144985
   9     0.041772078368696
  10     0.034316470805546
  11      0.39045942867797
  12      -1.1359655619384
  13     -0.53246828260392
  14     -0.11382373043184
  15    -0.034671565854175
  16       1.6794431357177
  17      0.50082884956606
  18     0.035359890933225
  19    -0.0012941480849234
  20      0.20700030720057
  21    -0.022605828150345
  22     0.029704481842486
  23     0.067763110133721
  24    -0.00096110694671394
  25     -0.27217747975611
  26     -0.44407813416024
  27    -0.021248005909623
  28    -0.013602251889219
  29    -0.018771535242332
  30    -0.0061930882897054
  31    -0.0064521714593008
  32    0.0017846733862515
  33      -0.4637530207118
  34    -0.042961256479282
  35     0.010616404751579
  36       1.8964021092398
  37      0.10246145574552
  38     -0.17625884173717
  39    -0.0013279503276945
  40      0.57488273423966
  41     -0.59720744893902
  42    -0.022737062631425
  43     -0.07708721991185
  44     -0.04744690529862
  45    -0.069317969299838
  46    -0.035503471033619
  47     -0.15252275100021
  48      -0.3118990847394
 Sym= A
 Ene=    0.9096058228
 Spin= Alpha
 Occup=    0.00000
   1     -0.04005730693903
   2    0.0039439951130684
   3       2.4055576011561
   4     0.089811165609225
   5     -0.28594692487519
   6     0.092529730797494
   7      0.87094164344152
   8      0.73226545937465
   9     0.063020877218974
  10    -0.0050699671951519
  11      0.67904348263185
  12      -1.7240621743859
  13     -0.12698390075928
  14     0.073055759633917
  15      0.34867251579261
  16       1.6158732461271
  17     -0.37590806229564
  18     -0.56402141255748
  19     0.043105635602456
  20      0.43834272716903
  21      -1.4710755344814
  22     -0.50712181258194
  23      0.12374016466713
  24     0.071166004371176
  25     -0.13176493172948
  26     -0.52828961183705
  27       0.2437920353202
  28      0.30036647479872
  29      0.47142762894441
  30      0.17795099169242
  31      0.30683869795964
  32     0.014561036878248
  33    -0.052754646104163
  34      0.02339233970917
  35      0.17651057597136
  36      -1.2940841165258
  37    0.0023501574938593
  38     -0.19348548908652
  39     0.038361190386776
  40     -0.64118343204065
  41      0.11466028591678
  42      0.11666870073367
  43     0.021627169456311
  44      0.13591192730689
  45    -0.055559609734746
  46    -0.046653229822583
  47      0.33224342849943
  48      0.63902534752008
 Sym= A
 Ene=     1.005886534
 Spin= Alpha
 Occup=    0.00000
   1     0.012476090983149
   2    -0.019702192907019
   3     -0.73592826808274
   4     0.089138915526919
   5     -0.12032628369164
   6     -0.33076434138151
   7     -0.18268905149821
   8     -0.51166299169507
   9      0.37541723565261
  10    -0.019531899187458
  11      0.14040604941721
  12      0.88854331683956
  13     0.050710034301553
  14     -0.11160339480941
  15     -0.25508562041842
  16    0.00060820147900974
  17     -0.50404412751869
  18       0.1901461806631
  19     0.043431267409321
  20      0.87678955575096
  21      -2.0749182610715
  22     -0.28072359109993
  23    -0.0024215184281242
  24      0.10264757541715
  25      0.81219782318519
  26     -0.39818450875379
  27    -0.052721990525389
  28      0.15028149371274
  29      0.19195647995864
  30     0.086422047448727
  31     0.068267690041801
  32      0.55337802562664
  33     0.021126167360795
  34    -0.059115305480196
  35     -0.62559841832744
  36       1.9456570643995
  37     -0.21613193007807
  38    -0.011890339368768
  39     0.092646390167135
  40       0.8810689543297
  41    -0.090747790073172
  42    -0.090168499063182
  43    -0.071906302854783
  44    -0.079383200630753
  45     -0.12294798318025
  46     -0.20890836162121
  47     -0.56356687161936
  48      -0.3190474091721
 Sym= A
 Ene=      1.04388422
 Spin= Alpha
 Occup=   -0.00000
   1    -0.010257479000426
   2     -0.99111761974478
   3       3.3541843175313
   4      0.17799055712654
   5     0.082163676268466
   6      0.14851060509415
   7       0.3798914688448
   8      0.75608068626992
   9      -0.2808169137183
  10    -0.0087741210625431
  11      0.54453689645788
  12      -1.7045586232257
  13    -0.083913688552525
  14      0.40539646654191
  15    -0.026891047656861
  16       1.2319192977031
  17      -1.0208382628417
  18      0.14864776106453
  19     0.010175382106053
  20    0.0052341197945452
  21     -0.72874532588927
  22      0.18272417244777
  23      0.14828048508945
  24    -0.0064004962770071
  25      0.32183895931613
  26    -0.098996921052037
  27    -0.0041384632447305
  28     -0.10035162726488
  29     -0.03226833482575
  30     -0.10091474523785
  31    -0.064659642672195
  32      0.30347980093907
  33      0.38244872206996
  34     0.041294567614384
  35    -0.073952518940563
  36      -1.4459949399859
  37      0.22721900170126
  38      0.24674045351335
  39     0.016131923167163
  40      0.17287855684012
  41      0.49412823155492
  42     0.083958434637129
  43      0.27298623580619
  44      0.31628753145894
  45      0.24090010237243
  46      0.29482531567709
  47     -0.18368886508897
  48      0.13377995206643
 Sym= A
 Ene=     1.012005279
 Spin= Alpha
 Occup=   -0.00000
   1    -0.013440139744512
   2      0.51095847841959
   3    -0.0054160530301197
   4      0.10823318369954
   5     -0.42181680025909
   6     -0.21978659236905
   7     -0.29153006464992
   8      0.91202970699877
   9      0.18771203072744
  10     0.008420893143576
  11      0.66744641458305
  12      -1.4924511426263
  13     -0.11740786775697
  14      0.23222623914373
  15     -0.19167878934279
  16      0.45982966579324
  17    -0.078699759702647
  18      0.11883112772177
  19     -0.08474119028848
  20     -0.51194126835768
  21       1.8268968985562
  22      0.40306034505996
  23     -0.12114263055292
  24      0.22565455780071
  25      -1.0355862474168
  26      0.29033991631329
  27      0.10964237437167
  28    -0.037022445985675
  29     0.042862134121326
  30     -0.25286472382821
  31     -0.37043511784516
  32     -0.36502532641665
  33     -0.34466757377339
  34    -0.045029247251259
  35    0.0072109113519673
  36    -0.050164659948161
  37     -0.20164725385326
  38      0.18222445688269
  39      0.22213235539442
  40      0.37595043296631
  41      0.12256042854454
  42     0.095537120125514
  43     0.091520235891095
  44      0.17660438221904
  45     -0.11935596106934
  46      -0.2387083155467
  47    -0.033132159784264
  48     -0.29605176004544
 Sym= A
 Ene=    0.9594835437
 Spin= Alpha
 Occup=   -0.00000
   1    -0.0060092901053993
   2     -0.39466939242554
   3       2.0956703362022
   4     -0.25269849073529
   5     0.092207211040084
   6     0.038198679336581
   7       2.4770267247629
   8     -0.72847517159729
   9    -0.012991349566047
  10    0.0071153546310476
  11      0.81146409691965
  12      -3.8220514894399
  13      0.14730603438383
  14      0.28768939660541
  15     0.014197657702791
  16       1.5913337988998
  17    -0.077470532852378
  18     0.045960512902161
  19    -0.030904325896636
  20    -0.068256881847027
  21       0.9425476969578
  22     -0.31728021216508
  23     -0.28050671391003
  24     -0.15340372128695
  25     -0.33297234860455
  26     -0.12319729355446
  27     -0.14054620615574
  28    -0.013026428061327
  29     -0.22826728921095
  30      0.15364419169125
  31     0.082023452982468
  32     -0.32021742117679
  33     -0.86240407403568
  34    -0.074530689162877
  35     -0.48166018464374
  36       2.2233129208519
  37    -0.062551237851438
  38      0.18406644970166
  39     -0.15056005351244
  40    -0.033342098263576
  41     -0.82347422378463
  42     -0.12827309861626
  43     -0.24361926169746
  44     -0.53766496005471
  45    -0.080909588138729
  46     -0.22590986069826
  47     -0.21136567205014
  48    -0.075548696327947
 Sym= A
 Ene=    0.6455143555
 Spin= Alpha
 Occup=   -0.00000
   1     0.081129284927958
   2     -0.53040136364013
   3     0.020910525117724
   4      0.27421497438735
   5     -0.53027558949546
   6    0.0015332519321022
   7     0.085455403006238
   8      -0.3169463261234
   9    -0.0079246521850897
  10     0.025958819139652
  11     -0.21870568455399
  12    -0.057176080384825
  13     -0.11973175092233
  14      0.28441073006223
  15    -0.0025328604111819
  16     0.023100871869515
  17      0.15667585444215
  18    0.0022944029424765
  19    -0.023836628927087
  20      0.11893313146662
  21     0.098159171875801
  22     -0.01003546389562
  23      0.20486321468299
  24     0.011042652245623
  25    -0.073042678973714
  26     0.052565586647273
  27    0.0098193669278472
  28    0.0077410791140007
  29    0.0032840856723236
  30    -0.0044223709938664
  31    -0.020439660404571
  32    -0.023628101870244
  33    -0.045082532430341
  34    -0.077482302744667
  35      0.42477735101324
  36      0.14175313312095
  37      0.19697761468553
  38     -0.62410097532891
  39     0.011459776700726
  40     0.098235568840868
  41     -0.19453942635529
  42     0.011800542751596
  43    0.0057438783492989
  44    -0.012652826413956
  45    -0.007103546415648
  46    -0.035994143289129
  47     0.029100028587616
  48     -0.01802837186167
 Sym= A
 Ene=    0.5904255433
 Spin= Alpha
 Occup=   -0.00000
   1    -0.038190807020969
   2      0.30155741831565
   3     -0.26191830831375
   4     -0.09555066107601
   5     0.027486968528595
   6    -0.0035336719021568
   7    -0.083186598452337
   8     0.028874918621209
   9     0.017182206694167
  10     0.080290449432737
  11     -0.36876036357354
  12    -0.089677494252662
  13     -0.23599685572821
  14       0.5002058786145
  15    0.0055394996841291
  16     -0.15394529389158
  17      0.31656921444522
  18    -0.0051074101234898
  19     -0.09122860791988
  20      0.46675452636478
  21      0.29848590479545
  22     -0.36544835771057
  23      0.60735847644367
  24    -0.023664069577877
  25     -0.06238805785358
  26      0.21281358219831
  27    -0.021053063425481
  28    -0.00099440778344945
  29    -0.075802405093159
  30     0.025062318458236
  31    -0.024937665446512
  32    0.0093810231189351
  33     -0.11218467283608
  34     0.024055723034553
  35     -0.18938637451862
  36      0.20230223420554
  37    -0.035446804415527
  38      0.29321560740431
  39    -0.024796782089143
  40    0.0083709644319195
  41      0.09336202251822
  42    -0.025543571857179
  43    0.0036300075336927
  44    -0.041137382676936
  45     0.031201098992815
  46    0.0089168305968533
  47     -0.10383189009008
  48     -0.17110251621915
 Sym= A
 Ene=     1.225696703
 Spin= Alpha
 Occup=   -0.00000
   1    -0.023977133685173
   2      0.31835263305057
   3     -0.14410443356456
   4     -0.26405161043729
   5     -0.23548864014441
   6      0.16527011966802
   7        0.670549764497
   8      0.39120042627524
   9     -0.35115623109001
  10    -0.013967790495351
  11      -1.0835013707586
  12       2.3881282827555
  13     -0.35824118863909
  14      0.28853514732248
  15     -0.12689084888454
  16       1.4308052238237
  17      -2.0584228980356
  18      0.36425767865796
  19     0.053726616174278
  20       0.2311371222581
  21      -2.8795239284448
  22      0.13128251247177
  23     -0.28608887798238
  24     -0.11104174817322
  25      0.35792529435588
  26      -1.2514410875494
  27     -0.15257490262714
  28     0.091772255743896
  29      0.02989905231214
  30      0.21695451203359
  31      0.20776926189465
  32       0.2089710760674
  33      0.10855778154514
  34    -0.036884743750844
  35     -0.21748251333376
  36      0.64936421328604
  37      0.02188224722688
  38    -0.00056377285433291
  39    -0.073725957768327
  40      0.32036652024817
  41     -0.27578273454503
  42    -0.0070501326047539
  43    -0.045286282227612
  44    -0.083146237308046
  45     0.028479334021696
  46      0.11538200184543
  47     -0.17581808855357
  48     0.028533407612583
 Sym= A
 Ene=     1.131332056
 Spin= Alpha
 Occup=   -0.00000
   1    -0.051667894388164
   2     -0.64710877817434
   3       3.7413092335912
   4    -0.094081907036366
   5     -0.18336395772093
   6      0.25510845747187
   7       1.1929291146416
   8      0.63602389826329
   9     -0.69496537130835
  10     0.026330151295175
  11      0.38980313888954
  12      -2.6156233285448
  13     0.064269942481673
  14      -0.4646935945165
  15     -0.34463844574319
  16       1.1025144111191
  17       1.1463184278121
  18      0.77328550244834
  19    -0.029153103493043
  20      0.49874383769939
  21      0.66354617467747
  22    0.00074859617615765
  23      0.28125403754616
  24    -0.0090408698523538
  25     -0.45139740328661
  26     -0.26304865980821
  27     -0.14614866173211
  28    -0.066555165499711
  29    0.0038731685017105
  30    -0.038756101327729
  31    -0.067043830165388
  32    -0.026853647037597
  33     -0.49553327239285
  34     0.018384083487408
  35      0.72011459058887
  36      -1.8298927721591
  37    -0.032447354850695
  38    -0.0059868632683256
  39     0.067699273882284
  40     -0.68526014652612
  41      0.84580181414465
  42      0.15200196154583
  43      0.10670125207047
  44     0.023463195273222
  45     0.029627764237265
  46    -0.0037104716035304
  47      0.27574420714256
  48     -0.19555098773438
 Sym= A
 Ene=    0.7426064493
 Spin= Alpha
 Occup=   -0.00000
   1    0.0068507525626004
   2     -0.32826164566218
   3      0.30611757477586
   4     -0.12422265257322
   5      0.27719857890199
   6      0.24935492988494
   7      0.67090725441943
   8     -0.49799832085862
   9     -0.51671311772051
  10    0.0055911125121198
  11     -0.47009193371584
  12       0.3393734247723
  13    -0.015884198955714
  14      0.10385859780945
  15     0.068876178375964
  16      0.37001534945001
  17      -0.4109538351252
  18    -0.074811673482698
  19     0.020449087943565
  20     0.033460735404534
  21     -0.63584498762511
  22     -0.15226240138751
  23     -0.13426328488235
  24      0.42139443473493
  25      0.19151967444084
  26     -0.31300525316218
  27      0.47245129214538
  28      0.34538938004509
  29       0.5162587404067
  30     -0.14945067545757
  31     -0.44039511585823
  32    -0.037275371134581
  33     -0.14837050329621
  34    -0.0055264567755445
  35     -0.27925254690577
  36      0.88407210255918
  37    -0.063100197216818
  38     0.063071316422896
  39      0.44432072514426
  40    -0.053252194251304
  41     -0.37192003172702
  42      0.56223209946674
  43       0.1855350183628
  44      0.33550191147739
  45     -0.34072135404925
  46     -0.60790550383684
  47    -0.050713479203821
  48      0.11562765074483

